Scale dependence and collinear subtraction terms for Higgs production in gluon fusion at N3LO

The full, explicit, scale dependence of the inclusive N3LO cross section for single Higgs hadroproduction is obtained by calculating the convolutions of collinear splitting kernels with lower-order partonic cross sections. We provide results for all convolutions of splitting kernels and lower-order partonic cross sections to the order in epsilon needed for the full N3LO computation, as well as their expansions around the soft limit. We also discuss the size of the total scale uncertainty at N3LO that can be anticipated with existing information.

==> anc/convolutions.mpl <==
# This file contains all 80 convolutions for the N3LO gluon fusion cross section
#-------------------------------------------------------------------------------
# d1(1-x) is delta(1-x), and DD(n_,x) = [log(1-x)^n/(1-x)]_+, the
# plus-distribution. H denotes harmonic polylogarithms, which are
# generally not evaluable in Maple. e denotes the dimensional regulator epsilon, and L = log(muf^2/mh^2).


pgg0sigma0gg:=-6 + 3/x + 3*x - 3*x^2 + (11*d1(1 - x))/4 - (NF*d1(1 - x))/6 + 3*DD(0, x) +  e*(-6 + 3/x + 3*x - 3*x^2 + (11*d1(1 - x))/4 - (NF*d1(1 - x))/6 +    3*DD(0, x)) + e^2*(-6 + 3/x + 3*x - 3*x^2 + (11*d1(1 - x))/4 -    (NF*d1(1 - x))/6 + 3*DD(0, x)) +  e^3*(-6 + 3/x + 3*x - 3*x^2 + (11*d1(1 - x))/4 - (NF*d1(1 - x))/6 +    3*DD(0, x));

 pgg0sigma1gg:=-321/8 - 6*Pi^2 + 899/(8*x) - (3*Pi^2)/x + (321*x)/8 - 15*Pi^2*x -  (899*x^2)/8 + 3*Pi^2*x^2 + (11*Pi^2*d1(1 - x))/4 - 3*Pi^2*DD(0, x) +  33*DD(1, x) + 54*DD(2, x) + (-99/2 - 33/(-1 + x) + 99/(2*x) +    33/(2*(-1 + x)*x) + 108*x + (99*x)/(2*(-1 + x)) - 99*x^2 -    (33*x^2)/(-1 + x) + (33*x^3)/(2*(-1 + x)))*H(0, x) +  (-183/2 + 231/(2*x) + (249*x)/2 - (231*x^2)/2)*H(1, x) +  L*(-21 + 99/(2*x) + (75*x)/2 - (99*x^2)/2 + 3*Pi^2*d1(1 - x) -    (33*DD(0, x))/2 + NF*(-2 + x^(-1) + x - x^2 + DD(0, x)) - 36*DD(1, x) +    (18/(1 - x) + 18/x + 54*x - 18*x^2)*H(0, x) + (-72 + 36/x + 36*x - 36*x^2)*    H(1, x)) + NF*(-11/4 + 11/(12*x) + (11*x)/4 - (11*x^2)/12 -    (Pi^2*d1(1 - x))/6 - 2*DD(1, x) +    (2/(-1 + x) - 1/((-1 + x)*x) - (3*x)/(-1 + x) + (2*x^2)/(-1 + x) -      x^3/(-1 + x))*H(0, x) + (-4 + 2/x + 2*x - 2*x^2)*H(1, x)) +  (-18/(-1 + x) + 18/x + 54*x - 18*x^2)*H(0, 0, x) +  (36/(1 - x) + 36/(-1 + x) + 36/x - 18/((-1 + x)*x) + 108*x -    (54*x)/(-1 + x) - 36*x^2 + (36*x^2)/(-1 + x) - (18*x^3)/(-1 + x))*  H(0, 1, x) + (-72 + 36/(1 - x) + 36/(-1 + x) + 36/x - 18/((-1 + x)*x) +    36*x - (54*x)/(-1 + x) - 36*x^2 + (36*x^2)/(-1 + x) - (18*x^3)/(-1 + x))*  H(1, 0, x) + (-216 + 108/x + 108*x - 108*x^2)*H(1, 1, x) +  36*d1(1 - x)*Zeta(3) + e*(-137/2 + 6*Pi^2 + 298/x - (101*Pi^2)/(8*x) +    (155*x)/2 - (405*Pi^2*x)/8 - 298*x^2 + (233*Pi^2*x^2)/8 -    (33*d1(1 - x))/4 + (11*Pi^2*d1(1 - x))/4 + (Pi^4*d1(1 - x))/20 -    9*DD(0, x) + (9*Pi^2*DD(0, x))/8 + 33*DD(1, x) + 21*Pi^2*DD(1, x) +    21*DD(2, x) - 48*DD(3, x) + (-633/4 + 6*Pi^2 - (9*Pi^2)/(2*(1 - x)) -      187/(2*(-1 + x)) + (3*Pi^2)/(-1 + x) + 587/(4*x) - (15*Pi^2)/(2*x) +      253/(8*(-1 + x)*x) + (1011*x)/4 - (33*Pi^2*x)/2 + (561*x)/(4*(-1 + x)) -      (1161*x^2)/4 + (15*Pi^2*x^2)/2 - (187*x^2)/(2*(-1 + x)) +      (253*x^3)/(4*(-2 + 2*x)))*H(0, x) +    (-1017/4 + 42*Pi^2 + 1495/(4*x) - (21*Pi^2)/x + (1149*x)/4 - 21*Pi^2*x -      (1495*x^2)/4 + 21*Pi^2*x^2)*H(1, x) +    L^2*(-21/2 + 99/(4*x) + (75*x)/4 - (99*x^2)/4 + (3*Pi^2*d1(1 - x))/2 +      NF*(-1 + 1/(2*x) + x/2 - x^2/2 + DD(0, x)/2) - (33*DD(0, x))/4 -      18*DD(1, x) + (9/(1 - x) + 9/x + 27*x - 9*x^2)*H(0, x) +      (-36 + 18/x + 18*x - 18*x^2)*H(1, x)) +    (-99/2 - 51/(-1 + x) + 135/(2*x) + 33/(2*(-1 + x)*x) + 162*x +      (99*x)/(2*(-1 + x)) - 117*x^2 - (33*x^2)/(-1 + x) +      (33*x^3)/(2*(-1 + x)))*H(0, 0, x) +    (-99 + 36/(1 - x) + 36/(-1 + x) + 135/x - 3/(2*(-1 + x)*x) + 324*x -      (54*x)/(-1 + x) - 234*x^2 + (36*x^2)/(-1 + x) + (33*x^3)/(-1 + x) -      (69*x^3)/(-2 + 2*x))*H(0, 1, x) +    (-459/2 + 36/(1 - x) + 36/(-1 + x) + 369/(2*x) - 3/(2*(-1 + x)*x) +      (387*x)/2 - (54*x)/(-1 + x) - (369*x^2)/2 + (36*x^2)/(-1 + x) +      (33*x^3)/(-1 + x) - (69*x^3)/(-2 + 2*x))*H(1, 0, x) +    (-498 + 372/x + 456*x - 372*x^2)*H(1, 1, x) +    NF*(-22/3 + Pi^2/2 + 25/(9*x) - Pi^2/(4*x) + (22*x)/3 - (Pi^2*x)/4 -      (25*x^2)/9 + (Pi^2*x^2)/4 + d1(1 - x)/2 - (Pi^2*d1(1 - x))/6 -      (Pi^2*DD(0, x))/4 - 2*DD(1, x) + 2*DD(2, x) +      (17/(3*(-1 + x)) - 23/(12*(-1 + x)*x) - (17*x)/(2*(-1 + x)) +        (17*x^2)/(3*(-1 + x)) - (23*x^3)/(6*(-2 + 2*x)))*H(0, x) +      (-19/2 + 23/(6*x) + (15*x)/2 - (23*x^2)/6)*H(1, x) +      (2/(-1 + x) - 1/((-1 + x)*x) - (3*x)/(-1 + x) + (2*x^2)/(-1 + x) -        x^3/(-1 + x))*H(0, 0, x) + (4/(-1 + x) - 2/((-1 + x)*x) -        (6*x)/(-1 + x) + (4*x^2)/(-1 + x) - (2*x^3)/(-1 + x))*H(0, 1, x) +      (4/(-1 + x) - 2/((-1 + x)*x) - (6*x)/(-1 + x) + (4*x^2)/(-1 + x) -        (2*x^3)/(-1 + x))*H(1, 0, x) + (-8 + 4/x + 4*x - 4*x^2)*H(1, 1, x)) +    (-18/(-1 + x) + 18/x + 54*x - 18*x^2)*H(0, 0, 0, x) +    (36/x - 18/((-1 + x)*x) + 108*x - (54*x)/(-1 + x) - 36*x^2 +      (36*x^2)/(-1 + x) - (18*x^3)/(-1 + x))*H(0, 0, 1, x) +    (-36 - 18/(-1 + x) + 54/x - 18/((-1 + x)*x) + 126*x - (54*x)/(-1 + x) -      54*x^2 + (36*x^2)/(-1 + x) - (18*x^3)/(-1 + x))*H(0, 1, 0, x) +    (72/(1 - x) + 144/(-1 + x) + 72/x - 72/((-1 + x)*x) + 216*x -      (216*x)/(-1 + x) - 72*x^2 + (144*x^2)/(-1 + x) - (72*x^3)/(-1 + x))*    H(0, 1, 1, x) + (-72 + 36/x - 18/((-1 + x)*x) + 36*x - (54*x)/(-1 + x) -      36*x^2 + (36*x^2)/(-1 + x) - (18*x^3)/(-1 + x))*H(1, 0, 0, x) +    (-144 + 72/(1 - x) + 144/(-1 + x) + 72/x - 72/((-1 + x)*x) + 72*x -      (216*x)/(-1 + x) - 72*x^2 + (144*x^2)/(-1 + x) - (72*x^3)/(-1 + x))*    H(1, 0, 1, x) + (-144 + 72/(1 - x) + 144/(-1 + x) + 72/x -      72/((-1 + x)*x) + 72*x - (216*x)/(-1 + x) - 72*x^2 +      (144*x^2)/(-1 + x) - (72*x^3)/(-1 + x))*H(1, 1, 0, x) +    (-576 + 288/x + 288*x - 288*x^2)*H(1, 1, 1, x) - (36*Zeta(3))/(-1 + x) -    (36*Zeta(3))/x - 108*x*Zeta(3) + 36*x^2*Zeta(3) + 36*d1(1 - x)*Zeta(3) -    72*DD(0, x)*Zeta(3) + L*(-489/8 - 6*Pi^2 + 1295/(8*x) - (3*Pi^2)/x +      (621*x)/8 - 15*Pi^2*x - (1295*x^2)/8 + 3*Pi^2*x^2 +      (23*Pi^2*d1(1 - x))/4 - (33*DD(0, x))/2 - 3*Pi^2*DD(0, x) - 3*DD(1, x) +      54*DD(2, x) + (-99/2 + 18/(1 - x) - 33/(-1 + x) + 135/(2*x) +        33/(2*(-1 + x)*x) + 162*x + (99*x)/(2*(-1 + x)) - 117*x^2 -        (33*x^2)/(-1 + x) + (33*x^3)/(2*(-1 + x)))*H(0, x) +      (-327/2 + 303/(2*x) + (321*x)/2 - (303*x^2)/2)*H(1, x) +      NF*(-19/4 + 23/(12*x) + (15*x)/4 - (23*x^2)/12 - (Pi^2*d1(1 - x))/6 +        DD(0, x) - 2*DD(1, x) + (2/(-1 + x) - 1/((-1 + x)*x) -          (3*x)/(-1 + x) + (2*x^2)/(-1 + x) - x^3/(-1 + x))*H(0, x) +        (-4 + 2/x + 2*x - 2*x^2)*H(1, x)) +      (-18/(-1 + x) + 18/x + 54*x - 18*x^2)*H(0, 0, x) +      (36/(1 - x) + 36/(-1 + x) + 36/x - 18/((-1 + x)*x) + 108*x -        (54*x)/(-1 + x) - 36*x^2 + (36*x^2)/(-1 + x) - (18*x^3)/(-1 + x))*      H(0, 1, x) + (-72 + 36/(1 - x) + 36/(-1 + x) + 36/x - 18/((-1 + x)*x) +        36*x - (54*x)/(-1 + x) - 36*x^2 + (36*x^2)/(-1 + x) -        (18*x^3)/(-1 + x))*H(1, 0, x) + (-216 + 108/x + 108*x - 108*x^2)*      H(1, 1, x) + 36*d1(1 - x)*Zeta(3))) +  e^2*(-229/3 + (1201*Pi^2)/32 - (3*Pi^4)/10 - Pi^4/(2*(-1 + x)) +    5587/(9*x) - (1159*Pi^2)/(32*x) - (3*Pi^4)/(20*x) + (337*x)/3 -    (3013*Pi^2*x)/32 - (3*Pi^4*x)/4 - (5587*x^2)/9 + (8069*Pi^2*x^2)/96 +    (3*Pi^4*x^2)/20 - 33*d1(1 - x) + (11*Pi^2*d1(1 - x))/4 -    (109*Pi^4*d1(1 - x))/240 - 36*DD(0, x) + (9*Pi^2*DD(0, x))/8 -    (13*Pi^4*DD(0, x))/20 + 33*DD(1, x) + (51*Pi^2*DD(1, x))/4 + 21*DD(2, x) -    (51*Pi^2*DD(2, x))/2 - 26*DD(3, x) + 30*DD(4, x) +    L^3*(-7/2 + 33/(4*x) + (25*x)/4 - (33*x^2)/4 + (Pi^2*d1(1 - x))/2 +      NF*(-1/3 + 1/(6*x) + x/6 - x^2/6 + DD(0, x)/6) - (11*DD(0, x))/4 -      6*DD(1, x) + (3/(1 - x) + 3/x + 9*x - 3*x^2)*H(0, x) +      (-12 + 6/x + 6*x - 6*x^2)*H(1, x)) +    (-633/4 + 6*Pi^2 - 223/(2*(-1 + x)) + (15*Pi^2)/(2*(-1 + x)) + 659/(4*x) -      (15*Pi^2)/(2*x) + 253/(8*(-1 + x)*x) + (1227*x)/4 - (33*Pi^2*x)/2 +      (561*x)/(4*(-1 + x)) - (1233*x^2)/4 + (15*Pi^2*x^2)/2 -      (187*x^2)/(2*(-1 + x)) + (253*x^3)/(4*(-2 + 2*x)))*H(0, 0, x) +    (-633/2 + 24*Pi^2 + 36/(1 - x) - (9*Pi^2)/(1 - x) - 187/(-1 + x) +      (3*Pi^2)/(-1 + x) + 659/(2*x) - (21*Pi^2)/x - 19/(4*(-1 + x)*x) +      (9*Pi^2)/(2*(-1 + x)*x) + (1227*x)/2 - 39*Pi^2*x - (75*x)/(2*(-1 + x)) -      (1233*x^2)/2 + 21*Pi^2*x^2 - (187*x^2)/(-1 + x) -      (9*Pi^2*x^2)/(-1 + x) + (253*x^3)/(4*(-1 + x)) +      (27*Pi^2*x)/(-2 + 2*x) + (9*Pi^2*x^3)/(-2 + 2*x) + 654/(-3 + 3*x) +      (654*x^2)/(-3 + 3*x) - (204*x^3)/(-3 + 3*x))*H(0, 1, x) +    (-483 + 30*Pi^2 + 36/(1 - x) - (9*Pi^2)/(1 - x) - 187/(-1 + x) -      (3*Pi^2)/(-1 + x) + 473/x - (15*Pi^2)/x - 19/(4*(-1 + x)*x) +      (9*Pi^2)/(2*(-1 + x)*x) + 447*x - 15*Pi^2*x - (75*x)/(2*(-1 + x)) -      473*x^2 + 15*Pi^2*x^2 - (187*x^2)/(-1 + x) - (9*Pi^2*x^2)/(-1 + x) +      (253*x^3)/(4*(-1 + x)) + (27*Pi^2*x)/(-2 + 2*x) +      (9*Pi^2*x^3)/(-2 + 2*x) + 654/(-3 + 3*x) + (654*x^2)/(-3 + 3*x) -      (204*x^3)/(-3 + 3*x))*H(1, 0, x) +    (-1977/2 + 102*Pi^2 + 1911/(2*x) - (51*Pi^2)/x + (1893*x)/2 - 51*Pi^2*x -      (1911*x^2)/2 + 51*Pi^2*x^2)*H(1, 1, x) +    (-99/2 - 51/(-1 + x) + 135/(2*x) + 33/(2*(-1 + x)*x) + 162*x +      (99*x)/(2*(-1 + x)) - 117*x^2 - (33*x^2)/(-1 + x) +      (33*x^3)/(2*(-1 + x)))*H(0, 0, 0, x) +    (-99 + 135/x - 3/(2*(-1 + x)*x) + 324*x - (54*x)/(-1 + x) - 234*x^2 +      (36*x^2)/(-1 + x) + (33*x^3)/(-1 + x) - (69*x^3)/(-2 + 2*x))*    H(0, 0, 1, x) + (-369/2 - 18/(-1 + x) + 339/(2*x) - 3/(2*(-1 + x)*x) +      (783*x)/2 - (54*x)/(-1 + x) - (537*x^2)/2 + (36*x^2)/(-1 + x) +      (33*x^3)/(-1 + x) - (69*x^3)/(-2 + 2*x))*H(0, 1, 0, x) +    (-198 + 72/(1 - x) + 276/(-1 + x) + 270/x - 72/((-1 + x)*x) + 648*x -      (414*x)/(-1 + x) - 468*x^2 + (276*x^2)/(-1 + x) - (72*x^3)/(-1 + x))*    H(0, 1, 1, x) + (-459/2 + 369/(2*x) - 3/(2*(-1 + x)*x) + (387*x)/2 -      (54*x)/(-1 + x) - (369*x^2)/2 + (36*x^2)/(-1 + x) + (33*x^3)/(-1 + x) -      (69*x^3)/(-2 + 2*x))*H(1, 0, 0, x) +    (-459 + 72/(1 - x) + 276/(-1 + x) + 369/x - 72/((-1 + x)*x) + 387*x -      (414*x)/(-1 + x) - 369*x^2 + (276*x^2)/(-1 + x) - (72*x^3)/(-1 + x))*    H(1, 0, 1, x) + (-459 + 72/(1 - x) + 276/(-1 + x) + 369/x -      72/((-1 + x)*x) + 387*x - (414*x)/(-1 + x) - 369*x^2 +      (276*x^2)/(-1 + x) - (72*x^3)/(-1 + x))*H(1, 1, 0, x) +    (-1338 + 882/x + 1182*x - 882*x^2)*H(1, 1, 1, x) +    (-18/(-1 + x) + 18/x + 54*x - 18*x^2)*H(0, 0, 0, 0, x) +    (36/x - 18/((-1 + x)*x) + 108*x - (54*x)/(-1 + x) - 36*x^2 +      (36*x^2)/(-1 + x) - (18*x^3)/(-1 + x))*H(0, 0, 0, 1, x) +    (-36 - 18/(-1 + x) + 54/x - 18/((-1 + x)*x) + 126*x - (54*x)/(-1 + x) -      54*x^2 + (36*x^2)/(-1 + x) - (18*x^3)/(-1 + x))*H(0, 0, 1, 0, x) +    (72/(-1 + x) + 72/x - 72/((-1 + x)*x) + 216*x - (216*x)/(-1 + x) -      72*x^2 + (144*x^2)/(-1 + x) - (72*x^3)/(-1 + x))*H(0, 0, 1, 1, x) +    (-36 - 18/(-1 + x) + 54/x - 18/((-1 + x)*x) + 126*x - (54*x)/(-1 + x) -      54*x^2 + (36*x^2)/(-1 + x) - (18*x^3)/(-1 + x))*H(0, 1, 0, 0, x) +    (-72 + 36/(-1 + x) + 108/x - 72/((-1 + x)*x) + 252*x - (216*x)/(-1 + x) -      108*x^2 + (144*x^2)/(-1 + x) - (72*x^3)/(-1 + x))*H(0, 1, 0, 1, x) +    (-72 + 36/(-1 + x) + 108/x - 72/((-1 + x)*x) + 252*x - (216*x)/(-1 + x) -      108*x^2 + (144*x^2)/(-1 + x) - (72*x^3)/(-1 + x))*H(0, 1, 1, 0, x) +    (144/(1 - x) + 432/(-1 + x) + 144/x - 216/((-1 + x)*x) + 432*x -      (648*x)/(-1 + x) - 144*x^2 + (432*x^2)/(-1 + x) - (216*x^3)/(-1 + x))*    H(0, 1, 1, 1, x) + (-72 + 36/x - 18/((-1 + x)*x) + 36*x -      (54*x)/(-1 + x) - 36*x^2 + (36*x^2)/(-1 + x) - (18*x^3)/(-1 + x))*    H(1, 0, 0, 0, x) + (-144 + 72/(-1 + x) + 72/x - 72/((-1 + x)*x) + 72*x -      (216*x)/(-1 + x) - 72*x^2 + (144*x^2)/(-1 + x) - (72*x^3)/(-1 + x))*    H(1, 0, 0, 1, x) + (-216 + 36/(-1 + x) + 108/x - 72/((-1 + x)*x) +      108*x - (216*x)/(-1 + x) - 108*x^2 + (144*x^2)/(-1 + x) -      (72*x^3)/(-1 + x))*H(1, 0, 1, 0, x) +    (-288 + 144/(1 - x) + 432/(-1 + x) + 144/x - 216/((-1 + x)*x) + 144*x -      (648*x)/(-1 + x) - 144*x^2 + (432*x^2)/(-1 + x) - (216*x^3)/(-1 + x))*    H(1, 0, 1, 1, x) + (-144 + 72/(-1 + x) + 72/x - 72/((-1 + x)*x) + 72*x -      (216*x)/(-1 + x) - 72*x^2 + (144*x^2)/(-1 + x) - (72*x^3)/(-1 + x))*    H(1, 1, 0, 0, x) + (-288 + 144/(1 - x) + 432/(-1 + x) + 144/x -      216/((-1 + x)*x) + 144*x - (648*x)/(-1 + x) - 144*x^2 +      (432*x^2)/(-1 + x) - (216*x^3)/(-1 + x))*H(1, 1, 0, 1, x) +    (-288 + 144/(1 - x) + 432/(-1 + x) + 144/x - 216/((-1 + x)*x) + 144*x -      (648*x)/(-1 + x) - 144*x^2 + (432*x^2)/(-1 + x) - (216*x^3)/(-1 + x))*    H(1, 1, 1, 0, x) + (-1440 + 720/x + 720*x - 720*x^2)*H(1, 1, 1, 1, x) +    (179*Zeta(3))/2 - (36*Zeta(3))/(-1 + x) - (135*Zeta(3))/x -    353*x*Zeta(3) + 234*x^2*Zeta(3) + 36*d1(1 - x)*Zeta(3) -    16*Pi^2*d1(1 - x)*Zeta(3) - (67*DD(0, x)*Zeta(3))/2 +    228*DD(1, x)*Zeta(3) + H(0, x)*(-2813/8 + (213*Pi^2)/8 -      (9*Pi^2)/(2*(1 - x)) + (45*Pi^2)/(4*(-1 + x)) + 2725/(8*x) -      (181*Pi^2)/(8*x) + 187/(3*(-1 + x)*x) - (33*Pi^2)/(8*(-1 + x)*x) +      (3611*x)/8 - (207*Pi^2*x)/4 + (583*x)/(2*(-1 + x)) - (4915*x^2)/8 +      35*Pi^2*x^2 + (33*Pi^2*x^2)/(4*(-1 + x)) - (99*Pi^2*x)/(4*(-2 + 2*x)) -      (33*Pi^2*x^3)/(4*(-2 + 2*x)) - 1199/(2*(-3 + 3*x)) -      (1199*x^2)/(2*(-3 + 3*x)) + (187*x^3)/(-3 + 3*x) + 36*Zeta(3) -      (42*Zeta(3))/(1 - x) + (18*Zeta(3))/(-1 + x) - (60*Zeta(3))/x -      144*x*Zeta(3) + 60*x^2*Zeta(3)) +    H(1, x)*(-495 + (783*Pi^2)/8 + 2491/(3*x) - (487*Pi^2)/(8*x) + 528*x -      (681*Pi^2*x)/8 - (2491*x^2)/3 + (487*Pi^2*x^2)/8 + 312*Zeta(3) -      (72*Zeta(3))/(-1 + x) - (156*Zeta(3))/x - 156*x*Zeta(3) +      156*x^2*Zeta(3)) + L^2*(-489/16 - 3*Pi^2 + 1295/(16*x) -      (3*Pi^2)/(2*x) + (621*x)/16 - (15*Pi^2*x)/2 - (1295*x^2)/16 +      (3*Pi^2*x^2)/2 + (23*Pi^2*d1(1 - x))/8 - (33*DD(0, x))/4 -      (3*Pi^2*DD(0, x))/2 - (3*DD(1, x))/2 + 27*DD(2, x) +      (-99/4 + 9/(1 - x) - 33/(2*(-1 + x)) + 135/(4*x) + 33/(4*(-1 + x)*x) +        81*x + (99*x)/(4*(-1 + x)) - (117*x^2)/2 - (33*x^2)/(2*(-1 + x)) +        (33*x^3)/(4*(-1 + x)))*H(0, x) + (-327/4 + 303/(4*x) + (321*x)/4 -        (303*x^2)/4)*H(1, x) + NF*(-19/8 + 23/(24*x) + (15*x)/8 -        (23*x^2)/24 - (Pi^2*d1(1 - x))/12 + DD(0, x)/2 - DD(1, x) +        ((-1 + x)^(-1) - 1/(2*(-1 + x)*x) - (3*x)/(2*(-1 + x)) +          x^2/(-1 + x) - x^3/(2*(-1 + x)))*H(0, x) + (-2 + x^(-1) + x - x^2)*        H(1, x)) + (-9/(-1 + x) + 9/x + 27*x - 9*x^2)*H(0, 0, x) +      (18/(1 - x) + 18/(-1 + x) + 18/x - 9/((-1 + x)*x) + 54*x -        (27*x)/(-1 + x) - 18*x^2 + (18*x^2)/(-1 + x) - (9*x^3)/(-1 + x))*      H(0, 1, x) + (-36 + 18/(1 - x) + 18/(-1 + x) + 18/x - 9/((-1 + x)*x) +        18*x - (27*x)/(-1 + x) - 18*x^2 + (18*x^2)/(-1 + x) -        (9*x^3)/(-1 + x))*H(1, 0, x) + (-108 + 54/x + 54*x - 54*x^2)*      H(1, 1, x) + 18*d1(1 - x)*Zeta(3)) +    L*(-179/2 + 6*Pi^2 + 695/(2*x) - (101*Pi^2)/(8*x) + 115*x -      (405*Pi^2*x)/8 - (695*x^2)/2 + (233*Pi^2*x^2)/8 - (33*d1(1 - x))/4 +      (23*Pi^2*d1(1 - x))/4 + (Pi^4*d1(1 - x))/20 - (51*DD(0, x))/2 +      (9*Pi^2*DD(0, x))/8 - 3*DD(1, x) + 21*Pi^2*DD(1, x) + 21*DD(2, x) -      48*DD(3, x) + (-633/4 + 6*Pi^2 + 18/(1 - x) - (9*Pi^2)/(2*(1 - x)) -        187/(2*(-1 + x)) + (3*Pi^2)/(-1 + x) + 659/(4*x) - (15*Pi^2)/(2*x) +        253/(8*(-1 + x)*x) + (1227*x)/4 - (33*Pi^2*x)/2 +        (561*x)/(4*(-1 + x)) - (1233*x^2)/4 + (15*Pi^2*x^2)/2 -        (187*x^2)/(2*(-1 + x)) + (253*x^3)/(4*(-2 + 2*x)))*H(0, x) +      (-1305/4 + 42*Pi^2 + 1639/(4*x) - (21*Pi^2)/x + (1293*x)/4 - 21*Pi^2*x -        (1639*x^2)/4 + 21*Pi^2*x^2)*H(1, x) +      (-99/2 - 51/(-1 + x) + 135/(2*x) + 33/(2*(-1 + x)*x) + 162*x +        (99*x)/(2*(-1 + x)) - 117*x^2 - (33*x^2)/(-1 + x) +        (33*x^3)/(2*(-1 + x)))*H(0, 0, x) +      (-99 + 36/(1 - x) + 36/(-1 + x) + 135/x - 3/(2*(-1 + x)*x) + 324*x -        (54*x)/(-1 + x) - 234*x^2 + (36*x^2)/(-1 + x) + (33*x^3)/(-1 + x) -        (69*x^3)/(-2 + 2*x))*H(0, 1, x) + (-459/2 + 36/(1 - x) + 36/(-1 + x) +        369/(2*x) - 3/(2*(-1 + x)*x) + (387*x)/2 - (54*x)/(-1 + x) -        (369*x^2)/2 + (36*x^2)/(-1 + x) + (33*x^3)/(-1 + x) -        (69*x^3)/(-2 + 2*x))*H(1, 0, x) + (-498 + 372/x + 456*x - 372*x^2)*      H(1, 1, x) + NF*(-28/3 + Pi^2/2 + 34/(9*x) - Pi^2/(4*x) + (25*x)/3 -        (Pi^2*x)/4 - (34*x^2)/9 + (Pi^2*x^2)/4 + d1(1 - x)/2 -        (Pi^2*d1(1 - x))/6 + DD(0, x) - (Pi^2*DD(0, x))/4 - 2*DD(1, x) +        2*DD(2, x) + (17/(3*(-1 + x)) - 23/(12*(-1 + x)*x) -          (17*x)/(2*(-1 + x)) + (17*x^2)/(3*(-1 + x)) -          (23*x^3)/(6*(-2 + 2*x)))*H(0, x) + (-19/2 + 23/(6*x) + (15*x)/2 -          (23*x^2)/6)*H(1, x) + (2/(-1 + x) - 1/((-1 + x)*x) -          (3*x)/(-1 + x) + (2*x^2)/(-1 + x) - x^3/(-1 + x))*H(0, 0, x) +        (4/(-1 + x) - 2/((-1 + x)*x) - (6*x)/(-1 + x) + (4*x^2)/(-1 + x) -          (2*x^3)/(-1 + x))*H(0, 1, x) + (4/(-1 + x) - 2/((-1 + x)*x) -          (6*x)/(-1 + x) + (4*x^2)/(-1 + x) - (2*x^3)/(-1 + x))*H(1, 0, x) +        (-8 + 4/x + 4*x - 4*x^2)*H(1, 1, x)) +      (-18/(-1 + x) + 18/x + 54*x - 18*x^2)*H(0, 0, 0, x) +      (36/x - 18/((-1 + x)*x) + 108*x - (54*x)/(-1 + x) - 36*x^2 +        (36*x^2)/(-1 + x) - (18*x^3)/(-1 + x))*H(0, 0, 1, x) +      (-36 - 18/(-1 + x) + 54/x - 18/((-1 + x)*x) + 126*x - (54*x)/(-1 + x) -        54*x^2 + (36*x^2)/(-1 + x) - (18*x^3)/(-1 + x))*H(0, 1, 0, x) +      (72/(1 - x) + 144/(-1 + x) + 72/x - 72/((-1 + x)*x) + 216*x -        (216*x)/(-1 + x) - 72*x^2 + (144*x^2)/(-1 + x) - (72*x^3)/(-1 + x))*      H(0, 1, 1, x) + (-72 + 36/x - 18/((-1 + x)*x) + 36*x -        (54*x)/(-1 + x) - 36*x^2 + (36*x^2)/(-1 + x) - (18*x^3)/(-1 + x))*      H(1, 0, 0, x) + (-144 + 72/(1 - x) + 144/(-1 + x) + 72/x -        72/((-1 + x)*x) + 72*x - (216*x)/(-1 + x) - 72*x^2 +        (144*x^2)/(-1 + x) - (72*x^3)/(-1 + x))*H(1, 0, 1, x) +      (-144 + 72/(1 - x) + 144/(-1 + x) + 72/x - 72/((-1 + x)*x) + 72*x -        (216*x)/(-1 + x) - 72*x^2 + (144*x^2)/(-1 + x) - (72*x^3)/(-1 + x))*      H(1, 1, 0, x) + (-576 + 288/x + 288*x - 288*x^2)*H(1, 1, 1, x) -      (36*Zeta(3))/(-1 + x) - (36*Zeta(3))/x - 108*x*Zeta(3) +      36*x^2*Zeta(3) + 36*d1(1 - x)*Zeta(3) - 72*DD(0, x)*Zeta(3)) +    NF*(-140/9 + (19*Pi^2)/16 + 176/(27*x) - (23*Pi^2)/(48*x) + (140*x)/9 -      (15*Pi^2*x)/16 - (176*x^2)/27 + (23*Pi^2*x^2)/48 + 2*d1(1 - x) -      (Pi^2*d1(1 - x))/6 + (11*Pi^4*d1(1 - x))/360 - (Pi^2*DD(0, x))/4 -      2*DD(1, x) + (Pi^2*DD(1, x))/2 + 2*DD(2, x) - (4*DD(3, x))/3 +      (-Pi^2/(2*(-1 + x)) - 34/(9*(-1 + x)*x) + Pi^2/(4*(-1 + x)*x) -        (53*x)/(3*(-1 + x)) - (Pi^2*x^2)/(2*(-1 + x)) +        (3*Pi^2*x)/(2*(-2 + 2*x)) + (Pi^2*x^3)/(2*(-2 + 2*x)) +        109/(3*(-3 + 3*x)) + (109*x^2)/(3*(-3 + 3*x)) -        (34*x^3)/(3*(-3 + 3*x)))*H(0, x) +      (-56/3 + Pi^2 + 68/(9*x) - Pi^2/(2*x) + (50*x)/3 - (Pi^2*x)/2 -        (68*x^2)/9 + (Pi^2*x^2)/2)*H(1, x) +      (17/(3*(-1 + x)) - 23/(12*(-1 + x)*x) - (17*x)/(2*(-1 + x)) +        (17*x^2)/(3*(-1 + x)) - (23*x^3)/(6*(-2 + 2*x)))*H(0, 0, x) +      (34/(3*(-1 + x)) - 23/(6*(-1 + x)*x) - (17*x)/(-1 + x) +        (34*x^2)/(3*(-1 + x)) - (23*x^3)/(6*(-1 + x)))*H(0, 1, x) +      (34/(3*(-1 + x)) - 23/(6*(-1 + x)*x) - (17*x)/(-1 + x) +        (34*x^2)/(3*(-1 + x)) - (23*x^3)/(6*(-1 + x)))*H(1, 0, x) +      (-19 + 23/(3*x) + 15*x - (23*x^2)/3)*H(1, 1, x) +      (2/(-1 + x) - 1/((-1 + x)*x) - (3*x)/(-1 + x) + (2*x^2)/(-1 + x) -        x^3/(-1 + x))*H(0, 0, 0, x) + (4/(-1 + x) - 2/((-1 + x)*x) -        (6*x)/(-1 + x) + (4*x^2)/(-1 + x) - (2*x^3)/(-1 + x))*H(0, 0, 1, x) +      (4/(-1 + x) - 2/((-1 + x)*x) - (6*x)/(-1 + x) + (4*x^2)/(-1 + x) -        (2*x^3)/(-1 + x))*H(0, 1, 0, x) + (8/(-1 + x) - 4/((-1 + x)*x) -        (12*x)/(-1 + x) + (8*x^2)/(-1 + x) - (4*x^3)/(-1 + x))*H(0, 1, 1, x) +      (4/(-1 + x) - 2/((-1 + x)*x) - (6*x)/(-1 + x) + (4*x^2)/(-1 + x) -        (2*x^3)/(-1 + x))*H(1, 0, 0, x) + (8/(-1 + x) - 4/((-1 + x)*x) -        (12*x)/(-1 + x) + (8*x^2)/(-1 + x) - (4*x^3)/(-1 + x))*H(1, 0, 1, x) +      (8/(-1 + x) - 4/((-1 + x)*x) - (12*x)/(-1 + x) + (8*x^2)/(-1 + x) -        (4*x^3)/(-1 + x))*H(1, 1, 0, x) + (-16 + 8/x + 8*x - 8*x^2)*      H(1, 1, 1, x) + (14*Zeta(3))/3 - (7*Zeta(3))/(3*x) - (7*x*Zeta(3))/3 +      (7*x^2*Zeta(3))/3 - (7*DD(0, x)*Zeta(3))/3) + 144*d1(1 - x)*Zeta(5));

 pgg0sigma1qg:=-61/6 - (2*Pi^2)/3 + 619/(36*x) - (2*Pi^2)/x - (19*x)/4 - (5*Pi^2*x)/3 -  (4*x^2)/9 + (-25/3 + 20/(3*x) - (17*x)/6 - (8*x^2)/3)*H(0, x) +  (-44/3 + 49/(3*x) - (14*x)/3 - (8*x^2)/3)*H(1, x) +  NF*(-1/3 + 1/(6*x) + x/18 + (-2/9 + 2/(9*x) + x/9)*H(0, x) +    (-4/9 + 4/(9*x) + (2*x)/9)*H(1, x)) +  L*(-13/3 + NF*(-2/9 + 2/(9*x) + x/9) + 20/(3*x) - (17*x)/6 - (4*x^2)/3 +    (4 + 4/x + 4*x)*H(0, x) + (-4 + 4/x + 2*x)*H(1, x)) +  (4 + 4/x + 4*x)*H(0, 0, x) + (4 + 12/x + 10*x)*H(0, 1, x) +  (-8 + 8/x + 4*x)*H(1, 0, x) + (-16 + 16/x + 8*x)*H(1, 1, x) +  e*(-296/9 + (11*Pi^2)/4 + 5491/(108*x) - (25*Pi^2)/(6*x) - (559*x)/36 -    (9*Pi^2*x)/8 - (16*x^2)/27 + (7*Pi^2*x^2)/9 +    (-51/2 - Pi^2/3 + 859/(36*x) - (5*Pi^2)/(3*x) - (61*x)/12 - (4*Pi^2*x)/3 -      (32*x^2)/9)*H(0, x) + (-45 + (11*Pi^2)/3 + 1039/(18*x) -      (11*Pi^2)/(3*x) - (67*x)/6 - (11*Pi^2*x)/6 - (32*x^2)/9)*H(1, x) +    L^2*(-13/6 + NF*(-1/9 + 1/(9*x) + x/18) + 10/(3*x) - (17*x)/12 -      (2*x^2)/3 + (2 + 2/x + 2*x)*H(0, x) + (-2 + 2/x + x)*H(1, x)) +    (-13/3 + 32/(3*x) + (7*x)/6 - (8*x^2)/3)*H(0, 0, x) +    (-56/3 + 85/(3*x) + (16*x)/3 - (16*x^2)/3)*H(0, 1, x) +    (-86/3 + 82/(3*x) + x/3 - (8*x^2)/3)*H(1, 0, x) +    (-172/3 + 164/(3*x) + (2*x)/3 - (16*x^2)/3)*H(1, 1, x) +    NF*(-8/9 + Pi^2/18 + 5/(9*x) - Pi^2/(18*x) + (2*x)/9 - (Pi^2*x)/36 +      (-5/9 + 7/(18*x) + x/6)*H(0, x) + (-10/9 + 7/(9*x) + x/3)*H(1, x) +      (-2/9 + 2/(9*x) + x/9)*H(0, 0, x) + (-4/9 + 4/(9*x) + (2*x)/9)*      H(0, 1, x) + (-4/9 + 4/(9*x) + (2*x)/9)*H(1, 0, x) +      (-8/9 + 8/(9*x) + (4*x)/9)*H(1, 1, x)) +    L*(-29/2 - (2*Pi^2)/3 + 859/(36*x) - (2*Pi^2)/x - (91*x)/12 -      (5*Pi^2*x)/3 - (16*x^2)/9 + (-13/3 + 32/(3*x) + (7*x)/6 - (8*x^2)/3)*      H(0, x) + (-56/3 + 61/(3*x) - (8*x)/3 - (8*x^2)/3)*H(1, x) +      NF*(-5/9 + 7/(18*x) + x/6 + (-2/9 + 2/(9*x) + x/9)*H(0, x) +        (-4/9 + 4/(9*x) + (2*x)/9)*H(1, x)) + (4 + 4/x + 4*x)*H(0, 0, x) +      (4 + 12/x + 10*x)*H(0, 1, x) + (-8 + 8/x + 4*x)*H(1, 0, x) +      (-16 + 16/x + 8*x)*H(1, 1, x)) + (4 + 4/x + 4*x)*H(0, 0, 0, x) +    (4 + 12/x + 10*x)*H(0, 0, 1, x) + (16/x + 12*x)*H(0, 1, 0, x) +    (32/x + 24*x)*H(0, 1, 1, x) + (-8 + 8/x + 4*x)*H(1, 0, 0, x) +    (-24 + 24/x + 12*x)*H(1, 0, 1, x) + (-24 + 24/x + 12*x)*H(1, 1, 0, x) +    (-48 + 48/x + 24*x)*H(1, 1, 1, x) - 4*Zeta(3) - (12*Zeta(3))/x -    10*x*Zeta(3)) + e^2*(-4249/54 + (223*Pi^2)/24 - (17*Pi^4)/90 +    76619/(648*x) - (1387*Pi^2)/(144*x) + Pi^4/(18*x) - (8009*x)/216 -    (61*Pi^2*x)/48 - (Pi^4*x)/180 - (52*x^2)/81 + (28*Pi^2*x^2)/27 +    L^3*(-13/18 + NF*(-1/27 + 1/(27*x) + x/54) + 10/(9*x) - (17*x)/36 -      (2*x^2)/9 + (2/3 + 2/(3*x) + (2*x)/3)*H(0, x) +      (-2/3 + 2/(3*x) + x/3)*H(1, x)) +    (-43/2 - Pi^2/3 + 1003/(36*x) - (5*Pi^2)/(3*x) - (13*x)/12 -      (4*Pi^2*x)/3 - (32*x^2)/9)*H(0, 0, x) +    (-63 + (5*Pi^2)/3 + 1255/(18*x) - (17*Pi^2)/(3*x) + (23*x)/6 -      (23*Pi^2*x)/6 - (64*x^2)/9)*H(0, 1, x) +    (-69 + (10*Pi^2)/3 + 1363/(18*x) - (10*Pi^2)/(3*x) - (19*x)/6 -      (5*Pi^2*x)/3 - (32*x^2)/9)*H(1, 0, x) +    (-138 + (28*Pi^2)/3 + 1363/(9*x) - (28*Pi^2)/(3*x) - (19*x)/3 -      (14*Pi^2*x)/3 - (64*x^2)/9)*H(1, 1, x) +    L^2*(-29/4 - Pi^2/3 + 859/(72*x) - Pi^2/x - (91*x)/24 - (5*Pi^2*x)/6 -      (8*x^2)/9 + (-13/6 + 16/(3*x) + (7*x)/12 - (4*x^2)/3)*H(0, x) +      (-28/3 + 61/(6*x) - (4*x)/3 - (4*x^2)/3)*H(1, x) +      NF*(-5/18 + 7/(36*x) + x/12 + (-1/9 + 1/(9*x) + x/18)*H(0, x) +        (-2/9 + 2/(9*x) + x/9)*H(1, x)) + (2 + 2/x + 2*x)*H(0, 0, x) +      (2 + 6/x + 5*x)*H(0, 1, x) + (-4 + 4/x + 2*x)*H(1, 0, x) +      (-8 + 8/x + 4*x)*H(1, 1, x)) + (-13/3 + 32/(3*x) + (7*x)/6 - (8*x^2)/3)*    H(0, 0, 0, x) + (-56/3 + 85/(3*x) + (16*x)/3 - (16*x^2)/3)*    H(0, 0, 1, x) + (-86/3 + 106/(3*x) + (25*x)/3 - (16*x^2)/3)*    H(0, 1, 0, x) + (-172/3 + 212/(3*x) + (50*x)/3 - (32*x^2)/3)*    H(0, 1, 1, x) + (-86/3 + 82/(3*x) + x/3 - (8*x^2)/3)*H(1, 0, 0, x) +    (-232/3 + 206/(3*x) + (20*x)/3 - (16*x^2)/3)*H(1, 0, 1, x) +    (-232/3 + 206/(3*x) + (20*x)/3 - (16*x^2)/3)*H(1, 1, 0, x) +    (-464/3 + 412/(3*x) + (40*x)/3 - (32*x^2)/3)*H(1, 1, 1, x) +    (4 + 4/x + 4*x)*H(0, 0, 0, 0, x) + (4 + 12/x + 10*x)*H(0, 0, 0, 1, x) +    (16/x + 12*x)*H(0, 0, 1, 0, x) + (32/x + 24*x)*H(0, 0, 1, 1, x) +    (16/x + 12*x)*H(0, 1, 0, 0, x) + (-8 + 40/x + 28*x)*H(0, 1, 0, 1, x) +    (-8 + 40/x + 28*x)*H(0, 1, 1, 0, x) + (-16 + 80/x + 56*x)*    H(0, 1, 1, 1, x) + (-8 + 8/x + 4*x)*H(1, 0, 0, 0, x) +    (-24 + 24/x + 12*x)*H(1, 0, 0, 1, x) + (-32 + 32/x + 16*x)*    H(1, 0, 1, 0, x) + (-64 + 64/x + 32*x)*H(1, 0, 1, 1, x) +    (-24 + 24/x + 12*x)*H(1, 1, 0, 0, x) + (-64 + 64/x + 32*x)*    H(1, 1, 0, 1, x) + (-64 + 64/x + 32*x)*H(1, 1, 1, 0, x) +    (-128 + 128/x + 64*x)*H(1, 1, 1, 1, x) + (181*Zeta(3))/9 -    (275*Zeta(3))/(9*x) - (79*x*Zeta(3))/18 + (52*x^2*Zeta(3))/9 +    H(1, x)*(-994/9 + (34*Pi^2)/3 + 7507/(54*x) - (39*Pi^2)/(4*x) -      (481*x)/18 - (4*Pi^2*x)/3 - (104*x^2)/27 + (2*Pi^2*x^2)/3 +      (76*Zeta(3))/3 - (76*Zeta(3))/(3*x) - (38*x*Zeta(3))/3) +    H(0, x)*(-560/9 + (11*Pi^2)/4 + 6211/(108*x) - (23*Pi^2)/(6*x) -      (91*x)/9 - (19*Pi^2*x)/24 - (104*x^2)/27 + (2*Pi^2*x^2)/3 -      (16*Zeta(3))/3 - (40*Zeta(3))/(3*x) - (34*x*Zeta(3))/3) +    L*(-335/9 + (11*Pi^2)/4 + 6211/(108*x) - (25*Pi^2)/(6*x) - (661*x)/36 -      (9*Pi^2*x)/8 - (52*x^2)/27 + (7*Pi^2*x^2)/9 +      (-43/2 - Pi^2/3 + 1003/(36*x) - (5*Pi^2)/(3*x) - (13*x)/12 -        (4*Pi^2*x)/3 - (32*x^2)/9)*H(0, x) +      (-49 + (11*Pi^2)/3 + 1111/(18*x) - (11*Pi^2)/(3*x) - (55*x)/6 -        (11*Pi^2*x)/6 - (32*x^2)/9)*H(1, x) +      (-13/3 + 32/(3*x) + (7*x)/6 - (8*x^2)/3)*H(0, 0, x) +      (-56/3 + 85/(3*x) + (16*x)/3 - (16*x^2)/3)*H(0, 1, x) +      (-86/3 + 82/(3*x) + x/3 - (8*x^2)/3)*H(1, 0, x) +      (-172/3 + 164/(3*x) + (2*x)/3 - (16*x^2)/3)*H(1, 1, x) +      NF*(-10/9 + Pi^2/18 + 7/(9*x) - Pi^2/(18*x) + x/3 - (Pi^2*x)/36 +        (-5/9 + 7/(18*x) + x/6)*H(0, x) + (-10/9 + 7/(9*x) + x/3)*H(1, x) +        (-2/9 + 2/(9*x) + x/9)*H(0, 0, x) + (-4/9 + 4/(9*x) + (2*x)/9)*        H(0, 1, x) + (-4/9 + 4/(9*x) + (2*x)/9)*H(1, 0, x) +        (-8/9 + 8/(9*x) + (4*x)/9)*H(1, 1, x)) + (4 + 4/x + 4*x)*      H(0, 0, 0, x) + (4 + 12/x + 10*x)*H(0, 0, 1, x) +      (16/x + 12*x)*H(0, 1, 0, x) + (32/x + 24*x)*H(0, 1, 1, x) +      (-8 + 8/x + 4*x)*H(1, 0, 0, x) + (-24 + 24/x + 12*x)*H(1, 0, 1, x) +      (-24 + 24/x + 12*x)*H(1, 1, 0, x) + (-48 + 48/x + 24*x)*H(1, 1, 1, x) -      4*Zeta(3) - (12*Zeta(3))/x - 10*x*Zeta(3)) +    NF*(-2 + (5*Pi^2)/36 + 4/(3*x) - (7*Pi^2)/(72*x) + (5*x)/9 - (Pi^2*x)/24 +      (-10/9 + Pi^2/18 + 7/(9*x) - Pi^2/(18*x) + x/3 - (Pi^2*x)/36)*H(0, x) +      (-20/9 + Pi^2/9 + 14/(9*x) - Pi^2/(9*x) + (2*x)/3 - (Pi^2*x)/18)*      H(1, x) + (-5/9 + 7/(18*x) + x/6)*H(0, 0, x) +      (-10/9 + 7/(9*x) + x/3)*H(0, 1, x) + (-10/9 + 7/(9*x) + x/3)*      H(1, 0, x) + (-20/9 + 14/(9*x) + (2*x)/3)*H(1, 1, x) +      (-2/9 + 2/(9*x) + x/9)*H(0, 0, 0, x) + (-4/9 + 4/(9*x) + (2*x)/9)*      H(0, 0, 1, x) + (-4/9 + 4/(9*x) + (2*x)/9)*H(0, 1, 0, x) +      (-8/9 + 8/(9*x) + (4*x)/9)*H(0, 1, 1, x) + (-4/9 + 4/(9*x) + (2*x)/9)*      H(1, 0, 0, x) + (-8/9 + 8/(9*x) + (4*x)/9)*H(1, 0, 1, x) +      (-8/9 + 8/(9*x) + (4*x)/9)*H(1, 1, 0, x) + (-16/9 + 16/(9*x) + (8*x)/9)*      H(1, 1, 1, x) + (14*Zeta(3))/27 - (14*Zeta(3))/(27*x) -      (7*x*Zeta(3))/27));

 pgg0sigma2gg:=-1084771/192 + (6625*Pi^2)/8 - (867*Pi^4)/40 - (69*Pi^4)/(8*(-1 + x)) +  980861/(192*x) - (2849*Pi^2)/(16*x) + (21*Pi^4)/(8*x) -  (165*Pi^2)/(8*(-1 + x)*x) + (1148987*x)/192 - (9421*Pi^2*x)/16 +  (141*Pi^4*x)/4 - (1057433*x^2)/192 + (9265*Pi^2*x^2)/8 - (177*Pi^4*x^2)/40 +  (219*Pi^4)/(80*(1 + x)) + (671*Pi^2)/(4*(-2 + 2*x)) -  (1551*Pi^2*x)/(4*(-2 + 2*x)) + (4873*Pi^2*x^2)/(4*(-4 + 4*x)) -  (5445*Pi^2*x^3)/(4*(-8 + 8*x)) + (9207*d1(1 - x))/64 +  (515*Pi^2*d1(1 - x))/16 - (187*Pi^4*d1(1 - x))/320 + (3089*DD(0, x))/48 -  (13*Pi^2*DD(0, x))/8 - (111*Pi^4*DD(0, x))/16 - (71*DD(1, x))/4 +  (99*Pi^2*DD(1, x))/4 + (843*DD(2, x))/4 - (351*Pi^2*DD(2, x))/2 +  66*DD(3, x) + 270*DD(4, x) + (180*Pi^2 + (153*Pi^2)/(2*x) + (99*Pi^2*x)/2 +    (99*Pi^2*x^2)/2 - (207*Pi^2)/(2*(1 + x)))*H(-1, -1, x) +  (765/2 - (297*Pi^2)/2 + 1395/(4*x) - (261*Pi^2)/(4*x) - (1035*x)/8 -    (189*Pi^2*x)/4 - (1569*x^2)/8 - (189*Pi^2*x^2)/4 + (333*Pi^2)/(4*(1 + x)))*  H(-1, 0, x) + ((225*Pi^2)/4 + (99*Pi^2)/(4*x) + 18*Pi^2*x + 18*Pi^2*x^2 -    (63*Pi^2)/(2*(1 + x)) - (99*Pi^2)/(4*x*(1 + x)) - (36*Pi^2*x^2)/(1 + x) -    (18*Pi^2*x^3)/(1 + x) - (99*Pi^2)/(2 + 2*x) - (297*Pi^2*x)/(4 + 4*x))*  H(-1, 1, x) + ((-81*Pi^2)/2 - (153*Pi^2)/(4*x) - (297*Pi^2*x)/4 -    (207*Pi^2*x^2)/4 + (207*Pi^2)/(4*(1 + x)))*H(0, -1, x) +  (-37365/8 + 81*Pi^2 - 201/(2*(-1 + x)) + (225*Pi^2)/(4*(-1 + x)) +    12897/(8*x) - (27*Pi^2)/x + 2541/(8*(-1 + x)*x) + (13371*x)/4 -    252*Pi^2*x - (39597*x^2)/8 + (171*Pi^2*x^2)/2 - (117*Pi^2)/(4*(1 + x)) +    (6171*x^3)/(4*(-2 + 2*x)) - 12837/(4*(-4 + 4*x)) +    (23067*x)/(4*(-4 + 4*x)) - (27291*x^2)/(4*(-4 + 4*x)))*H(0, 0, x) +  (-27657/4 + (243*Pi^2)/2 + 201/(1 - x) - (45*Pi^2)/(1 - x) -    6963/(4*(-1 + x)) + (315*Pi^2)/(2*(-1 + x)) + 15507/(4*x) -    (891*Pi^2)/(4*x) - 399/(8*(-1 + x)*x) + (10953*x)/2 - (1881*Pi^2*x)/4 +    (2574*x)/(-1 + x) - (17361*x^2)/2 + (729*Pi^2*x^2)/4 -    (12045*x^2)/(4*(-1 + x)) + (6171*x^3)/(4*(-1 + x)) +    (81*Pi^2)/(4*(1 + x)) + (27*Pi^2)/((-1 + x)*(1 + x)) +    (9*Pi^2)/((-1 + x)*x*(1 + x)) + (81*Pi^2*x)/((-1 + x)*(1 + x)) -    (27*Pi^2*x^2)/((-1 + x)*(1 + x)) - (171*Pi^2*x^3)/(2*(-1 + x)*(1 + x)) +    (45*Pi^2*x^4)/((-1 + x)*(1 + x)) - (6081*x^3)/(-4 + 4*x) +    15249/(-8 + 8*x) - (16965*x)/(-8 + 8*x) + (19281*x^2)/(-8 + 8*x))*  H(0, 1, x) + ((225*Pi^2)/4 + (99*Pi^2)/(4*x) + 18*Pi^2*x + 18*Pi^2*x^2 -    (63*Pi^2)/(2*(1 + x)) - (99*Pi^2)/(4*x*(1 + x)) - (36*Pi^2*x^2)/(1 + x) -    (18*Pi^2*x^3)/(1 + x) - (99*Pi^2)/(2 + 2*x) - (297*Pi^2*x)/(4 + 4*x))*  H(1, -1, x) + (-7164 + (495*Pi^2)/2 + 201/(1 - x) - (45*Pi^2)/(1 - x) +    (261*Pi^2)/(4*(-1 + x)) + 59193/(8*x) - (243*Pi^2)/(2*x) +    8739/(16*(-1 + x)*x) + (55647*x)/8 - (81*Pi^2*x)/2 - 6405*x^2 +    (171*Pi^2*x^2)/2 - (9735*x^2)/(4*(-1 + x)) + (81*Pi^2)/(4*(1 + x)) +    (27*Pi^2)/((-1 + x)*(1 + x)) + (9*Pi^2)/((-1 + x)*x*(1 + x)) +    (81*Pi^2*x)/((-1 + x)*(1 + x)) - (27*Pi^2*x^2)/((-1 + x)*(1 + x)) -    (171*Pi^2*x^3)/(2*(-1 + x)*(1 + x)) + (45*Pi^2*x^4)/((-1 + x)*(1 + x)) -    20427/(4*(-2 + 2*x)) + (40491*x)/(4*(-4 + 4*x)) -    (4359*x^3)/(4*(-4 + 4*x)) + 15249/(-8 + 8*x) - (16965*x)/(-8 + 8*x) +    (19281*x^2)/(-8 + 8*x))*H(1, 0, x) +  (-10509 + (1035*Pi^2)/2 + 21705/(2*x) - (513*Pi^2)/(2*x) + 10092*x -    252*Pi^2*x - (21705*x^2)/2 + (513*Pi^2*x^2)/2 - (558*Pi^2)/(1 + x) -    (1251*Pi^2)/(2*(-1 + x)*(1 + x)) - (126*Pi^2)/(x*(1 + x)) -    (45*Pi^2)/(2*(-1 + x)*x*(1 + x)) - (1170*Pi^2*x)/(1 + x) -    (1197*Pi^2*x)/(2*(-1 + x)*(1 + x)) - (648*Pi^2*x^2)/(1 + x) +    (1233*Pi^2*x^2)/(2*(-1 + x)*(1 + x)) + (54*Pi^2*x^3)/(1 + x) +    (1179*Pi^2*x^3)/(2*(-1 + x)*(1 + x)) + (99*Pi^2*x^4)/(2*(-1 + x)*(1 + x)))*  H(1, 1, x) + (-837/2 - 909/(2*x) - 27*x - 99*x^2 + 297/(2*(1 + x)) +    297/(4*x*(1 + x)) + (891*x)/(4*(1 + x)))*H(-1, -1, 0, x) +  (2079/4 + 2349/(4*x) + (675*x)/4 + (1089*x^2)/4 - 891/(4*(1 + x)) -    891/(8*x*(1 + x)) - (99*x^2)/(1 + x) - (99*x^3)/(2*(1 + x)) -    (2673*x)/(4*(2 + 2*x)))*H(-1, 0, 0, x) +  (378 + 459/x + (459*x)/2 + (693*x^2)/2 - 198/(1 + x) - 99/(x*(1 + x)) -    (297*x)/(1 + x) - (198*x^2)/(1 + x) - (99*x^3)/(1 + x))*H(-1, 0, 1, x) +  (216 + 162/x - 135*x + 297*x^2 - 99/(1 + x) - 99/(2*x*(1 + x)) -    (297*x)/(2*(1 + x)) - (99*x^2)/(1 + x) - (297*x^3)/(4*(1 + x)))*  H(0, -1, 0, x) + (-1071/2 - 99/(4*(-1 + x)) + 1089/(2*x) -    99/((-1 + x)*x) + (4653*x)/2 - (297*x)/(-1 + x) - 1287*x^2 +    (396*x^2)/(-1 + x) - (99*x^3)/(-1 + x) + 1089/(4*(-1 + x)*(1 + x)) +    198/((-1 + x)*x*(1 + x)) + (1485*x)/(2*(-1 + x)*(1 + x)) -    (1089*x^2)/(4*(-1 + x)*(1 + x)) - (2871*x^3)/(4*(-1 + x)*(1 + x)) +    (1287*x^4)/(4*(-1 + x)*(1 + x)))*H(0, 0, 0, x) +  (-1287 - 1089/(-1 + x) + 1485/x - 99/(2*(-1 + x)*x) + (7659*x)/2 +    (891*x)/(-1 + x) - (5445*x^2)/2 - (297*x^2)/(2*(-1 + x)) +    (297*x^3)/(-1 + x) + 1683/(2*(-1 + x)*(1 + x)) +    99/(2*(-1 + x)*x*(1 + x)) + (2079*x)/(2*(-1 + x)*(1 + x)) -    (891*x^2)/((-1 + x)*(1 + x)) - (1089*x^3)/((-1 + x)*(1 + x)) +    (297*x^4)/(2*(-1 + x)*(1 + x)) - (1683*x^3)/(-2 + 2*x) + 3501/(-4 + 4*x) -    (6291*x)/(-4 + 4*x) + (7443*x^2)/(-4 + 4*x))*H(0, 0, 1, x) +  (-2889/2 - 990/(-1 + x) + 11511/(4*x) - 297/(2*(-1 + x)*x) + (8073*x)/2 +    (594*x)/(-1 + x) - (13365*x^2)/4 + (99*x^2)/(2*(-1 + x)) +    (198*x^3)/(-1 + x) + 1485/(2*(-1 + x)*(1 + x)) +    297/((-1 + x)*x*(1 + x)) + (1287*x)/((-1 + x)*(1 + x)) -    (792*x^2)/((-1 + x)*(1 + x)) - (10593*x^3)/(8*(-1 + x)*(1 + x)) +    (2079*x^4)/(8*(-1 + x)*(1 + x)) - (1683*x^3)/(-2 + 2*x) +    3501/(-4 + 4*x) - (6291*x)/(-4 + 4*x) + (7443*x^2)/(-4 + 4*x))*  H(0, 1, 0, x) + (-9387/2 + 198/(1 - x) - 1017/(2*(-1 + x)) + 7821/(2*x) -    1683/(4*(-1 + x)*x) + (6867*x)/2 - (8505*x)/(4*(-1 + x)) - (9009*x^2)/2 +    (11655*x^2)/(2*(-1 + x)) - (8811*x^3)/(4*(-1 + x)))*H(0, 1, 1, x) +  (-2043 - 2871/(4*(-1 + x)) + 4779/(2*x) - 99/(2*(-1 + x)*x) + (5193*x)/4 +    (891*x)/(-1 + x) - (3465*x^2)/2 - (1089*x^2)/(2*(-1 + x)) +    (297*x^3)/(-1 + x) - (1683*x^3)/(-2 + 2*x) + 3501/(-4 + 4*x) -    (6291*x)/(-4 + 4*x) + (7443*x^2)/(-4 + 4*x))*H(1, 0, 0, x) +  (-6165 + 198/(1 - x) - 4815/(2*(-1 + x)) + 4752/x - 1071/((-1 + x)*x) +    1908*x + (2727*x)/(4*(-1 + x)) - 3861*x^2 + (10395*x^2)/(2*(-1 + x)) -    (2079*x^3)/(4*(-1 + x)) + 5571/(-2 + 2*x) - (11043*x)/(-4 + 4*x) -    (5445*x^3)/(-4 + 4*x))*H(1, 0, 1, x) +  (-4302 + 198/(1 - x) - 8613/(2*(-1 + x)) + 8037/(2*x) -    6885/(4*(-1 + x)*x) + 3717*x + (13959*x)/(4*(-1 + x)) - 4059*x^2 +    (9135*x^2)/(2*(-1 + x)) + (4653*x^3)/(4*(-1 + x)) + 198/(1 + x) +    13761/(8*(-1 + x)*(1 + x)) + 99/(x*(1 + x)) + 495/(8*(-1 + x)*x*(1 + x)) +    (297*x)/(1 + x) + (13167*x)/(8*(-1 + x)*(1 + x)) + (198*x^2)/(1 + x) -    (13563*x^2)/(8*(-1 + x)*(1 + x)) + (99*x^3)/(1 + x) -    (12969*x^3)/(8*(-1 + x)*(1 + x)) - (1089*x^4)/(8*(-1 + x)*(1 + x)) +    11142/(-2 + 2*x) - (22086*x)/(-4 + 4*x) - (10890*x^3)/(-4 + 4*x))*  H(1, 1, 0, x) + (-8766 + 9702/x + 9162*x - 9702*x^2)*H(1, 1, 1, x) +  (810 + 324/x + 162*x + 162*x^2 - 486/(1 + x))*H(-1, -1, -1, 0, x) +  (-1863/2 - 783/(2*x) - 243*x - 243*x^2 + 540/(1 + x))*H(-1, -1, 0, 0, x) +  (-432 - 216/x - 216*x - 216*x^2 + 54/(1 + x) - 81/(x*(1 + x)) -    (243*x)/(1 + x))*H(-1, -1, 0, 1, x) +  (243 + 81/x - 324/(1 + x) - 81/(x*(1 + x)) - (243*x)/(1 + x))*  H(-1, -1, 1, 0, x) + (-405 - 162/x - 81*x - 81*x^2 + 243/(1 + x))*  H(-1, 0, -1, 0, x) + (837/2 + 351/(2*x) + 108*x + 108*x^2 - 243/(1 + x))*  H(-1, 0, 0, 0, x) + (324 + 162/x + 162*x + 162*x^2 + 81/(1 + x) +    243/(2*x*(1 + x)) + (108*x^2)/(1 + x) + (54*x^3)/(1 + x) +    (729*x)/(2 + 2*x))*H(-1, 0, 0, 1, x) +  (-297/2 - 81/(2*x) + 27*x + 27*x^2 + 351/(1 + x) + 243/(2*x*(1 + x)) +    (108*x^2)/(1 + x) + (54*x^3)/(1 + x) + (729*x)/(2 + 2*x))*  H(-1, 0, 1, 0, x) + (432/(1 + x) + 216/(x*(1 + x)) + (648*x)/(1 + x) +    (432*x^2)/(1 + x) + (216*x^3)/(1 + x))*H(-1, 0, 1, 1, x) +  (243 + 81/x - 324/(1 + x) - 81/(x*(1 + x)) - (243*x)/(1 + x))*  H(-1, 1, -1, 0, x) + (-621/2 - 243/(2*x) - 54*x - 54*x^2 + 432/(1 + x) +    243/(2*x*(1 + x)) + (108*x^2)/(1 + x) + (54*x^3)/(1 + x) +    (729*x)/(2 + 2*x))*H(-1, 1, 0, 0, x) +  (-216 - 108/x - 108*x - 108*x^2 + 324/(1 + x) + 108/(x*(1 + x)) +    (324*x)/(1 + x) + (216*x^2)/(1 + x) + (108*x^3)/(1 + x))*  H(-1, 1, 0, 1, x) + (-216 - 135/x - 189*x - 243*x^2 + 243/(1 + x))*  H(0, -1, -1, 0, x) + (405/2 + 351/(2*x) + 324*x + 270*x^2 - 270/(1 + x))*  H(0, -1, 0, 0, x) + (108/x + 324*x + 108*x^2 + 54/(x*(1 + x)) +    (162*x)/(1 + x) + (108*x^2)/(1 + x) + (81*x^3)/(1 + x))*  H(0, -1, 0, 1, x) + (-135 - 54/x - 27*x - 81*x^2 + 189/(1 + x) +    54/(x*(1 + x)) + (162*x)/(1 + x) + (108*x^2)/(1 + x) + (81*x^3)/(1 + x))*  H(0, -1, 1, 0, x) + (27 + 54/x + 135*x + 81*x^2 - 81/(1 + x))*  H(0, 0, -1, 0, x) + (-432 - 189/(-1 + x) + 108/x + 1053*x - 243*x^2 +    54/(1 + x))*H(0, 0, 0, 0, x) +  (-648 - 432/(-1 + x) + 378/x + 108/((-1 + x)*x) + 2430*x +    (324*x)/(-1 + x) - 486*x^2 - (432*x^2)/(-1 + x) + (108*x^3)/(-1 + x) +    54/(1 + x) - 297/((-1 + x)*(1 + x)) - 216/((-1 + x)*x*(1 + x)) -    (810*x)/((-1 + x)*(1 + x)) + (297*x^2)/((-1 + x)*(1 + x)) +    (783*x^3)/((-1 + x)*(1 + x)) - (351*x^4)/((-1 + x)*(1 + x)))*  H(0, 0, 0, 1, x) + (-1863/2 - 1539/(2*(-1 + x)) + 810/x +    108/((-1 + x)*x) + (6939*x)/2 + (324*x)/(-1 + x) - (1485*x^2)/2 -    (432*x^2)/(-1 + x) + (108*x^3)/(-1 + x) - 27/(1 + x) -    297/((-1 + x)*(1 + x)) - 216/((-1 + x)*x*(1 + x)) -    (810*x)/((-1 + x)*(1 + x)) + (297*x^2)/((-1 + x)*(1 + x)) +    (783*x^3)/((-1 + x)*(1 + x)) - (351*x^4)/((-1 + x)*(1 + x)))*  H(0, 0, 1, 0, x) + (-864 + 1323/(-1 + x) + 837/x - 648/((-1 + x)*x) +    4239*x - (1944*x)/(-1 + x) - 837*x^2 + (324*x^2)/(-1 + x) -    (648*x^3)/(-1 + x) - 1836/((-1 + x)*(1 + x)) - 108/((-1 + x)*x*(1 + x)) -    (2268*x)/((-1 + x)*(1 + x)) + (1944*x^2)/((-1 + x)*(1 + x)) +    (2376*x^3)/((-1 + x)*(1 + x)) - (324*x^4)/((-1 + x)*(1 + x)))*  H(0, 0, 1, 1, x) + (-135 - 54/x - 27*x - 81*x^2 + 189/(1 + x) +    54/(x*(1 + x)) + (162*x)/(1 + x) + (108*x^2)/(1 + x) + (81*x^3)/(1 + x))*  H(0, 1, -1, 0, x) + (-675/2 - 1431/(2*(-1 + x)) + 756/x +    108/((-1 + x)*x) + (3267*x)/2 + (324*x)/(-1 + x) - (1269*x^2)/2 -    (432*x^2)/(-1 + x) + (108*x^3)/(-1 + x) - 81/(1 + x) -    297/((-1 + x)*(1 + x)) - 216/((-1 + x)*x*(1 + x)) -    (810*x)/((-1 + x)*(1 + x)) + (297*x^2)/((-1 + x)*(1 + x)) +    (783*x^3)/((-1 + x)*(1 + x)) - (351*x^4)/((-1 + x)*(1 + x)))*  H(0, 1, 0, 0, x) + (-486 + 702/(-1 + x) + 1296/x - 540/((-1 + x)*x) +    3186*x - (1620*x)/(-1 + x) - 1188*x^2 + (108*x^2)/(-1 + x) -    (540*x^3)/(-1 + x) - 54/(1 + x) - 1728/((-1 + x)*(1 + x)) -    378/((-1 + x)*x*(1 + x)) - (2538*x)/((-1 + x)*(1 + x)) +    (1836*x^2)/((-1 + x)*(1 + x)) + (5265*x^3)/(2*(-1 + x)*(1 + x)) -    (891*x^4)/(2*(-1 + x)*(1 + x)))*H(0, 1, 0, 1, x) +  (-999/2 + 594/(-1 + x) + 2187/(2*x) - 432/((-1 + x)*x) + 2889*x -    (1296*x)/(-1 + x) - 1161*x^2 - (108*x^2)/(-1 + x) - (432*x^3)/(-1 + x) +    27/(1 + x) - 1620/((-1 + x)*(1 + x)) - 648/((-1 + x)*x*(1 + x)) -    (2808*x)/((-1 + x)*(1 + x)) + (1728*x^2)/((-1 + x)*(1 + x)) +    (2889*x^3)/((-1 + x)*(1 + x)) - (567*x^4)/((-1 + x)*(1 + x)))*  H(0, 1, 1, 0, x) + (10368 + 1296/(1 - x) + 14094/(-1 + x) -    3807/((-1 + x)*x) + 10368*x - (11421*x)/(-1 + x) + (2430*x^2)/(-1 + x) -    (3807*x^3)/(-1 + x))*H(0, 1, 1, 1, x) +  (243 + 81/x - 324/(1 + x) - 81/(x*(1 + x)) - (243*x)/(1 + x))*  H(1, -1, -1, 0, x) + (-621/2 - 243/(2*x) - 54*x - 54*x^2 + 432/(1 + x) +    243/(2*x*(1 + x)) + (108*x^2)/(1 + x) + (54*x^3)/(1 + x) +    (729*x)/(2 + 2*x))*H(1, -1, 0, 0, x) +  (-216 - 108/x - 108*x - 108*x^2 + 324/(1 + x) + 108/(x*(1 + x)) +    (324*x)/(1 + x) + (216*x^2)/(1 + x) + (108*x^3)/(1 + x))*  H(1, -1, 0, 1, x) + (-135 - 54/x - 27*x - 81*x^2 + 189/(1 + x) +    54/(x*(1 + x)) + (162*x)/(1 + x) + (108*x^2)/(1 + x) + (81*x^3)/(1 + x))*  H(1, 0, -1, 0, x) + (-1026 - 378/(-1 + x) + 405/x + 108/((-1 + x)*x) +    (324*x)/(-1 + x) - 270*x^2 - (432*x^2)/(-1 + x) + (108*x^3)/(-1 + x) -    54/(1 + x) - 297/((-1 + x)*(1 + x)) - 216/((-1 + x)*x*(1 + x)) -    (810*x)/((-1 + x)*(1 + x)) + (297*x^2)/((-1 + x)*(1 + x)) +    (783*x^3)/((-1 + x)*(1 + x)) - (351*x^4)/((-1 + x)*(1 + x)))*  H(1, 0, 0, 0, x) + (-2214 + 891/(-1 + x) + 891/x - 648/((-1 + x)*x) +    243*x - (1944*x)/(-1 + x) - 783*x^2 + (756*x^2)/(-1 + x) -    (648*x^3)/(-1 + x) - 54/(1 + x) - 918/((-1 + x)*(1 + x)) -    54/((-1 + x)*x*(1 + x)) - (1134*x)/((-1 + x)*(1 + x)) +    (972*x^2)/((-1 + x)*(1 + x)) + (1188*x^3)/((-1 + x)*(1 + x)) -    (162*x^4)/((-1 + x)*(1 + x)))*H(1, 0, 0, 1, x) +  (-6615/2 + 459/(2*(-1 + x)) + 1296/x - 540/((-1 + x)*x) + (1377*x)/2 -    (1620*x)/(-1 + x) - (2673*x^2)/2 + (540*x^2)/(-1 + x) -    (540*x^3)/(-1 + x) + 27/(1 + x) - 810/((-1 + x)*(1 + x)) -    324/((-1 + x)*x*(1 + x)) - (1404*x)/((-1 + x)*(1 + x)) +    (864*x^2)/((-1 + x)*(1 + x)) + (2889*x^3)/(2*(-1 + x)*(1 + x)) -    (567*x^4)/(2*(-1 + x)*(1 + x)))*H(1, 0, 1, 0, x) +  (5184 + 1296/(1 - x) + 14094/(-1 + x) - 3807/((-1 + x)*x) + 5184*x -    (11421*x)/(-1 + x) + (2430*x^2)/(-1 + x) - (3807*x^3)/(-1 + x))*  H(1, 0, 1, 1, x) + (-1674 + 945/(2*(-1 + x)) + 1701/(2*x) -    648/((-1 + x)*x) + (1755*x)/2 - (1944*x)/(-1 + x) - (1701*x^2)/2 +    (1188*x^2)/(-1 + x) - (648*x^3)/(-1 + x))*H(1, 1, 0, 0, x) +  (3456 + 1296/(1 - x) + 14094/(-1 + x) - 3807/((-1 + x)*x) + 3456*x -    (11421*x)/(-1 + x) + (2430*x^2)/(-1 + x) - (3807*x^3)/(-1 + x) -    216/(1 + x) - 3753/(2*(-1 + x)*(1 + x)) - 108/(x*(1 + x)) -    135/(2*(-1 + x)*x*(1 + x)) - (324*x)/(1 + x) -    (3591*x)/(2*(-1 + x)*(1 + x)) - (216*x^2)/(1 + x) +    (3699*x^2)/(2*(-1 + x)*(1 + x)) - (108*x^3)/(1 + x) +    (3537*x^3)/(2*(-1 + x)*(1 + x)) + (297*x^4)/(2*(-1 + x)*(1 + x)))*  H(1, 1, 0, 1, x) + (-27 + 1296/(1 - x) + 14094/(-1 + x) + 27/x -    3807/((-1 + x)*x) + 54*x - (11421*x)/(-1 + x) - 27*x^2 +    (2430*x^2)/(-1 + x) - (3807*x^3)/(-1 + x) - 648/(1 + x) -    11259/(2*(-1 + x)*(1 + x)) - 324/(x*(1 + x)) -    405/(2*(-1 + x)*x*(1 + x)) - (972*x)/(1 + x) -    (10773*x)/(2*(-1 + x)*(1 + x)) - (648*x^2)/(1 + x) +    (11097*x^2)/(2*(-1 + x)*(1 + x)) - (324*x^3)/(1 + x) +    (10611*x^3)/(2*(-1 + x)*(1 + x)) + (891*x^4)/(2*(-1 + x)*(1 + x)))*  H(1, 1, 1, 0, x) + (-12960 + 6480/x + 6480*x - 6480*x^2)*H(1, 1, 1, 1, x) +  (8937*Zeta(3))/4 - (693*Zeta(3))/(4*(-1 + x)) - (432*Zeta(3))/x -  (14283*x*Zeta(3))/4 + (6237*x^2*Zeta(3))/2 - (495*Zeta(3))/(1 + x) +  (396*Zeta(3))/((-1 + x)*(1 + x)) - (495*Zeta(3))/(2*x*(1 + x)) -  (2277*Zeta(3))/(8*(-1 + x)*x*(1 + x)) - (1485*x*Zeta(3))/(2*(1 + x)) -  (693*x^2*Zeta(3))/(2*(1 + x)) + (1881*x^2*Zeta(3))/(8*(-1 + x)*(1 + x)) -  (693*x^3*Zeta(3))/(4*(1 + x)) + (2871*x^3*Zeta(3))/(8*(-1 + x)*(1 + x)) -  (1881*x^4*Zeta(3))/(8*(-1 + x)*(1 + x)) + (1401*d1(1 - x)*Zeta(3))/16 -  (531*Pi^2*d1(1 - x)*Zeta(3))/4 + (1287*DD(0, x)*Zeta(3))/8 +  2349*DD(1, x)*Zeta(3) + H(0, x)*(-29931/4 + (1893*Pi^2)/8 + 101/(1 - x) -    (33*Pi^2)/(2*(1 - x)) + 27351/(8*x) - (387*Pi^2)/(4*x) +    22759/(32*(-1 + x)*x) + (92493*x)/16 - (2037*Pi^2*x)/4 - (137925*x^2)/16 +    (3003*Pi^2*x^2)/8 - (99*Pi^2)/(4*(-1 + x)*(1 + x)) -    (33*Pi^2)/(4*(-1 + x)*x*(1 + x)) - (297*Pi^2*x)/(4*(-1 + x)*(1 + x)) +    (99*Pi^2*x^2)/(4*(-1 + x)*(1 + x)) + (627*Pi^2*x^3)/(8*(-1 + x)*(1 + x)) -    (165*Pi^2*x^4)/(4*(-1 + x)*(1 + x)) + (22297*x^3)/(4*(-4 + 4*x)) -    55913/(4*(-8 + 8*x)) + (62205*x)/(4*(-8 + 8*x)) -    (70697*x^2)/(4*(-8 + 8*x)) + 324*Zeta(3) - (1053*Zeta(3))/(2*(1 - x)) -    (135*Zeta(3))/(2*(-1 + x)) - (297*Zeta(3))/(2*x) - (1917*x*Zeta(3))/2 +    (1377*x^2*Zeta(3))/2 - (459*Zeta(3))/(2*(1 + x))) +  H(-1, x)*((-783*Pi^2)/8 - (915*Pi^2)/(8*x) - (81*Pi^2*x)/2 - 66*Pi^2*x^2 +    (363*Pi^2)/(16*x*(1 + x)) + (33*Pi^2*x^2)/(1 + x) +    (33*Pi^2*x^3)/(2*(1 + x)) + (363*Pi^2)/(4*(2 + 2*x)) +    (1089*Pi^2*x)/(4*(4 + 4*x)) - (2349*Zeta(3))/2 - (513*Zeta(3))/x -    (729*x*Zeta(3))/2 - (729*x^2*Zeta(3))/2 + (1323*Zeta(3))/(2*(1 + x))) +  H(1, x)*(-70739/8 + 591*Pi^2 + 64423/(8*x) - (639*Pi^2)/x +    (45*Pi^2)/(2*(-1 + x)*x) + (144419*x)/16 - (3633*Pi^2*x)/8 -    (16513*x^2)/2 + (3861*Pi^2*x^2)/8 + (1023*Pi^2)/(4*(1 + x)) +    (4587*Pi^2)/(16*(-1 + x)*(1 + x)) + (231*Pi^2)/(4*x*(1 + x)) +    (165*Pi^2)/(16*(-1 + x)*x*(1 + x)) + (2145*Pi^2*x)/(4*(1 + x)) +    (4389*Pi^2*x)/(16*(-1 + x)*(1 + x)) + (297*Pi^2*x^2)/(1 + x) -    (4521*Pi^2*x^2)/(16*(-1 + x)*(1 + x)) - (99*Pi^2*x^3)/(4*(1 + x)) -    (4323*Pi^2*x^3)/(16*(-1 + x)*(1 + x)) -    (363*Pi^2*x^4)/(16*(-1 + x)*(1 + x)) - (183*Pi^2)/(-2 + 2*x) +    (423*Pi^2*x)/(-2 + 2*x) - (1329*Pi^2*x^2)/(-4 + 4*x) +    (1485*Pi^2*x^3)/(-8 + 8*x) + 1674*Zeta(3) - (1809*Zeta(3))/(2*(-1 + x)) -    (2133*Zeta(3))/(2*x) - (1647*x*Zeta(3))/2 + (1323*x^2*Zeta(3))/2 +    (1431*Zeta(3))/(2*(1 + x)) - (432*Zeta(3))/((-1 + x)*(1 + x)) +    (270*Zeta(3))/(x*(1 + x)) + (621*Zeta(3))/(2*(-1 + x)*x*(1 + x)) +    (810*x*Zeta(3))/(1 + x) + (378*x^2*Zeta(3))/(1 + x) -    (513*x^2*Zeta(3))/(2*(-1 + x)*(1 + x)) + (189*x^3*Zeta(3))/(1 + x) -    (783*x^3*Zeta(3))/(2*(-1 + x)*(1 + x)) + (513*x^4*Zeta(3))/    (2*(-1 + x)*(1 + x))) + NF^2*(497/1296 - 14939/(7776*x) -    (17*Pi^2)/(324*(-1 + x)*x) - (1267*x)/2592 + (8887*x^2)/3888 -    (11*Pi^2*x^3)/(6*(-18 + 18*x)) - (11*Pi^2*x)/(6*(-24 + 24*x)) +    (43*Pi^2*x^2)/(6*(-24 + 24*x)) - (35*Pi^2)/(6*(-108 + 108*x)) +    (247*d1(1 - x))/216 + (5*Pi^2*d1(1 - x))/108 - (7*DD(0, x))/27 +    (Pi^2*DD(0, x))/18 + (5*DD(1, x))/9 - DD(2, x)/3 +    (Pi^2/9 + 641/(648*(-1 + x)*x) + (Pi^2*x)/9 + (37*x)/(6*(-24 + 24*x)) +      (149*x^3)/(3*(-27 + 27*x)) - 299/(6*(-108 + 108*x)) -      (3041*x^2)/(6*(-216 + 216*x)))*H(0, x) +    (49/108 + Pi^2/216 - 641/(324*x) - Pi^2/(216*x) - (83*x)/216 -      (Pi^2*x)/432 + (785*x^2)/324)*H(1, x) +    (17/(54*(-1 + x)*x) + (11*x^3)/(6*(-3 + 3*x)) + (13*x)/(6*(-4 + 4*x)) -      (13*x^2)/(2*(-4 + 4*x)) + 13/(6*(-9 + 9*x)))*H(0, 0, x) +    (17/(27*(-1 + x)*x) + (7*x)/(3*(-3 + 3*x)) + 7/(3*(-9 + 9*x)) -      (61*x^2)/(3*(-9 + 9*x)) + (25*x^3)/(3*(-9 + 9*x)))*H(0, 1, x) +    (17/(18*(-1 + x)*x) + (17*x^3)/(6*(-3 + 3*x)) + (7*x)/(2*(-4 + 4*x)) -      (29*x^2)/(6*(-4 + 4*x)) - 41/(6*(-6 + 6*x)))*H(1, 0, x) +    (8/9 - 34/(27*x) - (2*x)/9 + (34*x^2)/27)*H(1, 1, x) +    (-5/9 - (5*x)/9)*H(0, 0, 0, x) + (-8/9 - (8*x)/9)*H(0, 0, 1, x) +    (-2/3 - (2*x)/3)*H(0, 1, 0, x) + (-8/9 - (8*x)/9)*H(0, 1, 1, x) +    (1/36 - 1/(36*x) - x/72)*H(1, 0, 0, x) + (1/36 - 1/(36*x) - x/72)*    H(1, 1, 0, x) + (7*Zeta(3))/18 + Zeta(3)/(18*x) + (17*x*Zeta(3))/36 -    (5*d1(1 - x)*Zeta(3))/36) + L^2*(-6387/8 + 11721/(16*x) - (27*Pi^2)/x +    (13137*x)/16 - 81*Pi^2*x - (11721*x^2)/16 + 27*Pi^2*x^2 -    (33*Pi^2*d1(1 - x))/8 - (363*DD(0, x))/16 - 27*Pi^2*DD(0, x) +    (99*DD(1, x))/2 + 162*DD(2, x) + (-81 + 99/(4*(1 - x)) + 1287/(4*x) +      99/(2*(-1 + x)*x) + (1917*x)/4 + (297*x)/(2*(-1 + x)) - (1287*x^2)/4 -      (198*x^2)/(-1 + x) + (99*x^3)/(2*(-1 + x)))*H(0, x) +    NF^2*(1/9 - 17/(108*x) - x/36 + (17*x^2)/108 - DD(0, x)/12 +      (-1/9 - x/9)*H(0, x)) + (-387 + 1089/(2*x) + (873*x)/2 - (1089*x^2)/2)*    H(1, x) + (-108 - 54/(-1 + x) + 54/x + 378*x - 54*x^2)*H(0, 0, x) +    (108/(1 - x) + 108/x - 54/((-1 + x)*x) + 324*x - (162*x)/(-1 + x) -      108*x^2 + (216*x^2)/(-1 + x) - (54*x^3)/(-1 + x))*H(0, 1, x) +    NF*(1/4 + Pi^2/3 + 55/(12*x) - 3*x + (Pi^2*x)/3 - (55*x^2)/12 +      (Pi^2*d1(1 - x))/4 + (11*DD(0, x))/4 - 3*DD(1, x) +      (11/6 - 3/(2*(1 - x)) - 17/(6*x) - 3/((-1 + x)*x) - (5*x)/3 -        (9*x)/(-1 + x) + (3*x^2)/2 + (12*x^2)/(-1 + x) - (3*x^3)/(-1 + x))*      H(0, x) + (-7 + 5/(3*x) + 4*x - (5*x^2)/3)*H(1, x) +      (2 - 4*x)*H(0, 0, x) + (-2 - 2*x)*H(0, 1, x)) +    (-324 + 108/(1 - x) + 108/x - 54/((-1 + x)*x) - (162*x)/(-1 + x) -      108*x^2 + (216*x^2)/(-1 + x) - (54*x^3)/(-1 + x))*H(1, 0, x) +    (-648 + 324/x + 324*x - 324*x^2)*H(1, 1, x) + 108*d1(1 - x)*Zeta(3)) +  NF*(3637/16 - (809*Pi^2)/144 - Pi^4/48 - 520243/(5184*x) +    (2159*Pi^2)/(288*x) + (17*Pi^4)/(720*x) + (457*Pi^2)/(216*(-1 + x)*x) -    (134521*x)/576 + (3157*Pi^2*x)/288 - (133*Pi^4*x)/240 + (37999*x^2)/324 -    (380*Pi^2*x^2)/27 - (61*Pi^2)/(6*(-2 + 2*x)) +    (47*Pi^2*x)/(2*(-2 + 2*x)) - (443*Pi^2*x^2)/(6*(-4 + 4*x)) +    (165*Pi^2*x^3)/(2*(-8 + 8*x)) + (121*Pi^2*x^3)/(4*(-18 + 18*x)) +    (121*Pi^2*x)/(4*(-24 + 24*x)) - (473*Pi^2*x^2)/(4*(-24 + 24*x)) +    (385*Pi^2)/(4*(-108 + 108*x)) - (7945*d1(1 - x))/288 -    (89*Pi^2*d1(1 - x))/36 + (17*Pi^4*d1(1 - x))/480 - (385*DD(0, x))/36 -    Pi^2*DD(0, x) - 11*DD(1, x) - (3*Pi^2*DD(1, x))/2 - 4*DD(2, x) -    4*DD(3, x) + ((-11*Pi^2)/(8*x*(1 + x)) - (2*Pi^2*x^2)/(1 + x) -      (Pi^2*x^3)/(1 + x) - (11*Pi^2)/(2*(2 + 2*x)) -      (33*Pi^2*x)/(2*(4 + 4*x)))*H(-1, x) +    (3 + 7/(2*x) - (21*x)/4 - (11*x^2)/4)*H(-1, 0, x) +    (1513/24 - Pi^2/3 + 5/(-1 + x) - 1015/(36*x) - 220/(9*(-1 + x)*x) -      (3281*x)/48 + (17*Pi^2*x)/3 + (169*x^2)/3 - (187*x^3)/(2*(-2 + 2*x)) -      (121*x^3)/(4*(-3 + 3*x)) + 389/(2*(-4 + 4*x)) -      (1541*x)/(4*(-4 + 4*x)) + (2083*x^2)/(4*(-4 + 4*x)) -      143/(4*(-9 + 9*x)))*H(0, 0, x) + (499/6 + (47*Pi^2)/12 - 10/(1 - x) +      211/(2*(-1 + x)) - 1015/(18*x) - Pi^2/(12*x) - 439/(12*(-1 + x)*x) -      (559*x)/6 + (47*Pi^2*x)/12 - (156*x)/(-1 + x) + (739*x^2)/9 +      (365*x^2)/(2*(-1 + x)) - (187*x^3)/(2*(-1 + x)) -      (77*x)/(2*(-3 + 3*x)) - 77/(2*(-9 + 9*x)) + (671*x^2)/(2*(-9 + 9*x)) -      (275*x^3)/(2*(-9 + 9*x)) + (111*x)/(-24 + 24*x) +      (894*x^3)/(-27 + 27*x) - 897/(-108 + 108*x) - (9123*x^2)/(-216 + 216*x))*    H(0, 1, x) + (2471/24 - 10/(1 - x) - 12035/(144*x) -      5609/(72*(-1 + x)*x) - (4063*x)/48 + (467*x^2)/6 +      (295*x^2)/(2*(-1 + x)) + 619/(2*(-2 + 2*x)) - (187*x^3)/(4*(-3 + 3*x)) -      (2685*x)/(4*(-4 + 4*x)) + (319*x^2)/(4*(-4 + 4*x)) -      (605*x^3)/(2*(-4 + 4*x)) + 451/(4*(-6 + 6*x)) + (111*x)/(-24 + 24*x) +      (894*x^3)/(-27 + 27*x) - 897/(-108 + 108*x) - (9123*x^2)/(-216 + 216*x))*    H(1, 0, x) + (16/3 + Pi^2/12 - 302/(9*x) - Pi^2/(12*x) - (89*x)/6 -      (Pi^2*x)/24 + (446*x^2)/9)*H(1, 1, x) +    (-9/(1 + x) - 9/(2*x*(1 + x)) - (27*x)/(2*(1 + x)))*H(-1, -1, 0, x) +    (27/(2*(1 + x)) + 27/(4*x*(1 + x)) + (6*x^2)/(1 + x) + (3*x^3)/(1 + x) +      (81*x)/(2*(2 + 2*x)))*H(-1, 0, 0, x) +    (12/(1 + x) + 6/(x*(1 + x)) + (18*x)/(1 + x) + (12*x^2)/(1 + x) +      (6*x^3)/(1 + x))*H(-1, 0, 1, x) +    (6/(1 + x) + 3/(x*(1 + x)) + (9*x)/(1 + x) + (6*x^2)/(1 + x) +      (9*x^3)/(2*(1 + x)))*H(0, -1, 0, x) +    (50/3 + 3/(2*(-1 + x)) - 17/(3*x) + 6/((-1 + x)*x) - (403*x)/12 +      (18*x)/(-1 + x) + (5*x^2)/3 - (24*x^2)/(-1 + x) + (6*x^3)/(-1 + x) -      33/(2*(-1 + x)*(1 + x)) - 12/((-1 + x)*x*(1 + x)) -      (45*x)/((-1 + x)*(1 + x)) + (33*x^2)/(2*(-1 + x)*(1 + x)) +      (87*x^3)/(2*(-1 + x)*(1 + x)) - (39*x^4)/(2*(-1 + x)*(1 + x)))*    H(0, 0, 0, x) + (86/3 + 66/(-1 + x) - 34/(3*x) - 37/(3*(-1 + x)*x) -      (142*x)/3 - (54*x)/(-1 + x) + 6*x^2 + (9*x^2)/(-1 + x) -      (18*x^3)/(-1 + x) - 51/((-1 + x)*(1 + x)) - 3/((-1 + x)*x*(1 + x)) -      (63*x)/((-1 + x)*(1 + x)) + (54*x^2)/((-1 + x)*(1 + x)) +      (66*x^3)/((-1 + x)*(1 + x)) - (9*x^4)/((-1 + x)*(1 + x)) +      (33*x^3)/(-3 + 3*x) + (39*x)/(-4 + 4*x) - (117*x^2)/(-4 + 4*x) +      39/(-9 + 9*x))*H(0, 0, 1, x) + (17/2 + 60/(-1 + x) - 68/(3*x) -      19/(3*(-1 + x)*x) - (35*x)/2 - (36*x)/(-1 + x) + (40*x^2)/3 -      (3*x^2)/(-1 + x) - (12*x^3)/(-1 + x) - 45/((-1 + x)*(1 + x)) -      18/((-1 + x)*x*(1 + x)) - (78*x)/((-1 + x)*(1 + x)) +      (48*x^2)/((-1 + x)*(1 + x)) + (321*x^3)/(4*(-1 + x)*(1 + x)) -      (63*x^4)/(4*(-1 + x)*(1 + x)) + (33*x^3)/(-3 + 3*x) +      (39*x)/(-4 + 4*x) - (117*x^2)/(-4 + 4*x) + 39/(-9 + 9*x))*    H(0, 1, 0, x) + (620/3 - 12/(1 - x) + 261/(-1 + x) - 140/(3*x) -      287/(6*(-1 + x)*x) + (320*x)/3 - (423*x)/(2*(-1 + x)) + 36*x^2 +      (45*x^2)/(-1 + x) - (141*x^3)/(2*(-1 + x)) + (84*x)/(-3 + 3*x) +      84/(-9 + 9*x) - (732*x^2)/(-9 + 9*x) + (300*x^3)/(-9 + 9*x))*    H(0, 1, 1, x) + (553/24 + 87/(2*(-1 + x)) - 41/(3*x) -      37/(3*(-1 + x)*x) + (593*x)/48 - (54*x)/(-1 + x) + (23*x^2)/3 +      (33*x^2)/(-1 + x) - (18*x^3)/(-1 + x) + (33*x^3)/(-3 + 3*x) +      (39*x)/(-4 + 4*x) - (117*x^2)/(-4 + 4*x) + 39/(-9 + 9*x))*    H(1, 0, 0, x) + (182 - 12/(1 - x) + 261/(-1 + x) - 124/(3*x) -      253/(6*(-1 + x)*x) + 86*x - (423*x)/(2*(-1 + x)) + 36*x^2 +      (45*x^2)/(-1 + x) - (141*x^3)/(2*(-1 + x)) + (42*x)/(-3 + 3*x) +      (51*x^3)/(-3 + 3*x) + (63*x)/(-4 + 4*x) - (87*x^2)/(-4 + 4*x) -      123/(-6 + 6*x) + 42/(-9 + 9*x) - (366*x^2)/(-9 + 9*x) +      (150*x^3)/(-9 + 9*x))*H(1, 0, 1, x) +    (1645/24 - 12/(1 - x) + 261/(-1 + x) - 38/x - 73/(2*(-1 + x)*x) -      (1459*x)/48 - (423*x)/(2*(-1 + x)) + (112*x^2)/3 + (45*x^2)/(-1 + x) -      (141*x^3)/(2*(-1 + x)) - 12/(1 + x) - 417/(4*(-1 + x)*(1 + x)) -      6/(x*(1 + x)) - 15/(4*(-1 + x)*x*(1 + x)) - (18*x)/(1 + x) -      (399*x)/(4*(-1 + x)*(1 + x)) - (12*x^2)/(1 + x) +      (411*x^2)/(4*(-1 + x)*(1 + x)) - (6*x^3)/(1 + x) +      (393*x^3)/(4*(-1 + x)*(1 + x)) + (33*x^4)/(4*(-1 + x)*(1 + x)) +      (102*x^3)/(-3 + 3*x) + (126*x)/(-4 + 4*x) - (174*x^2)/(-4 + 4*x) -      246/(-6 + 6*x))*H(1, 1, 0, x) + (-72 - 8/x + 48*x + 8*x^2)*    H(1, 1, 1, x) + (10 - 20*x)*H(0, 0, 0, 0, x) +    (6 - 42*x)*H(0, 0, 0, 1, x) + (-4 - 40*x)*H(0, 0, 1, 0, x) +    (-16 - 64*x)*H(0, 0, 1, 1, x) + (-25/2 - 1/(2*x) - (25*x)/2)*    H(0, 1, 0, 0, x) + (-28 - 28*x)*H(0, 1, 0, 1, x) +    (-57/2 - 1/(2*x) - (57*x)/2)*H(0, 1, 1, 0, x) +    (-48 - 48*x)*H(0, 1, 1, 1, x) + (1/2 - 1/(2*x) - x/4)*H(1, 0, 0, 0, x) +    (1/2 - 1/(2*x) - x/4)*H(1, 0, 0, 1, x) + (1/2 - 1/(2*x) - x/4)*    H(1, 0, 1, 0, x) + (1 - x^(-1) - x/2)*H(1, 1, 0, 0, x) +    (1/2 - 1/(2*x) - x/4)*H(1, 1, 0, 1, x) + (1 - x^(-1) - x/2)*    H(1, 1, 1, 0, x) - (179*Zeta(3))/12 + (21*Zeta(3))/(2*(-1 + x)) +    (41*Zeta(3))/(6*x) + (1301*x*Zeta(3))/24 - (27*x^2*Zeta(3))/2 +    (30*Zeta(3))/(1 + x) - (24*Zeta(3))/((-1 + x)*(1 + x)) +    (15*Zeta(3))/(x*(1 + x)) + (69*Zeta(3))/(4*(-1 + x)*x*(1 + x)) +    (45*x*Zeta(3))/(1 + x) + (21*x^2*Zeta(3))/(1 + x) -    (57*x^2*Zeta(3))/(4*(-1 + x)*(1 + x)) + (21*x^3*Zeta(3))/(2*(1 + x)) -    (87*x^3*Zeta(3))/(4*(-1 + x)*(1 + x)) + (57*x^4*Zeta(3))/    (4*(-1 + x)*(1 + x)) - (5*d1(1 - x)*Zeta(3))/6 -    (59*DD(0, x)*Zeta(3))/4 + H(1, x)*(9979/72 - (1091*Pi^2)/144 -      2957/(48*x) + (16*Pi^2)/(3*x) - (17*Pi^2)/(18*(-1 + x)*x) -      (6653*x)/36 - (499*Pi^2*x)/288 + (781*x^2)/8 - (41*Pi^2*x^2)/9 -      (31*Pi^2)/(2*(1 + x)) - (139*Pi^2)/(8*(-1 + x)*(1 + x)) -      (7*Pi^2)/(2*x*(1 + x)) - (5*Pi^2)/(8*(-1 + x)*x*(1 + x)) -      (65*Pi^2*x)/(2*(1 + x)) - (133*Pi^2*x)/(8*(-1 + x)*(1 + x)) -      (18*Pi^2*x^2)/(1 + x) + (137*Pi^2*x^2)/(8*(-1 + x)*(1 + x)) +      (3*Pi^2*x^3)/(2*(1 + x)) + (131*Pi^2*x^3)/(8*(-1 + x)*(1 + x)) +      (11*Pi^2*x^4)/(8*(-1 + x)*(1 + x)) - (33*Pi^2*x^3)/(-18 + 18*x) -      (33*Pi^2*x)/(-24 + 24*x) + (129*Pi^2*x^2)/(-24 + 24*x) -      (105*Pi^2)/(-108 + 108*x) - Zeta(3)/2 + Zeta(3)/(2*x) + (x*Zeta(3))/4) +    H(0, x)*(21085/144 - (35*Pi^2)/12 - 14/(3*(1 - x)) + Pi^2/(1 - x) -      3733/(48*x) + (17*Pi^2)/(9*x) - 3209/(54*(-1 + x)*x) - (21865*x)/144 +      (121*Pi^2*x)/12 + (1037*x^2)/6 - (23*Pi^2*x^2)/9 +      (3*Pi^2)/(2*(-1 + x)*(1 + x)) + Pi^2/(2*(-1 + x)*x*(1 + x)) +      (9*Pi^2*x)/(2*(-1 + x)*(1 + x)) - (3*Pi^2*x^2)/(2*(-1 + x)*(1 + x)) -      (19*Pi^2*x^3)/(4*(-1 + x)*(1 + x)) + (5*Pi^2*x^4)/(2*(-1 + x)*(1 + x)) -      (2027*x^3)/(6*(-4 + 4*x)) + 5083/(6*(-8 + 8*x)) -      (1885*x)/(2*(-8 + 8*x)) + (6427*x^2)/(6*(-8 + 8*x)) -      (407*x)/(4*(-24 + 24*x)) - (1639*x^3)/(2*(-27 + 27*x)) +      3289/(4*(-108 + 108*x)) + (33451*x^2)/(4*(-216 + 216*x)) + 3*Zeta(3) +      Zeta(3)/x + 27*x*Zeta(3))) +  L*(-122021/32 + (243*Pi^2)/4 + 100417/(32*x) - (627*Pi^2)/(4*x) +    (123673*x)/32 - 414*Pi^2*x - (100417*x^2)/32 + (1287*Pi^2*x^2)/4 +    (33*Pi^2)/(2*x*(1 + x)) + (99*Pi^2*x)/(1 + x) +    (231*Pi^2*x^2)/(4*(1 + x)) - (99*Pi^2*x^3)/(4*(1 + x)) +    (297*Pi^2)/(4*(2 + 2*x)) + (297*d1(1 - x))/8 + (389*Pi^2*d1(1 - x))/16 +    (69*Pi^4*d1(1 - x))/20 - (413*DD(0, x))/8 + (99*Pi^2*DD(0, x))/8 -    (441*DD(1, x))/4 + 153*Pi^2*DD(1, x) - (297*DD(2, x))/2 - 432*DD(3, x) +    (-36*Pi^2 - (18*Pi^2)/x - 18*Pi^2*x - 18*Pi^2*x^2 + (18*Pi^2)/(1 + x))*    H(-1, x) + (-28845/8 + 72*Pi^2 + 201/(2*(1 - x)) -      (45*Pi^2)/(2*(1 - x)) + (45*Pi^2)/(2*(-1 + x)) + 13173/(8*x) -      (36*Pi^2)/x + 2541/(8*(-1 + x)*x) + (9027*x)/4 - 270*Pi^2*x -      (17361*x^2)/4 + 54*Pi^2*x^2 - (9*Pi^2)/(1 + x) - 5907/(4*(-2 + 2*x)) +      (9207*x)/(4*(-2 + 2*x)) - (11649*x^2)/(4*(-2 + 2*x)) +      (6171*x^3)/(4*(-2 + 2*x)))*H(0, x) +    (-34425/8 + 324*Pi^2 + 36123/(8*x) - (135*Pi^2)/x + (33543*x)/8 -      63*Pi^2*x - (36123*x^2)/8 + 126*Pi^2*x^2 + (9*Pi^2)/(2*(1 + x)) -      (18*Pi^2)/(x*(1 + x)) - (108*Pi^2*x)/(1 + x) - (63*Pi^2*x^2)/(1 + x) +      (27*Pi^2*x^3)/(1 + x) - (81*Pi^2)/(2 + 2*x))*H(1, x) +    (162 + 198/x + 162*x + 198*x^2 - 99/(1 + x) - 99/(2*x*(1 + x)) -      (297*x)/(2*(1 + x)) - (99*x^2)/(1 + x) - (99*x^3)/(2*(1 + x)))*    H(-1, 0, x) + (-1071/2 - 99/(2*(-1 + x)) + 1089/(2*x) + (3411*x)/2 -      (2277*x^2)/2 + 297/(2*(-1 + x)*(1 + x)) + 99/((-1 + x)*x*(1 + x)) +      (396*x)/((-1 + x)*(1 + x)) - (297*x^2)/(2*(-1 + x)*(1 + x)) -      (396*x^3)/((-1 + x)*(1 + x)) + (297*x^4)/(2*(-1 + x)*(1 + x)))*    H(0, 0, x) + (-1098 + 99/(1 - x) - 693/(-1 + x) + 1683/x + 2250*x +      (2079*x)/(2*(-1 + x)) - 1980*x^2 - (693*x^2)/(-1 + x) +      (693*x^3)/(2*(-1 + x)) + 1611/(-2 + 2*x) - (2511*x)/(-2 + 2*x) +      (3177*x^2)/(-2 + 2*x) - (1683*x^3)/(-2 + 2*x))*H(0, 1, x) +    NF^2*(49/216 + (2*Pi^2)/27 - 641/(648*x) - (37*x)/216 + (2*Pi^2*x)/27 +      (785*x^2)/648 + (11*d1(1 - x))/36 + (Pi^2*d1(1 - x))/36 -      (5*DD(0, x))/18 + DD(1, x)/3 + (17/(54*(-1 + x)*x) +        (7*x)/(6*(-3 + 3*x)) + 7/(6*(-9 + 9*x)) - (61*x^2)/(6*(-9 + 9*x)) +        (25*x^3)/(6*(-9 + 9*x)))*H(0, x) +      (4/9 - 17/(27*x) - x/9 + (17*x^2)/27)*H(1, x) +      (-4/9 - (4*x)/9)*H(0, 0, x) + (-4/9 - (4*x)/9)*H(0, 1, x)) +    (-3735/2 + 99/(1 - x) - 693/(-1 + x) + 2079/x + (2961*x)/2 +      (2079*x)/(2*(-1 + x)) - 1584*x^2 - (693*x^2)/(-1 + x) +      (693*x^3)/(2*(-1 + x)) + 1611/(-2 + 2*x) - (2511*x)/(-2 + 2*x) +      (3177*x^2)/(-2 + 2*x) - (1683*x^3)/(-2 + 2*x))*H(1, 0, x) +    (-3240 + 3861/x + 3537*x - 3861*x^2)*H(1, 1, x) +    (-216 - 108/x - 108*x - 108*x^2 + 108/(1 + x))*H(-1, -1, 0, x) +    (162 + 81/x + 81*x + 81*x^2 - 81/(1 + x))*H(-1, 0, 0, x) +    (108/(1 + x) + 54/(x*(1 + x)) + (162*x)/(1 + x) + (108*x^2)/(1 + x) +      (54*x^3)/(1 + x))*H(-1, 0, 1, x) +    (-108 - 54/x - 54*x - 54*x^2 + 162/(1 + x) + 54/(x*(1 + x)) +      (162*x)/(1 + x) + (108*x^2)/(1 + x) + (54*x^3)/(1 + x))*H(-1, 1, 0, x) +    (54/x + 162*x + 54*x^2 - 54/(1 + x))*H(0, -1, 0, x) +    (-324 - 135/(-1 + x) + 108/x + 972*x - 162*x^2 + 27/(1 + x))*    H(0, 0, 0, x) + (-432 - 378/(-1 + x) + 378/x + 1998*x - 378*x^2 -      162/((-1 + x)*(1 + x)) - 108/((-1 + x)*x*(1 + x)) -      (432*x)/((-1 + x)*(1 + x)) + (162*x^2)/((-1 + x)*(1 + x)) +      (432*x^3)/((-1 + x)*(1 + x)) - (162*x^4)/((-1 + x)*(1 + x)))*    H(0, 0, 1, x) + (-324 - 621/(-1 + x) + 648/x + 1512*x - 594*x^2 -      27/(1 + x) - 162/((-1 + x)*(1 + x)) - 108/((-1 + x)*x*(1 + x)) -      (432*x)/((-1 + x)*(1 + x)) + (162*x^2)/((-1 + x)*(1 + x)) +      (432*x^3)/((-1 + x)*(1 + x)) - (162*x^4)/((-1 + x)*(1 + x)))*    H(0, 1, 0, x) + (864 + 648/(1 - x) + 1512/(-1 + x) + 648/x -      756/((-1 + x)*x) + 2808*x - (2268*x)/(-1 + x) - 648*x^2 +      (1512*x^2)/(-1 + x) - (756*x^3)/(-1 + x))*H(0, 1, 1, x) +    (-108 - 54/x - 54*x - 54*x^2 + 162/(1 + x) + 54/(x*(1 + x)) +      (162*x)/(1 + x) + (108*x^2)/(1 + x) + (54*x^3)/(1 + x))*H(1, -1, 0, x) +    (-1026 - 378/(-1 + x) + 405/x + 81*x - 351*x^2 - 27/(1 + x) -      162/((-1 + x)*(1 + x)) - 108/((-1 + x)*x*(1 + x)) -      (432*x)/((-1 + x)*(1 + x)) + (162*x^2)/((-1 + x)*(1 + x)) +      (432*x^3)/((-1 + x)*(1 + x)) - (162*x^4)/((-1 + x)*(1 + x)))*    H(1, 0, 0, x) + (-1296 + 648/(1 - x) + 1512/(-1 + x) + 648/x -      756/((-1 + x)*x) + 648*x - (2268*x)/(-1 + x) - 648*x^2 +      (1512*x^2)/(-1 + x) - (756*x^3)/(-1 + x))*H(1, 0, 1, x) +    (-1296 + 648/(1 - x) + 1512/(-1 + x) + 648/x - 756/((-1 + x)*x) + 648*x -      (2268*x)/(-1 + x) - 648*x^2 + (1512*x^2)/(-1 + x) - (756*x^3)/(-1 + x))*    H(1, 1, 0, x) + (-5184 + 2592/x + 2592*x - 2592*x^2)*H(1, 1, 1, x) +    432*Zeta(3) - (486*Zeta(3))/(-1 + x) - (324*Zeta(3))/x - 1890*x*Zeta(3) +    513*x^2*Zeta(3) - (189*Zeta(3))/(2*(1 + x)) - (1089*d1(1 - x)*Zeta(3))/8 -    (1809*DD(0, x)*Zeta(3))/2 + NF*(5791/72 + (29*Pi^2)/18 - 2123/(108*x) +      (11*Pi^2)/(6*x) - (7147*x)/72 + (19*Pi^2*x)/9 + (3653*x^2)/108 -      (25*Pi^2*x^2)/18 - Pi^2/(x*(1 + x)) - (6*Pi^2*x)/(1 + x) -      (7*Pi^2*x^2)/(2*(1 + x)) + (3*Pi^2*x^3)/(2*(1 + x)) -      (9*Pi^2)/(2*(2 + 2*x)) - (175*d1(1 - x))/24 - (7*Pi^2*d1(1 - x))/4 +      (14*DD(0, x))/3 - (3*Pi^2*DD(0, x))/4 - DD(1, x) + 9*DD(2, x) +      (499/12 - 5/(1 - x) - 1015/(36*x) - 220/(9*(-1 + x)*x) - (275*x)/6 +        4*Pi^2*x + (739*x^2)/18 + 179/(2*(-2 + 2*x)) -        (279*x)/(2*(-2 + 2*x)) + (353*x^2)/(2*(-2 + 2*x)) -        (187*x^3)/(2*(-2 + 2*x)) - (77*x)/(4*(-3 + 3*x)) - 77/(4*(-9 + 9*x)) +        (671*x^2)/(4*(-9 + 9*x)) - (275*x^3)/(4*(-9 + 9*x)))*H(0, x) +      (-17/12 + 37/(36*x) - (43*x)/12 + (107*x^2)/36)*H(1, x) +      (6/(1 + x) + 3/(x*(1 + x)) + (9*x)/(1 + x) + (6*x^2)/(1 + x) +        (3*x^3)/(1 + x))*H(-1, 0, x) + (43/3 + 3/(-1 + x) - 17/(3*x) -        (71*x)/3 + 3*x^2 - 9/((-1 + x)*(1 + x)) - 6/((-1 + x)*x*(1 + x)) -        (24*x)/((-1 + x)*(1 + x)) + (9*x^2)/((-1 + x)*(1 + x)) +        (24*x^3)/((-1 + x)*(1 + x)) - (9*x^4)/((-1 + x)*(1 + x)))*H(0, 0, x) +      (94/3 - 6/(1 - x) + 42/(-1 + x) - 34/(3*x) - 46/(3*(-1 + x)*x) +        (52*x)/3 - (63*x)/(-1 + x) + 6*x^2 + (42*x^2)/(-1 + x) -        (21*x^3)/(-1 + x) + (21*x)/(-3 + 3*x) + 21/(-9 + 9*x) -        (183*x^2)/(-9 + 9*x) + (75*x^3)/(-9 + 9*x))*H(0, 1, x) +      (19 - 6/(1 - x) + 42/(-1 + x) - 26/(3*x) - 46/(3*(-1 + x)*x) + 7*x -        (63*x)/(-1 + x) + 6*x^2 + (42*x^2)/(-1 + x) - (21*x^3)/(-1 + x) +        (21*x)/(-3 + 3*x) + 21/(-9 + 9*x) - (183*x^2)/(-9 + 9*x) +        (75*x^3)/(-9 + 9*x))*H(1, 0, x) + (-44 + 22/(3*x) + 26*x - (22*x^2)/3)*      H(1, 1, x) + (8 - 16*x)*H(0, 0, 0, x) - 24*x*H(0, 0, 1, x) +      (-8 - 8*x)*H(0, 1, 0, x) + (-16 - 16*x)*H(0, 1, 1, x) + 24*x*Zeta(3) +      (33*d1(1 - x)*Zeta(3))/4)) + 1296*d1(1 - x)*Zeta(5) +  e*(-2683415/64 + (654473*Pi^2)/96 - (5213*Pi^4)/40 -    (877*Pi^4)/(80*(-1 + x)) + 21749333/(576*x) - (193267*Pi^2)/(96*x) -    (27*Pi^4)/(10*x) - (38511*Pi^2)/(128*(-1 + x)*x) -    (143*Pi^4)/(16*(-1 + x)*x) + (2797067*x)/64 - (30211*Pi^2*x)/6 +    (7501*Pi^4*x)/40 - (23225639*x^2)/576 + (204613*Pi^2*x^2)/24 -    (1877*Pi^4*x^2)/16 + (219*Pi^4)/(80*(1 + x)) -    (7667*Pi^4)/(320*(-1 + x)*(1 + x)) - 6759335/(1152*x*(1 + x)) -    (2409*Pi^4)/(320*x*(1 + x)) + (1969*Pi^4)/(320*(-1 + x)*x*(1 + x)) +    (605*Pi^4*x)/(64*(-1 + x)*(1 + x)) + (17237*Pi^4*x^2)/    (320*(-1 + x)*(1 + x)) + (33*Pi^4*x^3)/(4*(1 + x)) -    (4631*Pi^4*x^3)/(160*(-1 + x)*(1 + x)) +    (297*Pi^4*x^4)/(32*(-1 + x)*(1 + x)) +    (33*Pi^4*x^5)/(40*(-1 + x)*(1 + x)) - (429*Pi^4*x)/(4*(-4 + 4*x)) +    (297*Pi^4*x^2)/(4*(5 + 5*x)) - (5566*x)/(9 + 9*x) +    (583*Pi^4*x^2)/(4*(-10 + 10*x)) - (33*Pi^4*x^4)/(4*(-10 + 10*x)) -    (87857*Pi^2*x)/(4*(-16 + 16*x)) + (113157*Pi^2*x^2)/(4*(-16 + 16*x)) +    (2189*Pi^4)/(4*(-20 + 20*x)) - (649*Pi^4*x^3)/(4*(-20 + 20*x)) -    (2409*Pi^4)/(4*(40 + 40*x)) + (192401*Pi^2)/(4*(-48 + 48*x)) -    110759/(4*(48 + 48*x)) - (7227*Pi^4*x)/(4*(80 + 80*x)) -    (416669*Pi^2*x^3)/(4*(-96 + 96*x)) + (492437*x^2)/(4*(144 + 144*x)) +    (7792103*x^3)/(4*(288 + 288*x)) + (92367*d1(1 - x))/128 +    (1151*Pi^2*d1(1 - x))/24 - (3117*Pi^4*d1(1 - x))/320 +    (509*Pi^6*d1(1 - x))/280 + (146639*DD(0, x))/288 -    (1613*Pi^2*DD(0, x))/96 - (79*Pi^4*DD(0, x))/10 - (1813*DD(1, x))/12 +    (3085*Pi^2*DD(1, x))/16 + (33*Pi^4*DD(1, x))/2 + (1145*DD(2, x))/4 -    (1239*Pi^2*DD(2, x))/8 - (577*DD(3, x))/2 + 612*Pi^2*DD(3, x) +    (375*DD(4, x))/2 - 432*DD(5, x) + ((-4509*Pi^2)/4 - (1701*Pi^2)/(4*x) -      (297*Pi^2*x)/2 - (297*Pi^2*x^2)/2 + (702*Pi^2)/(1 + x))*    H(-1, -1, -1, x) + (-4671/2 + (4329*Pi^2)/4 - 2370/x +      (1665*Pi^2)/(4*x) + 1854*x + (333*Pi^2*x)/2 + 1692*x^2 +      (333*Pi^2*x^2)/2 + 2607/(4*(1 + x)) - (666*Pi^2)/(1 + x) +      1221/(4*x*(1 + x)) - (627*x^2)/(1 + x) + (1485*x)/(4*(2 + 2*x)) -      (2541*x^3)/(4*(2 + 2*x)))*H(-1, -1, 0, x) +    ((-1017*Pi^2)/4 - (333*Pi^2)/(4*x) + (9*Pi^2*x)/2 + (9*Pi^2*x^2)/2 +      (171*Pi^2)/(1 + x) + (333*Pi^2)/(4*x*(1 + x)) - (9*Pi^2*x^2)/(1 + x) +      (333*Pi^2)/(2 + 2*x) - (9*Pi^2*x^3)/(2 + 2*x) + (999*Pi^2*x)/(4 + 4*x))*    H(-1, -1, 1, x) + ((1125*Pi^2)/2 + (855*Pi^2)/(4*x) + (315*Pi^2*x)/4 +      (315*Pi^2*x^2)/4 - (1395*Pi^2)/(4*(1 + x)))*H(-1, 0, -1, x) +    (12987/4 - (2115*Pi^2)/4 + 6483/(2*x) - (837*Pi^2)/(4*x) - (8415*x)/4 -      99*Pi^2*x - (3963*x^2)/2 - 99*Pi^2*x^2 + (639*Pi^2)/(2*(1 + x)) -      3663/(8*x*(1 + x)) + (1551*x^2)/(2*(1 + x)) - 7425/(4*(2 + 2*x)) -      (3267*x)/(4*(4 + 4*x)) + (5379*x^3)/(4*(4 + 4*x)))*H(-1, 0, 0, x) +    (2385 + (261*Pi^2)/4 + 2331/x - (9*Pi^2)/(4*x) - (1989*x)/2 - 72*Pi^2*x -      921*x^2 - 72*Pi^2*x^2 - 627/(1 + x) - (135*Pi^2)/(2*(1 + x)) -      330/(x*(1 + x)) - (369*Pi^2)/(4*x*(1 + x)) - (297*x)/(2*(1 + x)) +      (330*x^2)/(1 + x) - (45*Pi^2*x^2)/(1 + x) + (165*x^3)/(2*(1 + x)) -      (369*Pi^2)/(2 + 2*x) - (45*Pi^2*x^3)/(2 + 2*x) -      (1107*Pi^2*x)/(4 + 4*x))*H(-1, 0, 1, x) +    ((-1017*Pi^2)/4 - (333*Pi^2)/(4*x) + (9*Pi^2*x)/2 + (9*Pi^2*x^2)/2 +      (171*Pi^2)/(1 + x) + (333*Pi^2)/(4*x*(1 + x)) - (9*Pi^2*x^2)/(1 + x) +      (333*Pi^2)/(2 + 2*x) - (9*Pi^2*x^3)/(2 + 2*x) + (999*Pi^2*x)/(4 + 4*x))*    H(-1, 1, -1, x) + ((1017*Pi^2)/4 + (369*Pi^2)/(4*x) + (45*Pi^2*x)/2 +      (45*Pi^2*x^2)/2 - (162*Pi^2)/(1 + x) - (369*Pi^2)/(4*x*(1 + x)) -      (45*Pi^2*x^2)/(1 + x) - (369*Pi^2)/(2 + 2*x) - (45*Pi^2*x^3)/(2 + 2*x) -      (1107*Pi^2*x)/(4 + 4*x))*H(-1, 1, 0, x) +    ((1395*Pi^2)/4 + (693*Pi^2)/(4*x) + 171*Pi^2*x + 342*Pi^2*x^2 -      (342*Pi^2)/(1 + x))*H(0, -1, -1, x) +    (2169/2 - (1287*Pi^2)/4 + 840/x - (729*Pi^2)/(4*x) - 855*x - 225*Pi^2*x -      (855*x^2)/2 - 324*Pi^2*x^2 - 1353/(4*(1 + x)) + (324*Pi^2)/(1 + x) -      165/(x*(1 + x)) + (198*x^2)/(1 + x) - (891*x)/(4*(2 + 2*x)) +      (495*x^3)/(4*(2 + 2*x)))*H(0, -1, 0, x) +    ((531*Pi^2)/4 + (99*Pi^2)/(2*x) + (63*Pi^2*x)/4 + (333*Pi^2*x^2)/4 -      (729*Pi^2)/(4*(1 + x)) - (99*Pi^2)/(2*x*(1 + x)) -      (99*Pi^2*x^2)/(1 + x) - (297*Pi^2*x)/(2 + 2*x) -      (333*Pi^2*x^3)/(4 + 4*x))*H(0, -1, 1, x) +    (-108*Pi^2 - (153*Pi^2)/(2*x) - (243*Pi^2*x)/2 - (261*Pi^2*x^2)/2 +      (261*Pi^2)/(2*(1 + x)))*H(0, 0, -1, x) +    (-115725/8 + (567*Pi^2)/2 + 369/(-1 + x) + (873*Pi^2)/(4*(-1 + x)) +      41871/(8*x) - (117*Pi^2)/x - 1485/(4*(-1 + x)*x) + 12666*x -      810*Pi^2*x - (4653*x)/(4*(-1 + x)) - (118785*x^2)/8 + (603*Pi^2*x^2)/2 +      (3069*x^2)/(2*(-1 + x)) - (1287*x^3)/(2*(-1 + x)) -      (333*Pi^2)/(4*(1 + x)) - 21219/(16*(-1 + x)*(1 + x)) +      11385/(8*(-1 + x)*x*(1 + x)) + (11649*x)/(4*(-1 + x)*(1 + x)) -      (2475*x^2)/(2*(-1 + x)*(1 + x)) - (16269*x^3)/(4*(-1 + x)*(1 + x)) +      (46893*x^4)/(16*(-1 + x)*(1 + x)))*H(0, 0, 0, x) +    (-108453/4 + (1575*Pi^2)/2 - 501/(-1 + x) + (3537*Pi^2)/(4*(-1 + x)) +      50457/(4*x) - (900*Pi^2)/x + 33783/(16*(-1 + x)*x) + (49107*x)/2 -      3114*Pi^2*x - (64497*x^2)/2 + (1737*Pi^2*x^2)/2 -      (27423*x^2)/(4*(-1 + x)) - (5112*x^3)/(-1 + x) - (9*Pi^2)/(4*(1 + x)) +      25641/(16*(-1 + x)*(1 + x)) + (117*Pi^2)/(2*(-1 + x)*(1 + x)) -      (9*Pi^2)/(x*(1 + x)) - 33825/(16*(-1 + x)*x*(1 + x)) +      (54*Pi^2)/((-1 + x)*x*(1 + x)) - (27*Pi^2*x)/(1 + x) +      (90255*x)/(16*(-1 + x)*(1 + x)) + (261*Pi^2*x)/((-1 + x)*(1 + x)) -      (144*Pi^2*x^2)/(1 + x) - (46035*x^2)/(16*(-1 + x)*(1 + x)) -      (369*Pi^2*x^2)/(2*(-1 + x)*(1 + x)) - (58245*x^3)/      (16*(-1 + x)*(1 + x)) - (243*Pi^2*x^3)/(2*(-1 + x)*(1 + x)) +      (20163*x^4)/(16*(-1 + x)*(1 + x)) + (369*Pi^2*x^4)/      (2*(-1 + x)*(1 + x)) - 75867/(4*(-2 + 2*x)) +      (137907*x)/(4*(-4 + 4*x)) + (59565*x^3)/(4*(-4 + 4*x)) +      53775/(-8 + 8*x) - (66357*x)/(-8 + 8*x) + (72291*x^2)/(-8 + 8*x))*    H(0, 0, 1, x) + ((531*Pi^2)/4 + (99*Pi^2)/(2*x) + (63*Pi^2*x)/4 +      (333*Pi^2*x^2)/4 - (729*Pi^2)/(4*(1 + x)) - (99*Pi^2)/(2*x*(1 + x)) -      (99*Pi^2*x^2)/(1 + x) - (297*Pi^2*x)/(2 + 2*x) -      (333*Pi^2*x^3)/(4 + 4*x))*H(0, 1, -1, x) +    (-123375/4 + (1485*Pi^2)/4 - 1803/(2*(-1 + x)) +      (1557*Pi^2)/(2*(-1 + x)) + 168549/(8*x) - (3339*Pi^2)/(4*x) +      30747/(16*(-1 + x)*x) + (222825*x)/8 - (3627*Pi^2*x)/2 -      (160701*x^2)/4 + (1377*Pi^2*x^2)/2 - (25179*x^2)/(4*(-1 + x)) -      (5112*x^3)/(-1 + x) + (72*Pi^2)/(1 + x) + 17523/(16*(-1 + x)*(1 + x)) +      (117*Pi^2)/(2*(-1 + x)*(1 + x)) - (9*Pi^2)/(x*(1 + x)) -      16599/(16*(-1 + x)*x*(1 + x)) + (54*Pi^2)/((-1 + x)*x*(1 + x)) -      (27*Pi^2*x)/(1 + x) + (41415*x)/(8*(-1 + x)*(1 + x)) +      (261*Pi^2*x)/((-1 + x)*(1 + x)) - (144*Pi^2*x^2)/(1 + x) -      (26763*x^2)/(8*(-1 + x)*(1 + x)) - (369*Pi^2*x^2)/(2*(-1 + x)*(1 + x)) -      (61347*x^3)/(16*(-1 + x)*(1 + x)) - (243*Pi^2*x^3)/      (2*(-1 + x)*(1 + x)) + (40095*x^4)/(16*(-1 + x)*(1 + x)) +      (369*Pi^2*x^4)/(2*(-1 + x)*(1 + x)) - 71379/(4*(-2 + 2*x)) +      (124443*x)/(4*(-4 + 4*x)) + (56529*x^3)/(4*(-4 + 4*x)) +      53775/(-8 + 8*x) - (66357*x)/(-8 + 8*x) + (72291*x^2)/(-8 + 8*x))*    H(0, 1, 0, x) + (-86841/2 + (1755*Pi^2)/2 + 1002/(1 - x) -      (558*Pi^2)/(1 - x) - 28347/(2*(-1 + x)) + (1755*Pi^2)/(2*(-1 + x)) +      29427/x - (1431*Pi^2)/x - 17283/(4*(-1 + x)*x) + 42759*x -      (6903*Pi^2*x)/2 - (9378*x)/(-1 + x) - 58785*x^2 + (2889*Pi^2*x^2)/2 +      (19119*x^2)/(2*(-1 + x)) + (12144*x^3)/(-1 + x) - (243*Pi^2)/(1 + x) -      (81*Pi^2)/((-1 + x)*(1 + x)) - (117*Pi^2)/(x*(1 + x)) +      (675*Pi^2)/((-1 + x)*x*(1 + x)) + (1467*Pi^2*x)/((-1 + x)*(1 + x)) -      (414*Pi^2*x^2)/(1 + x) - (99*Pi^2*x^2)/((-1 + x)*(1 + x)) -      (1296*Pi^2*x^3)/((-1 + x)*(1 + x)) + (900*Pi^2*x^4)/((-1 + x)*(1 + x)) +      53958/(-2 + 2*x) - (702*Pi^2*x)/(2 + 2*x) - (270*Pi^2*x^3)/(2 + 2*x) -      (82002*x^3)/(-4 + 4*x))*H(0, 1, 1, x) +    ((-1017*Pi^2)/4 - (333*Pi^2)/(4*x) + (9*Pi^2*x)/2 + (9*Pi^2*x^2)/2 +      (171*Pi^2)/(1 + x) + (333*Pi^2)/(4*x*(1 + x)) - (9*Pi^2*x^2)/(1 + x) +      (333*Pi^2)/(2 + 2*x) - (9*Pi^2*x^3)/(2 + 2*x) + (999*Pi^2*x)/(4 + 4*x))*    H(1, -1, -1, x) + ((1017*Pi^2)/4 + (369*Pi^2)/(4*x) + (45*Pi^2*x)/2 +      (45*Pi^2*x^2)/2 - (162*Pi^2)/(1 + x) - (369*Pi^2)/(4*x*(1 + x)) -      (45*Pi^2*x^2)/(1 + x) - (369*Pi^2)/(2 + 2*x) - (45*Pi^2*x^3)/(2 + 2*x) -      (1107*Pi^2*x)/(4 + 4*x))*H(1, -1, 0, x) +    ((531*Pi^2)/4 + (99*Pi^2)/(2*x) + (63*Pi^2*x)/4 + (333*Pi^2*x^2)/4 -      (729*Pi^2)/(4*(1 + x)) - (99*Pi^2)/(2*x*(1 + x)) -      (99*Pi^2*x^2)/(1 + x) - (297*Pi^2*x)/(2 + 2*x) -      (333*Pi^2*x^3)/(4 + 4*x))*H(1, 0, -1, x) +    (-99567/4 + 990*Pi^2 - 576/(-1 + x) + (927*Pi^2)/(2*(-1 + x)) +      214143/(8*x) - (909*Pi^2)/(2*x) + 29427/(16*(-1 + x)*x) + (181665*x)/8 -      180*Pi^2*x - (88821*x^2)/4 + 333*Pi^2*x^2 - (31383*x^2)/(4*(-1 + x)) -      (5112*x^3)/(-1 + x) + (81*Pi^2)/(2*(1 + x)) +      (117*Pi^2)/(2*(-1 + x)*(1 + x)) - (9*Pi^2)/(x*(1 + x)) +      (54*Pi^2)/((-1 + x)*x*(1 + x)) - (27*Pi^2*x)/(1 + x) +      (261*Pi^2*x)/((-1 + x)*(1 + x)) - (144*Pi^2*x^2)/(1 + x) -      (369*Pi^2*x^2)/(2*(-1 + x)*(1 + x)) - (243*Pi^2*x^3)/      (2*(-1 + x)*(1 + x)) + (369*Pi^2*x^4)/(2*(-1 + x)*(1 + x)) -      67947/(4*(-2 + 2*x)) + (137907*x)/(4*(-4 + 4*x)) +      (63921*x^3)/(4*(-4 + 4*x)) + 53775/(-8 + 8*x) - (66357*x)/(-8 + 8*x) +      (72291*x^2)/(-8 + 8*x))*H(1, 0, 0, x) +    (-189063/4 + (7101*Pi^2)/2 + 1002/(1 - x) - (558*Pi^2)/(1 - x) -      21483/(-1 + x) + (3987*Pi^2)/(4*(-1 + x)) + 199395/(4*x) -      (6291*Pi^2)/(4*x) - 3696/((-1 + x)*x) + 44982*x - (4815*Pi^2*x)/4 +      (6993*x)/(-1 + x) - (176619*x^2)/4 + (6345*Pi^2*x^2)/4 -      (5043*x^2)/(2*(-1 + x)) + (9966*x^3)/(-1 + x) - (243*Pi^2)/(1 + x) -      (1395*Pi^2)/(4*(-1 + x)*(1 + x)) - (117*Pi^2)/(x*(1 + x)) +      (2115*Pi^2)/(4*(-1 + x)*x*(1 + x)) + (3699*Pi^2*x)/      (4*(-1 + x)*(1 + x)) - (414*Pi^2*x^2)/(1 + x) +      (765*Pi^2*x^2)/(4*(-1 + x)*(1 + x)) - (2943*Pi^2*x^3)/      (4*(-1 + x)*(1 + x)) + (3069*Pi^2*x^4)/(4*(-1 + x)*(1 + x)) +      26979/(-2 + 2*x) + (29271*x^2)/(-2 + 2*x) - (702*Pi^2*x)/(2 + 2*x) -      (270*Pi^2*x^3)/(2 + 2*x) + 61815/(-4 + 4*x) - (57267*x)/(-4 + 4*x) -      (72780*x^3)/(-4 + 4*x))*H(1, 0, 1, x) +    (-189849/4 + (3897*Pi^2)/2 + 1002/(1 - x) - (558*Pi^2)/(1 - x) -      57585/(2*(-1 + x)) + (1701*Pi^2)/(4*(-1 + x)) + 92259/(2*x) -      (3861*Pi^2)/(4*x) - 12285/(4*(-1 + x)*x) + (183219*x)/4 -      (3789*Pi^2*x)/4 + (23364*x)/(-1 + x) - 45954*x^2 + (3861*Pi^2*x^2)/4 -      (29205*x^2)/(2*(-1 + x)) + (7788*x^3)/(-1 + x) + 627/(1 + x) -      (234*Pi^2)/(1 + x) + 35541/(8*(-1 + x)*(1 + x)) -      (1233*Pi^2)/(2*(-1 + x)*(1 + x)) + 330/(x*(1 + x)) -      (117*Pi^2)/(x*(1 + x)) - 26631/(8*(-1 + x)*x*(1 + x)) +      (765*Pi^2)/(2*(-1 + x)*x*(1 + x)) + (297*x)/(2*(1 + x)) +      (26829*x)/(4*(-1 + x)*(1 + x)) + (765*Pi^2*x)/(2*(-1 + x)*(1 + x)) -      (330*x^2)/(1 + x) - (414*Pi^2*x^2)/(1 + x) -      (27291*x^2)/(4*(-1 + x)*(1 + x)) + (963*Pi^2*x^2)/(2*(-1 + x)*(1 + x)) -      (165*x^3)/(2*(1 + x)) - (26697*x^3)/(8*(-1 + x)*(1 + x)) -      (351*Pi^2*x^3)/(2*(-1 + x)*(1 + x)) + (17787*x^4)/(8*(-1 + x)*(1 + x)) +      (1269*Pi^2*x^4)/(2*(-1 + x)*(1 + x)) + (58542*x^2)/(-2 + 2*x) -      (702*Pi^2*x)/(2 + 2*x) - (270*Pi^2*x^3)/(2 + 2*x) + 123630/(-4 + 4*x) -      (114534*x)/(-4 + 4*x) - (63558*x^3)/(-4 + 4*x))*H(1, 1, 0, x) +    (-83670 + 3996*Pi^2 + 88344/x - (3564*Pi^2)/x + (327945*x)/4 -      6912*Pi^2*x - 88344*x^2 + 3699*Pi^2*x^2 - (756*Pi^2)/(1 + x) -      (3780*Pi^2)/((-1 + x)*(1 + x)) - (378*Pi^2)/(x*(1 + x)) -      (216*Pi^2)/((-1 + x)*x*(1 + x)) - (1134*Pi^2*x)/(1 + x) -      (3672*Pi^2*x)/((-1 + x)*(1 + x)) - (1242*Pi^2*x^2)/(1 + x) +      (3321*Pi^2*x^2)/((-1 + x)*(1 + x)) - (594*Pi^2*x^3)/(1 + x) +      (3834*Pi^2*x^3)/((-1 + x)*(1 + x)) + (621*Pi^2*x^4)/((-1 + x)*(1 + x)))*    H(1, 1, 1, x) + (6129/2 + 5175/(2*x) - (135*x)/2 + (27*x^2)/2 -      2259/(2*(1 + x)) - 1287/(4*x*(1 + x)) - (3861*x)/(4*(1 + x)) +      (99*x^2)/(1 + x) + (99*x^3)/(2*(1 + x)))*H(-1, -1, -1, 0, x) +    (-15471/4 - 13599/(4*x) + (81*x)/2 - (387*x^2)/2 + 5625/(4*(1 + x)) +      3465/(8*x*(1 + x)) - (297*x^2)/(2*(1 + x)) - (297*x^3)/(4*(1 + x)) +      (10395*x)/(4*(2 + 2*x)))*H(-1, -1, 0, 0, x) +    (-2106 - 2034/x - 324*x - 612*x^2 + 99/(1 + x) - 36/(x*(1 + x)) +      (891*x)/(1 + x) + (684*x^2)/(1 + x) - (405*x)/(2 + 2*x) +      (693*x^3)/(2 + 2*x))*H(-1, -1, 0, 1, x) +    (540 + 333/x - (675*x)/2 - (693*x^2)/2 - 873/(1 + x) - 333/(x*(1 + x)) +      (684*x^2)/(1 + x) - (405*x)/(2 + 2*x) + (693*x^3)/(2 + 2*x))*    H(-1, -1, 1, 0, x) + (-3105/2 - 2655/(2*x) - 27*x - 81*x^2 +      1179/(2*(1 + x)) + 693/(4*x*(1 + x)) + (2079*x)/(4*(1 + x)))*    H(-1, 0, -1, 0, x) + (4455/2 + 2124/x + (1053*x)/4 + (2115*x^2)/4 -      1773/(2*(1 + x)) - 1287/(4*x*(1 + x)) - (3861*x)/(4*(1 + x)) -      (198*x^2)/(1 + x) - (99*x^3)/(1 + x))*H(-1, 0, 0, 0, x) +    (2403 + 2511/x + 837*x + 1251*x^2 - 1053/(1 + x) + 54/(x*(1 + x)) -      (2673*x)/(2*(1 + x)) - (1242*x^2)/(1 + x) - (198*x^3)/(1 + x) +      2025/(2 + 2*x) + (891*x)/(4 + 4*x) - (1467*x^3)/(4 + 4*x))*    H(-1, 0, 0, 1, x) + (243 + 1125/(2*x) + (3645*x)/4 + (4563*x^2)/4 -      288/(1 + x) + 603/(2*x*(1 + x)) - (594*x)/(1 + x) - (1341*x^2)/(1 + x) -      (495*x^3)/(2*(1 + x)) + 2025/(2 + 2*x) + (891*x)/(4 + 4*x) -      (1467*x^3)/(4 + 4*x))*H(-1, 0, 1, 0, x) +    (1296 + 1584/x + 1296*x + 1584*x^2 + 576/(1 + x) + 324/(x*(1 + x)) -      (864*x)/(1 + x) - (1512*x^2)/(1 + x) - (576*x^3)/(1 + x))*    H(-1, 0, 1, 1, x) + (540 + 333/x - (675*x)/2 - (693*x^2)/2 -      873/(1 + x) - 333/(x*(1 + x)) + (684*x^2)/(1 + x) - (405*x)/(2 + 2*x) +      (693*x^3)/(2 + 2*x))*H(-1, 1, -1, 0, x) +    (-702 - 999/(2*x) + (1917*x)/4 + (1467*x^2)/4 + 189/(1 + x) +      999/(2*x*(1 + x)) - (846*x^2)/(1 + x) + 2025/(2 + 2*x) +      (891*x)/(4 + 4*x) - (1467*x^3)/(4 + 4*x))*H(-1, 1, 0, 0, x) +    (-432 - 360/x + 270*x + 90*x^2 + 792/(1 + x) + 360/(x*(1 + x)) +      (162*x)/(1 + x) - (360*x^2)/(1 + x) - (90*x^3)/(1 + x))*    H(-1, 1, 0, 1, x) + (-1188 - 810/x + (999*x)/2 - (2763*x^2)/2 +      540/(1 + x) + 297/(2*x*(1 + x)) + (891*x)/(2*(1 + x)) +      (297*x^2)/(1 + x) + (1287*x^3)/(4*(1 + x)))*H(0, -1, -1, 0, x) +    (1485 + 1125/x - 675*x + 1854*x^2 - 1431/(2*(1 + x)) - 891/(4*x*(1 + x)) -      (2673*x)/(4*(1 + x)) - (891*x^2)/(2*(1 + x)) - (3465*x^3)/(4*(2 + 2*x)))*    H(0, -1, 0, 0, x) + (864 + 756/x - 216*x + 1296*x^2 - 135/(1 + x) -      18/(x*(1 + x)) - (594*x)/(1 + x) - (612*x^2)/(1 + x) -      (297*x^3)/(1 + x) + (243*x)/(2 + 2*x) - (135*x^3)/(2 + 2*x))*    H(0, -1, 0, 1, x) + (-270 - 180/x + (297*x)/2 + (135*x^2)/2 +      450/(1 + x) + 180/(x*(1 + x)) - (216*x^2)/(1 + x) + (243*x)/(2 + 2*x) -      (135*x^3)/(2 + 2*x))*H(0, -1, 1, 0, x) +    (513 + 378/x - 108*x + 774*x^2 - 279/(1 + x) - 99/(x*(1 + x)) -      (297*x)/(1 + x) - (198*x^2)/(1 + x) - (693*x^3)/(4*(1 + x)))*    H(0, 0, -1, 0, x) + (-7533/4 - 477/(2*(-1 + x)) + 3483/(2*x) -      99/((-1 + x)*x) + (31617*x)/4 - (297*x)/(-1 + x) - (15129*x^2)/4 +      (396*x^2)/(-1 + x) - (99*x^3)/(-1 + x) + 450/(1 + x) +      3069/(4*(-1 + x)*(1 + x)) + 198/(x*(1 + x)) + 594/((-1 + x)*x*(1 + x)) +      (594*x)/(1 + x) + (3465*x)/(2*(-1 + x)*(1 + x)) + (3168*x^2)/(1 + x) +      (8019*x^2)/(4*(-1 + x)*(1 + x)) - (18513*x^3)/(4*(-1 + x)*(1 + x)) +      (1485*x^4)/(2*(-1 + x)*(1 + x)))*H(0, 0, 0, 0, x) +    (-4329 - 1224/(-1 + x) + 4734/x + 207/((-1 + x)*x) + 17028*x +      (675*x)/(-1 + x) - (18495*x^2)/2 - (882*x^2)/(-1 + x) +      (504*x^3)/(-1 + x) + 54/(1 + x) + 8559/(4*(-1 + x)*(1 + x)) -      729/(2*(-1 + x)*x*(1 + x)) + (189*x)/((-1 + x)*(1 + x)) +      (2376*x^2)/(1 + x) + (5571*x^2)/(2*(-1 + x)*(1 + x)) +      (792*x^3)/(1 + x) - (414*x^3)/((-1 + x)*(1 + x)) -      (8235*x^4)/(4*(-1 + x)*(1 + x)))*H(0, 0, 0, 1, x) +    (-15777/2 - 6741/(4*(-1 + x)) + 8100/x + 108/((-1 + x)*x) + (84843*x)/4 +      (378*x)/(-1 + x) - 12969*x^2 - (684*x^2)/(-1 + x) + (405*x^3)/(-1 + x) +      171/(1 + x) + 8757/(4*(-1 + x)*(1 + x)) + 99/(x*(1 + x)) +      459/(2*(-1 + x)*x*(1 + x)) + (297*x)/(1 + x) +      (1080*x)/((-1 + x)*(1 + x)) + (1584*x^2)/(1 + x) +      (3987*x^2)/(2*(-1 + x)*(1 + x)) - (10143*x^3)/(8*(-1 + x)*(1 + x)) -      (11025*x^4)/(8*(-1 + x)*(1 + x)))*H(0, 0, 1, 0, x) +    (-8793 - 1431/(-1 + x) + 10440/x - 21033/(2*(-1 + x)*x) + (56637*x)/2 -      (1188*x)/(-1 + x) - 17667*x^2 + (16542*x^2)/(-1 + x) -      (396*x^3)/(-1 + x) - 2655/((-1 + x)*(1 + x)) +      7335/((-1 + x)*x*(1 + x)) - (5625*x)/((-1 + x)*(1 + x)) +      (1188*x^2)/(1 + x) + (12753*x^2)/(2*(-1 + x)*(1 + x)) +      (396*x^3)/(1 + x) + (468*x^3)/((-1 + x)*(1 + x)) +      (441*x^4)/(2*(-1 + x)*(1 + x)) + 41382/(-2 + 2*x) -      (75222*x)/(-4 + 4*x) - (32490*x^3)/(-4 + 4*x))*H(0, 0, 1, 1, x) +    (-270 - 180/x + (297*x)/2 + (135*x^2)/2 + 450/(1 + x) + 180/(x*(1 + x)) -      (216*x^2)/(1 + x) + (243*x)/(2 + 2*x) - (135*x^3)/(2 + 2*x))*    H(0, 1, -1, 0, x) + (-4563 - 1755/(-1 + x) + 40437/(4*x) +      108/((-1 + x)*x) + (60021*x)/4 + (378*x)/(-1 + x) - (22455*x^2)/2 -      (684*x^2)/(-1 + x) + (405*x^3)/(-1 + x) + 117/(1 + x) +      9153/(4*(-1 + x)*(1 + x)) + 99/(x*(1 + x)) +      459/(2*(-1 + x)*x*(1 + x)) + (297*x)/(1 + x) +      (783*x)/((-1 + x)*(1 + x)) + (1584*x^2)/(1 + x) +      (3789*x^2)/(2*(-1 + x)*(1 + x)) - (7569*x^3)/(8*(-1 + x)*(1 + x)) -      (13599*x^4)/(8*(-1 + x)*(1 + x)))*H(0, 1, 0, 0, x) +    (-9513 - 1935/(-1 + x) + 18153/x - 21015/(2*(-1 + x)*x) + 28800*x -      (1782*x)/(-1 + x) - (44253*x^2)/2 + (16326*x^2)/(-1 + x) -      (594*x^3)/(-1 + x) - 54/(1 + x) - 2448/((-1 + x)*(1 + x)) +      7101/((-1 + x)*x*(1 + x)) - (16713*x)/(4*(-1 + x)*(1 + x)) +      (1188*x^2)/(1 + x) + (28935*x^2)/(4*(-1 + x)*(1 + x)) +      (396*x^3)/(1 + x) - (423*x^3)/(2*(-1 + x)*(1 + x)) -      (1485*x^4)/(2*(-1 + x)*(1 + x)) + 40158/(-2 + 2*x) -      (71550*x)/(-4 + 4*x) - (31662*x^3)/(-4 + 4*x))*H(0, 1, 0, 1, x) +    (-36747/4 - 6813/(4*(-1 + x)) + 33273/(2*x) - 20601/(2*(-1 + x)*x) +      (56511*x)/2 - (1782*x)/(-1 + x) - 20367*x^2 + (15714*x^2)/(-1 + x) -      (594*x^3)/(-1 + x) + 522/(1 + x) - 6291/(4*(-1 + x)*(1 + x)) +      495/(2*x*(1 + x)) + 24003/(4*(-1 + x)*x*(1 + x)) +      (1485*x)/(2*(1 + x)) - (14391*x)/(4*(-1 + x)*(1 + x)) +      (1287*x^2)/(1 + x) + (29097*x^2)/(4*(-1 + x)*(1 + x)) +      (495*x^3)/(2*(1 + x)) - (99*x^3)/((-1 + x)*(1 + x)) -      (4599*x^4)/(2*(-1 + x)*(1 + x)) + 38934/(-2 + 2*x) -      (67878*x)/(-4 + 4*x) - (30834*x^3)/(-4 + 4*x))*H(0, 1, 1, 0, x) +    (-51165/2 + 2484/(1 - x) + 46386/(-1 + x) + 38511/(2*x) -      22221/((-1 + x)*x) + (20925*x)/2 - (75816*x)/(-1 + x) - 20691*x^2 +      (87102*x^2)/(-1 + x) - (39744*x^3)/(-1 + x) -      76527/(4*(-1 + x)*(1 + x)) + 22671/(4*(-1 + x)*x*(1 + x)) -      (31185*x)/(4*(-1 + x)*(1 + x)) + (594*x^2)/(1 + x) +      (74745*x^2)/(4*(-1 + x)*(1 + x)) + (198*x^3)/(1 + x) +      (26433*x^3)/(4*(-1 + x)*(1 + x)) + (22869*x^4)/(4*(-1 + x)*(1 + x)))*    H(0, 1, 1, 1, x) + (540 + 333/x - (675*x)/2 - (693*x^2)/2 - 873/(1 + x) -      333/(x*(1 + x)) + (684*x^2)/(1 + x) - (405*x)/(2 + 2*x) +      (693*x^3)/(2 + 2*x))*H(1, -1, -1, 0, x) +    (-702 - 999/(2*x) + (1917*x)/4 + (1467*x^2)/4 + 189/(1 + x) +      999/(2*x*(1 + x)) - (846*x^2)/(1 + x) + 2025/(2 + 2*x) +      (891*x)/(4 + 4*x) - (1467*x^3)/(4 + 4*x))*H(1, -1, 0, 0, x) +    (-432 - 360/x + 270*x + 90*x^2 + 792/(1 + x) + 360/(x*(1 + x)) +      (162*x)/(1 + x) - (360*x^2)/(1 + x) - (90*x^3)/(1 + x))*    H(1, -1, 0, 1, x) + (-270 - 180/x + (297*x)/2 + (135*x^2)/2 +      450/(1 + x) + 180/(x*(1 + x)) - (216*x^2)/(1 + x) + (243*x)/(2 + 2*x) -      (135*x^3)/(2 + 2*x))*H(1, 0, -1, 0, x) +    (-29097/4 - 3591/(4*(-1 + x)) + 29673/(4*x) + 207/((-1 + x)*x) +      (14697*x)/4 + (675*x)/(-1 + x) - 5220*x^2 - (1278*x^2)/(-1 + x) +      (504*x^3)/(-1 + x) + 144/(1 + x) + 4545/(8*(-1 + x)*(1 + x)) +      99/(x*(1 + x)) - 3807/(8*(-1 + x)*x*(1 + x)) + (297*x)/(1 + x) -      (16803*x)/(8*(-1 + x)*(1 + x)) + (1584*x^2)/(1 + x) +      (31095*x^2)/(8*(-1 + x)*(1 + x)) + (17181*x^3)/(8*(-1 + x)*(1 + x)) -      (17757*x^4)/(8*(-1 + x)*(1 + x)))*H(1, 0, 0, 0, x) +    (-15777 - 738/(-1 + x) + 16092/x - 20439/(2*(-1 + x)*x) + 9927*x -      (1188*x)/(-1 + x) - (26019*x^2)/2 + (16830*x^2)/(-1 + x) -      (396*x^3)/(-1 + x) - 54/(1 + x) - 17487/(4*(-1 + x)*(1 + x)) +      19719/(4*(-1 + x)*x*(1 + x)) - (14121*x)/(4*(-1 + x)*(1 + x)) +      (1188*x^2)/(1 + x) + (27603*x^2)/(4*(-1 + x)*(1 + x)) +      (396*x^3)/(1 + x) + (3015*x^3)/(4*(-1 + x)*(1 + x)) +      (4401*x^4)/(4*(-1 + x)*(1 + x)) + 39222/(-2 + 2*x) -      (75222*x)/(-4 + 4*x) - (33678*x^3)/(-4 + 4*x))*H(1, 0, 0, 1, x) +    (-93141/4 - 4833/(4*(-1 + x)) + 43461/(2*x) - 20421/(2*(-1 + x)*x) +      17208*x - (1782*x)/(-1 + x) - (37323*x^2)/2 + (16614*x^2)/(-1 + x) -      (594*x^3)/(-1 + x) + 522/(1 + x) - 35199/(8*(-1 + x)*(1 + x)) +      495/(2*x*(1 + x)) + 38655/(8*(-1 + x)*x*(1 + x)) +      (1485*x)/(2*(1 + x)) - (15579*x)/(8*(-1 + x)*(1 + x)) +      (1287*x^2)/(1 + x) + (61767*x^2)/(8*(-1 + x)*(1 + x)) +      (495*x^3)/(2*(1 + x)) - (1881*x^3)/(8*(-1 + x)*(1 + x)) +      (3771*x^4)/(8*(-1 + x)*(1 + x)) + 37998/(-2 + 2*x) -      (71550*x)/(-4 + 4*x) - (32850*x^3)/(-4 + 4*x))*H(1, 0, 1, 0, x) +    (-35577 + 2484/(1 - x) + 62334/(-1 + x) + 23463/x - 29799/((-1 + x)*x) +      90*x - (76032*x)/(-1 + x) - (35739*x^2)/2 + (73998*x^2)/(-1 + x) -      (34992*x^3)/(-1 + x) - 76527/(4*(-1 + x)*(1 + x)) +      22671/(4*(-1 + x)*x*(1 + x)) - (31185*x)/(4*(-1 + x)*(1 + x)) +      (594*x^2)/(1 + x) + (74745*x^2)/(4*(-1 + x)*(1 + x)) +      (198*x^3)/(1 + x) + (26433*x^3)/(4*(-1 + x)*(1 + x)) +      (22869*x^4)/(4*(-1 + x)*(1 + x)))*H(1, 0, 1, 1, x) +    (-27999/2 - 774/(-1 + x) + 13149/x - 19845/(2*(-1 + x)*x) + (24489*x)/2 -      (1188*x)/(-1 + x) - (26055*x^2)/2 + (17910*x^2)/(-1 + x) -      (396*x^3)/(-1 + x) + 891/(1 + x) - 15741/(8*(-1 + x)*(1 + x)) +      891/(2*x*(1 + x)) + 22869/(8*(-1 + x)*x*(1 + x)) +      (2673*x)/(2*(1 + x)) + (22869*x)/(8*(-1 + x)*(1 + x)) +      (1782*x^2)/(1 + x) + (24651*x^2)/(8*(-1 + x)*(1 + x)) +      (495*x^3)/(1 + x) - (27819*x^3)/(8*(-1 + x)*(1 + x)) +      (15345*x^4)/(8*(-1 + x)*(1 + x)) + 37062/(-2 + 2*x) -      (75222*x)/(-4 + 4*x) - (34866*x^3)/(-4 + 4*x))*H(1, 1, 0, 0, x) +    (-24966 + 2484/(1 - x) + 78282/(-1 + x) + 19440/x - 37377/((-1 + x)*x) +      10350*x - (76248*x)/(-1 + x) - (39699*x^2)/2 + (60894*x^2)/(-1 + x) -      (30240*x^3)/(-1 + x) + 108/(1 + x) - 34245/(2*(-1 + x)*(1 + x)) +      36/(x*(1 + x)) + 19143/(2*(-1 + x)*x*(1 + x)) + (1026*x)/(1 + x) -      (8505*x)/((-1 + x)*(1 + x)) + (1746*x^2)/(1 + x) +      (38745*x^2)/(2*(-1 + x)*(1 + x)) + (684*x^3)/(1 + x) +      (7479*x^3)/(2*(-1 + x)*(1 + x)) + (2772*x^4)/((-1 + x)*(1 + x)))*    H(1, 1, 0, 1, x) + (-37359/2 + 2484/(1 - x) + 94230/(-1 + x) +      38565/(2*x) - 44955/((-1 + x)*x) + (33327*x)/2 - (76464*x)/(-1 + x) -      (38565*x^2)/2 + (47790*x^2)/(-1 + x) - (25488*x^3)/(-1 + x) -      270/(1 + x) - 39771/(2*(-1 + x)*(1 + x)) - 189/(x*(1 + x)) +      34461/(2*(-1 + x)*x*(1 + x)) + (2187*x)/(1 + x) -      (16407*x)/((-1 + x)*(1 + x)) + (4050*x^2)/(1 + x) +      (28170*x^2)/((-1 + x)*(1 + x)) + (1656*x^3)/(1 + x) +      (7983*x^3)/(2*(-1 + x)*(1 + x)) - (6435*x^4)/(2*(-1 + x)*(1 + x)))*    H(1, 1, 1, 0, x) + (-100872 + 88452/x + 88452*x - (177399*x^2)/2 +      7920/(1 + x) - 7920/(x*(1 + x)) + (7920*x)/(1 + x) +      (495*x^2)/(2*(1 + x)) + (16335*x^3)/(2*(1 + x)))*H(1, 1, 1, 1, x) +    (-4833 - 1809/x - 594*x - 594*x^2 + 3024/(1 + x))*    H(-1, -1, -1, -1, 0, x) + (6156 + 2322/x + 810*x + 810*x^2 -      3834/(1 + x))*H(-1, -1, -1, 0, 0, x) +    (3240 + 1296/x + 648*x + 648*x^2 - 1242/(1 + x) + 351/(x*(1 + x)) +      (1053*x)/(1 + x) - (108*x^2)/(1 + x) - (54*x^3)/(1 + x))*    H(-1, -1, -1, 0, 1, x) + (-1107 - 351/x + 54*x + 54*x^2 + 1458/(1 + x) +      351/(x*(1 + x)) + (1053*x)/(1 + x) - (108*x^2)/(1 + x) -      (54*x^3)/(1 + x))*H(-1, -1, -1, 1, 0, x) +    (2430 + 918/x + 324*x + 324*x^2 - 1512/(1 + x))*H(-1, -1, 0, -1, 0, x) +    (-7263/2 - 2835/(2*x) - 621*x - 621*x^2 + 2214/(1 + x))*    H(-1, -1, 0, 0, 0, x) + (-3726 - 1566/x - 972*x - 972*x^2 +      1215/(1 + x) - 945/(2*x*(1 + x)) + (162*x^2)/(1 + x) +      (81*x^3)/(1 + x) - (2835*x)/(2 + 2*x))*H(-1, -1, 0, 0, 1, x) +    (-351/2 - 459/(2*x) - 513*x - 513*x^2 - 999/(1 + x) - 945/(2*x*(1 + x)) +      (162*x^2)/(1 + x) + (81*x^3)/(1 + x) - (2835*x)/(2 + 2*x))*    H(-1, -1, 0, 1, 0, x) + (-1728 - 864/x - 864*x - 864*x^2 - 432/(1 + x) -      648/(x*(1 + x)) - (1944*x)/(1 + x))*H(-1, -1, 0, 1, 1, x) +    (-1107 - 351/x + 54*x + 54*x^2 + 1458/(1 + x) + 351/(x*(1 + x)) +      (1053*x)/(1 + x) - (108*x^2)/(1 + x) - (54*x^3)/(1 + x))*    H(-1, -1, 1, -1, 0, x) + (2997/2 + 945/(2*x) - 81*x - 81*x^2 -      1971/(1 + x) - 945/(2*x*(1 + x)) + (162*x^2)/(1 + x) +      (81*x^3)/(1 + x) - (2835*x)/(2 + 2*x))*H(-1, -1, 1, 0, 0, x) +    (972 + 324/x - 1296/(1 + x) - 324/(x*(1 + x)) - (972*x)/(1 + x))*    H(-1, -1, 1, 0, 1, x) + (2376 + 891/x + 297*x + 297*x^2 - 1485/(1 + x))*    H(-1, 0, -1, -1, 0, x) + (-6021/2 - 1134/x - (783*x)/2 - (783*x^2)/2 +      3753/(2*(1 + x)))*H(-1, 0, -1, 0, 0, x) +    (-1620 - 648/x - 324*x - 324*x^2 + 594/(1 + x) - 189/(x*(1 + x)) -      (567*x)/(1 + x))*H(-1, 0, -1, 0, 1, x) +    (567 + 189/x - 756/(1 + x) - 189/(x*(1 + x)) - (567*x)/(1 + x))*    H(-1, 0, -1, 1, 0, x) + (-945 - 378/x - 189*x - 189*x^2 + 567/(1 + x))*    H(-1, 0, 0, -1, 0, x) + (1242 + 999/(2*x) + (513*x)/2 + (513*x^2)/2 -      1485/(2*(1 + x)))*H(-1, 0, 0, 0, 0, x) +    (1674 + 702/x + 432*x + 432*x^2 - 270/(1 + x) + 351/(x*(1 + x)) +      (1053*x)/(1 + x) + (216*x^2)/(1 + x) + (108*x^3)/(1 + x))*    H(-1, 0, 0, 0, 1, x) + (783 + 405/x + 432*x + 432*x^2 + 324/(1 + x) +      351/(x*(1 + x)) + (1053*x)/(1 + x) + (216*x^2)/(1 + x) +      (108*x^3)/(1 + x))*H(-1, 0, 0, 1, 0, x) +    (1296 + 648/x + 648*x + 648*x^2 + 1296/(1 + x) + 972/(x*(1 + x)) +      (2916*x)/(1 + x) + (864*x^2)/(1 + x) + (432*x^3)/(1 + x))*    H(-1, 0, 0, 1, 1, x) + (567 + 189/x - 756/(1 + x) - 189/(x*(1 + x)) -      (567*x)/(1 + x))*H(-1, 0, 1, -1, 0, x) +    (-837 - 270/x + 27*x + 27*x^2 + 1269/(1 + x) + 351/(x*(1 + x)) +      (1053*x)/(1 + x) + (216*x^2)/(1 + x) + (108*x^3)/(1 + x))*    H(-1, 0, 1, 0, 0, x) + (-594 - 162/x + 108*x + 108*x^2 + 1836/(1 + x) +      702/(x*(1 + x)) + (2106*x)/(1 + x) + (972*x^2)/(1 + x) +      (486*x^3)/(1 + x))*H(-1, 0, 1, 0, 1, x) +    (378 + 162/x + 108*x + 108*x^2 + 648/(1 + x) + 432/(x*(1 + x)) +      (1296*x)/(1 + x) + (1080*x^2)/(1 + x) + (540*x^3)/(1 + x))*    H(-1, 0, 1, 1, 0, x) + (2592/(1 + x) + 1296/(x*(1 + x)) +      (3888*x)/(1 + x) + (2592*x^2)/(1 + x) + (1296*x^3)/(1 + x))*    H(-1, 0, 1, 1, 1, x) + (-1107 - 351/x + 54*x + 54*x^2 + 1458/(1 + x) +      351/(x*(1 + x)) + (1053*x)/(1 + x) - (108*x^2)/(1 + x) -      (54*x^3)/(1 + x))*H(-1, 1, -1, -1, 0, x) +    (2997/2 + 945/(2*x) - 81*x - 81*x^2 - 1971/(1 + x) - 945/(2*x*(1 + x)) +      (162*x^2)/(1 + x) + (81*x^3)/(1 + x) - (2835*x)/(2 + 2*x))*    H(-1, 1, -1, 0, 0, x) + (972 + 324/x - 1296/(1 + x) - 324/(x*(1 + x)) -      (972*x)/(1 + x))*H(-1, 1, -1, 0, 1, x) +    (567 + 189/x - 756/(1 + x) - 189/(x*(1 + x)) - (567*x)/(1 + x))*    H(-1, 1, 0, -1, 0, x) + (-945 - 351/x - 108*x - 108*x^2 + 1296/(1 + x) +      351/(x*(1 + x)) + (1053*x)/(1 + x) + (216*x^2)/(1 + x) +      (108*x^3)/(1 + x))*H(-1, 1, 0, 0, 0, x) +    (-1242 - 486/x - 216*x - 216*x^2 + 1728/(1 + x) + 486/(x*(1 + x)) +      (1458*x)/(1 + x) + (432*x^2)/(1 + x) + (216*x^3)/(1 + x))*    H(-1, 1, 0, 0, 1, x) + (-378 - 216/x - 270*x - 270*x^2 + 594/(1 + x) +      216/(x*(1 + x)) + (648*x)/(1 + x) + (540*x^2)/(1 + x) +      (270*x^3)/(1 + x))*H(-1, 1, 0, 1, 0, x) +    (-864 - 432/x - 432*x - 432*x^2 + 1296/(1 + x) + 432/(x*(1 + x)) +      (1296*x)/(1 + x) + (864*x^2)/(1 + x) + (432*x^3)/(1 + x))*    H(-1, 1, 0, 1, 1, x) + (1431 + 675/x + 594*x + 1458*x^2 - 1458/(1 + x))*    H(0, -1, -1, -1, 0, x) + (-1782 - 1755/(2*x) - (1701*x)/2 -      (3699*x^2)/2 + 3699/(2*(1 + x)))*H(0, -1, -1, 0, 0, x) +    (-864 - 540/x - 756*x - 972*x^2 + 648/(1 + x) - 162/(x*(1 + x)) -      (486*x)/(1 + x) - (324*x^2)/(1 + x) - (351*x^3)/(1 + x))*    H(0, -1, -1, 0, 1, x) + (513 + 162/x - 27*x + 351*x^2 - 675/(1 + x) -      162/(x*(1 + x)) - (486*x)/(1 + x) - (324*x^2)/(1 + x) -      (351*x^3)/(1 + x))*H(0, -1, -1, 1, 0, x) +    (-702 - 351/x - 351*x - 729*x^2 + 729/(1 + x))*H(0, -1, 0, -1, 0, x) +    (1917/2 + 594/x + (1647*x)/2 + (2133*x^2)/2 - 2133/(2*(1 + x)))*    H(0, -1, 0, 0, 0, x) + (810 + 702/x + 1296*x + 1080*x^2 - 594/(1 + x) +      243/(x*(1 + x)) + (729*x)/(1 + x) + (486*x^2)/(1 + x) +      (945*x^3)/(2 + 2*x))*H(0, -1, 0, 0, 1, x) +    (-459/2 + 189/x + (1593*x)/2 + (27*x^2)/2 + 945/(2*(1 + x)) +      243/(x*(1 + x)) + (729*x)/(1 + x) + (486*x^2)/(1 + x) +      (945*x^3)/(2 + 2*x))*H(0, -1, 0, 1, 0, x) +    (432/x + 1296*x + 432*x^2 + 432/(1 + x) + 432/(x*(1 + x)) +      (1296*x)/(1 + x) + (864*x^2)/(1 + x) + (648*x^3)/(1 + x))*    H(0, -1, 0, 1, 1, x) + (513 + 162/x - 27*x + 351*x^2 - 675/(1 + x) -      162/(x*(1 + x)) - (486*x)/(1 + x) - (324*x^2)/(1 + x) -      (351*x^3)/(1 + x))*H(0, -1, 1, -1, 0, x) +    (-1431/2 - 243/x - (27*x)/2 - (945*x^2)/2 + 1917/(2*(1 + x)) +      243/(x*(1 + x)) + (729*x)/(1 + x) + (486*x^2)/(1 + x) +      (945*x^3)/(2 + 2*x))*H(0, -1, 1, 0, 0, x) +    (-540 - 216/x - 108*x - 324*x^2 + 756/(1 + x) + 216/(x*(1 + x)) +      (648*x)/(1 + x) + (432*x^2)/(1 + x) + (324*x^3)/(1 + x))*    H(0, -1, 1, 0, 1, x) + (-486 - 270/x - 324*x - 540*x^2 + 540/(1 + x))*    H(0, 0, -1, -1, 0, x) + (1053/2 + 351/x + (1053*x)/2 + (1323*x^2)/2 -      1323/(2*(1 + x)))*H(0, 0, -1, 0, 0, x) +    (108 + 216/x + 540*x + 324*x^2 - 108/(1 + x) + 108/(x*(1 + x)) +      (324*x)/(1 + x) + (216*x^2)/(1 + x) + (189*x^3)/(1 + x))*    H(0, 0, -1, 0, 1, x) + (-297 - 108/x - 27*x - 189*x^2 + 405/(1 + x) +      108/(x*(1 + x)) + (324*x)/(1 + x) + (216*x^2)/(1 + x) +      (189*x^3)/(1 + x))*H(0, 0, -1, 1, 0, x) +    (81 + 108/x + 243*x + 189*x^2 - 189/(1 + x))*H(0, 0, 0, -1, 0, x) +    (-1215 - 1107/(2*(-1 + x)) + 324/x + 2943*x - 702*x^2 + 297/(2*(1 + x)))*    H(0, 0, 0, 0, 0, x) + (-2160 - 1404/(-1 + x) + 1080/x +      108/((-1 + x)*x) + 7020*x + (324*x)/(-1 + x) - 1620*x^2 -      (432*x^2)/(-1 + x) + (108*x^3)/(-1 + x) - 216/(1 + x) -      837/((-1 + x)*(1 + x)) - 216/(x*(1 + x)) - 648/((-1 + x)*x*(1 + x)) -      (648*x)/(1 + x) - (1890*x)/((-1 + x)*(1 + x)) - (3456*x^2)/(1 + x) -      (2187*x^2)/((-1 + x)*(1 + x)) + (5049*x^3)/((-1 + x)*(1 + x)) -      (810*x^4)/((-1 + x)*(1 + x)))*H(0, 0, 0, 0, 1, x) +    (-6291/2 - 2457/(-1 + x) + 2268/x + 108/((-1 + x)*x) + (21357*x)/2 +      (324*x)/(-1 + x) - (5157*x^2)/2 - (432*x^2)/(-1 + x) +      (108*x^3)/(-1 + x) - 621/(2*(1 + x)) - 837/((-1 + x)*(1 + x)) -      216/(x*(1 + x)) - 648/((-1 + x)*x*(1 + x)) - (648*x)/(1 + x) -      (1890*x)/((-1 + x)*(1 + x)) - (3456*x^2)/(1 + x) -      (2187*x^2)/((-1 + x)*(1 + x)) + (5049*x^3)/((-1 + x)*(1 + x)) -      (810*x^4)/((-1 + x)*(1 + x)))*H(0, 0, 0, 1, 0, x) +    (-3456 - 2754/(-1 + x) + 2538/x + 432/((-1 + x)*x) + 14526*x +      (1296*x)/(-1 + x) - 2430*x^2 - (1728*x^2)/(-1 + x) +      (432*x^3)/(-1 + x) + 216/(1 + x) - 1512/((-1 + x)*(1 + x)) -      2592/((-1 + x)*x*(1 + x)) - (7344*x)/((-1 + x)*(1 + x)) -      (5184*x^2)/(1 + x) - (3132*x^2)/((-1 + x)*(1 + x)) -      (1728*x^3)/(1 + x) + (10584*x^3)/((-1 + x)*(1 + x)) -      (2484*x^4)/((-1 + x)*(1 + x)))*H(0, 0, 0, 1, 1, x) +    (-297 - 108/x - 27*x - 189*x^2 + 405/(1 + x) + 108/(x*(1 + x)) +      (324*x)/(1 + x) + (216*x^2)/(1 + x) + (189*x^3)/(1 + x))*    H(0, 0, 1, -1, 0, x) + (-2889 - 4995/(2*(-1 + x)) + 2700/x +      108/((-1 + x)*x) + 10827*x + (324*x)/(-1 + x) - 2268*x^2 -      (432*x^2)/(-1 + x) + (108*x^3)/(-1 + x) - 1323/(2*(1 + x)) -      837/((-1 + x)*(1 + x)) - 216/(x*(1 + x)) - 648/((-1 + x)*x*(1 + x)) -      (648*x)/(1 + x) - (1890*x)/((-1 + x)*(1 + x)) - (3456*x^2)/(1 + x) -      (2187*x^2)/((-1 + x)*(1 + x)) + (5049*x^3)/((-1 + x)*(1 + x)) -      (810*x^4)/((-1 + x)*(1 + x)))*H(0, 0, 1, 0, 0, x) +    (-4914 - 4860/(-1 + x) + 4806/x + 540/((-1 + x)*x) + 19980*x +      (1620*x)/(-1 + x) - 4266*x^2 - (1944*x^2)/(-1 + x) +      (540*x^3)/(-1 + x) - 324/(1 + x) - 1566/((-1 + x)*(1 + x)) -      108/(x*(1 + x)) - 3240/((-1 + x)*x*(1 + x)) - (324*x)/(1 + x) -      (8316*x)/((-1 + x)*(1 + x)) - (4320*x^2)/(1 + x) -      (2268*x^2)/((-1 + x)*(1 + x)) - (864*x^3)/(1 + x) +      (23031*x^3)/(2*(-1 + x)*(1 + x)) - (6453*x^4)/(2*(-1 + x)*(1 + x)))*    H(0, 0, 1, 0, 1, x) + (-9801/2 - 9423/(2*(-1 + x)) + 4185/x +      648/((-1 + x)*x) + (37233*x)/2 + (1944*x)/(-1 + x) - (8775*x^2)/2 -      (2160*x^2)/(-1 + x) + (648*x^3)/(-1 + x) - 324/(1 + x) -      1620/((-1 + x)*(1 + x)) - 216/(x*(1 + x)) - 3888/((-1 + x)*x*(1 + x)) -      (648*x)/(1 + x) - (9288*x)/((-1 + x)*(1 + x)) - (3456*x^2)/(1 + x) -      (1404*x^2)/((-1 + x)*(1 + x)) + (12447*x^3)/((-1 + x)*(1 + x)) -      (3969*x^4)/((-1 + x)*(1 + x)))*H(0, 0, 1, 1, 0, x) +    (-5184 - 5319/(-1 + x) + 5319/x + 1296/((-1 + x)*x) + 26325*x +      (3888*x)/(-1 + x) - 4509*x^2 - (5184*x^2)/(-1 + x) +      (1296*x^3)/(-1 + x) - 2754/((-1 + x)*(1 + x)) -      8910/((-1 + x)*x*(1 + x)) - (21870*x)/((-1 + x)*(1 + x)) -      (3888*x^2)/(1 + x) - (324*x^2)/((-1 + x)*(1 + x)) - (1296*x^3)/(1 + x) +      (24462*x^3)/((-1 + x)*(1 + x)) - (9720*x^4)/((-1 + x)*(1 + x)))*    H(0, 0, 1, 1, 1, x) + (513 + 162/x - 27*x + 351*x^2 - 675/(1 + x) -      162/(x*(1 + x)) - (486*x)/(1 + x) - (324*x^2)/(1 + x) -      (351*x^3)/(1 + x))*H(0, 1, -1, -1, 0, x) +    (-1431/2 - 243/x - (27*x)/2 - (945*x^2)/2 + 1917/(2*(1 + x)) +      243/(x*(1 + x)) + (729*x)/(1 + x) + (486*x^2)/(1 + x) +      (945*x^3)/(2 + 2*x))*H(0, 1, -1, 0, 0, x) +    (-540 - 216/x - 108*x - 324*x^2 + 756/(1 + x) + 216/(x*(1 + x)) +      (648*x)/(1 + x) + (432*x^2)/(1 + x) + (324*x^3)/(1 + x))*    H(0, 1, -1, 0, 1, x) + (-297 - 108/x - 27*x - 189*x^2 + 405/(1 + x) +      108/(x*(1 + x)) + (324*x)/(1 + x) + (216*x^2)/(1 + x) +      (189*x^3)/(1 + x))*H(0, 1, 0, -1, 0, x) +    (-1431/2 - 4077/(2*(-1 + x)) + 4077/(2*x) + 108/((-1 + x)*x) + 4374*x +      (324*x)/(-1 + x) - 1755*x^2 - (432*x^2)/(-1 + x) + (108*x^3)/(-1 + x) -      1431/(2*(1 + x)) - 837/((-1 + x)*(1 + x)) - 216/(x*(1 + x)) -      648/((-1 + x)*x*(1 + x)) - (648*x)/(1 + x) -      (1890*x)/((-1 + x)*(1 + x)) - (3456*x^2)/(1 + x) -      (2187*x^2)/((-1 + x)*(1 + x)) + (5049*x^3)/((-1 + x)*(1 + x)) -      (810*x^4)/((-1 + x)*(1 + x)))*H(0, 1, 0, 0, 0, x) +    (-1998 - 4752/(-1 + x) + 4698/x + 540/((-1 + x)*x) + 10908*x +      (1620*x)/(-1 + x) - 3942*x^2 - (1944*x^2)/(-1 + x) +      (540*x^3)/(-1 + x) - 540/(1 + x) - 1674/((-1 + x)*(1 + x)) -      108/(x*(1 + x)) - 3240/((-1 + x)*x*(1 + x)) - (324*x)/(1 + x) -      (7992*x)/((-1 + x)*(1 + x)) - (4320*x^2)/(1 + x) -      (2160*x^2)/((-1 + x)*(1 + x)) - (864*x^3)/(1 + x) +      (22329*x^3)/(2*(-1 + x)*(1 + x)) - (5751*x^4)/(2*(-1 + x)*(1 + x)))*    H(0, 1, 0, 0, 1, x) + (-3942 - 14013/(2*(-1 + x)) + 13203/(2*x) +      648/((-1 + x)*x) + (30969*x)/2 + (1944*x)/(-1 + x) - (12987*x^2)/2 -      (2160*x^2)/(-1 + x) + (648*x^3)/(-1 + x) - 513/(1 + x) -      1728/((-1 + x)*(1 + x)) - 216/(x*(1 + x)) - 3888/((-1 + x)*x*(1 + x)) -      (648*x)/(1 + x) - (8964*x)/((-1 + x)*(1 + x)) - (3456*x^2)/(1 + x) -      (1296*x^2)/((-1 + x)*(1 + x)) + (12096*x^3)/((-1 + x)*(1 + x)) -      (3618*x^4)/((-1 + x)*(1 + x)))*H(0, 1, 0, 1, 0, x) +    (-2970 - 8748/(-1 + x) + 8100/x + 1728/((-1 + x)*x) + 20466*x +      (5184*x)/(-1 + x) - 6858*x^2 - (6048*x^2)/(-1 + x) +      (1728*x^3)/(-1 + x) - 216/(1 + x) - 1998/((-1 + x)*(1 + x)) -      10962/((-1 + x)*x*(1 + x)) - (23922*x)/((-1 + x)*(1 + x)) -      (3888*x^2)/(1 + x) - (1080*x^2)/((-1 + x)*(1 + x)) -      (1296*x^3)/(1 + x) + (26406*x^3)/((-1 + x)*(1 + x)) -      (10584*x^4)/((-1 + x)*(1 + x)))*H(0, 1, 0, 1, 1, x) +    (-4617/2 - 4563/(-1 + x) + 7695/(2*x) + 648/((-1 + x)*x) + 9558*x +      (1944*x)/(-1 + x) - 4212*x^2 - (2160*x^2)/(-1 + x) +      (648*x^3)/(-1 + x) - 351/(1 + x) - 1836/((-1 + x)*(1 + x)) -      216/(x*(1 + x)) - 3888/((-1 + x)*x*(1 + x)) - (648*x)/(1 + x) -      (8640*x)/((-1 + x)*(1 + x)) - (3456*x^2)/(1 + x) -      (1188*x^2)/((-1 + x)*(1 + x)) + (11745*x^3)/((-1 + x)*(1 + x)) -      (3267*x^4)/((-1 + x)*(1 + x)))*H(0, 1, 1, 0, 0, x) +    (-2700 - 8613/(-1 + x) + 7155/x + 1944/((-1 + x)*x) + 19197*x +      (5832*x)/(-1 + x) - 6885*x^2 - (6480*x^2)/(-1 + x) +      (1944*x^3)/(-1 + x) - 432/(1 + x) - 1971/((-1 + x)*(1 + x)) -      270/(x*(1 + x)) - 12069/((-1 + x)*x*(1 + x)) - (810*x)/(1 + x) -      (25029*x)/((-1 + x)*(1 + x)) - (3996*x^2)/(1 + x) -      (945*x^2)/((-1 + x)*(1 + x)) - (1134*x^3)/(1 + x) +      (27486*x^3)/((-1 + x)*(1 + x)) - (10800*x^4)/((-1 + x)*(1 + x)))*    H(0, 1, 1, 0, 1, x) + (-2889 - 8667/(-1 + x) + 7236/x +      1944/((-1 + x)*x) + 19035*x + (5832*x)/(-1 + x) - 7425*x^2 -      (6480*x^2)/(-1 + x) + (1944*x^3)/(-1 + x) - 1566/(1 + x) -      2673/((-1 + x)*(1 + x)) - 810/(x*(1 + x)) - 12231/((-1 + x)*x*(1 + x)) -      (2430*x)/(1 + x) - (25191*x)/((-1 + x)*(1 + x)) - (4212*x^2)/(1 + x) +      (81*x^2)/((-1 + x)*(1 + x)) - (810*x^3)/(1 + x) +      (27702*x^3)/((-1 + x)*(1 + x)) - (10368*x^4)/((-1 + x)*(1 + x)))*    H(0, 1, 1, 1, 0, x) + (82944 + 8640/(1 - x) + 5184/x + 98496*x -      4104*x^2 + 83484/((-1 + x)*(1 + x)) - 24732/((-1 + x)*x*(1 + x)) +      (34020*x)/((-1 + x)*(1 + x)) - (2592*x^2)/(1 + x) -      (81540*x^2)/((-1 + x)*(1 + x)) - (864*x^3)/(1 + x) -      (28836*x^3)/((-1 + x)*(1 + x)) - (24948*x^4)/((-1 + x)*(1 + x)))*    H(0, 1, 1, 1, 1, x) + (-1107 - 351/x + 54*x + 54*x^2 + 1458/(1 + x) +      351/(x*(1 + x)) + (1053*x)/(1 + x) - (108*x^2)/(1 + x) -      (54*x^3)/(1 + x))*H(1, -1, -1, -1, 0, x) +    (2997/2 + 945/(2*x) - 81*x - 81*x^2 - 1971/(1 + x) - 945/(2*x*(1 + x)) +      (162*x^2)/(1 + x) + (81*x^3)/(1 + x) - (2835*x)/(2 + 2*x))*    H(1, -1, -1, 0, 0, x) + (972 + 324/x - 1296/(1 + x) - 324/(x*(1 + x)) -      (972*x)/(1 + x))*H(1, -1, -1, 0, 1, x) +    (567 + 189/x - 756/(1 + x) - 189/(x*(1 + x)) - (567*x)/(1 + x))*    H(1, -1, 0, -1, 0, x) + (-945 - 351/x - 108*x - 108*x^2 + 1296/(1 + x) +      351/(x*(1 + x)) + (1053*x)/(1 + x) + (216*x^2)/(1 + x) +      (108*x^3)/(1 + x))*H(1, -1, 0, 0, 0, x) +    (-1242 - 486/x - 216*x - 216*x^2 + 1728/(1 + x) + 486/(x*(1 + x)) +      (1458*x)/(1 + x) + (432*x^2)/(1 + x) + (216*x^3)/(1 + x))*    H(1, -1, 0, 0, 1, x) + (-378 - 216/x - 270*x - 270*x^2 + 594/(1 + x) +      216/(x*(1 + x)) + (648*x)/(1 + x) + (540*x^2)/(1 + x) +      (270*x^3)/(1 + x))*H(1, -1, 0, 1, 0, x) +    (-864 - 432/x - 432*x - 432*x^2 + 1296/(1 + x) + 432/(x*(1 + x)) +      (1296*x)/(1 + x) + (864*x^2)/(1 + x) + (432*x^3)/(1 + x))*    H(1, -1, 0, 1, 1, x) + (513 + 162/x - 27*x + 351*x^2 - 675/(1 + x) -      162/(x*(1 + x)) - (486*x)/(1 + x) - (324*x^2)/(1 + x) -      (351*x^3)/(1 + x))*H(1, 0, -1, -1, 0, x) +    (-1431/2 - 243/x - (27*x)/2 - (945*x^2)/2 + 1917/(2*(1 + x)) +      243/(x*(1 + x)) + (729*x)/(1 + x) + (486*x^2)/(1 + x) +      (945*x^3)/(2 + 2*x))*H(1, 0, -1, 0, 0, x) +    (-540 - 216/x - 108*x - 324*x^2 + 756/(1 + x) + 216/(x*(1 + x)) +      (648*x)/(1 + x) + (432*x^2)/(1 + x) + (324*x^3)/(1 + x))*    H(1, 0, -1, 0, 1, x) + (-297 - 108/x - 27*x - 189*x^2 + 405/(1 + x) +      108/(x*(1 + x)) + (324*x)/(1 + x) + (216*x^2)/(1 + x) +      (189*x^3)/(1 + x))*H(1, 0, 0, -1, 0, x) +    (-2916 - 2295/(2*(-1 + x)) + 1080/x + 108/((-1 + x)*x) - 162*x +      (324*x)/(-1 + x) - 702*x^2 - (432*x^2)/(-1 + x) + (108*x^3)/(-1 + x) -      1161/(2*(1 + x)) - 837/((-1 + x)*(1 + x)) - 216/(x*(1 + x)) -      648/((-1 + x)*x*(1 + x)) - (648*x)/(1 + x) -      (1890*x)/((-1 + x)*(1 + x)) - (3456*x^2)/(1 + x) -      (2187*x^2)/((-1 + x)*(1 + x)) + (5049*x^3)/((-1 + x)*(1 + x)) -      (810*x^4)/((-1 + x)*(1 + x)))*H(1, 0, 0, 0, 0, x) +    (-6804 - 3078/(-1 + x) + 2754/x + 432/((-1 + x)*x) + 702*x +      (1296*x)/(-1 + x) - 1944*x^2 - (1296*x^2)/(-1 + x) +      (432*x^3)/(-1 + x) - 432/(1 + x) + 405/(2*(-1 + x)*(1 + x)) -      108/(x*(1 + x)) - 4941/(2*(-1 + x)*x*(1 + x)) - (324*x)/(1 + x) -      (9693*x)/(2*(-1 + x)*(1 + x)) - (4320*x^2)/(1 + x) -      (8667*x^2)/(2*(-1 + x)*(1 + x)) - (864*x^3)/(1 + x) +      (15579*x^3)/(2*(-1 + x)*(1 + x)) - (4617*x^4)/(2*(-1 + x)*(1 + x)))*    H(1, 0, 0, 0, 1, x) + (-23085/2 - 5346/(-1 + x) + 9585/(2*x) +      540/((-1 + x)*x) + 2565*x + (1620*x)/(-1 + x) - 4644*x^2 -      (1512*x^2)/(-1 + x) + (540*x^3)/(-1 + x) - 486/(1 + x) +      297/(2*(-1 + x)*(1 + x)) - 216/(x*(1 + x)) -      6237/(2*(-1 + x)*x*(1 + x)) - (648*x)/(1 + x) -      (11637*x)/(2*(-1 + x)*(1 + x)) - (3456*x^2)/(1 + x) -      (6939*x^2)/(2*(-1 + x)*(1 + x)) + (8721*x^3)/((-1 + x)*(1 + x)) -      (3051*x^4)/((-1 + x)*(1 + x)))*H(1, 0, 0, 1, 0, x) +    (-13662 - 7047/(-1 + x) + 5535/x + 1296/((-1 + x)*x) + 2079*x +      (3888*x)/(-1 + x) - 4293*x^2 - (3456*x^2)/(-1 + x) +      (1296*x^3)/(-1 + x) - 216/(1 + x) + 4806/((-1 + x)*(1 + x)) -      8694/((-1 + x)*x*(1 + x)) - (13014*x)/((-1 + x)*(1 + x)) -      (3888*x^2)/(1 + x) - (8316*x^2)/((-1 + x)*(1 + x)) -      (1296*x^3)/(1 + x) + (15174*x^3)/((-1 + x)*(1 + x)) -      (8640*x^4)/((-1 + x)*(1 + x)))*H(1, 0, 0, 1, 1, x) +    (-22491/2 - 10287/(2*(-1 + x)) + 4401/x + 540/((-1 + x)*x) + (4995*x)/2 +      (1620*x)/(-1 + x) - (9207*x^2)/2 - (1512*x^2)/(-1 + x) +      (540*x^3)/(-1 + x) - 297/(1 + x) + 81/(2*(-1 + x)*(1 + x)) -      216/(x*(1 + x)) - 6237/(2*(-1 + x)*x*(1 + x)) - (648*x)/(1 + x) -      (10989*x)/(2*(-1 + x)*(1 + x)) - (3456*x^2)/(1 + x) -      (6723*x^2)/(2*(-1 + x)*(1 + x)) + (8370*x^3)/((-1 + x)*(1 + x)) -      (2700*x^4)/((-1 + x)*(1 + x)))*H(1, 0, 1, 0, 0, x) +    (-19764 - 10557/(-1 + x) + 8019/x + 1728/((-1 + x)*x) + 4725*x +      (5184*x)/(-1 + x) - 7641*x^2 - (4320*x^2)/(-1 + x) +      (1728*x^3)/(-1 + x) - 432/(1 + x) + 11637/(2*(-1 + x)*(1 + x)) -      270/(x*(1 + x)) - 21789/(2*(-1 + x)*x*(1 + x)) - (810*x)/(1 + x) -      (30429*x)/(2*(-1 + x)*(1 + x)) - (3996*x^2)/(1 + x) -      (18063*x^2)/(2*(-1 + x)*(1 + x)) - (1134*x^3)/(1 + x) +      (34911*x^3)/(2*(-1 + x)*(1 + x)) - (19737*x^4)/(2*(-1 + x)*(1 + x)))*    H(1, 0, 1, 0, 1, x) + (-18171 - 20655/(2*(-1 + x)) + 14499/(2*x) +      1944/((-1 + x)*x) + (7587*x)/2 + (5832*x)/(-1 + x) - (14661*x^2)/2 -      (4752*x^2)/(-1 + x) + (1944*x^3)/(-1 + x) - 1566/(1 + x) +      6102/((-1 + x)*(1 + x)) - 810/(x*(1 + x)) - 12150/((-1 + x)*x*(1 + x)) -      (2430*x)/(1 + x) - (16470*x)/((-1 + x)*(1 + x)) - (4212*x^2)/(1 + x) -      (8856*x^2)/((-1 + x)*(1 + x)) - (810*x^3)/(1 + x) +      (18873*x^3)/((-1 + x)*(1 + x)) - (10449*x^4)/((-1 + x)*(1 + x)))*    H(1, 0, 1, 1, 0, x) + (44928 + 8640/(1 - x) + 5184/x + 60480*x -      4104*x^2 + 83484/((-1 + x)*(1 + x)) - 24732/((-1 + x)*x*(1 + x)) +      (34020*x)/((-1 + x)*(1 + x)) - (2592*x^2)/(1 + x) -      (81540*x^2)/((-1 + x)*(1 + x)) - (864*x^3)/(1 + x) -      (28836*x^3)/((-1 + x)*(1 + x)) - (24948*x^4)/((-1 + x)*(1 + x)))*    H(1, 0, 1, 1, 1, x) + (-4941 - 6615/(2*(-1 + x)) + 4995/(2*x) +      432/((-1 + x)*x) + (5103*x)/2 + (1296*x)/(-1 + x) - (4995*x^2)/2 -      (864*x^2)/(-1 + x) + (432*x^3)/(-1 + x) - 432/(1 + x) +      1917/((-1 + x)*(1 + x)) - 216/(x*(1 + x)) - 2349/((-1 + x)*x*(1 + x)) -      (648*x)/(1 + x) - (2349*x)/((-1 + x)*(1 + x)) - (3456*x^2)/(1 + x) -      (5535*x^2)/((-1 + x)*(1 + x)) + (4995*x^3)/((-1 + x)*(1 + x)) -      (2133*x^4)/((-1 + x)*(1 + x)))*H(1, 1, 0, 0, 0, x) +    (-10692 - 7884/(-1 + x) + 5400/x + 1296/((-1 + x)*x) + 5508*x +      (3888*x)/(-1 + x) - 4860*x^2 - (2592*x^2)/(-1 + x) +      (1296*x^3)/(-1 + x) - 972/(1 + x) + 15741/(2*(-1 + x)*(1 + x)) -      486/(x*(1 + x)) - 17685/(2*(-1 + x)*x*(1 + x)) - (1458*x)/(1 + x) -      (17685*x)/(2*(-1 + x)*(1 + x)) - (4536*x^2)/(1 + x) -      (23139*x^2)/(2*(-1 + x)*(1 + x)) - (1404*x^3)/(1 + x) +      (21627*x^3)/(2*(-1 + x)*(1 + x)) - (14985*x^4)/(2*(-1 + x)*(1 + x)))*    H(1, 1, 0, 0, 1, x) + (-16173 - 22977/(2*(-1 + x)) + 16281/(2*x) +      1728/((-1 + x)*x) + (16497*x)/2 + (5184*x)/(-1 + x) - (16281*x^2)/2 -      (3456*x^2)/(-1 + x) + (1728*x^3)/(-1 + x) - 2052/(1 + x) +      18279/(2*(-1 + x)*(1 + x)) - 1026/(x*(1 + x)) -      22383/(2*(-1 + x)*x*(1 + x)) - (3078*x)/(1 + x) -      (22383*x)/(2*(-1 + x)*(1 + x)) - (4752*x^2)/(1 + x) -      (24489*x^2)/(2*(-1 + x)*(1 + x)) - (1080*x^3)/(1 + x) +      (26865*x^3)/(2*(-1 + x)*(1 + x)) - (18171*x^4)/(2*(-1 + x)*(1 + x)))*    H(1, 1, 0, 1, 0, x) + (31104 + 8640/(1 - x) + 5184/x + 46656*x -      4104*x^2 - 1728/(1 + x) + 68526/((-1 + x)*(1 + x)) - 864/(x*(1 + x)) -      25326/((-1 + x)*x*(1 + x)) - (2592*x)/(1 + x) +      (19602*x)/((-1 + x)*(1 + x)) - (4320*x^2)/(1 + x) -      (66798*x^2)/((-1 + x)*(1 + x)) - (1728*x^3)/(1 + x) -      (14634*x^3)/((-1 + x)*(1 + x)) - (23814*x^4)/((-1 + x)*(1 + x)))*    H(1, 1, 0, 1, 1, x) + (-10503 - 7776/(-1 + x) + 5319/x +      1296/((-1 + x)*x) + 5454*x + (3888*x)/(-1 + x) - 5319*x^2 -      (2592*x^2)/(-1 + x) + (1296*x^3)/(-1 + x) - 2916/(1 + x) +      12879/(2*(-1 + x)*(1 + x)) - 1458/(x*(1 + x)) -      18711/(2*(-1 + x)*x*(1 + x)) - (4374*x)/(1 + x) -      (18711*x)/(2*(-1 + x)*(1 + x)) - (5832*x^2)/(1 + x) -      (20169*x^2)/(2*(-1 + x)*(1 + x)) - (1620*x^3)/(1 + x) +      (22761*x^3)/(2*(-1 + x)*(1 + x)) - (12555*x^4)/(2*(-1 + x)*(1 + x)))*    H(1, 1, 1, 0, 0, x) + (10260 + 8640/(1 - x) + 5292/x + 26136*x -      4482*x^2 - 4536/(1 + x) + 46008/((-1 + x)*(1 + x)) - 2268/(x*(1 + x)) -      26352/((-1 + x)*x*(1 + x)) - (6804*x)/(1 + x) -      (2160*x)/((-1 + x)*(1 + x)) - (7776*x^2)/(1 + x) -      (45414*x^2)/((-1 + x)*(1 + x)) - (3456*x^3)/(1 + x) +      (7236*x^3)/((-1 + x)*(1 + x)) - (21438*x^4)/((-1 + x)*(1 + x)))*    H(1, 1, 1, 0, 1, x) + (-10476 + 8640/(1 - x) + 5292/x + 5400*x -      5292*x^2 - 7776/(1 + x) + 23328/((-1 + x)*(1 + x)) - 3888/(x*(1 + x)) -      27648/((-1 + x)*x*(1 + x)) - (11664*x)/(1 + x) -      (24192*x)/((-1 + x)*(1 + x)) - (12960*x^2)/(1 + x) -      (25488*x^2)/((-1 + x)*(1 + x)) - (6048*x^3)/(1 + x) +      (30240*x^3)/((-1 + x)*(1 + x)) - (17712*x^4)/((-1 + x)*(1 + x)))*    H(1, 1, 1, 1, 0, x) + (-17280 + 8640/x + 8640*x - 7290*x^2 -      43200/(1 + x) + 43200/(x*(1 + x)) - (43200*x)/(1 + x) -      (1350*x^2)/(1 + x) - (44550*x^3)/(1 + x))*H(1, 1, 1, 1, 1, x) +    (92781*Zeta(3))/4 - 477*Pi^2*Zeta(3) - (726*Zeta(3))/(-1 + x) +    (882*Pi^2*Zeta(3))/(-1 + x) - (60147*Zeta(3))/(8*x) +    (297*Pi^2*Zeta(3))/(4*x) - (175059*x*Zeta(3))/8 +    (2637*Pi^2*x*Zeta(3))/4 + 24498*x^2*Zeta(3) - (1431*Pi^2*x^2*Zeta(3))/2 -    (1749*Zeta(3))/(1 + x) + (2529*Pi^2*Zeta(3))/(8*(1 + x)) +    (2805*Zeta(3))/((-1 + x)*(1 + x)) - (3531*Zeta(3))/(4*x*(1 + x)) -    (15675*Zeta(3))/(8*(-1 + x)*x*(1 + x)) - (891*x*Zeta(3))/(2*(1 + x)) -    (5643*x*Zeta(3))/(4*(-1 + x)*(1 + x)) + (2409*x^2*Zeta(3))/(2*(1 + x)) +    (2277*x^2*Zeta(3))/(2*(-1 + x)*(1 + x)) + (462*x^3*Zeta(3))/(1 + x) +    (59103*x^3*Zeta(3))/(16*(-1 + x)*(1 + x)) - (52767*x^4*Zeta(3))/    (16*(-1 + x)*(1 + x)) + (241*d1(1 - x)*Zeta(3))/16 -    (2565*Pi^2*d1(1 - x)*Zeta(3))/32 - (5457*DD(0, x)*Zeta(3))/8 +    (10251*Pi^2*DD(0, x)*Zeta(3))/8 + (3213*DD(1, x)*Zeta(3))/2 -    8775*DD(2, x)*Zeta(3) - 2970*d1(1 - x)*Zeta(3)^2 +    H(-1, -1, x)*((5571*Pi^2)/8 + (4881*Pi^2)/(8*x) - (63*Pi^2*x)/8 +      (363*Pi^2*x^2)/8 - (207*Pi^2)/(2*(1 + x)) - (1221*Pi^2)/(16*x*(1 + x)) +      (33*Pi^2*x^2)/(4*(1 + x)) - (1221*Pi^2)/(4*(2 + 2*x)) +      (33*Pi^2*x^3)/(4*(2 + 2*x)) - (3663*Pi^2*x)/(4*(4 + 4*x)) +      (15795*Zeta(3))/2 + (6075*Zeta(3))/(2*x) + 1215*x*Zeta(3) +      1215*x^2*Zeta(3) - (4860*Zeta(3))/(1 + x)) +    H(0, 0, x)*(-530363/16 + (6009*Pi^2)/8 - 985/(4*(-1 + x)) +      (81*Pi^2)/(-1 + x) + 187057/(16*x) - (3975*Pi^2)/(8*x) +      74129/(32*(-1 + x)*x) + (354115*x)/16 - (10185*Pi^2*x)/4 -      (525109*x^2)/16 + (11541*Pi^2*x^2)/8 + (4686*x^3)/(-1 + x) -      (51*Pi^2)/(4*(1 + x)) - (429*Pi^2)/(8*(-1 + x)*(1 + x)) +      (33*Pi^2)/(4*x*(1 + x)) - (99*Pi^2)/(2*(-1 + x)*x*(1 + x)) +      (99*Pi^2*x)/(4*(1 + x)) - (957*Pi^2*x)/(4*(-1 + x)*(1 + x)) +      (132*Pi^2*x^2)/(1 + x) + (1353*Pi^2*x^2)/(8*(-1 + x)*(1 + x)) +      (891*Pi^2*x^3)/(8*(-1 + x)*(1 + x)) - (1353*Pi^2*x^4)/      (8*(-1 + x)*(1 + x)) - 197175/(4*(-8 + 8*x)) +      (243309*x)/(4*(-8 + 8*x)) - (265067*x^2)/(4*(-8 + 8*x)) + 1539*Zeta(3) +      (1296*Zeta(3))/(-1 + x) - (567*Zeta(3))/x - 4185*x*Zeta(3) +      1971*x^2*Zeta(3) - (675*Zeta(3))/(1 + x)) +    H(-1, 0, x)*(1719 - (5247*Pi^2)/8 + 3601/(2*x) - (4887*Pi^2)/(8*x) -      (12945*x)/8 - (315*Pi^2*x)/8 - (3307*x^2)/2 - (1005*Pi^2*x^2)/8 +      (333*Pi^2)/(4*(1 + x)) + (1353*Pi^2)/(16*x*(1 + x)) +      (165*Pi^2*x^2)/(4*(1 + x)) + (1353*Pi^2)/(4*(2 + 2*x)) +      (165*Pi^2*x^3)/(4*(2 + 2*x)) + (4059*Pi^2*x)/(4*(4 + 4*x)) -      (7641*Zeta(3))/2 - (1539*Zeta(3))/x - (1593*x*Zeta(3))/2 -      (1593*x^2*Zeta(3))/2 + (4563*Zeta(3))/(2*(1 + x))) +    H(0, -1, x)*(-288*Pi^2 - (447*Pi^2)/(2*x) + (819*Pi^2*x)/8 -      (2559*Pi^2*x^2)/8 + (285*Pi^2)/(2*(1 + x)) + (363*Pi^2)/(8*x*(1 + x)) +      (363*Pi^2*x^2)/(4*(1 + x)) + (1089*Pi^2*x)/(4*(2 + 2*x)) +      (1221*Pi^2*x^3)/(4*(4 + 4*x)) - (4779*Zeta(3))/2 -      (2673*Zeta(3))/(2*x) - 1620*x*Zeta(3) - 2376*x^2*Zeta(3) +      (2376*Zeta(3))/(1 + x)) + H(1, 1, x)*(-290981/4 + (19413*Pi^2)/4 +      568463/(8*x) - (7983*Pi^2)/(2*x) + (1178719*x)/16 - 2814*Pi^2*x -      (145097*x^2)/2 + (15909*Pi^2*x^2)/4 - (111*Pi^2)/(1 + x) -      (1296*Pi^2)/((-1 + x)*(1 + x)) - (129*Pi^2)/(2*x*(1 + x)) +      (3651*Pi^2)/(2*(-1 + x)*x*(1 + x)) + (693*Pi^2*x)/(2*(1 + x)) +      (1425*Pi^2*x)/((-1 + x)*(1 + x)) + (1119*Pi^2*x^2)/(2*(1 + x)) -      (1449*Pi^2*x^2)/(4*(-1 + x)*(1 + x)) + (363*Pi^2*x^3)/(2*(1 + x)) -      (3300*Pi^2*x^3)/((-1 + x)*(1 + x)) + (6603*Pi^2*x^4)/      (4*(-1 + x)*(1 + x)) - (162*Pi^2*x)/(2 + 2*x) +      (90*Pi^2*x^3)/(2 + 2*x) + 11961*Zeta(3) - (5589*Zeta(3))/(-1 + x) -      (5940*Zeta(3))/x - 5859*x*Zeta(3) + 5940*x^2*Zeta(3) +      (1728*Zeta(3))/(1 + x) - (7857*Zeta(3))/((-1 + x)*(1 + x)) +      (864*Zeta(3))/(x*(1 + x)) + (3645*Zeta(3))/((-1 + x)*x*(1 + x)) +      (2592*x*Zeta(3))/(1 + x) - (2295*x*Zeta(3))/((-1 + x)*(1 + x)) +      (2160*x^2*Zeta(3))/(1 + x) + (2727*x^2*Zeta(3))/((-1 + x)*(1 + x)) +      (1188*x^3*Zeta(3))/(1 + x) - (3375*x^3*Zeta(3))/((-1 + x)*(1 + x)) +      (1593*x^4*Zeta(3))/((-1 + x)*(1 + x))) +    H(1, x)*(-744979/16 + (25431*Pi^2)/4 - (1743*Pi^4)/20 -      (207*Pi^4)/(4*(-1 + x)) + 2062493/(48*x) - (27983*Pi^2)/(4*x) +      (393*Pi^4)/(8*x) + (10503*Pi^2)/(32*(-1 + x)*x) +      (39*Pi^4)/(4*(-1 + x)*x) + (770139*x)/16 - (24015*Pi^2*x)/4 +      (1779*Pi^4*x)/40 - (2131127*x^2)/48 + (12159*Pi^2*x^2)/2 -      (1797*Pi^4*x^2)/40 + (627*Pi^2)/(4*(1 + x)) - (183*Pi^4)/(40*(1 + x)) +      (8987*Pi^2)/(8*(-1 + x)*(1 + x)) + (2091*Pi^4)/(80*(-1 + x)*(1 + x)) +      614485/(96*x*(1 + x)) + (165*Pi^2)/(2*x*(1 + x)) +      (657*Pi^4)/(80*x*(1 + x)) - (12903*Pi^2)/(16*(-1 + x)*x*(1 + x)) -      (537*Pi^4)/(80*(-1 + x)*x*(1 + x)) - (1111*Pi^2*x)/      (8*(-1 + x)*(1 + x)) - (165*Pi^4*x)/(16*(-1 + x)*(1 + x)) -      (165*Pi^2*x^2)/(2*(1 + x)) - (4785*Pi^2*x^2)/(16*(-1 + x)*(1 + x)) -      (4701*Pi^4*x^2)/(80*(-1 + x)*(1 + x)) - (9*Pi^4*x^3)/(1 + x) +      (15609*Pi^2*x^3)/(16*(-1 + x)*(1 + x)) + (1263*Pi^4*x^3)/      (40*(-1 + x)*(1 + x)) - (13497*Pi^2*x^4)/(16*(-1 + x)*(1 + x)) -      (81*Pi^4*x^4)/(8*(-1 + x)*(1 + x)) - (9*Pi^4*x^5)/      (10*(-1 + x)*(1 + x)) + (297*Pi^2*x)/(4*(2 + 2*x)) -      (165*Pi^2*x^3)/(4*(2 + 2*x)) + (117*Pi^4*x)/(-4 + 4*x) -      (81*Pi^4*x^2)/(5 + 5*x) + (6072*x)/(9 + 9*x) -      (159*Pi^4*x^2)/(-10 + 10*x) + (9*Pi^4*x^4)/(-10 + 10*x) +      (23961*Pi^2*x)/(-16 + 16*x) - (30861*Pi^2*x^2)/(-16 + 16*x) -      (597*Pi^4)/(-20 + 20*x) + (177*Pi^4*x^3)/(-20 + 20*x) +      (657*Pi^4)/(40 + 40*x) - (52473*Pi^2)/(-48 + 48*x) + 30207/(48 + 48*x) +      (1971*Pi^4*x)/(80 + 80*x) + (113637*Pi^2*x^3)/(-96 + 96*x) -      (134301*x^2)/(144 + 144*x) - (2125119*x^3)/(288 + 288*x) +      (27999*Zeta(3))/2 - (3393*Zeta(3))/(2*(-1 + x)) - (14598*Zeta(3))/x -      (40581*x*Zeta(3))/4 + (48285*x^2*Zeta(3))/4 +      (2583*Zeta(3))/(2*(1 + x)) + (4329*Zeta(3))/(8*(-1 + x)*(1 + x)) +      (567*Zeta(3))/(x*(1 + x)) + (3735*Zeta(3))/(8*(-1 + x)*x*(1 + x)) -      (702*x*Zeta(3))/(1 + x) + (20727*x*Zeta(3))/(8*(-1 + x)*(1 + x)) -      (2304*x^2*Zeta(3))/(1 + x) - (19935*x^2*Zeta(3))/(8*(-1 + x)*(1 + x)) -      (2097*x^3*Zeta(3))/(2*(1 + x)) - (19863*x^3*Zeta(3))/      (8*(-1 + x)*(1 + x)) + (22941*x^4*Zeta(3))/(8*(-1 + x)*(1 + x))) +    H(-1, 1, x)*(117*Pi^2 + (351*Pi^2)/(4*x) - (585*Pi^2*x)/8 -      (351*Pi^2*x^2)/8 - (63*Pi^2)/(2*(1 + x)) - (351*Pi^2)/(4*x*(1 + x)) +      (117*Pi^2*x^2)/(1 + x) - (693*Pi^2)/(4 + 4*x) - (351*Pi^2*x)/(8 + 8*x) +      (351*Pi^2*x^3)/(8 + 8*x) + (3645*Zeta(3))/2 + (1323*Zeta(3))/(2*x) +      162*x*Zeta(3) + 162*x^2*Zeta(3) - (2484*Zeta(3))/(1 + x) -      (1323*Zeta(3))/(2*x*(1 + x)) - (324*x^2*Zeta(3))/(1 + x) -      (162*x^3*Zeta(3))/(1 + x) - (3969*x*Zeta(3))/(2 + 2*x)) +    H(1, -1, x)*(117*Pi^2 + (351*Pi^2)/(4*x) - (585*Pi^2*x)/8 -      (351*Pi^2*x^2)/8 - (63*Pi^2)/(2*(1 + x)) - (351*Pi^2)/(4*x*(1 + x)) +      (117*Pi^2*x^2)/(1 + x) - (693*Pi^2)/(4 + 4*x) - (351*Pi^2*x)/(8 + 8*x) +      (351*Pi^2*x^3)/(8 + 8*x) + (3645*Zeta(3))/2 + (1323*Zeta(3))/(2*x) +      162*x*Zeta(3) + 162*x^2*Zeta(3) - (2484*Zeta(3))/(1 + x) -      (1323*Zeta(3))/(2*x*(1 + x)) - (324*x^2*Zeta(3))/(1 + x) -      (162*x^3*Zeta(3))/(1 + x) - (3969*x*Zeta(3))/(2 + 2*x)) +    H(-1, x)*((-4737*Pi^2)/8 + (477*Pi^4)/10 - (586*Pi^2)/x +      (189*Pi^4)/(10*x) + (1281*Pi^2*x)/4 + 9*Pi^4*x + (589*Pi^2*x^2)/2 +      9*Pi^4*x^2 - (144*Pi^4)/(5*(1 + x)) + (1287*Pi^2)/(16*x*(1 + x)) -      (429*Pi^2*x^2)/(4*(1 + x)) + (2541*Pi^2)/(4*(4 + 4*x)) +      (1287*Pi^2*x)/(4*(8 + 8*x)) - (1287*Pi^2*x^3)/(4*(8 + 8*x)) -      (19359*Zeta(3))/4 - (17739*Zeta(3))/(4*x) - (1215*x*Zeta(3))/4 -      (3537*x^2*Zeta(3))/4 + (7497*Zeta(3))/(4*(1 + x)) +      (4851*Zeta(3))/(8*x*(1 + x)) + (297*x^2*Zeta(3))/(1 + x) +      (297*x^3*Zeta(3))/(2*(1 + x)) + (14553*x*Zeta(3))/(4*(2 + 2*x))) +    H(0, x)*(-731453/16 + (133125*Pi^2)/32 - (111*Pi^4)/5 + 910/(3*(1 - x)) -      (601*Pi^2)/(8*(1 - x)) - (27*Pi^4)/(4*(1 - x)) +      (67*Pi^2)/(4*(-1 + x)) - (132*Pi^4)/(5*(-1 + x)) + 349097/(16*x) -      (38887*Pi^2)/(32*x) + (483*Pi^4)/(40*x) + 378653/(96*(-1 + x)*x) +      (497527*x)/16 - (12123*Pi^2*x)/4 + (2601*Pi^4*x)/40 - (414177*x^2)/8 +      (70041*Pi^2*x^2)/16 - (1293*Pi^4*x^2)/40 + (507*Pi^4)/(40*(1 + x)) +      (2959*Pi^2)/(8*(-1 + x)*(1 + x)) - (5577*Pi^2)/(32*(-1 + x)*x*(1 + x)) -      (682*Pi^2*x)/((-1 + x)*(1 + x)) + (913*Pi^2*x^2)/(8*(-1 + x)*(1 + x)) +      (26785*Pi^2*x^3)/(32*(-1 + x)*(1 + x)) - (4323*Pi^2*x^4)/      (8*(-1 + x)*(1 + x)) + (689227*x)/(4*(-16 + 16*x)) -      940291/(4*(-24 + 24*x)) - (1211419*x^2)/(4*(-24 + 24*x)) +      (1521773*x^3)/(4*(-48 + 48*x)) + (8739*Zeta(3))/2 -      (1845*Zeta(3))/(2*(1 - x)) - (1161*Zeta(3))/(4*(-1 + x)) -      (5535*Zeta(3))/(2*x) - (55557*x*Zeta(3))/4 + 9153*x^2*Zeta(3) -      (5571*Zeta(3))/(4*(1 + x)) - (5247*Zeta(3))/(8*(-1 + x)*(1 + x)) -      (4653*Zeta(3))/(8*x*(1 + x)) - (6435*Zeta(3))/(8*(-1 + x)*x*(1 + x)) -      (14355*x*Zeta(3))/(8*(-1 + x)*(1 + x)) - (4059*x^2*Zeta(3))/      (4*(1 + x)) + (6435*x^2*Zeta(3))/(8*(-1 + x)*(1 + x)) +      (12573*x^3*Zeta(3))/(8*(-1 + x)*(1 + x)) - (3861*x^4*Zeta(3))/      (8*(-1 + x)*(1 + x)) - (13959*x*Zeta(3))/(4*(2 + 2*x)) -      (5445*x^3*Zeta(3))/(4*(2 + 2*x))) +    H(1, 0, x)*(-94341/2 + (9669*Pi^2)/4 + 497/(1 - x) -      (543*Pi^2)/(4*(1 - x)) + (885*Pi^2)/(8*(-1 + x)) + 375341/(8*x) -      (10257*Pi^2)/(4*x) + 54409/(16*(-1 + x)*x) + (747093*x)/16 -      (3171*Pi^2*x)/2 - (661133*x^2)/16 + (16293*Pi^2*x^2)/8 +      (255*Pi^2)/(2*(1 + x)) - (1935*Pi^2)/(16*(-1 + x)*(1 + x)) +      (429*Pi^2)/(8*x*(1 + x)) + (237*Pi^2)/(16*(-1 + x)*x*(1 + x)) +      (9099*Pi^2*x)/(16*(-1 + x)*(1 + x)) + (759*Pi^2*x^2)/(4*(1 + x)) -      (5523*Pi^2*x^2)/(16*(-1 + x)*(1 + x)) - (13323*Pi^2*x^3)/      (16*(-1 + x)*(1 + x)) + (4779*Pi^2*x^4)/(16*(-1 + x)*(1 + x)) -      (107327*x^2)/(4*(-2 + 2*x)) + (1287*Pi^2*x)/(4*(2 + 2*x)) +      (495*Pi^2*x^3)/(4*(2 + 2*x)) - 226655/(4*(-4 + 4*x)) +      (209979*x)/(4*(-4 + 4*x)) + (116523*x^3)/(4*(-4 + 4*x)) -      (187971*x)/(-16 + 16*x) + 256443/(-24 + 24*x) +      (330387*x^2)/(-24 + 24*x) - (415029*x^3)/(-48 + 48*x) + 5265*Zeta(3) -      (2970*Zeta(3))/(1 - x) - (243*Zeta(3))/(-1 + x) - (5481*Zeta(3))/(2*x) -      (2295*x*Zeta(3))/2 + (3429*x^2*Zeta(3))/2 + (3591*Zeta(3))/(2*(1 + x)) +      (1431*Zeta(3))/(2*(-1 + x)*(1 + x)) + (1269*Zeta(3))/(2*x*(1 + x)) +      (1755*Zeta(3))/(2*(-1 + x)*x*(1 + x)) + (3915*x*Zeta(3))/      (2*(-1 + x)*(1 + x)) + (1107*x^2*Zeta(3))/(1 + x) -      (1755*x^2*Zeta(3))/(2*(-1 + x)*(1 + x)) - (3429*x^3*Zeta(3))/      (2*(-1 + x)*(1 + x)) + (1053*x^4*Zeta(3))/(2*(-1 + x)*(1 + x)) +      (3807*x*Zeta(3))/(2 + 2*x) + (1485*x^3*Zeta(3))/(2 + 2*x)) +    H(0, 1, x)*(-404601/8 + (16503*Pi^2)/8 + 497/(1 - x) -      (543*Pi^2)/(4*(1 - x)) + (2217*Pi^2)/(8*(-1 + x)) + 215373/(8*x) -      (5673*Pi^2)/(2*x) + 12631/(16*(-1 + x)*x) + (313155*x)/8 -      (36543*Pi^2*x)/8 + (14916*x)/(-1 + x) - (476691*x^2)/8 +      (30597*Pi^2*x^2)/8 - (66319*x^2)/(4*(-1 + x)) + (255*Pi^2)/(2*(1 + x)) -      (2931*Pi^2)/(8*(-1 + x)*(1 + x)) + (429*Pi^2)/(8*x*(1 + x)) -      (477*Pi^2)/(4*(-1 + x)*x*(1 + x)) + (573*Pi^2*x)/(8*(-1 + x)*(1 + x)) +      (759*Pi^2*x^2)/(4*(1 + x)) - (633*Pi^2*x^2)/(8*(-1 + x)*(1 + x)) -      (2553*Pi^2*x^3)/(8*(-1 + x)*(1 + x)) + (177*Pi^2*x^4)/      ((-1 + x)*(1 + x)) - 98923/(4*(-2 + 2*x)) +      (1287*Pi^2*x)/(4*(2 + 2*x)) + (495*Pi^2*x^3)/(4*(2 + 2*x)) +      (150337*x^3)/(4*(-4 + 4*x)) - (187971*x)/(-16 + 16*x) +      256443/(-24 + 24*x) + (330387*x^2)/(-24 + 24*x) -      (415029*x^3)/(-48 + 48*x) + 2025*Zeta(3) - (2970*Zeta(3))/(1 - x) +      (1458*Zeta(3))/(-1 + x) - (9585*Zeta(3))/(2*x) - (20223*x*Zeta(3))/2 +      (7587*x^2*Zeta(3))/2 + (3807*Zeta(3))/(2*(1 + x)) +      (1431*Zeta(3))/(2*(-1 + x)*(1 + x)) + (1269*Zeta(3))/(2*x*(1 + x)) +      (1755*Zeta(3))/(2*(-1 + x)*x*(1 + x)) + (3915*x*Zeta(3))/      (2*(-1 + x)*(1 + x)) + (1107*x^2*Zeta(3))/(1 + x) -      (1755*x^2*Zeta(3))/(2*(-1 + x)*(1 + x)) - (3429*x^3*Zeta(3))/      (2*(-1 + x)*(1 + x)) + (1053*x^4*Zeta(3))/(2*(-1 + x)*(1 + x)) +      (3807*x*Zeta(3))/(2 + 2*x) + (1485*x^3*Zeta(3))/(2 + 2*x)) +    L^3*(-6387/8 + 11721/(16*x) - (27*Pi^2)/x + (13137*x)/16 - 81*Pi^2*x -      (11721*x^2)/16 + 27*Pi^2*x^2 - (33*Pi^2*d1(1 - x))/8 -      (363*DD(0, x))/16 - 27*Pi^2*DD(0, x) + (99*DD(1, x))/2 + 162*DD(2, x) +      (-81 + 99/(4*(1 - x)) + 1287/(4*x) + 99/(2*(-1 + x)*x) + (1917*x)/4 +        (297*x)/(2*(-1 + x)) - (1287*x^2)/4 - (198*x^2)/(-1 + x) +        (99*x^3)/(2*(-1 + x)))*H(0, x) + NF^2*(1/9 - 17/(108*x) - x/36 +        (17*x^2)/108 - DD(0, x)/12 + (-1/9 - x/9)*H(0, x)) +      (-387 + 1089/(2*x) + (873*x)/2 - (1089*x^2)/2)*H(1, x) +      (-108 - 54/(-1 + x) + 54/x + 378*x - 54*x^2)*H(0, 0, x) +      (108/(1 - x) + 108/x - 54/((-1 + x)*x) + 324*x - (162*x)/(-1 + x) -        108*x^2 + (216*x^2)/(-1 + x) - (54*x^3)/(-1 + x))*H(0, 1, x) +      NF*(1/4 + Pi^2/3 + 55/(12*x) - 3*x + (Pi^2*x)/3 - (55*x^2)/12 +        (Pi^2*d1(1 - x))/4 + (11*DD(0, x))/4 - 3*DD(1, x) +        (11/6 - 3/(2*(1 - x)) - 17/(6*x) - 3/((-1 + x)*x) - (5*x)/3 -          (9*x)/(-1 + x) + (3*x^2)/2 + (12*x^2)/(-1 + x) - (3*x^3)/(-1 + x))*        H(0, x) + (-7 + 5/(3*x) + 4*x - (5*x^2)/3)*H(1, x) +        (2 - 4*x)*H(0, 0, x) + (-2 - 2*x)*H(0, 1, x)) +      (-324 + 108/(1 - x) + 108/x - 54/((-1 + x)*x) - (162*x)/(-1 + x) -        108*x^2 + (216*x^2)/(-1 + x) - (54*x^3)/(-1 + x))*H(1, 0, x) +      (-648 + 324/x + 324*x - 324*x^2)*H(1, 1, x) + 108*d1(1 - x)*Zeta(3)) +    NF^2*(8039/2592 - (67*Pi^4)/3240 - 162217/(15552*x) + Pi^4/(216*x) -      (4163*Pi^2)/(7776*(-1 + x)*x) - (4159*x)/1728 - (89*Pi^4*x)/6480 +      (81659*x^2)/7776 + (143*Pi^2)/(6*(-81 + 81*x)) -      (245*Pi^2*x)/(6*(-216 + 216*x)) + (2999*Pi^2*x^2)/(6*(-324 + 324*x)) -      (8363*Pi^2*x^3)/(6*(-1296 + 1296*x)) + (16027*d1(1 - x))/2592 -      (16*Pi^2*d1(1 - x))/81 - (247*Pi^4*d1(1 - x))/9720 - (62*DD(0, x))/81 +      (47*Pi^2*DD(0, x))/216 + (43*DD(1, x))/27 - (11*Pi^2*DD(1, x))/36 -      (13*DD(2, x))/9 + (2*DD(3, x))/3 + ((8*Pi^2)/27 + 587/(216*(-1 + x)*x) +        (8*Pi^2*x)/27 + (239*x)/(6*(-24 + 24*x)) - 287/(6*(-36 + 36*x)) +        (1691*x^3)/(6*(-54 + 54*x)) - (10067*x^2)/(6*(-216 + 216*x)))*      H(0, 0, x) + ((5*Pi^2)/12 - Pi^2/(108*x) + 587/(108*(-1 + x)*x) +        (29*Pi^2*x)/72 - 55/(6*(-3 + 3*x)) + (139*x)/(6*(-9 + 9*x)) -        (332*x^2)/(3*(-9 + 9*x)) + (949*x^3)/(6*(-18 + 18*x)))*H(0, 1, x) +      (-Pi^2/72 + Pi^2/(72*x) + 2321/(324*(-1 + x)*x) + (Pi^2*x)/144 +        (235*x)/(6*(-9 + 9*x)) - 2621/(6*(-54 + 54*x)) -        (3035*x^2)/(6*(-54 + 54*x)) + (2465*x^3)/(6*(-54 + 54*x)))*      H(1, 0, x) + (71/18 - 587/(54*x) - (161*x)/72 + (635*x^2)/54)*      H(1, 1, x) + (1/3 + 4/(27*x) + 59/(54*(-1 + x)*x) - (8*x^2)/27 +        (10*x)/(3*(-3 + 3*x)) + (115*x^3)/(6*(-9 + 9*x)) +        101/(6*(-18 + 18*x)) - (551*x^2)/(6*(-18 + 18*x)))*H(0, 0, 0, x) +      (2/3 + 8/(27*x) + 59/(27*(-1 + x)*x) + (11*x)/(6*(-1 + x)) -        (16*x^2)/27 + 40/(3*(-9 + 9*x)) - (475*x^2)/(6*(-9 + 9*x)) +        (107*x^3)/(3*(-9 + 9*x)))*H(0, 0, 1, x) +      (2/3 + 8/(27*x) + 76/(27*(-1 + x)*x) - (16*x^2)/27 +        (116*x^3)/(3*(-9 + 9*x)) + (131*x)/(6*(-12 + 12*x)) +        59/(6*(-18 + 18*x)) - (1777*x^2)/(6*(-36 + 36*x)))*H(0, 1, 0, x) +      (4/3 + 16/(27*x) + 118/(27*(-1 + x)*x) - (32*x^2)/27 +        (22*x)/(3*(-3 + 3*x)) + 32/(3*(-9 + 9*x)) - (344*x^2)/(3*(-9 + 9*x)) +        (182*x^3)/(3*(-9 + 9*x)))*H(0, 1, 1, x) +      (2/9 + 8/(27*x) + 86/(27*(-1 + x)*x) - (2*x)/9 + (7*x)/(3*(-1 + x)) -        (8*x^2)/27 - (211*x^2)/(6*(-9 + 9*x)) + (169*x^3)/(6*(-9 + 9*x)) -        395/(6*(-18 + 18*x)))*H(1, 0, 0, x) +      (4/9 + 16/(27*x) + 152/(27*(-1 + x)*x) - (4*x)/9 - (16*x^2)/27 +        (67*x)/(6*(-3 + 3*x)) - 167/(3*(-9 + 9*x)) -        (349*x^2)/(6*(-9 + 9*x)) + (152*x^3)/(3*(-9 + 9*x)))*H(1, 0, 1, x) +      (4/9 + 16/(27*x) + 307/(54*(-1 + x)*x) - (4*x)/9 - (16*x^2)/27 +        (89*x)/(6*(-4 + 4*x)) - 337/(6*(-9 + 9*x)) +        (152*x^3)/(3*(-9 + 9*x)) - (1357*x^2)/(6*(-36 + 36*x)))*      H(1, 1, 0, x) + (16/3 - 68/(9*x) - (4*x)/3 + (68*x^2)/9)*      H(1, 1, 1, x) + (-13/9 - (13*x)/9)*H(0, 0, 0, 0, x) +      (-8/3 - (8*x)/3)*H(0, 0, 0, 1, x) + (-26/9 - (26*x)/9)*      H(0, 0, 1, 0, x) + (-40/9 - (40*x)/9)*H(0, 0, 1, 1, x) +      (-35/18 - 1/(18*x) - (73*x)/36)*H(0, 1, 0, 0, x) +      (-32/9 - (32*x)/9)*H(0, 1, 0, 1, x) + (-7/2 - 1/(18*x) - (43*x)/12)*      H(0, 1, 1, 0, x) + (-16/3 - (16*x)/3)*H(0, 1, 1, 1, x) +      (1/9 - 1/(9*x) - x/18)*H(1, 0, 0, 0, x) + (1/9 - 1/(9*x) - x/18)*      H(1, 0, 0, 1, x) + (1/36 - 1/(36*x) - x/72)*H(1, 0, 1, 0, x) +      (7/36 - 7/(36*x) - (7*x)/72)*H(1, 1, 0, 0, x) +      (1/9 - 1/(9*x) - x/18)*H(1, 1, 0, 1, x) + (1/9 - 1/(9*x) - x/18)*      H(1, 1, 1, 0, x) - (19*Zeta(3))/(18*(-1 + x)*x) -      (11*x^3*Zeta(3))/(6*(-1 + x)) + (115*x^2*Zeta(3))/(6*(-4 + 4*x)) +      (25*Zeta(3))/(6*(-6 + 6*x)) - (121*x*Zeta(3))/(6*(-12 + 12*x)) -      (67*d1(1 - x)*Zeta(3))/216 + (4*DD(0, x)*Zeta(3))/3 +      H(1, x)*(169/54 - 3737/(324*x) - (46*Pi^2)/(81*(-1 + x)*x) - (61*x)/24 +        (1993*x^2)/162 + (79*Pi^2)/(3*(-27 + 27*x)) -        (187*Pi^2*x^3)/(6*(-54 + 54*x)) - (221*Pi^2*x)/(6*(-72 + 72*x)) +        (919*Pi^2*x^2)/(6*(-216 + 216*x)) - (5*Zeta(3))/36 +        (5*Zeta(3))/(36*x) + (5*x*Zeta(3))/72) +      H(0, x)*(7393/(1296*(-1 + x)*x) - (119*Pi^2)/(648*(-1 + x)*x) -        821/(6*(-24 + 24*x)) - (41*Pi^2*x)/(6*(-24 + 24*x)) -        (59*Pi^2)/(6*(-54 + 54*x)) - (239*Pi^2*x^3)/(6*(-108 + 108*x)) +        (1249*Pi^2*x^2)/(6*(-216 + 216*x)) + (12065*x^3)/(6*(-216 + 216*x)) +        (5093*x)/(6*(-432 + 432*x)) - (27275*x^2)/(6*(-432 + 432*x)) +        (13*Zeta(3))/9 + Zeta(3)/(9*x) + (29*x*Zeta(3))/18)) +    L^2*(-425749/64 + 75*Pi^2 + 358831/(64*x) - (2163*Pi^2)/(8*x) +      (430505*x)/64 - (5637*Pi^2*x)/8 - (358831*x^2)/64 + (3879*Pi^2*x^2)/8 +      (99*Pi^2)/(4*x*(1 + x)) + (627*Pi^2*x)/(4*(1 + x)) +      (363*Pi^2*x^2)/(4*(1 + x)) - (33*Pi^2*x^3)/(1 + x) +      (495*Pi^2)/(4*(2 + 2*x)) + (297*d1(1 - x))/8 + (767*Pi^2*d1(1 - x))/32 +      (111*Pi^4*d1(1 - x))/20 - (1189*DD(0, x))/16 - (21*Pi^2*DD(0, x))/2 -      (123*DD(1, x))/8 + 225*Pi^2*DD(1, x) - (243*DD(2, x))/4 - 648*DD(3, x) +      (-36*Pi^2 - (18*Pi^2)/x - 18*Pi^2*x - 18*Pi^2*x^2 + (18*Pi^2)/(1 + x))*      H(-1, x) + (-82863/16 + 108*Pi^2 + 501/(4*(1 - x)) -        (63*Pi^2)/(2*(1 - x)) - 1056/(-1 + x) + (63*Pi^2)/(2*(-1 + x)) +        44667/(16*x) - (54*Pi^2)/x + 8415/(16*(-1 + x)*x) + (15237*x)/4 -        396*Pi^2*x - (51999*x^2)/8 + 72*Pi^2*x^2 - (9075*x^2)/(4*(-1 + x)) -        (9*Pi^2)/(1 + x) + (28809*x)/(4*(-4 + 4*x)) +        (17853*x^3)/(4*(-4 + 4*x)))*H(0, x) +      (-107709/16 + 486*Pi^2 + 116277/(16*x) - (198*Pi^2)/x + (107463*x)/16 -        90*Pi^2*x - (116277*x^2)/16 + 189*Pi^2*x^2 + (9*Pi^2)/(2*(1 + x)) -        (27*Pi^2)/(x*(1 + x)) - (171*Pi^2*x)/(1 + x) - (99*Pi^2*x^2)/(1 + x) +        (36*Pi^2*x^3)/(1 + x) - (135*Pi^2)/(2 + 2*x))*H(1, x) +      (162 + 198/x + 162*x + 198*x^2 - 99/(1 + x) - 99/(2*x*(1 + x)) -        (297*x)/(2*(1 + x)) - (99*x^2)/(1 + x) - (99*x^3)/(2*(1 + x)))*      H(-1, 0, x) + (-846 - 513/(4*(-1 + x)) + 3483/(4*x) + (11439*x)/4 -        (6453*x^2)/4 + 198/((-1 + x)*(1 + x)) + 297/(2*(-1 + x)*x*(1 + x)) +        (1089*x)/(2*(-1 + x)*(1 + x)) - (198*x^2)/((-1 + x)*(1 + x)) -        (1089*x^3)/(2*(-1 + x)*(1 + x)) + (198*x^4)/((-1 + x)*(1 + x)))*      H(0, 0, x) + (-3213/2 + 513/(2*(1 - x)) + 162/(-1 + x) + 2583/x -        315/(4*(-1 + x)*x) + (7317*x)/2 + (1485*x)/(-1 + x) - (6057*x^2)/2 +        (1485*x^2)/(-1 + x) + (495*x^3)/(-1 + x) - (7857*x)/(-4 + 4*x) -        (4869*x^3)/(-4 + 4*x))*H(0, 1, x) +      NF^2*(71/144 + Pi^2/9 - 587/(432*x) - (35*x)/144 + (Pi^2*x)/9 +        (635*x^2)/432 + (11*d1(1 - x))/36 + (Pi^2*d1(1 - x))/24 -        (13*DD(0, x))/36 + DD(1, x)/2 + (17/(36*(-1 + x)*x) +          1/(6*(-3 + 3*x)) - (13*x^2)/(3*(-3 + 3*x)) + (17*x)/(6*(-6 + 6*x)) +          (25*x^3)/(6*(-6 + 6*x)))*H(0, x) +        (2/3 - 17/(18*x) - x/6 + (17*x^2)/18)*H(1, x) +        (-5/9 - (5*x)/9)*H(0, 0, x) + (-2/3 - (2*x)/3)*H(0, 1, x)) +      (-6201/2 + 513/(2*(1 - x)) + 162/(-1 + x) + 6255/(2*x) -        315/(4*(-1 + x)*x) + (4329*x)/2 + (1485*x)/(-1 + x) - 2484*x^2 +        (1485*x^2)/(-1 + x) + (495*x^3)/(-1 + x) - (7857*x)/(-4 + 4*x) -        (4869*x^3)/(-4 + 4*x))*H(1, 0, x) +      (-5508 + 12231/(2*x) + (11259*x)/2 - (12231*x^2)/2)*H(1, 1, x) +      (-216 - 108/x - 108*x - 108*x^2 + 108/(1 + x))*H(-1, -1, 0, x) +      (162 + 81/x + 81*x + 81*x^2 - 81/(1 + x))*H(-1, 0, 0, x) +      (108/(1 + x) + 54/(x*(1 + x)) + (162*x)/(1 + x) + (108*x^2)/(1 + x) +        (54*x^3)/(1 + x))*H(-1, 0, 1, x) +      (-108 - 54/x - 54*x - 54*x^2 + 162/(1 + x) + 54/(x*(1 + x)) +        (162*x)/(1 + x) + (108*x^2)/(1 + x) + (54*x^3)/(1 + x))*      H(-1, 1, 0, x) + (54/x + 162*x + 54*x^2 - 54/(1 + x))*H(0, -1, 0, x) +      (-432 - 189/(-1 + x) + 162/x + 1350*x - 216*x^2 + 27/(1 + x))*      H(0, 0, 0, x) + (-648 - 540/(-1 + x) + 540/x + 2916*x - 540*x^2 -        216/((-1 + x)*(1 + x)) - 162/((-1 + x)*x*(1 + x)) -        (594*x)/((-1 + x)*(1 + x)) + (216*x^2)/((-1 + x)*(1 + x)) +        (594*x^3)/((-1 + x)*(1 + x)) - (216*x^4)/((-1 + x)*(1 + x)))*      H(0, 0, 1, x) + (-432 - 891/(-1 + x) + 918/x + 2214*x - 864*x^2 -        27/(1 + x) - 216/((-1 + x)*(1 + x)) - 162/((-1 + x)*x*(1 + x)) -        (594*x)/((-1 + x)*(1 + x)) + (216*x^2)/((-1 + x)*(1 + x)) +        (594*x^3)/((-1 + x)*(1 + x)) - (216*x^4)/((-1 + x)*(1 + x)))*      H(0, 1, 0, x) + (1296 + 972/(1 - x) + 2160/(-1 + x) + 972/x -        1080/((-1 + x)*x) + 4212*x - (3240*x)/(-1 + x) - 972*x^2 +        (2160*x^2)/(-1 + x) - (1080*x^3)/(-1 + x))*H(0, 1, 1, x) +      (-108 - 54/x - 54*x - 54*x^2 + 162/(1 + x) + 54/(x*(1 + x)) +        (162*x)/(1 + x) + (108*x^2)/(1 + x) + (54*x^3)/(1 + x))*      H(1, -1, 0, x) + (-1458 - 540/(-1 + x) + 567/x + 135*x - 513*x^2 -        27/(1 + x) - 216/((-1 + x)*(1 + x)) - 162/((-1 + x)*x*(1 + x)) -        (594*x)/((-1 + x)*(1 + x)) + (216*x^2)/((-1 + x)*(1 + x)) +        (594*x^3)/((-1 + x)*(1 + x)) - (216*x^4)/((-1 + x)*(1 + x)))*      H(1, 0, 0, x) + (-1944 + 972/(1 - x) + 2160/(-1 + x) + 972/x -        1080/((-1 + x)*x) + 972*x - (3240*x)/(-1 + x) - 972*x^2 +        (2160*x^2)/(-1 + x) - (1080*x^3)/(-1 + x))*H(1, 0, 1, x) +      (-1944 + 972/(1 - x) + 2160/(-1 + x) + 972/x - 1080/((-1 + x)*x) +        972*x - (3240*x)/(-1 + x) - 972*x^2 + (2160*x^2)/(-1 + x) -        (1080*x^3)/(-1 + x))*H(1, 1, 0, x) +      (-7776 + 3888/x + 3888*x - 3888*x^2)*H(1, 1, 1, x) + 648*Zeta(3) -      (702*Zeta(3))/(-1 + x) - (540*Zeta(3))/x - 2970*x*Zeta(3) +      729*x^2*Zeta(3) - (189*Zeta(3))/(2*(1 + x)) - (621*d1(1 - x)*Zeta(3))/      8 - (2673*DD(0, x)*Zeta(3))/2 + NF*(4237/48 + 2*Pi^2 - 1687/(144*x) +        (11*Pi^2)/(4*x) - (4925*x)/48 + (29*Pi^2*x)/12 + (2683*x^2)/144 -        (25*Pi^2*x^2)/12 - (3*Pi^2)/(2*x*(1 + x)) - (19*Pi^2*x)/(2*(1 + x)) -        (11*Pi^2*x^2)/(2*(1 + x)) + (2*Pi^2*x^3)/(1 + x) -        (15*Pi^2)/(2*(2 + 2*x)) - (175*d1(1 - x))/24 -        (47*Pi^2*d1(1 - x))/24 + (89*DD(0, x))/12 - Pi^2*DD(0, x) -        (19*DD(1, x))/2 + (27*DD(2, x))/2 + (443/8 - Pi^2/3 - 13/(2*(1 - x)) +          64/(-1 + x) - 961/(24*x) - 119/(3*(-1 + x)*x) - (123*x)/2 +          (17*Pi^2*x)/3 + (727*x^2)/12 + (275*x^2)/(2*(-1 + x)) -          11/(4*(-3 + 3*x)) + (143*x^2)/(2*(-3 + 3*x)) -          (873*x)/(2*(-4 + 4*x)) - (541*x^3)/(2*(-4 + 4*x)) -          (187*x)/(4*(-6 + 6*x)) - (275*x^3)/(4*(-6 + 6*x)))*H(0, x) +        (-107/8 + 259/(24*x) + (15*x)/8 - (211*x^2)/24)*H(1, x) +        (6/(1 + x) + 3/(x*(1 + x)) + (9*x)/(1 + x) + (6*x^2)/(1 + x) +          (3*x^3)/(1 + x))*H(-1, 0, x) + (109/6 + 9/(2*(-1 + x)) - 17/(2*x) -          (82*x)/3 + (9*x^2)/2 - 12/((-1 + x)*(1 + x)) -          9/((-1 + x)*x*(1 + x)) - (33*x)/((-1 + x)*(1 + x)) +          (12*x^2)/((-1 + x)*(1 + x)) + (33*x^3)/((-1 + x)*(1 + x)) -          (12*x^4)/((-1 + x)*(1 + x)))*H(0, 0, x) +        (47 - 9/(1 - x) + 60/(-1 + x) - 17/x - 43/(2*(-1 + x)*x) + 26*x -          (90*x)/(-1 + x) + 9*x^2 + (60*x^2)/(-1 + x) - (30*x^3)/(-1 + x) +          3/(-3 + 3*x) - (78*x^2)/(-3 + 3*x) + (51*x)/(-6 + 6*x) +          (75*x^3)/(-6 + 6*x))*H(0, 1, x) + (26 - 9/(1 - x) + 60/(-1 + x) -          13/x - 43/(2*(-1 + x)*x) + 6*x - (90*x)/(-1 + x) + 9*x^2 +          (60*x^2)/(-1 + x) - (30*x^3)/(-1 + x) + 3/(-3 + 3*x) -          (78*x^2)/(-3 + 3*x) + (51*x)/(-6 + 6*x) + (75*x^3)/(-6 + 6*x))*        H(1, 0, x) + (-66 + 11/x + 39*x - 11*x^2)*H(1, 1, x) +        (10 - 20*x)*H(0, 0, 0, x) + (2 - 34*x)*H(0, 0, 1, x) +        (-12 - 12*x)*H(0, 1, 0, x) + (-24 - 24*x)*H(0, 1, 1, x) - 2*Zeta(3) +        34*x*Zeta(3) + (45*d1(1 - x)*Zeta(3))/4)) + 594*Zeta(5) -    (9990*Zeta(5))/(-1 + x) + (2025*Zeta(5))/(4*x) - (6129*x*Zeta(5))/4 +    (3915*x^2*Zeta(5))/4 - (2349*Zeta(5))/(4*(1 + x)) +    (7101*d1(1 - x)*Zeta(5))/8 - (20763*DD(0, x)*Zeta(5))/2 +    NF*(2790863/1728 - (14185*Pi^2)/144 - (181*Pi^4)/360 +      (17*Pi^4)/(120*(-1 + x)) - 3336155/(3456*x) + (112033*Pi^2)/(1728*x) +      (283*Pi^4)/(864*x) + (4385*Pi^2)/(162*(-1 + x)*x) +      (13*Pi^4)/(24*(-1 + x)*x) - (586565*x)/384 + (52787*Pi^2*x)/576 -      (1073*Pi^4*x)/480 + (62491*x^2)/64 - (61187*Pi^2*x^2)/432 +      (43*Pi^4*x^2)/120 + (697*Pi^4)/(480*(-1 + x)*(1 + x)) +      614485/(1728*x*(1 + x)) + (73*Pi^4)/(160*x*(1 + x)) -      (179*Pi^4)/(480*(-1 + x)*x*(1 + x)) - (55*Pi^4*x)/      (96*(-1 + x)*(1 + x)) - (1567*Pi^4*x^2)/(480*(-1 + x)*(1 + x)) -      (Pi^4*x^3)/(2*(1 + x)) + (421*Pi^4*x^3)/(240*(-1 + x)*(1 + x)) -      (9*Pi^4*x^4)/(16*(-1 + x)*(1 + x)) - (Pi^4*x^5)/(20*(-1 + x)*(1 + x)) +      (13*Pi^4*x)/(2*(-4 + 4*x)) - (9*Pi^4*x^2)/(2*(5 + 5*x)) +      (1012*x)/(3*(9 + 9*x)) - (53*Pi^4*x^2)/(6*(-10 + 10*x)) +      (Pi^4*x^4)/(2*(-10 + 10*x)) + (7987*Pi^2*x)/(6*(-16 + 16*x)) -      (3429*Pi^2*x^2)/(2*(-16 + 16*x)) - (199*Pi^4)/(6*(-20 + 20*x)) +      (59*Pi^4*x^3)/(6*(-20 + 20*x)) + (73*Pi^4)/(2*(40 + 40*x)) -      (17491*Pi^2)/(6*(-48 + 48*x)) + 10069/(6*(48 + 48*x)) +      (219*Pi^4*x)/(2*(80 + 80*x)) - (1573*Pi^2)/(4*(-81 + 81*x)) +      (37879*Pi^2*x^3)/(6*(-96 + 96*x)) - (44767*x^2)/(6*(144 + 144*x)) +      (2695*Pi^2*x)/(4*(-216 + 216*x)) - (708373*x^3)/(6*(288 + 288*x)) -      (32989*Pi^2*x^2)/(4*(-324 + 324*x)) + (91993*Pi^2*x^3)/      (4*(-1296 + 1296*x)) - (125935*d1(1 - x))/864 +      (121*Pi^2*d1(1 - x))/108 + (12967*Pi^4*d1(1 - x))/12960 -      (35345*DD(0, x))/432 + (41*Pi^2*DD(0, x))/72 - (37*Pi^4*DD(0, x))/1080 -      (79*DD(1, x))/3 - (47*Pi^2*DD(1, x))/12 + (26*DD(2, x))/3 -      (5*Pi^2*DD(2, x))/4 + (2*DD(3, x))/3 + 5*DD(4, x) +      ((37*Pi^2)/(8*x*(1 + x)) - (Pi^2*x^2)/(2*(1 + x)) +        (37*Pi^2)/(2*(2 + 2*x)) - (Pi^2*x^3)/(2*(2 + 2*x)) +        (111*Pi^2*x)/(2*(4 + 4*x)))*H(-1, -1, x) +      (37/2 + 103/(6*x) - (101*x)/4 - (39*x^2)/2 - (41*Pi^2)/(8*x*(1 + x)) -        (5*Pi^2*x^2)/(2*(1 + x)) - (41*Pi^2)/(2*(2 + 2*x)) -        (5*Pi^2*x^3)/(2*(2 + 2*x)) - (123*Pi^2*x)/(2*(4 + 4*x)))*H(-1, 0, x) +      ((-11*Pi^2)/(2*(1 + x)) - (11*Pi^2)/(4*x*(1 + x)) -        (11*Pi^2*x^2)/(2*(1 + x)) - (33*Pi^2*x)/(2*(2 + 2*x)) -        (37*Pi^2*x^3)/(2*(4 + 4*x)))*H(0, -1, x) +      (-79/(2*(1 + x)) - 37/(2*x*(1 + x)) + (38*x^2)/(1 + x) -        (45*x)/(2*(2 + 2*x)) + (77*x^3)/(2*(2 + 2*x)))*H(-1, -1, 0, x) +      (111/(4*x*(1 + x)) - (47*x^2)/(1 + x) + 225/(2*(2 + 2*x)) +        (99*x)/(2*(4 + 4*x)) - (163*x^3)/(2*(4 + 4*x)))*H(-1, 0, 0, x) +      (38/(1 + x) + 20/(x*(1 + x)) + (9*x)/(1 + x) - (20*x^2)/(1 + x) -        (5*x^3)/(1 + x))*H(-1, 0, 1, x) + (41/(2*(1 + x)) + 10/(x*(1 + x)) -        (12*x^2)/(1 + x) + (27*x)/(2*(2 + 2*x)) - (15*x^3)/(2*(2 + 2*x)))*      H(0, -1, 0, x) + (2039/12 - Pi^2 - 24/(-1 + x) - 2971/(36*x) +        161/(36*(-1 + x)*x) - (2705*x)/12 + 15*Pi^2*x + (141*x)/(2*(-1 + x)) +        (505*x^2)/3 - (93*x^2)/(-1 + x) + (39*x^3)/(-1 + x) +        643/(8*(-1 + x)*(1 + x)) - 345/(4*(-1 + x)*x*(1 + x)) -        (353*x)/(2*(-1 + x)*(1 + x)) + (75*x^2)/((-1 + x)*(1 + x)) +        (493*x^3)/(2*(-1 + x)*(1 + x)) - (1421*x^4)/(8*(-1 + x)*(1 + x)) -        (55*x)/(-3 + 3*x) - (1265*x^3)/(4*(-9 + 9*x)) -        1111/(4*(-18 + 18*x)) + (6061*x^2)/(4*(-18 + 18*x)))*H(0, 0, 0, x) +      (931/3 + (71*Pi^2)/6 + 26/(-1 + x) - 2971/(18*x) - Pi^2/(6*x) -        19315/(72*(-1 + x)*x) - (4597*x)/12 + (203*Pi^2*x)/6 -        (121*x)/(4*(-1 + x)) + (2819*x^2)/9 + (831*x^2)/(2*(-1 + x)) -        777/(8*(-1 + x)*(1 + x)) + 1025/(8*(-1 + x)*x*(1 + x)) -        (2735*x)/(8*(-1 + x)*(1 + x)) + (1395*x^2)/(8*(-1 + x)*(1 + x)) +        (1765*x^3)/(8*(-1 + x)*(1 + x)) - (611*x^4)/(8*(-1 + x)*(1 + x)) +        2299/(2*(-2 + 2*x)) - (4179*x)/(2*(-4 + 4*x)) -        (1805*x^3)/(2*(-4 + 4*x)) - 220/(-9 + 9*x) +        (5225*x^2)/(4*(-9 + 9*x)) - (1177*x^3)/(2*(-9 + 9*x)) +        (717*x)/(-24 + 24*x) - 861/(-36 + 36*x) + (5073*x^3)/(-54 + 54*x) -        (30201*x^2)/(-216 + 216*x))*H(0, 0, 1, x) +      (2213/8 + (163*Pi^2)/12 + 47/(-1 + x) - 9571/(36*x) + Pi^2/(4*x) -        19235/(72*(-1 + x)*x) - (5621*x)/16 + (163*Pi^2*x)/12 + (3536*x^2)/9 +        (763*x^2)/(2*(-1 + x)) - 531/(8*(-1 + x)*(1 + x)) +        503/(8*(-1 + x)*x*(1 + x)) - (1255*x)/(4*(-1 + x)*(1 + x)) +        (811*x^2)/(4*(-1 + x)*(1 + x)) + (1859*x^3)/(8*(-1 + x)*(1 + x)) -        (1215*x^4)/(8*(-1 + x)*(1 + x)) + 2163/(2*(-2 + 2*x)) -        (3771*x)/(2*(-4 + 4*x)) - (1713*x^3)/(2*(-4 + 4*x)) -        (638*x^3)/(-9 + 9*x) - (1441*x)/(4*(-12 + 12*x)) -        649/(4*(-18 + 18*x)) + (717*x)/(-24 + 24*x) - 861/(-36 + 36*x) +        (19547*x^2)/(4*(-36 + 36*x)) + (5073*x^3)/(-54 + 54*x) -        (30201*x^2)/(-216 + 216*x))*H(0, 1, 0, x) +      (487 + (185*Pi^2)/6 - 52/(1 - x) + 859/(-1 + x) - 3781/(9*x) -        Pi^2/(6*x) - 5183/(18*(-1 + x)*x) - (1437*x)/2 + (367*Pi^2*x)/12 -        (1404*x)/(-1 + x) + (5942*x^2)/9 + (1613*x^2)/(-1 + x) -        (736*x^3)/(-1 + x) - 330/(-3 + 3*x) - (121*x)/(-3 + 3*x) -        176/(-9 + 9*x) + (834*x)/(-9 + 9*x) - (2092*x^2)/(-9 + 9*x) -        (1001*x^3)/(-9 + 9*x) + (5694*x^3)/(-18 + 18*x))*H(0, 1, 1, x) +      (7585/24 - (7*Pi^2)/12 + 30/(-1 + x) - 39949/(144*x) + (7*Pi^2)/(12*x) -        19315/(72*(-1 + x)*x) - (11237*x)/48 + (7*Pi^2*x)/24 -        (77*x)/(2*(-1 + x)) + (733*x^2)/3 + (951*x^2)/(2*(-1 + x)) +        2059/(2*(-2 + 2*x)) - (4179*x)/(2*(-4 + 4*x)) -        (1937*x^3)/(2*(-4 + 4*x)) + (2321*x^2)/(4*(-9 + 9*x)) -        (1859*x^3)/(4*(-9 + 9*x)) + 4345/(4*(-18 + 18*x)) +        (717*x)/(-24 + 24*x) - 861/(-36 + 36*x) + (5073*x^3)/(-54 + 54*x) -        (30201*x^2)/(-216 + 216*x))*H(1, 0, 0, x) +      (2152/3 - 52/(1 - x) + 1302/(-1 + x) - 20981/(36*x) -        4393/(9*(-1 + x)*x) - (3377*x)/6 - (1410*x)/(-1 + x) + (9805*x^2)/18 +        (1249*x^2)/(-1 + x) - (604*x^3)/(-1 + x) - 165/(-3 + 3*x) -        (737*x)/(4*(-3 + 3*x)) + 1837/(2*(-9 + 9*x)) + (1122*x)/(-9 + 9*x) -        (4129*x^2)/(4*(-9 + 9*x)) - (836*x^3)/(-9 + 9*x) +        (2847*x^3)/(-18 + 18*x) - 7863/(-54 + 54*x) -        (9105*x^2)/(-54 + 54*x) + (7395*x^3)/(-54 + 54*x))*H(1, 0, 1, x) +      (4025/6 - (5*Pi^2)/6 - 52/(1 - x) + 1745/(-1 + x) - 20273/(36*x) +        (5*Pi^2)/(6*x) - 8021/(12*(-1 + x)*x) - (1801*x)/3 + (5*Pi^2*x)/12 -        (1416*x)/(-1 + x) + (10267*x^2)/18 + (885*x^2)/(-1 + x) -        (472*x^3)/(-1 + x) - 38/(1 + x) - 1077/(4*(-1 + x)*(1 + x)) -        20/(x*(1 + x)) + 807/(4*(-1 + x)*x*(1 + x)) - (9*x)/(1 + x) -        (813*x)/(2*(-1 + x)*(1 + x)) + (20*x^2)/(1 + x) +        (827*x^2)/(2*(-1 + x)*(1 + x)) + (5*x^3)/(1 + x) +        (809*x^3)/(4*(-1 + x)*(1 + x)) - (539*x^4)/(4*(-1 + x)*(1 + x)) -        (979*x)/(4*(-4 + 4*x)) + 3707/(4*(-9 + 9*x)) + (1410*x)/(-9 + 9*x) -        (836*x^3)/(-9 + 9*x) + (14927*x^2)/(4*(-36 + 36*x)) -        15726/(-54 + 54*x) - (18210*x^2)/(-54 + 54*x) +        (14790*x^3)/(-54 + 54*x))*H(1, 1, 0, x) +      (-79 - 259/x + (77*x)/4 + 307*x^2)*H(1, 1, 1, x) +      (39/(1 + x) + 39/(2*x*(1 + x)) + (117*x)/(2*(1 + x)) - (6*x^2)/(1 + x) -        (3*x^3)/(1 + x))*H(-1, -1, -1, 0, x) +      (-105/(2*(1 + x)) - 105/(4*x*(1 + x)) + (9*x^2)/(1 + x) +        (9*x^3)/(2*(1 + x)) - (315*x)/(2*(2 + 2*x)))*H(-1, -1, 0, 0, x) +      (-36/(1 + x) - 18/(x*(1 + x)) - (54*x)/(1 + x))*H(-1, -1, 0, 1, x) +      (-21/(1 + x) - 21/(2*x*(1 + x)) - (63*x)/(2*(1 + x)))*      H(-1, 0, -1, 0, x) + (39/(1 + x) + 39/(2*x*(1 + x)) +        (117*x)/(2*(1 + x)) + (12*x^2)/(1 + x) + (6*x^3)/(1 + x))*      H(-1, 0, 0, 0, x) + (54/(1 + x) + 27/(x*(1 + x)) + (81*x)/(1 + x) +        (24*x^2)/(1 + x) + (12*x^3)/(1 + x))*H(-1, 0, 0, 1, x) +      (24/(1 + x) + 12/(x*(1 + x)) + (36*x)/(1 + x) + (30*x^2)/(1 + x) +        (15*x^3)/(1 + x))*H(-1, 0, 1, 0, x) +      (48/(1 + x) + 24/(x*(1 + x)) + (72*x)/(1 + x) + (48*x^2)/(1 + x) +        (24*x^3)/(1 + x))*H(-1, 0, 1, 1, x) +      (-18/(1 + x) - 9/(x*(1 + x)) - (27*x)/(1 + x) - (18*x^2)/(1 + x) -        (39*x^3)/(2*(1 + x)))*H(0, -1, -1, 0, x) +      (27/(1 + x) + 27/(2*x*(1 + x)) + (81*x)/(2*(1 + x)) + (27*x^2)/(1 + x) +        (105*x^3)/(2*(2 + 2*x)))*H(0, -1, 0, 0, x) +      (24/(1 + x) + 12/(x*(1 + x)) + (36*x)/(1 + x) + (24*x^2)/(1 + x) +        (18*x^3)/(1 + x))*H(0, -1, 0, 1, x) +      (12/(1 + x) + 6/(x*(1 + x)) + (18*x)/(1 + x) + (12*x^2)/(1 + x) +        (21*x^3)/(2*(1 + x)))*H(0, 0, -1, 0, x) +      (145/3 + 3/(-1 + x) - 17/x + 6/((-1 + x)*x) - (589*x)/6 +        (18*x)/(-1 + x) + (11*x^2)/3 - (24*x^2)/(-1 + x) + (6*x^3)/(-1 + x) -        24/(1 + x) - 93/(2*(-1 + x)*(1 + x)) - 12/(x*(1 + x)) -        36/((-1 + x)*x*(1 + x)) - (36*x)/(1 + x) -        (105*x)/((-1 + x)*(1 + x)) - (192*x^2)/(1 + x) -        (243*x^2)/(2*(-1 + x)*(1 + x)) + (561*x^3)/(2*(-1 + x)*(1 + x)) -        (45*x^4)/((-1 + x)*(1 + x)))*H(0, 0, 0, 0, x) +      (96 + 12/(-1 + x) - 94/(3*x) + 95/(3*(-1 + x)*x) - 165*x +        (36*x)/(-1 + x) + (67*x^2)/3 - (48*x^2)/(-1 + x) + (12*x^3)/(-1 + x) -        42/((-1 + x)*(1 + x)) - 72/((-1 + x)*x*(1 + x)) -        (204*x)/((-1 + x)*(1 + x)) - (144*x^2)/(1 + x) -        (87*x^2)/((-1 + x)*(1 + x)) - (48*x^3)/(1 + x) +        (294*x^3)/((-1 + x)*(1 + x)) - (69*x^4)/((-1 + x)*(1 + x)) +        (60*x)/(-3 + 3*x) + (345*x^3)/(-9 + 9*x) + 303/(-18 + 18*x) -        (1653*x^2)/(-18 + 18*x))*H(0, 0, 0, 1, x) +      (511/6 + 39/(2*(-1 + x)) - 179/(3*x) + 113/(3*(-1 + x)*x) -        (2107*x)/12 + (54*x)/(-1 + x) + 45*x^2 - (60*x^2)/(-1 + x) +        (18*x^3)/(-1 + x) - 12/(1 + x) - 45/((-1 + x)*(1 + x)) -        6/(x*(1 + x)) - 108/((-1 + x)*x*(1 + x)) - (18*x)/(1 + x) -        (258*x)/((-1 + x)*(1 + x)) - (96*x^2)/(1 + x) -        (39*x^2)/((-1 + x)*(1 + x)) + (1383*x^3)/(4*(-1 + x)*(1 + x)) -        (441*x^4)/(4*(-1 + x)*(1 + x)) + (60*x)/(-3 + 3*x) +        (345*x^3)/(-9 + 9*x) + 303/(-18 + 18*x) - (1653*x^2)/(-18 + 18*x))*      H(0, 0, 1, 0, x) + (508/3 + 36/(-1 + x) - 172/(3*x) +        308/(3*(-1 + x)*x) - (656*x)/3 + (138*x)/(-1 + x) + (89*x^2)/3 -        (96*x^2)/(-1 + x) + (24*x^3)/(-1 + x) - 51/((-1 + x)*(1 + x)) -        165/((-1 + x)*x*(1 + x)) - (405*x)/((-1 + x)*(1 + x)) -        (72*x^2)/(1 + x) - (6*x^2)/((-1 + x)*(1 + x)) - (24*x^3)/(1 + x) +        (453*x^3)/((-1 + x)*(1 + x)) - (180*x^4)/((-1 + x)*(1 + x)) +        480/(-9 + 9*x) - (2850*x^2)/(-9 + 9*x) + (1284*x^3)/(-9 + 9*x))*      H(0, 0, 1, 1, x) + (433/12 + 27/(-1 + x) - 943/(12*x) +        113/(3*(-1 + x)*x) - (1339*x)/24 + (54*x)/(-1 + x) + 49*x^2 -        (60*x^2)/(-1 + x) + (18*x^3)/(-1 + x) - 12/(1 + x) -        51/((-1 + x)*(1 + x)) - 6/(x*(1 + x)) - 108/((-1 + x)*x*(1 + x)) -        (18*x)/(1 + x) - (240*x)/((-1 + x)*(1 + x)) - (96*x^2)/(1 + x) -        (33*x^2)/((-1 + x)*(1 + x)) + (1305*x^3)/(4*(-1 + x)*(1 + x)) -        (363*x^4)/(4*(-1 + x)*(1 + x)) + (60*x)/(-3 + 3*x) +        (345*x^3)/(-9 + 9*x) + 303/(-18 + 18*x) - (1653*x^2)/(-18 + 18*x))*      H(0, 1, 0, 0, x) + (242/3 + 42/(-1 + x) - 114/x + 126/((-1 + x)*x) -        (244*x)/3 + (141*x)/(-1 + x) + (227*x^2)/3 - (120*x^2)/(-1 + x) +        (36*x^3)/(-1 + x) - 30/((-1 + x)*(1 + x)) - 222/((-1 + x)*x*(1 + x)) -        (462*x)/((-1 + x)*(1 + x)) - (72*x^2)/(1 + x) -        (27*x^2)/((-1 + x)*(1 + x)) - (24*x^3)/(1 + x) +        (507*x^3)/((-1 + x)*(1 + x)) - (204*x^4)/((-1 + x)*(1 + x)) +        240/(-9 + 9*x) - (1425*x^2)/(-9 + 9*x) + (1338*x^3)/(-9 + 9*x) +        (393*x)/(-12 + 12*x) + 177/(-18 + 18*x) - (5331*x^2)/(-36 + 36*x))*      H(0, 1, 0, 1, x) + (269/4 + 69/(2*(-1 + x)) - 1255/(12*x) +        412/(3*(-1 + x)*x) - (751*x)/8 + (108*x)/(-1 + x) + (173*x^2)/3 -        (120*x^2)/(-1 + x) + (36*x^3)/(-1 + x) - 30/(1 + x) -        99/(2*(-1 + x)*(1 + x)) - 15/(x*(1 + x)) -        453/(2*(-1 + x)*x*(1 + x)) - (45*x)/(1 + x) -        (933*x)/(2*(-1 + x)*(1 + x)) - (78*x^2)/(1 + x) +        (3*x^2)/(2*(-1 + x)*(1 + x)) - (15*x^3)/(1 + x) +        (513*x^3)/((-1 + x)*(1 + x)) - (192*x^4)/((-1 + x)*(1 + x)) +        (1392*x^3)/(-9 + 9*x) + (786*x)/(-12 + 12*x) + 354/(-18 + 18*x) -        (10662*x^2)/(-36 + 36*x))*H(0, 1, 1, 0, x) +      (1312 - 72/(1 - x) - 152/x + 236/((-1 + x)*x) + 928*x + 71*x^2 +        2319/(2*(-1 + x)*(1 + x)) - 687/(2*(-1 + x)*x*(1 + x)) +        (945*x)/(2*(-1 + x)*(1 + x)) - (36*x^2)/(1 + x) -        (2265*x^2)/(2*(-1 + x)*(1 + x)) - (12*x^3)/(1 + x) -        (801*x^3)/(2*(-1 + x)*(1 + x)) - (693*x^4)/(2*(-1 + x)*(1 + x)) +        (396*x)/(-3 + 3*x) + 576/(-9 + 9*x) - (6192*x^2)/(-9 + 9*x) +        (3276*x^3)/(-9 + 9*x))*H(0, 1, 1, 1, x) +      (221/3 - 9/(2*(-1 + x)) - 116/(3*x) + 95/(3*(-1 + x)*x) + (407*x)/12 +        (36*x)/(-1 + x) + (49*x^2)/3 - (24*x^2)/(-1 + x) + (12*x^3)/(-1 + x) -        12/(1 + x) + 213/(4*(-1 + x)*(1 + x)) - 6/(x*(1 + x)) -        261/(4*(-1 + x)*x*(1 + x)) - (18*x)/(1 + x) -        (261*x)/(4*(-1 + x)*(1 + x)) - (96*x^2)/(1 + x) -        (615*x^2)/(4*(-1 + x)*(1 + x)) + (555*x^3)/(4*(-1 + x)*(1 + x)) -        (237*x^4)/(4*(-1 + x)*(1 + x)) + (60*x)/(-3 + 3*x) +        (345*x^3)/(-9 + 9*x) + 303/(-18 + 18*x) - (1653*x^2)/(-18 + 18*x))*      H(1, 0, 0, 0, x) + (865/6 - 6/(-1 + x) - 184/(3*x) +        362/(3*(-1 + x)*x) + (593*x)/12 + (147*x)/(-1 + x) + (125*x^2)/3 -        (48*x^2)/(-1 + x) + (24*x^3)/(-1 + x) + 159/((-1 + x)*(1 + x)) -        159/((-1 + x)*x*(1 + x)) - (159*x)/((-1 + x)*(1 + x)) -        (72*x^2)/(1 + x) - (228*x^2)/((-1 + x)*(1 + x)) - (24*x^3)/(1 + x) +        (195*x^3)/((-1 + x)*(1 + x)) - (150*x^4)/((-1 + x)*(1 + x)) +        240/(-9 + 9*x) - (2058*x^2)/(-9 + 9*x) + (1149*x^3)/(-9 + 9*x) -        1185/(-18 + 18*x))*H(1, 0, 0, 1, x) +      (4285/24 - 9/(2*(-1 + x)) - 293/(3*x) + 144/((-1 + x)*x) + (953*x)/48 +        (150*x)/(-1 + x) + (211*x^2)/3 - (72*x^2)/(-1 + x) +        (36*x^3)/(-1 + x) - 30/(1 + x) + 777/(4*(-1 + x)*(1 + x)) -        15/(x*(1 + x)) - 897/(4*(-1 + x)*x*(1 + x)) - (45*x)/(1 + x) -        (897*x)/(4*(-1 + x)*(1 + x)) - (78*x^2)/(1 + x) -        (987*x^2)/(4*(-1 + x)*(1 + x)) - (15*x^3)/(1 + x) +        (1071*x^3)/(4*(-1 + x)*(1 + x)) - (777*x^4)/(4*(-1 + x)*(1 + x)) -        (633*x^2)/(-9 + 9*x) + (1203*x^3)/(-9 + 9*x) + (393*x)/(-12 + 12*x) -        1008/(-18 + 18*x) - (5331*x^2)/(-36 + 36*x))*H(1, 0, 1, 0, x) +      (1112 - 72/(1 - x) - 120/x + 844/(3*(-1 + x)*x) + 752*x + (277*x^2)/3 +        2319/(2*(-1 + x)*(1 + x)) - 687/(2*(-1 + x)*x*(1 + x)) +        (945*x)/(2*(-1 + x)*(1 + x)) - (36*x^2)/(1 + x) -        (2265*x^2)/(2*(-1 + x)*(1 + x)) - (12*x^3)/(1 + x) -        (801*x^3)/(2*(-1 + x)*(1 + x)) - (693*x^4)/(2*(-1 + x)*(1 + x)) +        (534*x)/(-3 + 3*x) - 1812/(-9 + 9*x) - (4158*x^2)/(-9 + 9*x) +        (2916*x^3)/(-9 + 9*x))*H(1, 0, 1, 1, x) +      (1963/24 - 3/(-1 + x) - 163/(3*x) + 416/(3*(-1 + x)*x) - (1285*x)/48 +        (156*x)/(-1 + x) + (149*x^2)/3 - (48*x^2)/(-1 + x) +        (24*x^3)/(-1 + x) - 54/(1 + x) + 477/(4*(-1 + x)*(1 + x)) -        27/(x*(1 + x)) - 693/(4*(-1 + x)*x*(1 + x)) - (81*x)/(1 + x) -        (693*x)/(4*(-1 + x)*(1 + x)) - (108*x^2)/(1 + x) -        (747*x^2)/(4*(-1 + x)*(1 + x)) - (30*x^3)/(1 + x) +        (843*x^3)/(4*(-1 + x)*(1 + x)) - (465*x^4)/(4*(-1 + x)*(1 + x)) -        (1266*x^2)/(-9 + 9*x) + (1014*x^3)/(-9 + 9*x) - 2370/(-18 + 18*x))*      H(1, 1, 0, 0, x) + (3757/6 - 72/(1 - x) - 320/(3*x) +        305/((-1 + x)*x) + (3245*x)/12 + 119*x^2 - 48/(1 + x) +        744/((-1 + x)*(1 + x)) - 24/(x*(1 + x)) - 360/((-1 + x)*x*(1 + x)) -        (72*x)/(1 + x) + (72*x)/((-1 + x)*(1 + x)) - (84*x^2)/(1 + x) -        (723*x^2)/((-1 + x)*(1 + x)) - (36*x^3)/(1 + x) -        (6*x^3)/((-1 + x)*(1 + x)) - (315*x^4)/((-1 + x)*(1 + x)) +        (402*x)/(-3 + 3*x) + (267*x)/(-4 + 4*x) - 3015/(-9 + 9*x) -        (2094*x^2)/(-9 + 9*x) + (2736*x^3)/(-9 + 9*x) -        (4071*x^2)/(-36 + 36*x))*H(1, 1, 0, 1, x) +      (1471/6 - 72/(1 - x) - 326/(3*x) + 307/((-1 + x)*x) - (719*x)/6 +        107*x^2 - 108/(1 + x) + 324/((-1 + x)*(1 + x)) - 54/(x*(1 + x)) -        384/((-1 + x)*x*(1 + x)) - (162*x)/(1 + x) -        (336*x)/((-1 + x)*(1 + x)) - (180*x^2)/(1 + x) -        (354*x^2)/((-1 + x)*(1 + x)) - (84*x^3)/(1 + x) +        (420*x^3)/((-1 + x)*(1 + x)) - (246*x^4)/((-1 + x)*(1 + x)) +        (801*x)/(-4 + 4*x) - 3033/(-9 + 9*x) + (2736*x^3)/(-9 + 9*x) -        (12213*x^2)/(-36 + 36*x))*H(1, 1, 1, 0, x) +      (528 - 616/x - 168*x + 631*x^2 - 480/(1 + x) + 480/(x*(1 + x)) -        (480*x)/(1 + x) - (15*x^2)/(1 + x) - (495*x^3)/(1 + x))*      H(1, 1, 1, 1, x) + (26 - 52*x)*H(0, 0, 0, 0, 0, x) +      (22 - 122*x)*H(0, 0, 0, 0, 1, x) + (4 - 152*x)*H(0, 0, 0, 1, 0, x) +      (-16 - 256*x)*H(0, 0, 0, 1, 1, x) + (-17 - x^(-1) - 125*x)*      H(0, 0, 1, 0, 0, x) + (-68 - 260*x)*H(0, 0, 1, 0, 1, x) +      (-69 - x^(-1) - 261*x)*H(0, 0, 1, 1, 0, x) +      (-144 - 432*x)*H(0, 0, 1, 1, 1, x) + (-37 - 3/x - (77*x)/2)*      H(0, 1, 0, 0, 0, x) + (-101 - 3/x - (205*x)/2)*H(0, 1, 0, 0, 1, x) +      (-255/2 - 3/(2*x) - 129*x)*H(0, 1, 0, 1, 0, x) +      (-224 - 224*x)*H(0, 1, 0, 1, 1, x) + (-203/2 - 11/(2*x) - (209*x)/2)*      H(0, 1, 1, 0, 0, x) + (-225 - 3/x - (453*x)/2)*H(0, 1, 1, 0, 1, x) +      (-224 - 4/x - 227*x)*H(0, 1, 1, 1, 0, x) +      (-384 - 384*x)*H(0, 1, 1, 1, 1, x) + (2 - 2/x - x)*H(1, 0, 0, 0, 0, x) +      (4 - 4/x - 2*x)*H(1, 0, 0, 0, 1, x) + (5/2 - 5/(2*x) - (5*x)/4)*      H(1, 0, 0, 1, 0, x) + (4 - 4/x - 2*x)*H(1, 0, 0, 1, 1, x) +      (4 - 4/x - 2*x)*H(1, 0, 1, 0, 0, x) + (5/2 - 5/(2*x) - (5*x)/4)*      H(1, 0, 1, 0, 1, x) + (5/2 - 5/(2*x) - (5*x)/4)*H(1, 0, 1, 1, 0, x) +      (11/2 - 11/(2*x) - (11*x)/4)*H(1, 1, 0, 0, 0, x) +      (15/2 - 15/(2*x) - (15*x)/4)*H(1, 1, 0, 0, 1, x) +      (9/2 - 9/(2*x) - (9*x)/4)*H(1, 1, 0, 1, 0, x) +      (4 - 4/x - 2*x)*H(1, 1, 0, 1, 1, x) + (9 - 9/x - (9*x)/2)*      H(1, 1, 1, 0, 0, x) + (6 - 6/x - 3*x)*H(1, 1, 1, 0, 1, x) +      (6 - 6/x - 3*x)*H(1, 1, 1, 1, 0, x) - (1553*Zeta(3))/8 -      (16*Pi^2*Zeta(3))/3 + (38*Zeta(3))/(-1 + x) + (18557*Zeta(3))/(144*x) -      (2*Pi^2*Zeta(3))/(3*x) + (209*Zeta(3))/(12*(-1 + x)*x) +      (13643*x*Zeta(3))/48 - (119*Pi^2*x*Zeta(3))/6 - (9307*x^2*Zeta(3))/36 +      (121*x^3*Zeta(3))/(4*(-1 + x)) + (106*Zeta(3))/(1 + x) -      (170*Zeta(3))/((-1 + x)*(1 + x)) + (107*Zeta(3))/(2*x*(1 + x)) +      (475*Zeta(3))/(4*(-1 + x)*x*(1 + x)) + (27*x*Zeta(3))/(1 + x) +      (171*x*Zeta(3))/(2*(-1 + x)*(1 + x)) - (73*x^2*Zeta(3))/(1 + x) -      (69*x^2*Zeta(3))/((-1 + x)*(1 + x)) - (28*x^3*Zeta(3))/(1 + x) -      (1791*x^3*Zeta(3))/(8*(-1 + x)*(1 + x)) + (1599*x^4*Zeta(3))/      (8*(-1 + x)*(1 + x)) - (1265*x^2*Zeta(3))/(4*(-4 + 4*x)) -      (275*Zeta(3))/(4*(-6 + 6*x)) + (1331*x*Zeta(3))/(4*(-12 + 12*x)) +      (815*d1(1 - x)*Zeta(3))/144 - (51*Pi^2*d1(1 - x)*Zeta(3))/16 -      (47*DD(0, x)*Zeta(3))/3 + 45*DD(1, x)*Zeta(3) +      H(1, 0, x)*(61771/72 - (961*Pi^2)/48 - 86/(3*(1 - x)) +        (11*Pi^2)/(2*(1 - x)) - (11*Pi^2)/(4*(-1 + x)) - 197311/(288*x) +        (17*Pi^2)/x - 104197/(216*(-1 + x)*x) - (119*Pi^2)/(36*(-1 + x)*x) -        (251383*x)/288 - (433*Pi^2*x)/96 + (16355*x^2)/24 - (40*Pi^2*x^2)/3 -        (13*Pi^2)/(2*(1 + x)) - (137*Pi^2)/(8*(-1 + x)*(1 + x)) -        (13*Pi^2)/(4*x*(1 + x)) + (85*Pi^2)/(8*(-1 + x)*x*(1 + x)) +        (85*Pi^2*x)/(8*(-1 + x)*(1 + x)) - (23*Pi^2*x^2)/(2*(1 + x)) +        (107*Pi^2*x^2)/(8*(-1 + x)*(1 + x)) - (39*Pi^2*x^3)/        (8*(-1 + x)*(1 + x)) + (141*Pi^2*x^4)/(8*(-1 + x)*(1 + x)) +        (9757*x^2)/(6*(-2 + 2*x)) - (39*Pi^2*x)/(2*(2 + 2*x)) -        (15*Pi^2*x^3)/(2*(2 + 2*x)) + 20605/(6*(-4 + 4*x)) -        (6363*x)/(2*(-4 + 4*x)) - (3531*x^3)/(2*(-4 + 4*x)) -        (2585*x)/(4*(-9 + 9*x)) - 2463/(-24 + 24*x) -        (123*Pi^2*x)/(-24 + 24*x) + 28831/(4*(-54 + 54*x)) -        (177*Pi^2)/(-54 + 54*x) + (33385*x^2)/(4*(-54 + 54*x)) -        (27115*x^3)/(4*(-54 + 54*x)) - (717*Pi^2*x^3)/(-108 + 108*x) +        (3747*Pi^2*x^2)/(-216 + 216*x) + (36195*x^3)/(-216 + 216*x) +        (15279*x)/(-432 + 432*x) - (81825*x^2)/(-432 + 432*x) -        (9*Zeta(3))/2 + (9*Zeta(3))/(2*x) + (9*x*Zeta(3))/4) +      H(1, 1, x)*(1844/3 - (53*Pi^2)/2 - 30941/(72*x) - (7*Pi^2)/(6*x) -        (184*Pi^2)/(9*(-1 + x)*x) - (11611*x)/16 - (1981*Pi^2*x)/24 +        (9371*x^2)/18 + (23*Pi^2*x^2)/6 - (14*Pi^2)/(1 + x) -        (70*Pi^2)/((-1 + x)*(1 + x)) - (7*Pi^2)/(x*(1 + x)) -        (4*Pi^2)/((-1 + x)*x*(1 + x)) - (21*Pi^2*x)/(1 + x) -        (68*Pi^2*x)/((-1 + x)*(1 + x)) - (23*Pi^2*x^2)/(1 + x) +        (123*Pi^2*x^2)/(2*(-1 + x)*(1 + x)) - (11*Pi^2*x^3)/(1 + x) +        (71*Pi^2*x^3)/((-1 + x)*(1 + x)) + (23*Pi^2*x^4)/        (2*(-1 + x)*(1 + x)) + (948*Pi^2)/(-27 + 27*x) -        (1122*Pi^2*x^3)/(-54 + 54*x) - (1326*Pi^2*x)/(-72 + 72*x) +        (5514*Pi^2*x^2)/(-216 + 216*x) - (11*Zeta(3))/2 + (11*Zeta(3))/(2*x) +        (11*x*Zeta(3))/4) + H(0, 1, x)*(14381/18 - (55*Pi^2)/24 -        86/(3*(1 - x)) + (11*Pi^2)/(2*(1 - x)) - (29*Pi^2)/(4*(-1 + x)) -        1801/(4*x) + (559*Pi^2)/(24*x) - 2365/(8*(-1 + x)*x) -        (119*Pi^2)/(36*(-1 + x)*x) - (27865*x)/36 + (1057*Pi^2*x)/48 -        (904*x)/(-1 + x) + 863*x^2 - (68*Pi^2*x^2)/3 +        (6029*x^2)/(6*(-1 + x)) - (13*Pi^2)/(2*(1 + x)) -        (9*Pi^2)/(4*(-1 + x)*(1 + x)) - (13*Pi^2)/(4*x*(1 + x)) +        (75*Pi^2)/(4*(-1 + x)*x*(1 + x)) + (163*Pi^2*x)/(4*(-1 + x)*(1 + x)) -        (23*Pi^2*x^2)/(2*(1 + x)) - (11*Pi^2*x^2)/(4*(-1 + x)*(1 + x)) -        (36*Pi^2*x^3)/((-1 + x)*(1 + x)) + (25*Pi^2*x^4)/((-1 + x)*(1 + x)) +        8993/(6*(-2 + 2*x)) - (39*Pi^2*x)/(2*(2 + 2*x)) -        (15*Pi^2*x^3)/(2*(2 + 2*x)) + 605/(4*(-3 + 3*x)) -        (13667*x^3)/(6*(-4 + 4*x)) - (1529*x)/(4*(-9 + 9*x)) +        (1826*x^2)/(-9 + 9*x) - (10439*x^3)/(4*(-18 + 18*x)) -        2463/(-24 + 24*x) - (123*Pi^2*x)/(-24 + 24*x) -        (177*Pi^2)/(-54 + 54*x) - (717*Pi^2*x^3)/(-108 + 108*x) +        (3747*Pi^2*x^2)/(-216 + 216*x) + (36195*x^3)/(-216 + 216*x) +        (15279*x)/(-432 + 432*x) - (81825*x^2)/(-432 + 432*x) +        (147*Zeta(3))/2 + (7*Zeta(3))/(2*x) + 75*x*Zeta(3)) +      H(0, 0, x)*(73295/144 - (103*Pi^2)/18 + 163/(12*(-1 + x)) -        (3*Pi^2)/(2*(-1 + x)) - 224/x + (221*Pi^2)/(36*x) -        13337/(72*(-1 + x)*x) - (129607*x)/288 + (2087*Pi^2*x)/72 +        (6451*x^2)/12 - (79*Pi^2*x^2)/12 - (284*x^3)/(-1 + x) - Pi^2/(1 + x) +        (13*Pi^2)/(4*(-1 + x)*(1 + x)) - Pi^2/(2*x*(1 + x)) +        (3*Pi^2)/((-1 + x)*x*(1 + x)) - (3*Pi^2*x)/(2*(1 + x)) +        (29*Pi^2*x)/(2*(-1 + x)*(1 + x)) - (8*Pi^2*x^2)/(1 + x) -        (41*Pi^2*x^2)/(4*(-1 + x)*(1 + x)) - (27*Pi^2*x^3)/        (4*(-1 + x)*(1 + x)) + (41*Pi^2*x^4)/(4*(-1 + x)*(1 + x)) +        5975/(2*(-8 + 8*x)) - (7373*x)/(2*(-8 + 8*x)) +        (24097*x^2)/(6*(-8 + 8*x)) - (2629*x)/(4*(-24 + 24*x)) +        3157/(4*(-36 + 36*x)) - (18601*x^3)/(4*(-54 + 54*x)) +        (110737*x^2)/(4*(-216 + 216*x)) + (2*Zeta(3))/x + 84*x*Zeta(3)) +      H(-1, x)*((-39*Pi^2)/(8*x*(1 + x)) + (13*Pi^2*x^2)/(2*(1 + x)) -        (77*Pi^2)/(2*(4 + 4*x)) - (39*Pi^2*x)/(2*(8 + 8*x)) +        (39*Pi^2*x^3)/(2*(8 + 8*x)) - (147*Zeta(3))/(2*(1 + x)) -        (147*Zeta(3))/(4*x*(1 + x)) - (18*x^2*Zeta(3))/(1 + x) -        (9*x^3*Zeta(3))/(1 + x) - (441*x*Zeta(3))/(2*(2 + 2*x))) +      H(0, x)*(283421/288 - (2611*Pi^2)/72 - (41*Pi^4)/180 - 124/(9*(1 - x)) +        (47*Pi^2)/(12*(1 - x)) - (5*Pi^2)/(6*(-1 + x)) - 431605/(864*x) +        (10303*Pi^2)/(432*x) + Pi^4/(12*x) - 287861/(864*(-1 + x)*x) +        (1309*Pi^2)/(432*(-1 + x)*x) - (123835*x)/144 + (15553*Pi^2*x)/288 -        (197*Pi^4*x)/180 + (435121*x^2)/432 - (10811*Pi^2*x^2)/216 -        (269*Pi^2)/(12*(-1 + x)*(1 + x)) + (169*Pi^2)/(16*(-1 + x)*x*         (1 + x)) + (124*Pi^2*x)/(3*(-1 + x)*(1 + x)) -        (83*Pi^2*x^2)/(12*(-1 + x)*(1 + x)) - (2435*Pi^2*x^3)/        (48*(-1 + x)*(1 + x)) + (131*Pi^2*x^4)/(4*(-1 + x)*(1 + x)) -        (62657*x)/(6*(-16 + 16*x)) + 198055/(12*(-24 + 24*x)) +        (451*Pi^2*x)/(4*(-24 + 24*x)) + (110129*x^2)/(6*(-24 + 24*x)) -        (138343*x^3)/(6*(-48 + 48*x)) + (649*Pi^2)/(4*(-54 + 54*x)) +        (2629*Pi^2*x^3)/(4*(-108 + 108*x)) - (13739*Pi^2*x^2)/        (4*(-216 + 216*x)) - (132715*x^3)/(4*(-216 + 216*x)) -        (56023*x)/(4*(-432 + 432*x)) + (300025*x^2)/(4*(-432 + 432*x)) -        (79*Zeta(3))/3 + (24*Zeta(3))/(1 - x) + (27*Zeta(3))/(2*(-1 + x)) +        (227*Zeta(3))/(6*x) + (925*x*Zeta(3))/6 - (124*x^2*Zeta(3))/3 +        (141*Zeta(3))/(2*(1 + x)) + (159*Zeta(3))/(4*(-1 + x)*(1 + x)) +        (141*Zeta(3))/(4*x*(1 + x)) + (195*Zeta(3))/(4*(-1 + x)*x*(1 + x)) +        (435*x*Zeta(3))/(4*(-1 + x)*(1 + x)) + (123*x^2*Zeta(3))/(2*(1 + x)) -        (195*x^2*Zeta(3))/(4*(-1 + x)*(1 + x)) - (381*x^3*Zeta(3))/        (4*(-1 + x)*(1 + x)) + (117*x^4*Zeta(3))/(4*(-1 + x)*(1 + x)) +        (423*x*Zeta(3))/(2*(2 + 2*x)) + (165*x^3*Zeta(3))/(2*(2 + 2*x))) +      H(1, x)*(47957/48 - (2813*Pi^2)/36 - (23*Pi^4)/180 - 445895/(864*x) +        (8413*Pi^2)/(108*x) + (23*Pi^4)/(180*x) -        (115*Pi^2)/(432*(-1 + x)*x) - (302317*x)/288 + (3967*Pi^2*x)/72 +        (23*Pi^4*x)/360 + (235369*x^2)/432 - (7885*Pi^2*x^2)/108 -        (19*Pi^2)/(2*(1 + x)) - (817*Pi^2)/(12*(-1 + x)*(1 + x)) -        (5*Pi^2)/(x*(1 + x)) + (391*Pi^2)/(8*(-1 + x)*x*(1 + x)) +        (101*Pi^2*x)/(12*(-1 + x)*(1 + x)) + (5*Pi^2*x^2)/(1 + x) +        (145*Pi^2*x^2)/(8*(-1 + x)*(1 + x)) - (473*Pi^2*x^3)/        (8*(-1 + x)*(1 + x)) + (409*Pi^2*x^4)/(8*(-1 + x)*(1 + x)) -        (9*Pi^2*x)/(2*(2 + 2*x)) + (5*Pi^2*x^3)/(2*(2 + 2*x)) -        (869*Pi^2)/(2*(-27 + 27*x)) + (2057*Pi^2*x^3)/(4*(-54 + 54*x)) +        (2431*Pi^2*x)/(4*(-72 + 72*x)) + (429*Pi^2)/(-81 + 81*x) -        (735*Pi^2*x)/(-216 + 216*x) - (10109*Pi^2*x^2)/(4*(-216 + 216*x)) +        (8997*Pi^2*x^2)/(-324 + 324*x) - (25089*Pi^2*x^3)/(-1296 + 1296*x) -        (2633*Zeta(3))/24 + (48*Zeta(3))/(-1 + x) + (287*Zeta(3))/(3*x) -        (19*Zeta(3))/((-1 + x)*x) - (1069*x*Zeta(3))/48 -        (232*x^2*Zeta(3))/3 - (33*x^3*Zeta(3))/(-1 + x) +        (48*Zeta(3))/(1 + x) - (873*Zeta(3))/(4*(-1 + x)*(1 + x)) +        (24*Zeta(3))/(x*(1 + x)) + (405*Zeta(3))/(4*(-1 + x)*x*(1 + x)) +        (72*x*Zeta(3))/(1 + x) - (255*x*Zeta(3))/(4*(-1 + x)*(1 + x)) +        (60*x^2*Zeta(3))/(1 + x) + (303*x^2*Zeta(3))/(4*(-1 + x)*(1 + x)) +        (33*x^3*Zeta(3))/(1 + x) - (375*x^3*Zeta(3))/(4*(-1 + x)*(1 + x)) +        (177*x^4*Zeta(3))/(4*(-1 + x)*(1 + x)) + (345*x^2*Zeta(3))/        (-4 + 4*x) + (75*Zeta(3))/(-6 + 6*x) - (363*x*Zeta(3))/        (-12 + 12*x)) + (43*Zeta(5))/4 + (35*Zeta(5))/(4*x) +      (331*x*Zeta(5))/4 + (99*d1(1 - x)*Zeta(5))/4) +    L*(-2240389/96 + (44587*Pi^2)/16 - (1131*Pi^4)/20 -      (105*Pi^4)/(4*(-1 + x)) + 1910797/(96*x) - (17723*Pi^2)/(16*x) +      (63*Pi^4)/(4*x) + (2307185*x)/96 - (39263*Pi^2*x)/16 + (552*Pi^4*x)/5 -      (1987369*x^2)/96 + (65555*Pi^2*x^2)/16 - (387*Pi^4*x^2)/20 +      (219*Pi^4)/(40*(1 + x)) + (3839*Pi^2)/(16*(-1 + x)*(1 + x)) -      (4631*Pi^2)/(32*(-1 + x)*x*(1 + x)) - (3399*Pi^2*x)/      (8*(-1 + x)*(1 + x)) + (9801*Pi^2*x^2)/(32*(-1 + x)*(1 + x)) +      (18601*Pi^2*x^3)/(32*(-1 + x)*(1 + x)) - (17369*Pi^2*x^4)/      (32*(-1 + x)*(1 + x)) + (9669*d1(1 - x))/32 +      (1275*Pi^2*d1(1 - x))/16 + (343*Pi^4*d1(1 - x))/160 + (611*DD(0, x))/6 +      (655*Pi^2*DD(0, x))/32 - (99*Pi^4*DD(0, x))/8 - (151*DD(1, x))/4 +      (579*Pi^2*DD(1, x))/4 + (729*DD(2, x))/4 - 684*Pi^2*DD(2, x) -      168*DD(3, x) + 900*DD(4, x) + (360*Pi^2 + (153*Pi^2)/x + 99*Pi^2*x +        99*Pi^2*x^2 - (207*Pi^2)/(1 + x))*H(-1, -1, x) +      (1026 - 297*Pi^2 + 1011/x - (261*Pi^2)/(2*x) - 270*x - (189*Pi^2*x)/2 -        285*x^2 - (189*Pi^2*x^2)/2 - 627/(2*(1 + x)) +        (333*Pi^2)/(2*(1 + x)) - 165/(x*(1 + x)) - (297*x)/(4*(1 + x)) +        (165*x^2)/(1 + x) + (165*x^3)/(4*(1 + x)))*H(-1, 0, x) +      ((225*Pi^2)/2 + (99*Pi^2)/(2*x) + 36*Pi^2*x + 36*Pi^2*x^2 -        (162*Pi^2)/(1 + x) - (99*Pi^2)/(2*x*(1 + x)) - (72*Pi^2*x^2)/(1 + x) -        (36*Pi^2*x^3)/(1 + x) - (297*Pi^2*x)/(2 + 2*x))*H(-1, 1, x) +      (-81*Pi^2 - (153*Pi^2)/(2*x) - (297*Pi^2*x)/2 - (207*Pi^2*x^2)/2 +        (207*Pi^2)/(2*(1 + x)))*H(0, -1, x) +      (-105087/8 + 216*Pi^2 - 501/(2*(-1 + x)) + (351*Pi^2)/(2*(-1 + x)) +        41871/(8*x) - (117*Pi^2)/x + 11028*x - 801*Pi^2*x - 15096*x^2 +        234*Pi^2*x^2 - (117*Pi^2)/(2*(1 + x)) - 2277/(2*(-1 + x)*(1 + x)) +        8415/(8*(-1 + x)*x*(1 + x)) + (16335*x)/(8*(-1 + x)*(1 + x)) -        (7227*x^2)/(8*(-1 + x)*(1 + x)) - (2904*x^3)/((-1 + x)*(1 + x)) +        (18249*x^4)/(8*(-1 + x)*(1 + x)))*H(0, 0, x) +      (-84609/4 + 423*Pi^2 + 501/(1 - x) - (216*Pi^2)/(1 - x) -        5412/(-1 + x) + (477*Pi^2)/(-1 + x) + 53253/(4*x) -        (1467*Pi^2)/(2*x) - 21/(8*(-1 + x)*x) + (37521*x)/2 -        (3249*Pi^2*x)/2 + (5787*x)/(4*(-1 + x)) - 27840*x^2 +        (1305*Pi^2*x^2)/2 - (9933*x^2)/(-1 + x) + (9405*x^3)/(2*(-1 + x)) +        (81*Pi^2)/(2*(1 + x)) + (63*Pi^2)/((-1 + x)*(1 + x)) +        (63*Pi^2)/((-1 + x)*x*(1 + x)) + (261*Pi^2*x)/((-1 + x)*(1 + x)) -        (63*Pi^2*x^2)/((-1 + x)*(1 + x)) - (270*Pi^2*x^3)/((-1 + x)*(1 + x)) +        (135*Pi^2*x^4)/((-1 + x)*(1 + x)) + 24141/(-4 + 4*x) +        (34425*x^2)/(-4 + 4*x) - (40599*x^3)/(-8 + 8*x))*H(0, 1, x) +      ((225*Pi^2)/2 + (99*Pi^2)/(2*x) + 36*Pi^2*x + 36*Pi^2*x^2 -        (162*Pi^2)/(1 + x) - (99*Pi^2)/(2*x*(1 + x)) - (72*Pi^2*x^2)/(1 + x) -        (36*Pi^2*x^3)/(1 + x) - (297*Pi^2*x)/(2 + 2*x))*H(1, -1, x) +      (-177561/8 + 909*Pi^2 + 501/(1 - x) - (216*Pi^2)/(1 - x) -        32109/(4*(-1 + x)) + (369*Pi^2)/(2*(-1 + x)) + 186777/(8*x) -        (423*Pi^2)/x + 5847/(4*(-1 + x)*x) + (169407*x)/8 - 207*Pi^2*x -        (7290*x)/(-1 + x) - (162399*x^2)/8 + 351*Pi^2*x^2 -        (7788*x^2)/(-1 + x) + (81*Pi^2)/(2*(1 + x)) +        (63*Pi^2)/((-1 + x)*(1 + x)) + (63*Pi^2)/((-1 + x)*x*(1 + x)) +        (261*Pi^2*x)/((-1 + x)*(1 + x)) - (63*Pi^2*x^2)/((-1 + x)*(1 + x)) -        (270*Pi^2*x^3)/((-1 + x)*(1 + x)) + (135*Pi^2*x^4)/        ((-1 + x)*(1 + x)) + (69201*x)/(4*(-2 + 2*x)) +        (30723*x^3)/(4*(-2 + 2*x)) + 24141/(-4 + 4*x) +        (34425*x^2)/(-4 + 4*x) - (40599*x^3)/(-8 + 8*x))*H(1, 0, x) +      (-70389/2 + 1863*Pi^2 + 37767/x - (927*Pi^2)/x + 34839*x - 918*Pi^2*x -        37767*x^2 + 927*Pi^2*x^2 - (864*Pi^2)/(1 + x) -        (1251*Pi^2)/((-1 + x)*(1 + x)) - (504*Pi^2)/(x*(1 + x)) -        (45*Pi^2)/((-1 + x)*x*(1 + x)) - (2088*Pi^2*x)/(1 + x) -        (1197*Pi^2*x)/((-1 + x)*(1 + x)) - (1296*Pi^2*x^2)/(1 + x) +        (1233*Pi^2*x^2)/((-1 + x)*(1 + x)) + (360*Pi^2*x^3)/(1 + x) +        (1179*Pi^2*x^3)/((-1 + x)*(1 + x)) + (99*Pi^2*x^4)/((-1 + x)*(1 + x)))*      H(1, 1, x) + (-1053 - 1017/x - 162*x - 306*x^2 + 405/(1 + x) +        297/(2*x*(1 + x)) + (891*x)/(2*(1 + x)))*H(-1, -1, 0, x) +      (2403/2 + 2511/(2*x) + (837*x)/2 + (1251*x^2)/2 - 1053/(2*(1 + x)) -        891/(4*x*(1 + x)) - (2673*x)/(4*(1 + x)) - (198*x^2)/(1 + x) -        (99*x^3)/(1 + x))*H(-1, 0, 0, x) +      (648 + 792/x + 648*x + 792*x^2 - 54/(1 + x) - 18/(x*(1 + x)) -        (513*x)/(1 + x) - (576*x^2)/(1 + x) - (243*x^3)/(1 + x))*      H(-1, 0, 1, x) + (-216 - 180/x + 135*x + 45*x^2 + 396/(1 + x) +        180/(x*(1 + x)) + (81*x)/(1 + x) - (180*x^2)/(1 + x) -        (45*x^3)/(1 + x))*H(-1, 1, 0, x) +      (432 + 378/x - 108*x + 648*x^2 - 252/(1 + x) - 99/(x*(1 + x)) -        (297*x)/(1 + x) - (198*x^2)/(1 + x) - (297*x^3)/(2*(1 + x)))*      H(0, -1, 0, x) + (-1800 - 234/(-1 + x) + 3483/(2*x) - 99/((-1 + x)*x) +        (14355*x)/2 - (297*x)/(-1 + x) - (7155*x^2)/2 + (396*x^2)/(-1 + x) -        (99*x^3)/(-1 + x) + 27/(1 + x) + 1089/(2*(-1 + x)*(1 + x)) +        396/((-1 + x)*x*(1 + x)) + (1485*x)/((-1 + x)*(1 + x)) -        (1089*x^2)/(2*(-1 + x)*(1 + x)) - (2871*x^3)/(2*(-1 + x)*(1 + x)) +        (1287*x^4)/(2*(-1 + x)*(1 + x)))*H(0, 0, 0, x) +      (-4113 - 2853/(-1 + x) + 4734/x + 891/((-1 + x)*x) + 13410*x +        (2673*x)/(-1 + x) - 8100*x^2 - (1287*x^2)/(-1 + x) +        (891*x^3)/(-1 + x) + 2925/((-1 + x)*(1 + x)) -        2097/(2*(-1 + x)*x*(1 + x)) - (297*x)/(2*(-1 + x)*(1 + x)) -        (1593*x^2)/(2*(-1 + x)*(1 + x)) + (990*x^3)/((-1 + x)*(1 + x)) -        (4383*x^4)/(2*(-1 + x)*(1 + x)))*H(0, 0, 1, x) +      (-4824 - 6291/(2*(-1 + x)) + 8730/x + 792/((-1 + x)*x) + (27585*x)/2 +        (2376*x)/(-1 + x) - 10494*x^2 - (1089*x^2)/(-1 + x) +        (792*x^3)/(-1 + x) - 27/(1 + x) + 2727/((-1 + x)*(1 + x)) -        1107/(2*(-1 + x)*x*(1 + x)) + (693*x)/(2*(-1 + x)*(1 + x)) -        (1197*x^2)/(2*(-1 + x)*(1 + x)) + (2079*x^3)/(4*(-1 + x)*(1 + x)) -        (7875*x^4)/(4*(-1 + x)*(1 + x)))*H(0, 1, 0, x) +      (-11223 + 1242/(1 - x) + 2799/(-1 + x) + 11835/x - 5571/(2*(-1 + x)*x) +        14049*x - (21789*x)/(2*(-1 + x)) - 14211*x^2 + (19395*x^2)/(-1 + x) -        (15075*x^3)/(2*(-1 + x)))*H(0, 1, 1, x) +      (-216 - 180/x + 135*x + 45*x^2 + 396/(1 + x) + 180/(x*(1 + x)) +        (81*x)/(1 + x) - (180*x^2)/(1 + x) - (45*x^3)/(1 + x))*      H(1, -1, 0, x) + (-7227 - 5013/(2*(-1 + x)) + 7164/x +        891/((-1 + x)*x) + (8685*x)/2 + (2673*x)/(-1 + x) - 5499*x^2 -        (1683*x^2)/(-1 + x) + (891*x^3)/(-1 + x) - 27/(1 + x) +        1242/((-1 + x)*(1 + x)) - 2295/(2*(-1 + x)*x*(1 + x)) -        (4455*x)/(2*(-1 + x)*(1 + x)) + (1971*x^2)/(2*(-1 + x)*(1 + x)) +        (3168*x^3)/((-1 + x)*(1 + x)) - (4977*x^4)/(2*(-1 + x)*(1 + x)))*      H(1, 0, 0, x) + (-17847 + 1242/(1 - x) + 5652/(-1 + x) + 14409/x -        4383/((-1 + x)*x) + 7317*x - (2727*x)/(2*(-1 + x)) - 12033*x^2 +        (17055*x^2)/(-1 + x) - (4815*x^3)/(2*(-1 + x)) -        (18873*x)/(-2 + 2*x) - (8379*x^3)/(-2 + 2*x))*H(1, 0, 1, x) +      (-13338 + 1242/(1 - x) + 8505/(-1 + x) + 12645/x -        11961/(2*(-1 + x)*x) + 11718*x + (16335*x)/(2*(-1 + x)) - 12726*x^2 +        (14715*x^2)/(-1 + x) + (5445*x^3)/(2*(-1 + x)) + 396/(1 + x) +        13761/(4*(-1 + x)*(1 + x)) + 198/(x*(1 + x)) +        495/(4*(-1 + x)*x*(1 + x)) + (594*x)/(1 + x) +        (13167*x)/(4*(-1 + x)*(1 + x)) + (396*x^2)/(1 + x) -        (13563*x^2)/(4*(-1 + x)*(1 + x)) + (198*x^3)/(1 + x) -        (12969*x^3)/(4*(-1 + x)*(1 + x)) - (1089*x^4)/(4*(-1 + x)*(1 + x)) -        (37746*x)/(-2 + 2*x) - (16758*x^3)/(-2 + 2*x))*H(1, 1, 0, x) +      (-33768 + 33480/x + 32760*x - 33480*x^2)*H(1, 1, 1, x) +      (1620 + 648/x + 324*x + 324*x^2 - 972/(1 + x))*H(-1, -1, -1, 0, x) +      (-1863 - 783/x - 486*x - 486*x^2 + 1080/(1 + x))*H(-1, -1, 0, 0, x) +      (-864 - 432/x - 432*x - 432*x^2 + 108/(1 + x) - 162/(x*(1 + x)) -        (486*x)/(1 + x))*H(-1, -1, 0, 1, x) +      (486 + 162/x - 648/(1 + x) - 162/(x*(1 + x)) - (486*x)/(1 + x))*      H(-1, -1, 1, 0, x) + (-810 - 324/x - 162*x - 162*x^2 + 486/(1 + x))*      H(-1, 0, -1, 0, x) + (837 + 351/x + 216*x + 216*x^2 - 486/(1 + x))*      H(-1, 0, 0, 0, x) + (648 + 324/x + 324*x + 324*x^2 + 162/(1 + x) +        243/(x*(1 + x)) + (729*x)/(1 + x) + (216*x^2)/(1 + x) +        (108*x^3)/(1 + x))*H(-1, 0, 0, 1, x) +      (-297 - 81/x + 54*x + 54*x^2 + 702/(1 + x) + 243/(x*(1 + x)) +        (729*x)/(1 + x) + (216*x^2)/(1 + x) + (108*x^3)/(1 + x))*      H(-1, 0, 1, 0, x) + (864/(1 + x) + 432/(x*(1 + x)) + (1296*x)/(1 + x) +        (864*x^2)/(1 + x) + (432*x^3)/(1 + x))*H(-1, 0, 1, 1, x) +      (486 + 162/x - 648/(1 + x) - 162/(x*(1 + x)) - (486*x)/(1 + x))*      H(-1, 1, -1, 0, x) + (-621 - 243/x - 108*x - 108*x^2 + 864/(1 + x) +        243/(x*(1 + x)) + (729*x)/(1 + x) + (216*x^2)/(1 + x) +        (108*x^3)/(1 + x))*H(-1, 1, 0, 0, x) +      (-432 - 216/x - 216*x - 216*x^2 + 648/(1 + x) + 216/(x*(1 + x)) +        (648*x)/(1 + x) + (432*x^2)/(1 + x) + (216*x^3)/(1 + x))*      H(-1, 1, 0, 1, x) + (-432 - 270/x - 378*x - 486*x^2 + 486/(1 + x))*      H(0, -1, -1, 0, x) + (405 + 351/x + 648*x + 540*x^2 - 540/(1 + x))*      H(0, -1, 0, 0, x) + (216/x + 648*x + 216*x^2 + 108/(x*(1 + x)) +        (324*x)/(1 + x) + (216*x^2)/(1 + x) + (162*x^3)/(1 + x))*      H(0, -1, 0, 1, x) + (-270 - 108/x - 54*x - 162*x^2 + 378/(1 + x) +        108/(x*(1 + x)) + (324*x)/(1 + x) + (216*x^2)/(1 + x) +        (162*x^3)/(1 + x))*H(0, -1, 1, 0, x) +      (54 + 108/x + 270*x + 162*x^2 - 162/(1 + x))*H(0, 0, -1, 0, x) +      (-1080 - 486/(-1 + x) + 324/x + 2862*x - 594*x^2 + 108/(1 + x))*      H(0, 0, 0, 0, x) + (-1728 - 1188/(-1 + x) + 1080/x + 108/((-1 + x)*x) +        6696*x + (324*x)/(-1 + x) - 1296*x^2 - (432*x^2)/(-1 + x) +        (108*x^3)/(-1 + x) + 108/(1 + x) - 594/((-1 + x)*(1 + x)) -        432/((-1 + x)*x*(1 + x)) - (1620*x)/((-1 + x)*(1 + x)) +        (594*x^2)/((-1 + x)*(1 + x)) + (1566*x^3)/((-1 + x)*(1 + x)) -        (702*x^4)/((-1 + x)*(1 + x)))*H(0, 0, 0, 1, x) +      (-2511 - 2187/(-1 + x) + 2268/x + 108/((-1 + x)*x) + 9531*x +        (324*x)/(-1 + x) - 2133*x^2 - (432*x^2)/(-1 + x) +        (108*x^3)/(-1 + x) - 54/(1 + x) - 594/((-1 + x)*(1 + x)) -        432/((-1 + x)*x*(1 + x)) - (1620*x)/((-1 + x)*(1 + x)) +        (594*x^2)/((-1 + x)*(1 + x)) + (1566*x^3)/((-1 + x)*(1 + x)) -        (702*x^4)/((-1 + x)*(1 + x)))*H(0, 0, 1, 0, x) +      (-2592 + 2214/(-1 + x) + 2538/x - 1944/((-1 + x)*x) + 12798*x -        (5832*x)/(-1 + x) - 2538*x^2 + (2808*x^2)/(-1 + x) -        (1944*x^3)/(-1 + x) - 3672/((-1 + x)*(1 + x)) -        216/((-1 + x)*x*(1 + x)) - (4536*x)/((-1 + x)*(1 + x)) +        (3888*x^2)/((-1 + x)*(1 + x)) + (4752*x^3)/((-1 + x)*(1 + x)) -        (648*x^4)/((-1 + x)*(1 + x)))*H(0, 0, 1, 1, x) +      (-270 - 108/x - 54*x - 162*x^2 + 378/(1 + x) + 108/(x*(1 + x)) +        (324*x)/(1 + x) + (216*x^2)/(1 + x) + (162*x^3)/(1 + x))*      H(0, 1, -1, 0, x) + (-1107 - 2079/(-1 + x) + 2160/x +        108/((-1 + x)*x) + 4779*x + (324*x)/(-1 + x) - 1917*x^2 -        (432*x^2)/(-1 + x) + (108*x^3)/(-1 + x) - 162/(1 + x) -        594/((-1 + x)*(1 + x)) - 432/((-1 + x)*x*(1 + x)) -        (1620*x)/((-1 + x)*(1 + x)) + (594*x^2)/((-1 + x)*(1 + x)) +        (1566*x^3)/((-1 + x)*(1 + x)) - (702*x^4)/((-1 + x)*(1 + x)))*      H(0, 1, 0, 0, x) + (-1620 + 648/(-1 + x) + 3996/x - 1836/((-1 + x)*x) +        9936*x - (5508*x)/(-1 + x) - 3780*x^2 + (2592*x^2)/(-1 + x) -        (1836*x^3)/(-1 + x) - 108/(1 + x) - 3456/((-1 + x)*(1 + x)) -        756/((-1 + x)*x*(1 + x)) - (5076*x)/((-1 + x)*(1 + x)) +        (3672*x^2)/((-1 + x)*(1 + x)) + (5265*x^3)/((-1 + x)*(1 + x)) -        (891*x^4)/((-1 + x)*(1 + x)))*H(0, 1, 0, 1, x) +      (-1431 + 756/(-1 + x) + 3483/x - 1728/((-1 + x)*x) + 9234*x -        (5184*x)/(-1 + x) - 3618*x^2 + (2376*x^2)/(-1 + x) -        (1728*x^3)/(-1 + x) + 54/(1 + x) - 3240/((-1 + x)*(1 + x)) -        1296/((-1 + x)*x*(1 + x)) - (5616*x)/((-1 + x)*(1 + x)) +        (3456*x^2)/((-1 + x)*(1 + x)) + (5778*x^3)/((-1 + x)*(1 + x)) -        (1134*x^4)/((-1 + x)*(1 + x)))*H(0, 1, 1, 0, x) +      (20736 + 4320/(1 - x) + 29484/(-1 + x) + 3024/x - 8910/((-1 + x)*x) +        29808*x - (26730*x)/(-1 + x) - 3024*x^2 + (7452*x^2)/(-1 + x) -        (8910*x^3)/(-1 + x))*H(0, 1, 1, 1, x) +      (486 + 162/x - 648/(1 + x) - 162/(x*(1 + x)) - (486*x)/(1 + x))*      H(1, -1, -1, 0, x) + (-621 - 243/x - 108*x - 108*x^2 + 864/(1 + x) +        243/(x*(1 + x)) + (729*x)/(1 + x) + (216*x^2)/(1 + x) +        (108*x^3)/(1 + x))*H(1, -1, 0, 0, x) +      (-432 - 216/x - 216*x - 216*x^2 + 648/(1 + x) + 216/(x*(1 + x)) +        (648*x)/(1 + x) + (432*x^2)/(1 + x) + (216*x^3)/(1 + x))*      H(1, -1, 0, 1, x) + (-270 - 108/x - 54*x - 162*x^2 + 378/(1 + x) +        108/(x*(1 + x)) + (324*x)/(1 + x) + (216*x^2)/(1 + x) +        (162*x^3)/(1 + x))*H(1, 0, -1, 0, x) +      (-2916 - 1080/(-1 + x) + 1134/x + 108/((-1 + x)*x) + 108*x +        (324*x)/(-1 + x) - 864*x^2 - (432*x^2)/(-1 + x) + (108*x^3)/(-1 + x) -        108/(1 + x) - 594/((-1 + x)*(1 + x)) - 432/((-1 + x)*x*(1 + x)) -        (1620*x)/((-1 + x)*(1 + x)) + (594*x^2)/((-1 + x)*(1 + x)) +        (1566*x^3)/((-1 + x)*(1 + x)) - (702*x^4)/((-1 + x)*(1 + x)))*      H(1, 0, 0, 0, x) + (-6588 + 1782/(-1 + x) + 2646/x -        1944/((-1 + x)*x) + 918*x - (5832*x)/(-1 + x) - 2430*x^2 +        (3240*x^2)/(-1 + x) - (1944*x^3)/(-1 + x) - 108/(1 + x) -        1836/((-1 + x)*(1 + x)) - 108/((-1 + x)*x*(1 + x)) -        (2268*x)/((-1 + x)*(1 + x)) + (1944*x^2)/((-1 + x)*(1 + x)) +        (2376*x^3)/((-1 + x)*(1 + x)) - (324*x^4)/((-1 + x)*(1 + x)))*      H(1, 0, 0, 1, x) + (-9855 + 135/(-1 + x) + 3996/x - 1836/((-1 + x)*x) +        2349*x - (5508*x)/(-1 + x) - 4077*x^2 + (3024*x^2)/(-1 + x) -        (1836*x^3)/(-1 + x) + 54/(1 + x) - 1620/((-1 + x)*(1 + x)) -        648/((-1 + x)*x*(1 + x)) - (2808*x)/((-1 + x)*(1 + x)) +        (1728*x^2)/((-1 + x)*(1 + x)) + (2889*x^3)/((-1 + x)*(1 + x)) -        (567*x^4)/((-1 + x)*(1 + x)))*H(1, 0, 1, 0, x) +      (4320 + 4320/(1 - x) + 29484/(-1 + x) + 3024/x - 8910/((-1 + x)*x) +        13392*x - (26730*x)/(-1 + x) - 3024*x^2 + (7452*x^2)/(-1 + x) -        (8910*x^3)/(-1 + x))*H(1, 0, 1, 1, x) +      (-5076 + 1377/(-1 + x) + 2565/x - 1944/((-1 + x)*x) + 2619*x -        (5832*x)/(-1 + x) - 2565*x^2 + (3672*x^2)/(-1 + x) -        (1944*x^3)/(-1 + x))*H(1, 1, 0, 0, x) +      (864 + 4320/(1 - x) + 29484/(-1 + x) + 3024/x - 8910/((-1 + x)*x) +        9936*x - (26730*x)/(-1 + x) - 3024*x^2 + (7452*x^2)/(-1 + x) -        (8910*x^3)/(-1 + x) - 432/(1 + x) - 3753/((-1 + x)*(1 + x)) -        216/(x*(1 + x)) - 135/((-1 + x)*x*(1 + x)) - (648*x)/(1 + x) -        (3591*x)/((-1 + x)*(1 + x)) - (432*x^2)/(1 + x) +        (3699*x^2)/((-1 + x)*(1 + x)) - (216*x^3)/(1 + x) +        (3537*x^3)/((-1 + x)*(1 + x)) + (297*x^4)/((-1 + x)*(1 + x)))*      H(1, 1, 0, 1, x) + (-6102 + 4320/(1 - x) + 29484/(-1 + x) + 3078/x -        8910/((-1 + x)*x) + 3132*x - (26730*x)/(-1 + x) - 3078*x^2 +        (7452*x^2)/(-1 + x) - (8910*x^3)/(-1 + x) - 1296/(1 + x) -        11259/((-1 + x)*(1 + x)) - 648/(x*(1 + x)) -        405/((-1 + x)*x*(1 + x)) - (1944*x)/(1 + x) -        (10773*x)/((-1 + x)*(1 + x)) - (1296*x^2)/(1 + x) +        (11097*x^2)/((-1 + x)*(1 + x)) - (648*x^3)/(1 + x) +        (10611*x^3)/((-1 + x)*(1 + x)) + (891*x^4)/((-1 + x)*(1 + x)))*      H(1, 1, 1, 0, x) + (-43200 + 21600/x + 21600*x - 21600*x^2)*      H(1, 1, 1, 1, x) + (11961*Zeta(3))/2 - (1863*Zeta(3))/(2*(-1 + x)) -      (2475*Zeta(3))/x - (26217*x*Zeta(3))/2 + 9225*x^2*Zeta(3) -      (2169*Zeta(3))/(2*(1 + x)) + (990*Zeta(3))/((-1 + x)*(1 + x)) -      (495*Zeta(3))/(x*(1 + x)) - (3069*Zeta(3))/(4*(-1 + x)*x*(1 + x)) -      (1485*x*Zeta(3))/(1 + x) - (198*x*Zeta(3))/((-1 + x)*(1 + x)) -      (693*x^2*Zeta(3))/(1 + x) + (2673*x^2*Zeta(3))/(4*(-1 + x)*(1 + x)) -      (693*x^3*Zeta(3))/(2*(1 + x)) + (5247*x^3*Zeta(3))/      (4*(-1 + x)*(1 + x)) - (2673*x^4*Zeta(3))/(4*(-1 + x)*(1 + x)) +      39*d1(1 - x)*Zeta(3) - (927*Pi^2*d1(1 - x)*Zeta(3))/2 -      (1539*DD(0, x)*Zeta(3))/4 + 7290*DD(1, x)*Zeta(3) +      H(0, x)*(-412563/16 + (3129*Pi^2)/4 + 497/(2*(1 - x)) -        (543*Pi^2)/(8*(1 - x)) + (123*Pi^2)/(4*(-1 + x)) + 190061/(16*x) -        (3717*Pi^2)/(8*x) + 74129/(32*(-1 + x)*x) + (279783*x)/16 -        (15603*Pi^2*x)/8 + (13365*x)/(2*(-1 + x)) - (468877*x^2)/16 +        (9903*Pi^2*x^2)/8 - (9*Pi^2)/(1 + x) - (231*Pi^2)/        (4*(-1 + x)*(1 + x)) - (231*Pi^2)/(4*(-1 + x)*x*(1 + x)) -        (957*Pi^2*x)/(4*(-1 + x)*(1 + x)) + (231*Pi^2*x^2)/        (4*(-1 + x)*(1 + x)) + (495*Pi^2*x^3)/(2*(-1 + x)*(1 + x)) -        (495*Pi^2*x^4)/(4*(-1 + x)*(1 + x)) - 88517/(4*(-4 + 4*x)) -        (126225*x^2)/(4*(-4 + 4*x)) + (148863*x^3)/(4*(-8 + 8*x)) +        1080*Zeta(3) - (1485*Zeta(3))/(1 - x) - (243*Zeta(3))/(-1 + x) -        (621*Zeta(3))/x - 3753*x*Zeta(3) + 1701*x^2*Zeta(3) -        (459*Zeta(3))/(1 + x)) + H(-1, x)*((-927*Pi^2)/4 - (987*Pi^2)/(4*x) -        99*Pi^2*x - 150*Pi^2*x^2 + (435*Pi^2)/(4*(1 + x)) +        (363*Pi^2)/(8*x*(1 + x)) + (66*Pi^2*x^2)/(1 + x) +        (33*Pi^2*x^3)/(1 + x) + (1089*Pi^2*x)/(4*(2 + 2*x)) - 2349*Zeta(3) -        (1026*Zeta(3))/x - 729*x*Zeta(3) - 729*x^2*Zeta(3) +        (1323*Zeta(3))/(1 + x)) + H(1, x)*(-498755/16 + (9789*Pi^2)/4 +        481113/(16*x) - (18399*Pi^2)/(8*x) + (504601*x)/16 -        (14001*Pi^2*x)/8 - (487629*x^2)/16 + (15033*Pi^2*x^2)/8 +        (801*Pi^2)/(2*(1 + x)) + (2493*Pi^2)/(8*(-1 + x)*(1 + x)) +        (231*Pi^2)/(x*(1 + x)) + (357*Pi^2)/(2*(-1 + x)*x*(1 + x)) +        (957*Pi^2*x)/(1 + x) + (8097*Pi^2*x)/(8*(-1 + x)*(1 + x)) +        (594*Pi^2*x^2)/(1 + x) - (3597*Pi^2*x^2)/(4*(-1 + x)*(1 + x)) -        (165*Pi^2*x^3)/(1 + x) - (2349*Pi^2*x^3)/(2*(-1 + x)*(1 + x)) +        (2187*Pi^2*x^4)/(4*(-1 + x)*(1 + x)) + 5940*Zeta(3) -        (2889*Zeta(3))/(-1 + x) - (3213*Zeta(3))/x - 2295*x*Zeta(3) +        2403*x^2*Zeta(3) + (1431*Zeta(3))/(1 + x) - (1080*Zeta(3))/        ((-1 + x)*(1 + x)) + (540*Zeta(3))/(x*(1 + x)) +        (837*Zeta(3))/((-1 + x)*x*(1 + x)) + (1620*x*Zeta(3))/(1 + x) +        (216*x*Zeta(3))/((-1 + x)*(1 + x)) + (756*x^2*Zeta(3))/(1 + x) -        (729*x^2*Zeta(3))/((-1 + x)*(1 + x)) + (378*x^3*Zeta(3))/(1 + x) -        (1431*x^3*Zeta(3))/((-1 + x)*(1 + x)) + (729*x^4*Zeta(3))/        ((-1 + x)*(1 + x))) + NF^2*(329/216 - 7393/(1296*x) -        (119*Pi^2)/(648*(-1 + x)*x) - (163*x)/144 + (3959*x^2)/648 -        (5*Pi^2*x)/(3*(-9 + 9*x)) - (31*Pi^2)/(6*(-108 + 108*x)) +        (503*Pi^2*x^2)/(6*(-108 + 108*x)) - (215*Pi^2*x^3)/        (6*(-108 + 108*x)) + (271*d1(1 - x))/108 + (13*Pi^2*d1(1 - x))/108 -        (43*DD(0, x))/54 + (11*Pi^2*DD(0, x))/72 + (13*DD(1, x))/9 -        DD(2, x) + ((5*Pi^2)/18 + 587/(216*(-1 + x)*x) + (5*Pi^2*x)/18 -          55/(6*(-6 + 6*x)) + (269*x)/(6*(-36 + 36*x)) -          (1319*x^2)/(6*(-36 + 36*x)) + (949*x^3)/(6*(-36 + 36*x)))*H(0, x) +        (71/36 + Pi^2/108 - 587/(108*x) - Pi^2/(108*x) - (19*x)/18 -          (Pi^2*x)/216 + (635*x^2)/108)*H(1, x) +        (17/(18*(-1 + x)*x) + (5*x)/(2*(-2 + 2*x)) + 5/(3*(-3 + 3*x)) +          (91*x^3)/(6*(-9 + 9*x)) - (443*x^2)/(6*(-18 + 18*x)))*H(0, 0, x) +        (17/(9*(-1 + x)*x) + 2/(3*(-3 + 3*x)) + (17*x)/(3*(-3 + 3*x)) -          (52*x^2)/(3*(-3 + 3*x)) + (25*x^3)/(3*(-3 + 3*x)))*H(0, 1, x) +        (68/(27*(-1 + x)*x) + (83*x)/(6*(-6 + 6*x)) - 163/(6*(-9 + 9*x)) +          (68*x^3)/(3*(-9 + 9*x)) - (341*x^2)/(6*(-18 + 18*x)))*H(1, 0, x) +        (8/3 - 34/(9*x) - (2*x)/3 + (34*x^2)/9)*H(1, 1, x) +        (-4/3 - (4*x)/3)*H(0, 0, 0, x) + (-20/9 - (20*x)/9)*H(0, 0, 1, x) +        (-16/9 - (16*x)/9)*H(0, 1, 0, x) + (-8/3 - (8*x)/3)*H(0, 1, 1, x) +        (1/18 - 1/(18*x) - x/36)*H(1, 0, 0, x) + (1/18 - 1/(18*x) - x/36)*        H(1, 1, 0, x) + (11*Zeta(3))/9 + Zeta(3)/(9*x) + (25*x*Zeta(3))/18 -        (5*d1(1 - x)*Zeta(3))/18) + NF*(42209/72 - (146*Pi^2)/9 -        (11*Pi^4)/360 - 188369/(864*x) + (9667*Pi^2)/(432*x) +        (17*Pi^4)/(360*x) + (1309*Pi^2)/(432*(-1 + x)*x) - (165997*x)/288 +        (4487*Pi^2*x)/144 - (539*Pi^4*x)/360 + (48899*x^2)/216 -        (8765*Pi^2*x^2)/216 - (349*Pi^2)/(24*(-1 + x)*(1 + x)) +        (421*Pi^2)/(48*(-1 + x)*x*(1 + x)) + (103*Pi^2*x)/        (4*(-1 + x)*(1 + x)) - (297*Pi^2*x^2)/(16*(-1 + x)*(1 + x)) -        (1691*Pi^2*x^3)/(48*(-1 + x)*(1 + x)) + (1579*Pi^2*x^4)/        (48*(-1 + x)*(1 + x)) + (55*Pi^2*x)/(2*(-9 + 9*x)) +        (341*Pi^2)/(4*(-108 + 108*x)) - (5533*Pi^2*x^2)/(4*(-108 + 108*x)) +        (2365*Pi^2*x^3)/(4*(-108 + 108*x)) - (8599*d1(1 - x))/144 -        (241*Pi^2*d1(1 - x))/36 + (19*Pi^4*d1(1 - x))/240 - (164*DD(0, x))/9 -        (33*Pi^2*DD(0, x))/8 - 23*DD(1, x) + (Pi^2*DD(1, x))/2 + 12*DD(2, x) -        16*DD(3, x) + ((-11*Pi^2)/(2*(1 + x)) - (11*Pi^2)/(4*x*(1 + x)) -          (4*Pi^2*x^2)/(1 + x) - (2*Pi^2*x^3)/(1 + x) -          (33*Pi^2*x)/(2*(2 + 2*x)))*H(-1, x) +        (19/(1 + x) + 10/(x*(1 + x)) + (9*x)/(2*(1 + x)) - (10*x^2)/(1 + x) -          (5*x^3)/(2*(1 + x)))*H(-1, 0, x) + (482/3 - Pi^2 + 13/(-1 + x) -          961/(12*x) - 187/(12*(-1 + x)*x) - (4561*x)/24 + 14*Pi^2*x +          (2731*x^2)/18 + 69/((-1 + x)*(1 + x)) - 255/(4*(-1 + x)*x*(1 + x)) -          (495*x)/(4*(-1 + x)*(1 + x)) + (219*x^2)/(4*(-1 + x)*(1 + x)) +          (176*x^3)/((-1 + x)*(1 + x)) - (553*x^4)/(4*(-1 + x)*(1 + x)) -          (165*x)/(4*(-2 + 2*x)) - 55/(2*(-3 + 3*x)) -          (1001*x^3)/(4*(-9 + 9*x)) + (4873*x^2)/(4*(-18 + 18*x)))*        H(0, 0, x) + (443/2 + (23*Pi^2)/2 - 26/(1 - x) + 328/(-1 + x) -          961/(6*x) - Pi^2/(6*x) - 541/(4*(-1 + x)*x) - 249*x +          (23*Pi^2*x)/2 - (1059*x)/(2*(-1 + x)) + (727*x^2)/3 +          (602*x^2)/(-1 + x) - (285*x^3)/(-1 + x) - 11/(-3 + 3*x) -          (187*x)/(2*(-3 + 3*x)) + (286*x^2)/(-3 + 3*x) -          (275*x^3)/(2*(-3 + 3*x)) - 165/(-6 + 6*x) + (807*x)/(-36 + 36*x) -          (3957*x^2)/(-36 + 36*x) + (2847*x^3)/(-36 + 36*x))*H(0, 1, x) +        (1715/6 - 26/(1 - x) + 973/(2*(-1 + x)) - 16201/(72*x) -          4219/(18*(-1 + x)*x) - (5285*x)/24 + (7415*x^2)/36 +          (472*x^2)/(-1 + x) - (2097*x)/(2*(-2 + 2*x)) -          (931*x^3)/(2*(-2 + 2*x)) - 165/(-6 + 6*x) - (913*x)/(4*(-6 + 6*x)) +          1793/(4*(-9 + 9*x)) - (374*x^3)/(-9 + 9*x) +          (3751*x^2)/(4*(-18 + 18*x)) + (807*x)/(-36 + 36*x) -          (3957*x^2)/(-36 + 36*x) + (2847*x^3)/(-36 + 36*x))*H(1, 0, x) +        (-75 + Pi^2/6 - 95/(3*x) - Pi^2/(6*x) + 32*x - (Pi^2*x)/12 +          (143*x^2)/3)*H(1, 1, x) + (-18/(1 + x) - 9/(x*(1 + x)) -          (27*x)/(1 + x))*H(-1, -1, 0, x) + (27/(1 + x) + 27/(2*x*(1 + x)) +          (81*x)/(2*(1 + x)) + (12*x^2)/(1 + x) + (6*x^3)/(1 + x))*        H(-1, 0, 0, x) + (24/(1 + x) + 12/(x*(1 + x)) + (36*x)/(1 + x) +          (24*x^2)/(1 + x) + (12*x^3)/(1 + x))*H(-1, 0, 1, x) +        (12/(1 + x) + 6/(x*(1 + x)) + (18*x)/(1 + x) + (12*x^2)/(1 + x) +          (9*x^3)/(1 + x))*H(0, -1, 0, x) + (45 + 6/(-1 + x) - 17/x +          6/((-1 + x)*x) - (165*x)/2 + (18*x)/(-1 + x) + (19*x^2)/3 -          (24*x^2)/(-1 + x) + (6*x^3)/(-1 + x) - 33/((-1 + x)*(1 + x)) -          24/((-1 + x)*x*(1 + x)) - (90*x)/((-1 + x)*(1 + x)) +          (33*x^2)/((-1 + x)*(1 + x)) + (87*x^3)/((-1 + x)*(1 + x)) -          (39*x^4)/((-1 + x)*(1 + x)))*H(0, 0, 0, x) +        (218/3 + 150/(-1 + x) - 34/x - 37/((-1 + x)*x) - (328*x)/3 -          (162*x)/(-1 + x) + 18*x^2 + (78*x^2)/(-1 + x) - (54*x^3)/(-1 + x) -          102/((-1 + x)*(1 + x)) - 6/((-1 + x)*x*(1 + x)) -          (126*x)/((-1 + x)*(1 + x)) + (108*x^2)/((-1 + x)*(1 + x)) +          (132*x^3)/((-1 + x)*(1 + x)) - (18*x^4)/((-1 + x)*(1 + x)) +          (45*x)/(-2 + 2*x) + 30/(-3 + 3*x) + (273*x^3)/(-9 + 9*x) -          (1329*x^2)/(-18 + 18*x))*H(0, 0, 1, x) +        (85/3 + 153/(-1 + x) - 187/(3*x) - 31/((-1 + x)*x) - (122*x)/3 -          (144*x)/(-1 + x) + 41*x^2 + (66*x^2)/(-1 + x) - (48*x^3)/(-1 + x) -          90/((-1 + x)*(1 + x)) - 36/((-1 + x)*x*(1 + x)) -          (156*x)/((-1 + x)*(1 + x)) + (96*x^2)/((-1 + x)*(1 + x)) +          (321*x^3)/(2*(-1 + x)*(1 + x)) - (63*x^4)/(2*(-1 + x)*(1 + x)) +          (45*x)/(-2 + 2*x) + 30/(-3 + 3*x) + (273*x^3)/(-9 + 9*x) -          (1329*x^2)/(-18 + 18*x))*H(0, 1, 0, x) +        (428 - 36/(1 - x) + 546/(-1 + x) - 92/x - 97/((-1 + x)*x) + 272*x -          (495*x)/(-1 + x) + 60*x^2 + (138*x^2)/(-1 + x) -          (165*x^3)/(-1 + x) + 24/(-3 + 3*x) + (204*x)/(-3 + 3*x) -          (624*x^2)/(-3 + 3*x) + (300*x^3)/(-3 + 3*x))*H(0, 1, 1, x) +        (769/12 + 129/(-1 + x) - 36/x - 37/((-1 + x)*x) + (641*x)/24 -          (162*x)/(-1 + x) + (64*x^2)/3 + (102*x^2)/(-1 + x) -          (54*x^3)/(-1 + x) + (45*x)/(-2 + 2*x) + 30/(-3 + 3*x) +          (273*x^3)/(-9 + 9*x) - (1329*x^2)/(-18 + 18*x))*H(1, 0, 0, x) +        (344 - 36/(1 - x) + 546/(-1 + x) - 76/x - 257/(3*(-1 + x)*x) + 192*x -          (495*x)/(-1 + x) + 60*x^2 + (138*x^2)/(-1 + x) -          (165*x^3)/(-1 + x) + 12/(-3 + 3*x) + (102*x)/(-3 + 3*x) -          (312*x^2)/(-3 + 3*x) + (150*x^3)/(-3 + 3*x) + (249*x)/(-6 + 6*x) -          489/(-9 + 9*x) + (408*x^3)/(-9 + 9*x) - (1023*x^2)/(-18 + 18*x))*        H(1, 0, 1, x) + (1309/12 - 36/(1 - x) + 546/(-1 + x) - 208/(3*x) -          223/(3*(-1 + x)*x) - (1075*x)/24 - (495*x)/(-1 + x) + 68*x^2 +          (138*x^2)/(-1 + x) - (165*x^3)/(-1 + x) - 24/(1 + x) -          417/(2*(-1 + x)*(1 + x)) - 12/(x*(1 + x)) -          15/(2*(-1 + x)*x*(1 + x)) - (36*x)/(1 + x) -          (399*x)/(2*(-1 + x)*(1 + x)) - (24*x^2)/(1 + x) +          (411*x^2)/(2*(-1 + x)*(1 + x)) - (12*x^3)/(1 + x) +          (393*x^3)/(2*(-1 + x)*(1 + x)) + (33*x^4)/(2*(-1 + x)*(1 + x)) +          (498*x)/(-6 + 6*x) - 978/(-9 + 9*x) + (816*x^3)/(-9 + 9*x) -          (2046*x^2)/(-18 + 18*x))*H(1, 1, 0, x) + (-264 + 168*x)*        H(1, 1, 1, x) + (24 - 48*x)*H(0, 0, 0, 0, x) +        (16 - 104*x)*H(0, 0, 0, 1, x) + (-8 - 104*x)*H(0, 0, 1, 0, x) +        (-32 - 176*x)*H(0, 0, 1, 1, x) + (-33 - x^(-1) - 33*x)*        H(0, 1, 0, 0, x) + (-80 - 80*x)*H(0, 1, 0, 1, x) +        (-81 - x^(-1) - 81*x)*H(0, 1, 1, 0, x) + (-144 - 144*x)*        H(0, 1, 1, 1, x) + (1 - x^(-1) - x/2)*H(1, 0, 0, 0, x) +        (1 - x^(-1) - x/2)*H(1, 0, 0, 1, x) + (1 - x^(-1) - x/2)*        H(1, 0, 1, 0, x) + (2 - 2/x - x)*H(1, 1, 0, 0, x) +        (1 - x^(-1) - x/2)*H(1, 1, 0, 1, x) + (2 - 2/x - x)*H(1, 1, 1, 0, x) -        (211*Zeta(3))/6 + (27*Zeta(3))/(-1 + x) + (83*Zeta(3))/(3*x) +        (1525*x*Zeta(3))/12 - (115*x^2*Zeta(3))/3 + (60*Zeta(3))/(1 + x) -        (60*Zeta(3))/((-1 + x)*(1 + x)) + (30*Zeta(3))/(x*(1 + x)) +        (93*Zeta(3))/(2*(-1 + x)*x*(1 + x)) + (90*x*Zeta(3))/(1 + x) +        (12*x*Zeta(3))/((-1 + x)*(1 + x)) + (42*x^2*Zeta(3))/(1 + x) -        (81*x^2*Zeta(3))/(2*(-1 + x)*(1 + x)) + (21*x^3*Zeta(3))/(1 + x) -        (159*x^3*Zeta(3))/(2*(-1 + x)*(1 + x)) + (81*x^4*Zeta(3))/        (2*(-1 + x)*(1 + x)) + (79*d1(1 - x)*Zeta(3))/12 -        (83*DD(0, x)*Zeta(3))/2 + H(1, x)*(1729/6 - (1487*Pi^2)/72 -          2719/(24*x) + (547*Pi^2)/(36*x) - (119*Pi^2)/(36*(-1 + x)*x) -          (1387*x)/4 - (391*Pi^2*x)/144 + (301*x^2)/2 - (51*Pi^2*x^2)/4 -          (24*Pi^2)/(1 + x) - (139*Pi^2)/(4*(-1 + x)*(1 + x)) -          (14*Pi^2)/(x*(1 + x)) - (5*Pi^2)/(4*(-1 + x)*x*(1 + x)) -          (58*Pi^2*x)/(1 + x) - (133*Pi^2*x)/(4*(-1 + x)*(1 + x)) -          (36*Pi^2*x^2)/(1 + x) + (137*Pi^2*x^2)/(4*(-1 + x)*(1 + x)) +          (10*Pi^2*x^3)/(1 + x) + (131*Pi^2*x^3)/(4*(-1 + x)*(1 + x)) +          (11*Pi^2*x^4)/(4*(-1 + x)*(1 + x)) - (30*Pi^2*x)/(-9 + 9*x) -          (93*Pi^2)/(-108 + 108*x) + (1509*Pi^2*x^2)/(-108 + 108*x) -          (645*Pi^2*x^3)/(-108 + 108*x) - Zeta(3) + Zeta(3)/x +          (x*Zeta(3))/2) + H(0, x)*(3602/9 - (89*Pi^2)/12 - 43/(3*(1 - x)) +          (11*Pi^2)/(4*(1 - x)) - Pi^2/(2*(-1 + x)) - 224/x +          (221*Pi^2)/(36*x) - 13337/(72*(-1 + x)*x) - (13739*x)/36 +          (47*Pi^2*x)/2 - (405*x)/(-1 + x) + (3443*x^2)/8 - (29*Pi^2*x^2)/4 +          (7*Pi^2)/(2*(-1 + x)*(1 + x)) + (7*Pi^2)/(2*(-1 + x)*x*(1 + x)) +          (29*Pi^2*x)/(2*(-1 + x)*(1 + x)) - (7*Pi^2*x^2)/          (2*(-1 + x)*(1 + x)) - (15*Pi^2*x^3)/((-1 + x)*(1 + x)) +          (15*Pi^2*x^4)/(2*(-1 + x)*(1 + x)) + 8047/(6*(-4 + 4*x)) +          (3825*x^2)/(2*(-4 + 4*x)) + 605/(4*(-6 + 6*x)) -          (4511*x^3)/(2*(-8 + 8*x)) - (2959*x)/(4*(-36 + 36*x)) +          (14509*x^2)/(4*(-36 + 36*x)) - (10439*x^3)/(4*(-36 + 36*x)) +          2*Zeta(3) + (2*Zeta(3))/x + 74*x*Zeta(3))) + 4320*d1(1 - x)*Zeta(5)));

 pgg0sigma2qg:=-458351/324 + (8605*Pi^2)/54 - (349*Pi^4)/90 + 10055539/(7776*x) -  (41713*Pi^2)/(648*x) - (113*Pi^4)/(270*x) + (548587*x)/2592 +  (779*Pi^2*x)/54 + (12*Pi^4*x)/5 - (192643*x^2)/1944 + (1031*Pi^2*x^2)/36 +  (12*Pi^2 + (12*Pi^2)/x + 6*Pi^2*x)*H(-1, -1, x) +  (277/6 - 12*Pi^2 + 1201/(18*x) - (12*Pi^2)/x - (187*x)/12 - 6*Pi^2*x +    (20*x^2)/9)*H(-1, 0, x) + (3*Pi^2 - (9*Pi^2)/x - (15*Pi^2*x)/2)*  H(0, -1, x) + (-2677/3 - Pi^2/9 + 38485/(108*x) - (80*Pi^2)/(9*x) +    (503*x)/36 - (401*Pi^2*x)/18 - (7637*x^2)/54)*H(0, 0, x) +  (-8789/6 - (265*Pi^2)/9 + 103315/(108*x) - (53*Pi^2)/x - 32*x -    (442*Pi^2*x)/9 - (1339*x^2)/6)*H(0, 1, x) +  (-13468/9 + (166*Pi^2)/9 + 316463/(216*x) - (166*Pi^2)/(9*x) +    (16727*x)/72 - (83*Pi^2*x)/9 - (8873*x^2)/54)*H(1, 0, x) +  (-77839/36 + (476*Pi^2)/9 + 243025/(108*x) - (476*Pi^2)/(9*x) +    (16363*x)/72 - (238*Pi^2*x)/9 - (12563*x^2)/54)*H(1, 1, x) +  NF^2*(209/486 - 265/(972*x) - (179*x)/972 +    (19/81 - 29/(162*x) - (19*x)/162)*H(0, x) + (8/27 - 13/(54*x) - x/6)*    H(1, x) + (2/27 - 2/(27*x) - x/27)*H(0, 0, x) +    (2/27 - 2/(27*x) - x/27)*H(0, 1, x) + (2/27 - 2/(27*x) - x/27)*    H(1, 0, x) + (1/27 - 1/(27*x) - x/54)*H(1, 1, x)) +  L^2*(-2309/12 - (56*Pi^2)/9 + NF^2*(1/27 - 1/(27*x) - x/54) + 1361/(8*x) -    (58*Pi^2)/(9*x) + (269*x)/6 - (59*Pi^2*x)/9 - (80*x^2)/3 +    (1/18 + 74/x - (139*x)/9 - (62*x^2)/9)*H(0, x) +    (-1273/18 + 1655/(18*x) - (479*x)/36 - (116*x^2)/9)*H(1, x) +    NF*(-53/27 + 25/(12*x) + (59*x)/108 - x^2/9 + (7/27 + 1/(3*x) + (10*x)/27)*      H(0, x) + (-13/27 + 13/(27*x) + (13*x)/54)*H(1, x)) +    (-50/3 + 18/x + (112*x)/3)*H(0, 0, x) + (112/3 + 116/(3*x) + (118*x)/3)*    H(0, 1, x) + (-62/3 + 62/(3*x) + (31*x)/3)*H(1, 0, x) +    (-124/3 + 124/(3*x) + (62*x)/3)*H(1, 1, x)) +  (-152/3 - 526/(9*x) + (40*x)/3 - (76*x^2)/9)*H(-1, -1, 0, x) +  (191/3 + 706/(9*x) - (131*x)/6 + (112*x^2)/9)*H(-1, 0, 0, x) +  (152/3 + 526/(9*x) - (40*x)/3 + (76*x^2)/9)*H(-1, 0, 1, x) +  (55/3 + 265/(9*x) - (43*x)/6 + 8*x^2)*H(0, -1, 0, x) +  (-1291/18 + 126/x + (511*x)/36 - (322*x^2)/9)*H(0, 0, 0, x) +  (-326 + 3338/(9*x) - (139*x)/3 - (776*x^2)/9)*H(0, 0, 1, x) +  (-2612/9 + 1291/(2*x) - (1364*x)/9 - (860*x^2)/9)*H(0, 1, 0, x) +  (-10609/18 + 5989/(6*x) - (7109*x)/36 - (1534*x^2)/9)*H(0, 1, 1, x) +  (-6347/18 + 8075/(18*x) - (2545*x)/36 - 60*x^2)*H(1, 0, 0, x) +  (-14897/18 + 18491/(18*x) - (5455*x)/36 - (412*x^2)/3)*H(1, 0, 1, x) +  (-7390/9 + 18311/(18*x) - (2651*x)/18 - (406*x^2)/3)*H(1, 1, 0, x) +  (-25273/18 + 15334/(9*x) - (8237*x)/36 - (2030*x^2)/9)*H(1, 1, 1, x) +  (48 + 48/x + 24*x)*H(-1, -1, -1, 0, x) + (-60 - 60/x - 30*x)*  H(-1, -1, 0, 0, x) + (-48 - 48/x - 24*x)*H(-1, -1, 0, 1, x) +  (-24 - 24/x - 12*x)*H(-1, 0, -1, 0, x) + (36 + 36/x + 18*x)*  H(-1, 0, 0, 0, x) + (60 + 60/x + 30*x)*H(-1, 0, 0, 1, x) +  (24 + 24/x + 12*x)*H(-1, 0, 1, 0, x) + (48 + 48/x + 24*x)*  H(-1, 0, 1, 1, x) + (12 - 36/x - 30*x)*H(0, -1, -1, 0, x) +  (-24 + 48/x + 42*x)*H(0, -1, 0, 0, x) + (-12 + 36/x + 30*x)*  H(0, -1, 0, 1, x) + (-12 + 12/x + 12*x)*H(0, 0, -1, 0, x) +  (-142/3 + 36/x + (290*x)/3)*H(0, 0, 0, 0, x) +  (-26/3 + 412/(3*x) + (769*x)/3)*H(0, 0, 0, 1, x) +  (-64/3 + 244/x + (1088*x)/3)*H(0, 0, 1, 0, x) +  (146/3 + 1250/(3*x) + (1730*x)/3)*H(0, 0, 1, 1, x) +  (446/3 + 214/x + (602*x)/3)*H(0, 1, 0, 0, x) +  (300 + 516/x + 473*x)*H(0, 1, 0, 1, x) + (294 + 510/x + 467*x)*  H(0, 1, 1, 0, x) + (1304/3 + 2660/(3*x) + (2393*x)/3)*H(0, 1, 1, 1, x) +  (-214/3 + 214/(3*x) + (107*x)/3)*H(1, 0, 0, 0, x) +  (-692/3 + 692/(3*x) + (346*x)/3)*H(1, 0, 0, 1, x) +  (-938/3 + 938/(3*x) + (469*x)/3)*H(1, 0, 1, 0, x) +  (-1690/3 + 1690/(3*x) + (845*x)/3)*H(1, 0, 1, 1, x) +  (-674/3 + 674/(3*x) + (337*x)/3)*H(1, 1, 0, 0, x) +  (-1672/3 + 1672/(3*x) + (836*x)/3)*H(1, 1, 0, 1, x) +  (-1654/3 + 1654/(3*x) + (827*x)/3)*H(1, 1, 1, 0, x) +  (-2936/3 + 2936/(3*x) + (1468*x)/3)*H(1, 1, 1, 1, x) + (2179*Zeta(3))/6 -  (65*Zeta(3))/x - (341*x*Zeta(3))/6 + (700*x^2*Zeta(3))/9 +  L*(-96791/108 + (544*Pi^2)/27 + 477833/(648*x) - (1417*Pi^2)/(27*x) +    (47047*x)/216 + (781*Pi^2*x)/108 - (6214*x^2)/81 + (214*Pi^2*x^2)/27 +    (-3*Pi^2 - (3*Pi^2)/x - (3*Pi^2*x)/2)*H(-1, x) +    (-5665/9 + (64*Pi^2)/9 + 38665/(108*x) - (116*Pi^2)/(9*x) + (100*x)/9 -      (245*Pi^2*x)/9 - (2789*x^2)/27)*H(0, x) +    (-8662/9 + (211*Pi^2)/9 + 103151/(108*x) - (211*Pi^2)/(9*x) + (1258*x)/9 -      (211*Pi^2*x)/18 - (3029*x^2)/27)*H(1, x) +    NF^2*(19/81 - 29/(162*x) - (19*x)/162 + (2/27 - 2/(27*x) - x/27)*H(0, x) +      (2/27 - 2/(27*x) - x/27)*H(1, x)) + (13 + 20/x - (17*x)/2 + 4*x^2)*    H(-1, 0, x) + (-616/9 + 126/x - (335*x)/18 - (248*x^2)/9)*H(0, 0, x) +    (-1556/9 + 3734/(9*x) - (773*x)/9 - (572*x^2)/9)*H(0, 1, x) +    (-2537/9 + 3121/(9*x) - (913*x)/18 - (428*x^2)/9)*H(1, 0, x) +    (-545 + 1994/(3*x) - (535*x)/6 - (268*x^2)/3)*H(1, 1, x) +    NF*(-104/27 - (64*Pi^2)/81 + 1537/(486*x) + (5*Pi^2)/(81*x) + (44*x)/27 -      (35*Pi^2*x)/162 + (280*x^2)/243 + (-229/27 + 13/(18*x) - (133*x)/54 -        (64*x^2)/81)*H(0, x) + (-155/27 + 131/(18*x) - (65*x)/54 - (8*x^2)/9)*      H(1, x) + (2/3 + 2/(3*x) + x/3)*H(-1, 0, x) +      (28/27 + 2/(3*x) + (31*x)/27)*H(0, 0, x) +      (56/27 + 80/(27*x) + (80*x)/27)*H(0, 1, x) +      (-70/27 + 70/(27*x) + (35*x)/27)*H(1, 0, x) +      (-38/9 + 38/(9*x) + (19*x)/9)*H(1, 1, x)) +    (-12 - 12/x - 6*x)*H(-1, -1, 0, x) + (12 + 12/x + 6*x)*H(-1, 0, 0, x) +    (12 + 12/x + 6*x)*H(-1, 0, 1, x) + (-12 + 12/x + 12*x)*H(0, -1, 0, x) +    (-128/3 + 36/x + (268*x)/3)*H(0, 0, 0, x) + (16/3 + 412/(3*x) + (670*x)/3)*    H(0, 0, 1, x) + (108 + 172/x + 160*x)*H(0, 1, 0, x) +    (596/3 + 980/(3*x) + (908*x)/3)*H(0, 1, 1, x) +    (-212/3 + 212/(3*x) + (106*x)/3)*H(1, 0, 0, x) +    (-584/3 + 584/(3*x) + (292*x)/3)*H(1, 0, 1, x) +    (-584/3 + 584/(3*x) + (292*x)/3)*H(1, 1, 0, x) +    (-372 + 372/x + 186*x)*H(1, 1, 1, x) - 6*Zeta(3) - (102*Zeta(3))/x -    188*x*Zeta(3)) + H(0, x)*(-72239/54 + (2257*Pi^2)/54 + 59677/(81*x) -    (1201*Pi^2)/(54*x) + (149503*x)/432 - (347*Pi^2*x)/54 - (14176*x^2)/81 +    (226*Pi^2*x^2)/27 - (304*Zeta(3))/3 - (200*Zeta(3))/(3*x) -    (325*x*Zeta(3))/3) + H(1, x)*(-223975/108 + (9731*Pi^2)/108 +    289945/(162*x) - (12169*Pi^2)/(108*x) + (91565*x)/216 +    (2449*Pi^2*x)/216 - (26245*x^2)/162 + (383*Pi^2*x^2)/27 +    (535*Zeta(3))/3 - (535*Zeta(3))/(3*x) - (535*x*Zeta(3))/6) +  H(-1, x)*((-38*Pi^2)/3 - (263*Pi^2)/(18*x) + (10*Pi^2*x)/3 -    (19*Pi^2*x^2)/9 - 87*Zeta(3) - (87*Zeta(3))/x - (87*x*Zeta(3))/2) +  NF*(-5983/972 + (19*Pi^2)/18 - 12185/(11664*x) + (841*Pi^2)/(972*x) +    (24415*x)/3888 + (34*Pi^2*x)/27 + (5555*x^2)/2916 + (82*Pi^2*x^2)/243 +    (-Pi^2/3 - Pi^2/(3*x) - (Pi^2*x)/6)*H(-1, x) +    (-683/54 - (53*Pi^2)/81 + 242/(243*x) + (5*Pi^2)/(81*x) - (3911*x)/648 -      (23*Pi^2*x)/81 + (241*x^2)/243)*H(0, x) +    (-143/54 + (41*Pi^2)/162 + 7255/(972*x) - (41*Pi^2)/(162*x) - (161*x)/54 -      (41*Pi^2*x)/324 + (353*x^2)/243)*H(1, x) +    (37/27 + 83/(81*x) + (11*x)/54 + (2*x^2)/81)*H(-1, 0, x) +    (-301/27 + 13/(18*x) - (11*x)/6 - (77*x^2)/81)*H(0, 0, x) +    (-349/27 + 3/(2*x) - (347*x)/54 - (182*x^2)/81)*H(0, 1, x) +    (-230/27 + 3811/(324*x) - (343*x)/108 - (127*x^2)/81)*H(1, 0, x) +    (-262/27 + 128/(9*x) - (59*x)/9 - (22*x^2)/9)*H(1, 1, x) +    (-4/3 - 4/(3*x) - (2*x)/3)*H(-1, -1, 0, x) +    (2 + 2/x + x)*H(-1, 0, 0, x) + (4/3 + 4/(3*x) + (2*x)/3)*H(-1, 0, 1, x) +    (2/3 + 2/(3*x) + x/3)*H(0, -1, 0, x) + (35/27 + 2/(3*x) + (73*x)/54)*    H(0, 0, 0, x) + (28/9 + 80/(27*x) + (34*x)/9)*H(0, 0, 1, x) +    (116/27 + 142/(27*x) + (140*x)/27)*H(0, 1, 0, x) +    (149/27 + 77/(9*x) + (445*x)/54)*H(0, 1, 1, x) +    (-71/27 + 71/(27*x) + (71*x)/54)*H(1, 0, 0, x) +    (-185/27 + 185/(27*x) + (185*x)/54)*H(1, 0, 1, x) +    (-176/27 + 176/(27*x) + (88*x)/27)*H(1, 1, 0, x) +    (-313/27 + 313/(27*x) + (313*x)/54)*H(1, 1, 1, x) + Zeta(3) -    (28*Zeta(3))/(27*x) - (5*x*Zeta(3))/3) +  e*(-36050179/3888 + (1633391*Pi^2)/1296 - (2231*Pi^4)/90 +    380245441/(46656*x) - (4004707*Pi^2)/(7776*x) - (2023*Pi^4)/(540*x) +    (25483381*x)/15552 - (330091*Pi^2*x)/2592 + (9293*Pi^4*x)/1080 -    (6400747*x^2)/11664 + (10019*Pi^2*x^2)/54 - (3373*Pi^4*x^2)/1620 +    L^3*(-2309/12 - (56*Pi^2)/9 + NF^2*(1/27 - 1/(27*x) - x/54) + 1361/(8*x) -      (58*Pi^2)/(9*x) + (269*x)/6 - (59*Pi^2*x)/9 - (80*x^2)/3 +      (1/18 + 74/x - (139*x)/9 - (62*x^2)/9)*H(0, x) +      (-1273/18 + 1655/(18*x) - (479*x)/36 - (116*x^2)/9)*H(1, x) +      NF*(-53/27 + 25/(12*x) + (59*x)/108 - x^2/9 +        (7/27 + 1/(3*x) + (10*x)/27)*H(0, x) +        (-13/27 + 13/(27*x) + (13*x)/54)*H(1, x)) + (-50/3 + 18/x + (112*x)/3)*      H(0, 0, x) + (112/3 + 116/(3*x) + (118*x)/3)*H(0, 1, x) +      (-62/3 + 62/(3*x) + (31*x)/3)*H(1, 0, x) +      (-124/3 + 124/(3*x) + (62*x)/3)*H(1, 1, x)) +    (-72*Pi^2 - (72*Pi^2)/x - 36*Pi^2*x)*H(-1, -1, -1, x) +    (-3010/9 + 75*Pi^2 - 10780/(27*x) + (75*Pi^2)/x + (443*x)/9 +      (75*Pi^2*x)/2 - (502*x^2)/27)*H(-1, -1, 0, x) +    (36*Pi^2 + (36*Pi^2)/x + 18*Pi^2*x)*H(-1, 0, -1, x) +    (3958/9 - 45*Pi^2 + 14923/(27*x) - (45*Pi^2)/x - (800*x)/9 -      (45*Pi^2*x)/2 + (730*x^2)/27)*H(-1, 0, 0, x) +    (3010/9 - 23*Pi^2 + 10780/(27*x) - (23*Pi^2)/x - (443*x)/9 -      (23*Pi^2*x)/2 + (502*x^2)/27)*H(-1, 0, 1, x) +    ((48*Pi^2)/x + 36*Pi^2*x)*H(0, -1, -1, x) +    (1370/9 + 3*Pi^2 + 4910/(27*x) - (51*Pi^2)/x - (109*x)/9 - 39*Pi^2*x +      (434*x^2)/27)*H(0, -1, 0, x) + (6*Pi^2 - (18*Pi^2)/x - 15*Pi^2*x)*    H(0, 0, -1, x) + (-17243/6 - Pi^2/3 + 41521/(36*x) - (107*Pi^2)/(3*x) -      (1171*x)/36 - (445*Pi^2*x)/6 - (24905*x^2)/54)*H(0, 0, 0, x) +    (-109261/18 - (358*Pi^2)/9 + 12575/(4*x) - (2135*Pi^2)/(9*x) -      (2027*x)/6 - (5525*Pi^2*x)/18 - (25684*x^2)/27)*H(0, 0, 1, x) +    (-19138/3 - 123*Pi^2 + 172043/(36*x) - (209*Pi^2)/x - (2891*x)/6 -      (572*Pi^2*x)/3 - (9112*x^2)/9)*H(0, 1, 0, x) +    (-188731/18 - (2114*Pi^2)/9 + 211783/(27*x) - (4480*Pi^2)/(9*x) -      (10471*x)/12 - (8035*Pi^2*x)/18 - (9893*x^2)/6)*H(0, 1, 1, x) +    (-46768/9 + (686*Pi^2)/9 + 1148875/(216*x) - (686*Pi^2)/(9*x) +      (4111*x)/8 - (343*Pi^2*x)/9 - (33217*x^2)/54)*H(1, 0, 0, x) +    (-91925/9 + (953*Pi^2)/3 + 21945/(2*x) - (953*Pi^2)/(3*x) + (19495*x)/36 -      (953*Pi^2*x)/6 - (10886*x^2)/9)*H(1, 0, 1, x) +    (-90661/9 + (1942*Pi^2)/9 + 194441/(18*x) - (1942*Pi^2)/(9*x) +      (6629*x)/12 - (971*Pi^2*x)/9 - (3572*x^2)/3)*H(1, 1, 0, x) +    (-582767/36 + (4930*Pi^2)/9 + 1919593/(108*x) - (4930*Pi^2)/(9*x) +      (4087*x)/8 - (2465*Pi^2*x)/9 - (102557*x^2)/54)*H(1, 1, 1, x) +    (1048/3 + 3200/(9*x) - (44*x)/3 + (320*x^2)/9)*H(-1, -1, -1, 0, x) +    (-1388/3 - 4360/(9*x) + (106*x)/3 - (472*x^2)/9)*H(-1, -1, 0, 0, x) +    (-1048/3 - 3200/(9*x) + (44*x)/3 - (320*x^2)/9)*H(-1, -1, 0, 1, x) +    (-524/3 - 1600/(9*x) + (22*x)/3 - (160*x^2)/9)*H(-1, 0, -1, 0, x) +    (301 + 980/(3*x) - (73*x)/2 + (116*x^2)/3)*H(-1, 0, 0, 0, x) +    (1388/3 + 4360/(9*x) - (106*x)/3 + (472*x^2)/9)*H(-1, 0, 0, 1, x) +    (524/3 + 1600/(9*x) - (22*x)/3 + (160*x^2)/9)*H(-1, 0, 1, 0, x) +    (1048/3 + 3200/(9*x) - (44*x)/3 + (320*x^2)/9)*H(-1, 0, 1, 1, x) +    (-332/3 - 572/(3*x) - (26*x)/3 - (296*x^2)/9)*H(0, -1, -1, 0, x) +    (406/3 + 2354/(9*x) + (19*x)/3 + (440*x^2)/9)*H(0, -1, 0, 0, x) +    (332/3 + 572/(3*x) + (26*x)/3 + (296*x^2)/9)*H(0, -1, 0, 1, x) +    (74/3 + 638/(9*x) - (7*x)/3 + 16*x^2)*H(0, 0, -1, 0, x) +    (-4511/18 + 414/x + (5747*x)/36 - (914*x^2)/9)*H(0, 0, 0, 0, x) +    (-2813/3 + 1253/x + (2219*x)/6 - (2494*x^2)/9)*H(0, 0, 0, 1, x) +    (-13193/9 + 17206/(9*x) + (4937*x)/18 - (1004*x^2)/3)*H(0, 0, 1, 0, x) +    (-23927/9 + 29291/(9*x) + (9701*x)/18 - (1838*x^2)/3)*H(0, 0, 1, 1, x) +    (-6685/9 + 42617/(18*x) - (4013*x)/18 - (904*x^2)/3)*H(0, 1, 0, 0, x) +    (-19564/9 + 44503/(9*x) - (1768*x)/9 - (6368*x^2)/9)*H(0, 1, 0, 1, x) +    (-19429/9 + 14608/(3*x) - (3521*x)/18 - (6256*x^2)/9)*H(0, 1, 1, 0, x) +    (-75719/18 + 145465/(18*x) - (3631*x)/36 - (3662*x^2)/3)*    H(0, 1, 1, 1, x) + (-20431/18 + 25555/(18*x) - (5981*x)/36 - (524*x^2)/3)*    H(1, 0, 0, 0, x) + (-9563/3 + 23177/(6*x) - (1070*x)/3 - (1390*x^2)/3)*    H(1, 0, 0, 1, x) + (-36403/9 + 43514/(9*x) - (7019*x)/18 - (5176*x^2)/9)*    H(1, 0, 1, 0, x) + (-128947/18 + 76064/(9*x) - (21983*x)/36 -      (2990*x^2)/3)*H(1, 0, 1, 1, x) + (-27794/9 + 7503/(2*x) - (6121*x)/18 -      (4042*x^2)/9)*H(1, 1, 0, 0, x) +    (-63871/9 + 75512/(9*x) - (11075*x)/18 - (8932*x^2)/9)*H(1, 1, 0, 1, x) +    (-21005/3 + 74570/(9*x) - (1203*x)/2 - (8816*x^2)/9)*H(1, 1, 1, 0, x) +    (-73235/6 + 14218/x - (10799*x)/12 - (5006*x^2)/3)*H(1, 1, 1, 1, x) +    (-288 - 288/x - 144*x)*H(-1, -1, -1, -1, 0, x) +    (384 + 384/x + 192*x)*H(-1, -1, -1, 0, 0, x) +    (288 + 288/x + 144*x)*H(-1, -1, -1, 0, 1, x) +    (144 + 144/x + 72*x)*H(-1, -1, 0, -1, 0, x) +    (-252 - 252/x - 126*x)*H(-1, -1, 0, 0, 0, x) +    (-384 - 384/x - 192*x)*H(-1, -1, 0, 0, 1, x) +    (-144 - 144/x - 72*x)*H(-1, -1, 0, 1, 0, x) +    (-288 - 288/x - 144*x)*H(-1, -1, 0, 1, 1, x) +    (144 + 144/x + 72*x)*H(-1, 0, -1, -1, 0, x) +    (-192 - 192/x - 96*x)*H(-1, 0, -1, 0, 0, x) +    (-144 - 144/x - 72*x)*H(-1, 0, -1, 0, 1, x) +    (-48 - 48/x - 24*x)*H(-1, 0, 0, -1, 0, x) + (108 + 108/x + 54*x)*    H(-1, 0, 0, 0, 0, x) + (252 + 252/x + 126*x)*H(-1, 0, 0, 0, 1, x) +    (192 + 192/x + 96*x)*H(-1, 0, 0, 1, 0, x) + (384 + 384/x + 192*x)*    H(-1, 0, 0, 1, 1, x) + (48 + 48/x + 24*x)*H(-1, 0, 1, 0, 0, x) +    (144 + 144/x + 72*x)*H(-1, 0, 1, 0, 1, x) + (144 + 144/x + 72*x)*    H(-1, 0, 1, 1, 0, x) + (288 + 288/x + 144*x)*H(-1, 0, 1, 1, 1, x) +    (192/x + 144*x)*H(0, -1, -1, -1, 0, x) + (24 - 264/x - 204*x)*    H(0, -1, -1, 0, 0, x) + (-192/x - 144*x)*H(0, -1, -1, 0, 1, x) +    (-96/x - 72*x)*H(0, -1, 0, -1, 0, x) + (-36 + 180/x + 144*x)*    H(0, -1, 0, 0, 0, x) + (-24 + 264/x + 204*x)*H(0, -1, 0, 0, 1, x) +    (96/x + 72*x)*H(0, -1, 0, 1, 0, x) + (192/x + 144*x)*    H(0, -1, 0, 1, 1, x) + (24 - 72/x - 60*x)*H(0, 0, -1, -1, 0, x) +    (-48 + 96/x + 84*x)*H(0, 0, -1, 0, 0, x) + (-24 + 72/x + 60*x)*    H(0, 0, -1, 0, 1, x) + (-24 + 24/x + 24*x)*H(0, 0, 0, -1, 0, x) +    (-398/3 + 108/x + (826*x)/3)*H(0, 0, 0, 0, 0, x) +    (-142/3 + 400/x + (2249*x)/3)*H(0, 0, 0, 0, 1, x) +    (-160/3 + 684/x + (3242*x)/3)*H(0, 0, 0, 1, 0, x) +    (284/3 + 3676/(3*x) + (5504*x)/3)*H(0, 0, 0, 1, 1, x) +    (-64/3 + 2464/(3*x) + (3494*x)/3)*H(0, 0, 1, 0, 0, x) +    (184 + 1876/x + 2460*x)*H(0, 0, 1, 0, 1, x) +    (172 + 1840/x + 2424*x)*H(0, 0, 1, 1, 0, x) +    (1306/3 + 9682/(3*x) + (12196*x)/3)*H(0, 0, 1, 1, 1, x) +    (1354/3 + 626/x + (1756*x)/3)*H(0, 1, 0, 0, 0, x) +    (3160/3 + 1756/x + (4810*x)/3)*H(0, 1, 0, 0, 1, x) +    (3632/3 + 6656/(3*x) + (6038*x)/3)*H(0, 1, 0, 1, 0, x) +    (5876/3 + 11872/(3*x) + (10637*x)/3)*H(0, 1, 0, 1, 1, x) +    (1024 + 5036/(3*x) + 1544*x)*H(0, 1, 1, 0, 0, x) +    (5878/3 + 3910/x + (10549*x)/3)*H(0, 1, 1, 0, 1, x) +    (1934 + 11510/(3*x) + 3461*x)*H(0, 1, 1, 1, 0, x) +    (8978/3 + 20290/(3*x) + (18038*x)/3)*H(0, 1, 1, 1, 1, x) +    (-590/3 + 590/(3*x) + (295*x)/3)*H(1, 0, 0, 0, 0, x) +    (-2042/3 + 2042/(3*x) + (1021*x)/3)*H(1, 0, 0, 0, 1, x) +    (-3160/3 + 3160/(3*x) + (1580*x)/3)*H(1, 0, 0, 1, 0, x) +    (-5810/3 + 5810/(3*x) + (2905*x)/3)*H(1, 0, 0, 1, 1, x) +    (-1012 + 1012/x + 506*x)*H(1, 0, 1, 0, 0, x) +    (-7486/3 + 7486/(3*x) + (3743*x)/3)*H(1, 0, 1, 0, 1, x) +    (-2458 + 2458/x + 1229*x)*H(1, 0, 1, 1, 0, x) +    (-4456 + 4456/x + 2228*x)*H(1, 0, 1, 1, 1, x) +    (-1918/3 + 1918/(3*x) + (959*x)/3)*H(1, 1, 0, 0, 0, x) +    (-1884 + 1884/x + 942*x)*H(1, 1, 0, 0, 1, x) +    (-7340/3 + 7340/(3*x) + (3670*x)/3)*H(1, 1, 0, 1, 0, x) +    (-13300/3 + 13300/(3*x) + (6650*x)/3)*H(1, 1, 0, 1, 1, x) +    (-5416/3 + 5416/(3*x) + (2708*x)/3)*H(1, 1, 1, 0, 0, x) +    (-13154/3 + 13154/(3*x) + (6577*x)/3)*H(1, 1, 1, 0, 1, x) +    (-4310 + 4310/x + 2155*x)*H(1, 1, 1, 1, 0, x) +    (-7750 + 7750/x + 3875*x)*H(1, 1, 1, 1, 1, x) + (38054*Zeta(3))/9 +    (1273*Pi^2*Zeta(3))/18 - (157445*Zeta(3))/(108*x) +    (287*Pi^2*Zeta(3))/(6*x) + (1273*x*Zeta(3))/9 + (656*Pi^2*x*Zeta(3))/9 +    (34159*x^2*Zeta(3))/54 + H(0, 1, x)*(-586349/54 + (16627*Pi^2)/54 +      697213/(108*x) - (32071*Pi^2)/(54*x) + (267661*x)/216 +      (541*Pi^2*x)/54 - (111241*x^2)/81 + (269*Pi^2*x^2)/3 -      (1922*Zeta(3))/3 - (3778*Zeta(3))/(3*x) - (3386*x*Zeta(3))/3) +    H(1, 1, x)*(-886277/54 + (95549*Pi^2)/108 + 9982165/(648*x) -      (18883*Pi^2)/(18*x) + (540887*x)/216 + (15841*Pi^2*x)/216 -      (236251*x^2)/162 + (3373*Pi^2*x^2)/27 + 1400*Zeta(3) -      (1400*Zeta(3))/x - 700*x*Zeta(3)) +    H(0, 0, x)*(-113177/18 + (3275*Pi^2)/27 + 1642169/(648*x) -      (3038*Pi^2)/(27*x) + (450043*x)/432 - (15071*Pi^2*x)/216 -      (265123*x^2)/324 + (313*Pi^2*x^2)/9 - 110*Zeta(3) -      (704*Zeta(3))/(3*x) - 439*x*Zeta(3)) +    L^2*(-14278/9 + (697*Pi^2)/36 + 569963/(432*x) - (1045*Pi^2)/(12*x) +      (58207*x)/144 + (139*Pi^2*x)/72 - (4181*x^2)/27 + (298*Pi^2*x^2)/27 +      (-3*Pi^2 - (3*Pi^2)/x - (3*Pi^2*x)/2)*H(-1, x) +      (-16747/18 + (112*Pi^2)/9 + 43885/(72*x) - (58*Pi^2)/(3*x) -        (1129*x)/72 - (362*Pi^2*x)/9 - 160*x^2)*H(0, x) +      (-54553/36 + (307*Pi^2)/9 + 109867/(72*x) - (307*Pi^2)/(9*x) +        (13411*x)/72 - (307*Pi^2*x)/18 - (571*x^2)/3)*H(1, x) +      NF^2*(53/162 - 79/(324*x) - (47*x)/324 + (1/9 - 1/(9*x) - x/18)*        H(0, x) + (4/27 - 4/(27*x) - (2*x)/27)*H(1, x)) +      (13 + 20/x - (17*x)/2 + 4*x^2)*H(-1, 0, x) +      (-1981/18 + 207/x + (383*x)/18 - (112*x^2)/3)*H(0, 0, x) +      (-1165/6 + 1325/(2*x) - (853*x)/12 - (812*x^2)/9)*H(0, 1, x) +      (-444 + 3227/(6*x) - (169*x)/3 - (208*x^2)/3)*H(1, 0, x) +      (-7823/9 + 9421/(9*x) - (1807*x)/18 - (1196*x^2)/9)*H(1, 1, x) +      NF*(-299/36 - (61*Pi^2)/54 + 649/(81*x) + (11*Pi^2)/(54*x) +        (203*x)/108 - (23*Pi^2*x)/108 + (41*x^2)/81 +        (-491/54 + 91/(36*x) - (25*x)/27 - (20*x^2)/27)*H(0, x) +        (-533/54 + 1273/(108*x) + x/12 - (10*x^2)/9)*H(1, x) +        (2/3 + 2/(3*x) + x/3)*H(-1, 0, x) + (35/27 + x^(-1) + (41*x)/27)*        H(0, 0, x) + (25/9 + 31/(9*x) + (65*x)/18)*H(0, 1, x) +        (-26/9 + 26/(9*x) + (13*x)/9)*H(1, 0, x) +        (-130/27 + 130/(27*x) + (65*x)/27)*H(1, 1, x)) +      (-12 - 12/x - 6*x)*H(-1, -1, 0, x) + (12 + 12/x + 6*x)*H(-1, 0, 0, x) +      (12 + 12/x + 6*x)*H(-1, 0, 1, x) + (-12 + 12/x + 12*x)*H(0, -1, 0, x) +      (-178/3 + 54/x + (380*x)/3)*H(0, 0, 0, x) + (-8/3 + 200/x + (976*x)/3)*      H(0, 0, 1, x) + (162 + 246/x + 231*x)*H(0, 1, 0, x) +      (920/3 + 1424/(3*x) + (1334*x)/3)*H(0, 1, 1, x) +      (-100 + 100/x + 50*x)*H(1, 0, 0, x) + (-848/3 + 848/(3*x) + (424*x)/3)*      H(1, 0, 1, x) + (-848/3 + 848/(3*x) + (424*x)/3)*H(1, 1, 0, x) +      (-548 + 548/x + 274*x)*H(1, 1, 1, x) + 2*Zeta(3) - (494*Zeta(3))/(3*x) -      290*x*Zeta(3)) + H(0, -1, x)*((-83*Pi^2)/3 - (143*Pi^2)/(3*x) -      (13*Pi^2*x)/6 - (74*Pi^2*x^2)/9 + 6*Zeta(3) - (354*Zeta(3))/x -      267*x*Zeta(3)) + H(1, 0, x)*(-383683/36 + (40495*Pi^2)/108 +      259549/(27*x) - (8243*Pi^2)/(18*x) + (23897*x)/12 + (8657*Pi^2*x)/216 -      (101515*x^2)/108 + (1478*Pi^2*x^2)/27 + (1496*Zeta(3))/3 -      (1496*Zeta(3))/(3*x) - (748*x*Zeta(3))/3) +    H(-1, 0, x)*(14849/54 - (1087*Pi^2)/12 + 61721/(162*x) -      (845*Pi^2)/(9*x) - (9953*x)/108 + (139*Pi^2*x)/24 + (1799*x^2)/162 -      (89*Pi^2*x^2)/9 - 288*Zeta(3) - (288*Zeta(3))/x - 144*x*Zeta(3)) +    NF^2*(6149/2916 - (19*Pi^2)/324 - 7717/(5832*x) + (29*Pi^2)/(648*x) -      (5057*x)/5832 + (19*Pi^2*x)/648 + (311/243 - Pi^2/54 - 415/(486*x) +        Pi^2/(54*x) - (263*x)/486 + (Pi^2*x)/108)*H(0, x) +      (287/162 - Pi^2/54 - 385/(324*x) + Pi^2/(54*x) - (251*x)/324 +        (Pi^2*x)/108)*H(1, x) + (53/81 - 79/(162*x) - (47*x)/162)*H(0, 0, x) +      (8/9 - 2/(3*x) - (11*x)/27)*H(0, 1, x) + (8/9 - 2/(3*x) - (11*x)/27)*      H(1, 0, x) + (31/27 - 47/(54*x) - (5*x)/9)*H(1, 1, x) +      (2/9 - 2/(9*x) - x/9)*H(0, 0, 0, x) + (8/27 - 8/(27*x) - (4*x)/27)*      H(0, 0, 1, x) + (8/27 - 8/(27*x) - (4*x)/27)*H(0, 1, 0, x) +      (10/27 - 10/(27*x) - (5*x)/27)*H(0, 1, 1, x) +      (8/27 - 8/(27*x) - (4*x)/27)*H(1, 0, 0, x) +      (10/27 - 10/(27*x) - (5*x)/27)*H(1, 0, 1, x) +      (10/27 - 10/(27*x) - (5*x)/27)*H(1, 1, 0, x) +      (11/27 - 11/(27*x) - (11*x)/54)*H(1, 1, 1, x) - (4*Zeta(3))/27 +      (4*Zeta(3))/(27*x) + (2*x*Zeta(3))/27) +    H(-1, -1, x)*((262*Pi^2)/3 + (800*Pi^2)/(9*x) - (11*Pi^2*x)/3 +      (80*Pi^2*x^2)/9 + 528*Zeta(3) + (528*Zeta(3))/x + 264*x*Zeta(3)) +    H(-1, x)*((-1505*Pi^2)/18 + (25*Pi^4)/6 - (2695*Pi^2)/(27*x) +      (25*Pi^4)/(6*x) + (443*Pi^2*x)/36 + (25*Pi^4*x)/12 - (251*Pi^2*x^2)/54 -      (1919*Zeta(3))/3 - (5890*Zeta(3))/(9*x) + (185*x*Zeta(3))/6 -      (598*x^2*Zeta(3))/9) + H(0, x)*(-2959423/324 + (20738*Pi^2)/27 +      (119*Pi^4)/45 + 9370873/(1944*x) - (37585*Pi^2)/(144*x) +      (281*Pi^4)/(270*x) + (4012033*x)/2592 + (4415*Pi^2*x)/72 +      (533*Pi^4*x)/180 - (1842685*x^2)/1944 + (36941*Pi^2*x^2)/324 +      (5749*Zeta(3))/9 - (715*Zeta(3))/x - (3074*x*Zeta(3))/9 +      (2056*x^2*Zeta(3))/9) + H(1, x)*(-8486173/648 + (21443*Pi^2)/18 -      (635*Pi^4)/108 + 2846059/(243*x) - (1703381*Pi^2)/(1296*x) +      (635*Pi^4)/(108*x) + (187424*x)/81 - (4531*Pi^2*x)/108 +      (635*Pi^4*x)/216 - (229579*x^2)/243 + (47351*Pi^2*x^2)/324 +      (13769*Zeta(3))/6 - (48835*Zeta(3))/(18*x) + (2263*x*Zeta(3))/12 +      (2858*x^2*Zeta(3))/9) + L*(-3753713/648 + (39469*Pi^2)/72 -      (42*Pi^4)/5 + 19305467/(3888*x) - (134221*Pi^2)/(432*x) +      (253*Pi^4)/(135*x) + (1605967*x)/1296 + (12395*Pi^2*x)/216 +      (43*Pi^4*x)/5 - (859153*x^2)/1944 + (5353*Pi^2*x^2)/54 +      (24*Pi^2 + (24*Pi^2)/x + 12*Pi^2*x)*H(-1, -1, x) +      (316/3 - 24*Pi^2 + 1381/(9*x) - (24*Pi^2)/x - (119*x)/3 - 12*Pi^2*x +        (76*x^2)/9)*H(-1, 0, x) + (6*Pi^2 - (18*Pi^2)/x - 15*Pi^2*x)*      H(0, -1, x) + (-22468/9 - Pi^2/3 + 41521/(36*x) - (107*Pi^2)/(3*x) -        (211*x)/36 - (217*Pi^2*x)/3 - (11123*x^2)/27)*H(0, 0, x) +      (-81917/18 - 94*Pi^2 + 39301/(12*x) - (1604*Pi^2)/(9*x) - (8383*x)/36 -        163*Pi^2*x - (6661*x^2)/9)*H(0, 1, x) +      (-40295/9 + (617*Pi^2)/9 + 163525/(36*x) - (617*Pi^2)/(9*x) +        (1947*x)/4 - (617*Pi^2*x)/18 - (4775*x^2)/9)*H(1, 0, x) +      (-130937/18 + (1802*Pi^2)/9 + 415577/(54*x) - (1802*Pi^2)/(9*x) +        (18397*x)/36 - (901*Pi^2*x)/9 - (23311*x^2)/27)*H(1, 1, x) +      NF^2*(311/243 - Pi^2/54 - 415/(486*x) + Pi^2/(54*x) - (263*x)/486 +        (Pi^2*x)/108 + (53/81 - 79/(162*x) - (47*x)/162)*H(0, x) +        (8/9 - 2/(3*x) - (11*x)/27)*H(1, x) + (2/9 - 2/(9*x) - x/9)*        H(0, 0, x) + (8/27 - 8/(27*x) - (4*x)/27)*H(0, 1, x) +        (8/27 - 8/(27*x) - (4*x)/27)*H(1, 0, x) +        (10/27 - 10/(27*x) - (5*x)/27)*H(1, 1, x)) +      (-340/3 - 1160/(9*x) + (62*x)/3 - (152*x^2)/9)*H(-1, -1, 0, x) +      (418/3 + 1520/(9*x) - (113*x)/3 + (224*x^2)/9)*H(-1, 0, 0, x) +      (340/3 + 1160/(9*x) - (62*x)/3 + (152*x^2)/9)*H(-1, 0, 1, x) +      (74/3 + 638/(9*x) - (7*x)/3 + 16*x^2)*H(0, -1, 0, x) +      (-236 + 414/x + (737*x)/6 - (820*x^2)/9)*H(0, 0, 0, x) +      (-7775/9 + 1253/x + (2765*x)/18 - (712*x^2)/3)*H(0, 0, 1, x) +      (-6598/9 + 18142/(9*x) - (1576*x)/9 - (2432*x^2)/9)*H(0, 1, 0, x) +      (-13513/9 + 30857/(9*x) - (2813*x)/18 - (4492*x^2)/9)*H(0, 1, 1, x) +      (-9763/9 + 3965/(3*x) - (2405*x)/18 - (1472*x^2)/9)*H(1, 0, 0, x) +      (-24755/9 + 29435/(9*x) - (4885*x)/18 - (1192*x^2)/3)*H(1, 0, 1, x) +      (-24638/9 + 29255/(9*x) - (2366*x)/9 - (1180*x^2)/3)*H(1, 1, 0, x) +      (-44833/9 + 52400/(9*x) - (7253*x)/18 - (6268*x^2)/9)*H(1, 1, 1, x) +      (96 + 96/x + 48*x)*H(-1, -1, -1, 0, x) + (-120 - 120/x - 60*x)*      H(-1, -1, 0, 0, x) + (-96 - 96/x - 48*x)*H(-1, -1, 0, 1, x) +      (-48 - 48/x - 24*x)*H(-1, 0, -1, 0, x) + (72 + 72/x + 36*x)*      H(-1, 0, 0, 0, x) + (120 + 120/x + 60*x)*H(-1, 0, 0, 1, x) +      (48 + 48/x + 24*x)*H(-1, 0, 1, 0, x) + (96 + 96/x + 48*x)*      H(-1, 0, 1, 1, x) + (24 - 72/x - 60*x)*H(0, -1, -1, 0, x) +      (-48 + 96/x + 84*x)*H(0, -1, 0, 0, x) + (-24 + 72/x + 60*x)*      H(0, -1, 0, 1, x) + (-24 + 24/x + 24*x)*H(0, 0, -1, 0, x) +      (-128 + 108/x + 268*x)*H(0, 0, 0, 0, x) + (-100/3 + 400/x + (2150*x)/3)*      H(0, 0, 0, 1, x) + (-76/3 + 684/x + (2978*x)/3)*H(0, 0, 1, 0, x) +      (132 + 3676/(3*x) + 1688*x)*H(0, 0, 1, 1, x) +      (388 + 1780/(3*x) + 552*x)*H(0, 1, 0, 0, x) + (848 + 1504/x + 1374*x)*      H(0, 1, 0, 1, x) + (836 + 1492/x + 1362*x)*H(0, 1, 1, 0, x) +      (4096/3 + 8152/(3*x) + (7354*x)/3)*H(0, 1, 1, 1, x) +      (-604/3 + 604/(3*x) + (302*x)/3)*H(1, 0, 0, 0, x) +      (-672 + 672/x + 336*x)*H(1, 0, 0, 1, x) +      (-2788/3 + 2788/(3*x) + (1394*x)/3)*H(1, 0, 1, 0, x) +      (-5204/3 + 5204/(3*x) + (2602*x)/3)*H(1, 0, 1, 1, x) +      (-660 + 660/x + 330*x)*H(1, 1, 0, 0, x) +      (-5168/3 + 5168/(3*x) + (2584*x)/3)*H(1, 1, 0, 1, x) +      (-5132/3 + 5132/(3*x) + (2566*x)/3)*H(1, 1, 1, 0, x) +      (-9520/3 + 9520/(3*x) + (4760*x)/3)*H(1, 1, 1, 1, x) +      (8204*Zeta(3))/9 - (5093*Zeta(3))/(9*x) - (6149*x*Zeta(3))/18 +      (1912*x^2*Zeta(3))/9 + H(0, x)*(-28735/6 + (1523*Pi^2)/12 +        1673093/(648*x) - (5797*Pi^2)/(54*x) + (1549*x)/2 - (1673*Pi^2*x)/36 -        (16910*x^2)/27 + (713*Pi^2*x^2)/27 - (488*Zeta(3))/3 -        (704*Zeta(3))/(3*x) - (1190*x*Zeta(3))/3) +      H(1, x)*(-401195/54 + (12311*Pi^2)/36 + 1083365/(162*x) -        (14533*Pi^2)/(36*x) + (75875*x)/54 + (1417*Pi^2*x)/72 -        (109601*x^2)/162 + (140*Pi^2*x^2)/3 + (1630*Zeta(3))/3 -        (1630*Zeta(3))/(3*x) - (815*x*Zeta(3))/3) +      H(-1, x)*((-85*Pi^2)/3 - (290*Pi^2)/(9*x) + (31*Pi^2*x)/6 -        (38*Pi^2*x^2)/9 - 174*Zeta(3) - (174*Zeta(3))/x - 87*x*Zeta(3)) +      NF*(-6917/324 + (40*Pi^2)/27 + 57361/(5832*x) + (2341*Pi^2)/(1944*x) +        (7847*x)/648 + (1057*Pi^2*x)/648 + (9133*x^2)/2916 +        (101*Pi^2*x^2)/162 + ((-2*Pi^2)/3 - (2*Pi^2)/(3*x) - (Pi^2*x)/3)*        H(-1, x) + (-75/2 - (3*Pi^2)/2 + 973/(162*x) + Pi^2/(54*x) -          (4967*x)/324 - (13*Pi^2*x)/18 - (4*x^2)/243)*H(0, x) +        (-542/27 + Pi^2/2 + 5285/(162*x) - Pi^2/(2*x) - (233*x)/27 -          (Pi^2*x)/4 - (10*x^2)/81)*H(1, x) +        (92/27 + 220/(81*x) + (20*x)/27 + (4*x^2)/81)*H(-1, 0, x) +        (-23 + 91/(18*x) - (5*x)/27 - (146*x^2)/81)*H(0, 0, x) +        (-721/27 + 625/(54*x) - (287*x)/54 - (116*x^2)/27)*H(0, 1, x) +        (-712/27 + 5491/(162*x) - (55*x)/18 - (290*x^2)/81)*H(1, 0, x) +        (-334/9 + 434/(9*x) - 7*x - (52*x^2)/9)*H(1, 1, x) +        (-8/3 - 8/(3*x) - (4*x)/3)*H(-1, -1, 0, x) + (4 + 4/x + 2*x)*        H(-1, 0, 0, x) + (8/3 + 8/(3*x) + (4*x)/3)*H(-1, 0, 1, x) +        (4/3 + 4/(3*x) + (2*x)/3)*H(0, -1, 0, x) + (28/9 + 2/x + (31*x)/9)*        H(0, 0, 0, x) + (206/27 + 62/(9*x) + (239*x)/27)*H(0, 0, 1, x) +        (280/27 + 100/(9*x) + (310*x)/27)*H(0, 1, 0, x) +        (394/27 + 494/(27*x) + (505*x)/27)*H(0, 1, 1, x) +        (-158/27 + 158/(27*x) + (79*x)/27)*H(1, 0, 0, x) +        (-382/27 + 382/(27*x) + (191*x)/27)*H(1, 0, 1, x) +        (-364/27 + 364/(27*x) + (182*x)/27)*H(1, 1, 0, x) +        (-650/27 + 650/(27*x) + (325*x)/27)*H(1, 1, 1, x) - (20*Zeta(3))/27 -        (46*Zeta(3))/(27*x) - (107*x*Zeta(3))/27)) +    NF*(-67567/2916 + (4999*Pi^2)/972 + (41*Pi^4)/810 - 59909/(7776*x) +      (11221*Pi^2)/(5832*x) + (4*Pi^4)/(243*x) + (669731*x)/23328 +      (7325*Pi^2*x)/972 + (109*Pi^4*x)/1620 + (3547*x^2)/648 +      (299*Pi^2*x^2)/486 + ((4*Pi^2)/3 + (4*Pi^2)/(3*x) + (2*Pi^2*x)/3)*      H(-1, -1, x) + (557/81 - (3*Pi^2)/2 + 1247/(243*x) - (3*Pi^2)/(2*x) +        (271*x)/162 - (3*Pi^2*x)/4 + (23*x^2)/243)*H(-1, 0, x) +      ((-2*Pi^2)/3 - (2*Pi^2)/(3*x) - (Pi^2*x)/3)*H(0, -1, x) +      (-8071/162 - (125*Pi^2)/81 + 973/(162*x) + Pi^2/(54*x) - (13175*x)/648 -        (245*Pi^2*x)/324 - (625*x^2)/486)*H(0, 0, x) +      (-1505/27 - (257*Pi^2)/81 + 2555/(162*x) - (31*Pi^2)/(9*x) -        (6395*x)/162 - (571*Pi^2*x)/162 - (791*x^2)/243)*H(0, 1, x) +      (-4213/162 + (193*Pi^2)/162 + 12743/(243*x) - (193*Pi^2)/(162*x) -        (1738*x)/81 - (193*Pi^2*x)/324 - (1195*x^2)/486)*H(1, 0, x) +      (-1483/54 + (581*Pi^2)/162 + 23021/(324*x) - (581*Pi^2)/(162*x) -        (343*x)/9 - (581*Pi^2*x)/324 - (281*x^2)/81)*H(1, 1, x) +      (-184/27 - 440/(81*x) - (40*x)/27 - (8*x^2)/81)*H(-1, -1, 0, x) +      (92/9 + 220/(27*x) + (20*x)/9 + (4*x^2)/27)*H(-1, 0, 0, x) +      (184/27 + 440/(81*x) + (40*x)/27 + (8*x^2)/81)*H(-1, 0, 1, x) +      (92/27 + 220/(81*x) + (20*x)/27 + (4*x^2)/81)*H(0, -1, 0, x) +      (-232/9 + 91/(18*x) + (17*x)/54 - (161*x^2)/81)*H(0, 0, 0, x) +      (-1025/27 + 625/(54*x) - (29*x)/54 - (400*x^2)/81)*H(0, 0, 1, x) +      (-710/27 + 3259/(162*x) - (17*x)/3 - (512*x^2)/81)*H(0, 1, 0, x) +      (-389/9 + 251/(9*x) - (559*x)/54 - (286*x^2)/27)*H(0, 1, 1, x) +      (-265/9 + 12887/(324*x) - (545*x)/108 - (347*x^2)/81)*H(1, 0, 0, x) +      (-1427/27 + 5698/(81*x) - (107*x)/9 - (688*x^2)/81)*H(1, 0, 1, x) +      (-1345/27 + 5507/(81*x) - (340*x)/27 - (686*x^2)/81)*H(1, 1, 0, x) +      (-2059/27 + 2764/(27*x) - (397*x)/18 - (122*x^2)/9)*H(1, 1, 1, x) +      (16/3 + 16/(3*x) + (8*x)/3)*H(-1, -1, -1, 0, x) +      (-8 - 8/x - 4*x)*H(-1, -1, 0, 0, x) + (-16/3 - 16/(3*x) - (8*x)/3)*      H(-1, -1, 0, 1, x) + (-8/3 - 8/(3*x) - (4*x)/3)*H(-1, 0, -1, 0, x) +      (6 + 6/x + 3*x)*H(-1, 0, 0, 0, x) + (8 + 8/x + 4*x)*H(-1, 0, 0, 1, x) +      (8/3 + 8/(3*x) + (4*x)/3)*H(-1, 0, 1, 0, x) +      (16/3 + 16/(3*x) + (8*x)/3)*H(-1, 0, 1, 1, x) +      (-8/3 - 8/(3*x) - (4*x)/3)*H(0, -1, -1, 0, x) +      (4 + 4/x + 2*x)*H(0, -1, 0, 0, x) + (8/3 + 8/(3*x) + (4*x)/3)*      H(0, -1, 0, 1, x) + (4/3 + 4/(3*x) + (2*x)/3)*H(0, 0, -1, 0, x) +      (91/27 + 2/x + (197*x)/54)*H(0, 0, 0, 0, x) +      (26/3 + 62/(9*x) + (29*x)/3)*H(0, 0, 0, 1, x) +      (350/27 + 100/(9*x) + (365*x)/27)*H(0, 0, 1, 0, x) +      (506/27 + 494/(27*x) + (593*x)/27)*H(0, 0, 1, 1, x) +      (382/27 + 356/(27*x) + (367*x)/27)*H(0, 1, 0, 0, x) +      (616/27 + 760/(27*x) + (754*x)/27)*H(0, 1, 0, 1, x) +      (634/27 + 706/(27*x) + (727*x)/27)*H(0, 1, 1, 0, x) +      (883/27 + 1217/(27*x) + (2411*x)/54)*H(0, 1, 1, 1, x) +      (-151/27 + 151/(27*x) + (151*x)/54)*H(1, 0, 0, 0, x) +      (-134/9 + 134/(9*x) + (67*x)/9)*H(1, 0, 0, 1, x) +      (-494/27 + 494/(27*x) + (247*x)/27)*H(1, 0, 1, 0, x) +      (-895/27 + 895/(27*x) + (895*x)/54)*H(1, 0, 1, 1, x) +      (-340/27 + 340/(27*x) + (170*x)/27)*H(1, 1, 0, 0, x) +      (-878/27 + 878/(27*x) + (439*x)/27)*H(1, 1, 0, 1, x) +      (-274/9 + 274/(9*x) + (137*x)/9)*H(1, 1, 1, 0, x) +      (-511/9 + 511/(9*x) + (511*x)/18)*H(1, 1, 1, 1, x) + (871*Zeta(3))/27 +      (19*Zeta(3))/(162*x) - (8*x*Zeta(3))/27 + (254*x^2*Zeta(3))/81 +      H(-1, x)*((-46*Pi^2)/27 - (110*Pi^2)/(81*x) - (10*Pi^2*x)/27 -        (2*Pi^2*x^2)/81 - 10*Zeta(3) - (10*Zeta(3))/x - 5*x*Zeta(3)) +      H(1, x)*(-6445/324 + (1561*Pi^2)/324 + 169343/(5832*x) -        (14261*Pi^2)/(1944*x) - (4769*x)/648 + (481*Pi^2*x)/216 +        (4273*x^2)/1458 + (271*Pi^2*x^2)/243 + (85*Zeta(3))/9 -        (85*Zeta(3))/(9*x) - (85*x*Zeta(3))/18) +      H(0, x)*(-13846/243 + (431*Pi^2)/108 + 6187/(5832*x) +        (271*Pi^2)/(1944*x) - (2987*x)/144 - (109*Pi^2*x)/648 +        (2011*x^2)/972 + (157*Pi^2*x^2)/243 - (70*Zeta(3))/27 -        (10*Zeta(3))/(27*x) - (100*x*Zeta(3))/27)) - 79*Zeta(5) -    (1015*Zeta(5))/(3*x) - 552*x*Zeta(5));

 pgg1sigma0gg:=-25/8 + 3*Pi^2 - (109*x)/8 + (3*Pi^2*x^2)/2 - (3*Pi^2)/(4*(1 + x)) +  6*d1(1 - x) + (67*DD(0, x))/4 - (3*Pi^2*DD(0, x))/4 +  (-75/4 + (33*x)/4 - 33*x^2)*H(0, x) + (18 + 9/x + 9*x + 9*x^2 - 9/(1 + x))*  H(-1, 0, x) + (9/(2*(1 - x)) + 18*x - 9*x^2 + 9/(2*(1 + x)))*H(0, 0, x) +  NF*(-1/4 - 61/(36*x) - x/4 + (109*x^2)/36 - (2*d1(1 - x))/3 -    (5*DD(0, x))/6 + (-3/2 - (13*x)/6)*H(0, x) +    (-2/3 - (2*x)/3)*H(0, 0, x)) + (-18 + 9/(1 - x) + 9/x + 9*x - 9*x^2)*  H(0, 1, x) + (-18 + 9/(1 - x) + 9/x + 9*x - 9*x^2)*H(1, 0, x) +  (27*d1(1 - x)*Zeta(3))/4 + e*(-25/8 + 3*Pi^2 - (109*x)/8 + (3*Pi^2*x^2)/2 -    (3*Pi^2)/(4*(1 + x)) + 6*d1(1 - x) + (67*DD(0, x))/4 -    (3*Pi^2*DD(0, x))/4 + (-75/4 + (33*x)/4 - 33*x^2)*H(0, x) +    (18 + 9/x + 9*x + 9*x^2 - 9/(1 + x))*H(-1, 0, x) +    (9/(2*(1 - x)) + 18*x - 9*x^2 + 9/(2*(1 + x)))*H(0, 0, x) +    NF*(-1/4 - 61/(36*x) - x/4 + (109*x^2)/36 - (2*d1(1 - x))/3 -      (5*DD(0, x))/6 + (-3/2 - (13*x)/6)*H(0, x) +      (-2/3 - (2*x)/3)*H(0, 0, x)) + (-18 + 9/(1 - x) + 9/x + 9*x - 9*x^2)*    H(0, 1, x) + (-18 + 9/(1 - x) + 9/x + 9*x - 9*x^2)*H(1, 0, x) +    (27*d1(1 - x)*Zeta(3))/4) + e^2*(-25/8 + 3*Pi^2 - (109*x)/8 +    (3*Pi^2*x^2)/2 - (3*Pi^2)/(4*(1 + x)) + 6*d1(1 - x) + (67*DD(0, x))/4 -    (3*Pi^2*DD(0, x))/4 + (-75/4 + (33*x)/4 - 33*x^2)*H(0, x) +    (18 + 9/x + 9*x + 9*x^2 - 9/(1 + x))*H(-1, 0, x) +    (9/(2*(1 - x)) + 18*x - 9*x^2 + 9/(2*(1 + x)))*H(0, 0, x) +    NF*(-1/4 - 61/(36*x) - x/4 + (109*x^2)/36 - (2*d1(1 - x))/3 -      (5*DD(0, x))/6 + (-3/2 - (13*x)/6)*H(0, x) +      (-2/3 - (2*x)/3)*H(0, 0, x)) + (-18 + 9/(1 - x) + 9/x + 9*x - 9*x^2)*    H(0, 1, x) + (-18 + 9/(1 - x) + 9/x + 9*x - 9*x^2)*H(1, 0, x) +    (27*d1(1 - x)*Zeta(3))/4) + e^3*(-25/8 + 3*Pi^2 - (109*x)/8 +    (3*Pi^2*x^2)/2 - (3*Pi^2)/(4*(1 + x)) + 6*d1(1 - x) + (67*DD(0, x))/4 -    (3*Pi^2*DD(0, x))/4 + (-75/4 + (33*x)/4 - 33*x^2)*H(0, x) +    (18 + 9/x + 9*x + 9*x^2 - 9/(1 + x))*H(-1, 0, x) +    (9/(2*(1 - x)) + 18*x - 9*x^2 + 9/(2*(1 + x)))*H(0, 0, x) +    NF*(-1/4 - 61/(36*x) - x/4 + (109*x^2)/36 - (2*d1(1 - x))/3 -      (5*DD(0, x))/6 + (-3/2 - (13*x)/6)*H(0, x) +      (-2/3 - (2*x)/3)*H(0, 0, x)) + (-18 + 9/(1 - x) + 9/x + 9*x - 9*x^2)*    H(0, 1, x) + (-18 + 9/(1 - x) + 9/x + 9*x - 9*x^2)*H(1, 0, x) +    (27*d1(1 - x)*Zeta(3))/4);

 pgg1sigma1gg:=5385/4 + (1913*Pi^2)/8 + (69*Pi^4)/10 - (3*Pi^4)/(4*(-1 + x)) - 5945/(4*x) +  (255*Pi^2)/(8*x) + (93*Pi^4)/(40*x) - (4863*x)/4 - (343*Pi^2*x)/8 +  (243*Pi^4*x)/40 + (5423*x^2)/4 + (2027*Pi^2*x^2)/8 - (27*Pi^4*x^2)/40 -  (33*Pi^4)/(40*(1 + x)) + 6*Pi^2*d1(1 - x) - (67*Pi^2*DD(0, x))/4 +  (3*Pi^4*DD(0, x))/4 + 72*DD(1, x) + (603*DD(2, x))/2 -  (27*Pi^2*DD(2, x))/2 + (126*Pi^2 + (63*Pi^2)/x + 63*Pi^2*x + 63*Pi^2*x^2 -    (63*Pi^2)/(1 + x))*H(-1, -1, x) +  (513/2 - 45*Pi^2 + 765/(2*x) - (45*Pi^2)/(2*x) + (513*x)/2 - (45*Pi^2*x)/2 +    (765*x^2)/2 - (45*Pi^2*x^2)/2 + (45*Pi^2)/(2*(1 + x)))*H(-1, 0, x) +  (-9*Pi^2 - (63*Pi^2)/(2*x) - (171*Pi^2*x)/2 - (63*Pi^2*x^2)/2 +    (63*Pi^2)/(2*(1 + x)))*H(0, -1, x) +  (-9513/8 + 36*Pi^2 + (9*Pi^2)/(2*(1 - x)) - 201/(2*(-1 + x)) +    (9*Pi^2)/(-1 + x) + (1053*x)/8 - 36*Pi^2*x - (6081*x^2)/4 + 9*Pi^2*x^2 -    (9*Pi^2)/(2*(1 + x)))*H(0, 0, x) +  (-5085/4 + 18*Pi^2 + 201/(1 - x) + 201/(-1 + x) + (9*Pi^2)/(-1 + x) +    363/(4*x) - (18*Pi^2)/x - 201/(2*(-1 + x)*x) + (9*Pi^2)/(2*(-1 + x)*x) +    (999*x)/4 - 36*Pi^2*x - (603*x)/(2*(-1 + x)) + (27*Pi^2*x)/(2*(-1 + x)) -    (5679*x^2)/4 + 18*Pi^2*x^2 + (201*x^2)/(-1 + x) - (9*Pi^2*x^2)/(-1 + x) -    (201*x^3)/(2*(-1 + x)) + (9*Pi^2*x^3)/(2*(-1 + x)))*H(0, 1, x) +  (-1905/4 + 18*Pi^2 + 201/(1 - x) + 201/(-1 + x) + 483/x - (9*Pi^2)/x -    201/(2*(-1 + x)*x) + (9*Pi^2)/(2*(-1 + x)*x) + (1101*x)/4 - 9*Pi^2*x -    (603*x)/(2*(-1 + x)) + (27*Pi^2*x)/(2*(-1 + x)) - 483*x^2 + 9*Pi^2*x^2 +    (201*x^2)/(-1 + x) - (9*Pi^2*x^2)/(-1 + x) - (201*x^3)/(2*(-1 + x)) +    (9*Pi^2*x^3)/(2*(-1 + x)))*H(1, 0, x) +  (-1683/2 + 54*Pi^2 + 402/x - (27*Pi^2)/x + (477*x)/2 - 27*Pi^2*x - 402*x^2 +    27*Pi^2*x^2)*H(1, 1, x) + (-945/2 - 891/(2*x) - (945*x)/2 - (891*x^2)/2)*  H(-1, -1, 0, x) + (1593/4 + 1683/(4*x) + (1593*x)/4 + (1683*x^2)/4)*  H(-1, 0, 0, x) + (324 + 396/x + 324*x + 396*x^2)*H(-1, 0, 1, x) +  (297/2 + 297/(2*x) + 324*x + 297*x^2)*H(0, -1, 0, x) +  (-252 + 288*x - 396*x^2)*H(0, 0, 0, x) +  (-657/2 + 99/(2*x) + 549*x - 792*x^2)*H(0, 0, 1, x) +  (-423 + 693/(2*x) + (1071*x)/2 - 693*x^2)*H(0, 1, 0, x) +  (-549 + 396/x + 423*x - 792*x^2)*H(0, 1, 1, x) +  (-1593/4 + 1683/(4*x) + (1593*x)/4 - (1683*x^2)/4)*H(1, 0, 0, x) +  (-945/2 + 891/(2*x) + (945*x)/2 - (891*x^2)/2)*H(1, 0, 1, x) +  (-945/2 + 891/(2*x) + (945*x)/2 - (891*x^2)/2)*H(1, 1, 0, x) +  (648 + 324/x + 324*x + 324*x^2 - 324/(1 + x))*H(-1, -1, -1, 0, x) +  (-540 - 270/x - 270*x - 270*x^2 + 270/(1 + x))*H(-1, -1, 0, 0, x) +  (-432 - 216/x - 216*x - 216*x^2 + 216/(1 + x))*H(-1, -1, 0, 1, x) +  (-324 - 162/x - 162*x - 162*x^2 + 162/(1 + x))*H(-1, 0, -1, 0, x) +  (216 + 108/x + 108*x + 108*x^2 - 108/(1 + x))*H(-1, 0, 0, 0, x) +  (324 + 162/x + 162*x + 162*x^2 - 162/(1 + x))*H(-1, 0, 0, 1, x) +  (108 + 54/x + 54*x + 54*x^2 - 54/(1 + x))*H(-1, 0, 1, 0, x) +  (216 + 108/x + 108*x + 108*x^2 - 108/(1 + x))*H(-1, 0, 1, 1, x) +  (-108 - 162/x - 378*x - 162*x^2 + 162/(1 + x))*H(0, -1, -1, 0, x) +  (54 + 135/x + 351*x + 135*x^2 - 135/(1 + x))*H(0, -1, 0, 0, x) +  (108/x + 324*x + 108*x^2 - 108/(1 + x))*H(0, -1, 0, 1, x) +  (54/x + 162*x + 54*x^2 - 54/(1 + x))*H(0, 0, -1, 0, x) +  (-108 - 27/(-1 + x) + 216*x - 54*x^2 + 27/(1 + x))*H(0, 0, 0, 0, x) +  (-216 - 108/(-1 + x) + 54/x + 594*x - 162*x^2 + 54/(1 + x))*  H(0, 0, 0, 1, x) + (-189/(-1 + x) + 162/x + 594*x - 216*x^2 + 27/(1 + x))*  H(0, 0, 1, 0, x) + (54/(1 - x) - 216/(-1 + x) + 216/x + 864*x - 324*x^2 +    54/(1 + x))*H(0, 0, 1, 1, x) +  (-162 - 189/(-1 + x) + 189/x + 405*x - 189*x^2)*H(0, 1, 0, 0, x) +  (-432 + 54/(1 - x) - 270/(-1 + x) + 324/x + 540*x - 324*x^2)*  H(0, 1, 0, 1, x) + (-432 + 54/(1 - x) - 270/(-1 + x) + 324/x + 540*x -    324*x^2)*H(0, 1, 1, 0, x) + (-648 + 324/(1 - x) + 324/x + 324*x - 324*x^2)*  H(0, 1, 1, 1, x) + (-216 - 108/(-1 + x) + 108/x + 108*x - 108*x^2)*  H(1, 0, 0, 0, x) + (-540 + 54/(1 - x) - 216/(-1 + x) + 270/x + 270*x -    270*x^2)*H(1, 0, 0, 1, x) + (-648 + 54/(1 - x) - 270/(-1 + x) + 324/x +    324*x - 324*x^2)*H(1, 0, 1, 0, x) +  (-648 + 324/(1 - x) + 324/x + 324*x - 324*x^2)*H(1, 0, 1, 1, x) +  (-540 + 54/(1 - x) - 216/(-1 + x) + 270/x + 270*x - 270*x^2)*  H(1, 1, 0, 0, x) + (-648 + 324/(1 - x) + 324/x + 324*x - 324*x^2)*  H(1, 1, 0, 1, x) + (-648 + 324/(1 - x) + 324/x + 324*x - 324*x^2)*  H(1, 1, 1, 0, x) + (1017*Zeta(3))/4 + (891*Zeta(3))/(2*x) +  (2043*x*Zeta(3))/4 + (1287*x^2*Zeta(3))/2 + 201*d1(1 - x)*Zeta(3) -  (9*Pi^2*d1(1 - x)*Zeta(3))/4 + 81*DD(1, x)*Zeta(3) +  H(1, x)*(4203/8 + (315*Pi^2)/8 - 5781/(8*x) - (297*Pi^2)/(8*x) -    (3735*x)/8 - (315*Pi^2*x)/8 + (5889*x^2)/8 + (297*Pi^2*x^2)/8 -    54*Zeta(3) - (108*Zeta(3))/(-1 + x) + (27*Zeta(3))/x + 27*x*Zeta(3) -    27*x^2*Zeta(3)) + H(0, x)*(-4917/8 + (69*Pi^2)/4 - 72/(-1 + x) -    1499/(4*x) + (33*Pi^2)/(2*x) + 36/((-1 + x)*x) + 39*x - 21*Pi^2*x +    (108*x)/(-1 + x) - (3581*x^2)/8 + 66*Pi^2*x^2 - (72*x^2)/(-1 + x) +    (36*x^3)/(-1 + x) + 135*Zeta(3) - (108*Zeta(3))/(-1 + x) +    (297*Zeta(3))/(2*x) + (81*Zeta(3))/(2*(-1 + x)*x) - (27*x*Zeta(3))/2 +    (243*x*Zeta(3))/(2*(-1 + x)) + (189*x^2*Zeta(3))/2 -    (81*x^2*Zeta(3))/(-1 + x) + (81*x^3*Zeta(3))/(2*(-1 + x)) -    (243*Zeta(3))/(2*(1 + x))) + H(-1, x)*((-747*Pi^2)/8 - (825*Pi^2)/(8*x) -    (747*Pi^2*x)/8 - (825*Pi^2*x^2)/8 - 756*Zeta(3) - (378*Zeta(3))/x -    378*x*Zeta(3) - 378*x^2*Zeta(3) + (378*Zeta(3))/(1 + x)) +  L*(1617/4 + (129*Pi^2)/4 - 1643/(4*x) + (33*Pi^2)/(2*x) - (1473*x)/4 +    (21*Pi^2*x)/4 + (1643*x^2)/4 + (99*Pi^2*x^2)/2 + (67*Pi^2*d1(1 - x))/4 -    (3*Pi^4*d1(1 - x))/4 - 36*DD(0, x) - 201*DD(1, x) + 9*Pi^2*DD(1, x) +    (-36*Pi^2 - (18*Pi^2)/x - 18*Pi^2*x - 18*Pi^2*x^2 + (18*Pi^2)/(1 + x))*    H(-1, x) + (-621 + 201/(2*(1 - x)) - (9*Pi^2)/(2*(1 - x)) +      (9*Pi^2)/(2*(-1 + x)) + (441*x)/4 - 18*Pi^2*x - (1329*x^2)/2 +      18*Pi^2*x^2 - (9*Pi^2)/(1 + x))*H(0, x) +    (-879/4 + 18*Pi^2 + 201/(2*x) - (9*Pi^2)/x + (75*x)/4 - 9*Pi^2*x -      (201*x^2)/2 + 9*Pi^2*x^2)*H(1, x) + (162 + 198/x + 162*x + 198*x^2)*    H(-1, 0, x) + (-261/2 + 153*x - 297*x^2)*H(0, 0, x) +    (-387/2 + 99/x + (261*x)/2 - 297*x^2)*H(0, 1, x) +    (-162 + 198/x + 162*x - 198*x^2)*H(1, 0, x) +    (-216 - 108/x - 108*x - 108*x^2 + 108/(1 + x))*H(-1, -1, 0, x) +    (162 + 81/x + 81*x + 81*x^2 - 81/(1 + x))*H(-1, 0, 0, x) +    (108 + 54/x + 54*x + 54*x^2 - 54/(1 + x))*H(-1, 0, 1, x) +    (54/x + 162*x + 54*x^2 - 54/(1 + x))*H(0, -1, 0, x) +    (-108 - 27/(-1 + x) + 216*x - 54*x^2 + 27/(1 + x))*H(0, 0, 0, x) +    (27/(1 - x) - 54/(-1 + x) + 54/x + 270*x - 108*x^2 + 27/(1 + x))*    H(0, 0, 1, x) + (-108 + 27/(1 - x) - 81/(-1 + x) + 108/x + 216*x -      108*x^2)*H(0, 1, 0, x) + (-216 + 108/(1 - x) + 108/x + 108*x - 108*x^2)*    H(0, 1, 1, x) + (-162 + 27/(1 - x) - 54/(-1 + x) + 81/x + 81*x - 81*x^2)*    H(1, 0, 0, x) + (-216 + 108/(1 - x) + 108/x + 108*x - 108*x^2)*    H(1, 0, 1, x) + (-216 + 108/(1 - x) + 108/x + 108*x - 108*x^2)*    H(1, 1, 0, x) - (54*Zeta(3))/(-1 + x) + (108*Zeta(3))/x + 270*x*Zeta(3) +    81*x^2*Zeta(3) - (189*Zeta(3))/(2*(1 + x)) - (81*DD(0, x)*Zeta(3))/2 +    NF*(551/12 + (3*Pi^2)/2 - 943/(36*x) - (1031*x)/12 + (13*Pi^2*x)/6 +      (2239*x^2)/36 - (5*Pi^2*d1(1 - x))/6 + 4*DD(0, x) + 10*DD(1, x) +      (14 + (2*Pi^2)/3 - 5/(1 - x) - 61/(6*x) - (43*x)/2 + (2*Pi^2*x)/3 +        5*x^2)*H(0, x) + (17/2 - 91/(6*x) - (13*x)/2 + (139*x^2)/6)*H(1, x) +      (7 - 28*x)*H(0, 0, x) + (-9 - 13*x)*H(0, 1, x) +      (4 - 8*x)*H(0, 0, 0, x) + (-4 - 4*x)*H(0, 0, 1, x) + 4*Zeta(3) +      4*x*Zeta(3))) + NF*(20189/144 - (41*Pi^2)/6 - Pi^4/5 - 7427/(144*x) +    (5*Pi^2)/(6*x) - (33077*x)/144 + (15*Pi^2*x)/2 + (Pi^4*x)/15 +    (20315*x^2)/144 + (32*Pi^2*x^2)/9 - (2*Pi^2*d1(1 - x))/3 +    (5*Pi^2*DD(0, x))/6 - 8*DD(1, x) - 15*DD(2, x) +    (1267/12 - 2051/(36*x) - (2227*x)/12 + (4643*x^2)/36)*H(1, x) +    (107/4 - (8*Pi^2)/3 + 5/(-1 + x) - 61/(6*x) - (145*x)/4 + (4*Pi^2*x)/3 +      5*x^2)*H(0, 0, x) + (28 - 10/(1 - x) - 10/(-1 + x) - 61/(3*x) +      5/((-1 + x)*x) - 43*x + (15*x)/(-1 + x) + 10*x^2 - (10*x^2)/(-1 + x) +      (5*x^3)/(-1 + x))*H(0, 1, x) + (17/2 - 10/(1 - x) - 10/(-1 + x) -      91/(6*x) + 5/((-1 + x)*x) - (13*x)/2 + (15*x)/(-1 + x) + (139*x^2)/6 -      (10*x^2)/(-1 + x) + (5*x^3)/(-1 + x))*H(1, 0, x) +    (37 - 121/(3*x) - 23*x + (169*x^2)/3)*H(1, 1, x) +    (12 - 33*x)*H(0, 0, 0, x) + (14 - 56*x)*H(0, 0, 1, x) +    (-9 - 13*x)*H(0, 1, 0, x) + (-18 - 26*x)*H(0, 1, 1, x) +    (4 - 8*x)*H(0, 0, 0, 0, x) + (8 - 16*x)*H(0, 0, 0, 1, x) +    (-4 - 4*x)*H(0, 0, 1, 0, x) + (-8 - 8*x)*H(0, 0, 1, 1, x) - 14*Zeta(3) +    56*x*Zeta(3) - 10*d1(1 - x)*Zeta(3) +    H(0, x)*(257/3 - (16*Pi^2)/3 + 8/(-1 + x) - 167/(8*x) - 4/((-1 + x)*x) -      (1331*x)/12 + 5*Pi^2*x - (12*x)/(-1 + x) + (6295*x^2)/72 +      (8*x^2)/(-1 + x) - (4*x^3)/(-1 + x) - 8*Zeta(3) + 16*x*Zeta(3))) +  e*(940465/192 + (3925*Pi^2)/8 + (561*Pi^4)/160 - (3*Pi^4)/(4*(-1 + x)) -    346589/(64*x) + (929*Pi^2)/(4*x) + (1043*Pi^4)/(160*x) - (687553*x)/192 -    (229*Pi^2*x)/4 + (159*Pi^4*x)/8 + (265501*x^2)/64 + (10393*Pi^2*x^2)/24 -    (511*Pi^4*x^2)/40 + (9*Pi^2)/(4*(1 + x)) - (33*Pi^4)/(40*(1 + x)) -    18*d1(1 - x) + 6*Pi^2*d1(1 - x) + (67*Pi^4*d1(1 - x))/240 -    (Pi^6*d1(1 - x))/80 - (201*DD(0, x))/4 - (11*Pi^2*DD(0, x))/2 +    (3*Pi^4*DD(0, x))/4 + 72*DD(1, x) + (469*Pi^2*DD(1, x))/4 -    (21*Pi^4*DD(1, x))/4 + (459*DD(2, x))/2 - (27*Pi^2*DD(2, x))/2 -    268*DD(3, x) + 12*Pi^2*DD(3, x) + (-360*Pi^2 - (180*Pi^2)/x - 180*Pi^2*x -      180*Pi^2*x^2 + (180*Pi^2)/(1 + x))*H(-1, -1, -1, x) +    (-1233 + 234*Pi^2 - 1311/x + (117*Pi^2)/x - 1233*x + 117*Pi^2*x -      1311*x^2 + 117*Pi^2*x^2 - (117*Pi^2)/(1 + x))*H(-1, -1, 0, x) +    (180*Pi^2 + (90*Pi^2)/x + 90*Pi^2*x + 90*Pi^2*x^2 - (90*Pi^2)/(1 + x))*    H(-1, 0, -1, x) + (1035 - (171*Pi^2)/2 + 1236/x - (171*Pi^2)/(4*x) +      1035*x - (171*Pi^2*x)/4 + 1236*x^2 - (171*Pi^2*x^2)/4 +      (171*Pi^2)/(4*(1 + x)))*H(-1, 0, 0, x) +    (837 - 27*Pi^2 + 1161/x - (27*Pi^2)/(2*x) + 837*x - (27*Pi^2*x)/2 +      1161*x^2 - (27*Pi^2*x^2)/2 + (27*Pi^2)/(2*(1 + x)))*H(-1, 0, 1, x) +    (72*Pi^2 + (90*Pi^2)/x + 198*Pi^2*x + 90*Pi^2*x^2 - (90*Pi^2)/(1 + x))*    H(0, -1, -1, x) + (1899/4 - 36*Pi^2 + 1761/(4*x) - (117*Pi^2)/(2*x) +      (3033*x)/4 - (279*Pi^2*x)/2 + (3483*x^2)/4 - (117*Pi^2*x^2)/2 +      (117*Pi^2)/(2*(1 + x)))*H(0, -1, 0, x) +    (-9*Pi^2 - (63*Pi^2)/(2*x) - (171*Pi^2*x)/2 - (63*Pi^2*x^2)/2 +      (63*Pi^2)/(2*(1 + x)))*H(0, 0, -1, x) +    (-12627/8 + 27*Pi^2 - 201/(2*(-1 + x)) + (45*Pi^2)/(4*(-1 + x)) +      (3897*x)/8 - 54*Pi^2*x - (4215*x^2)/2 + (45*Pi^2*x^2)/2 -      (45*Pi^2)/(4*(1 + x)))*H(0, 0, 0, x) +    (-11223/4 - (27*Pi^2)/(4*(1 - x)) + (99*Pi^2)/(2*(-1 + x)) + 99/(2*x) -      (117*Pi^2)/(2*x) - 201/(2*(-1 + x)*x) + (9*Pi^2)/(2*(-1 + x)*x) +      (4077*x)/4 - (405*Pi^2*x)/2 - (603*x)/(2*(-1 + x)) +      (27*Pi^2*x)/(2*(-1 + x)) - (8229*x^2)/2 + 72*Pi^2*x^2 +      (201*x^2)/(-1 + x) - (9*Pi^2*x^2)/(-1 + x) - (201*x^3)/(2*(-1 + x)) +      (9*Pi^2*x^3)/(2*(-1 + x)) - (27*Pi^2)/(4*(1 + x)))*H(0, 0, 1, x) +    (-9003/4 + 72*Pi^2 - (27*Pi^2)/(4*(1 - x)) - 201/(2*(-1 + x)) +      (171*Pi^2)/(4*(-1 + x)) + 3681/(4*x) - (117*Pi^2)/(2*x) -      201/(2*(-1 + x)*x) + (9*Pi^2)/(2*(-1 + x)*x) + (5397*x)/4 -      (207*Pi^2*x)/2 - (603*x)/(2*(-1 + x)) + (27*Pi^2*x)/(2*(-1 + x)) -      (11511*x^2)/4 + (117*Pi^2*x^2)/2 + (201*x^2)/(-1 + x) -      (9*Pi^2*x^2)/(-1 + x) - (201*x^3)/(2*(-1 + x)) +      (9*Pi^2*x^3)/(2*(-1 + x)))*H(0, 1, 0, x) +    (-3150 + 126*Pi^2 + 402/(1 - x) - (45*Pi^2)/(1 - x) + 804/(-1 + x) +      759/x - (81*Pi^2)/x - 402/((-1 + x)*x) + (18*Pi^2)/((-1 + x)*x) +      981*x - 117*Pi^2*x - (1206*x)/(-1 + x) + (54*Pi^2*x)/(-1 + x) -      3813*x^2 + 81*Pi^2*x^2 + (804*x^2)/(-1 + x) - (36*Pi^2*x^2)/(-1 + x) -      (402*x^3)/(-1 + x) + (18*Pi^2*x^3)/(-1 + x))*H(0, 1, 1, x) +    (-5019/4 + (117*Pi^2)/2 - (27*Pi^2)/(4*(1 - x)) + (27*Pi^2)/(2*(-1 + x)) +      2673/(2*x) - (117*Pi^2)/(4*x) - 201/(2*(-1 + x)*x) +      (9*Pi^2)/(2*(-1 + x)*x) + (4215*x)/4 - (117*Pi^2*x)/4 -      (603*x)/(2*(-1 + x)) + (27*Pi^2*x)/(2*(-1 + x)) - (2673*x^2)/2 +      (117*Pi^2*x^2)/4 + (201*x^2)/(-1 + x) - (9*Pi^2*x^2)/(-1 + x) -      (201*x^3)/(2*(-1 + x)) + (9*Pi^2*x^3)/(2*(-1 + x)))*H(1, 0, 0, x) +    (-3345/2 + 162*Pi^2 + 402/(1 - x) - (45*Pi^2)/(1 - x) + 804/(-1 + x) +      1512/x - (81*Pi^2)/x - 402/((-1 + x)*x) + (18*Pi^2)/((-1 + x)*x) +      (2541*x)/2 - 81*Pi^2*x - (1206*x)/(-1 + x) + (54*Pi^2*x)/(-1 + x) -      1512*x^2 + 81*Pi^2*x^2 + (804*x^2)/(-1 + x) - (36*Pi^2*x^2)/(-1 + x) -      (402*x^3)/(-1 + x) + (18*Pi^2*x^3)/(-1 + x))*H(1, 0, 1, x) +    (-3345/2 + 126*Pi^2 + 402/(1 - x) - (45*Pi^2)/(1 - x) + 804/(-1 + x) -      (18*Pi^2)/(-1 + x) + 1512/x - (63*Pi^2)/x - 402/((-1 + x)*x) +      (18*Pi^2)/((-1 + x)*x) + (2541*x)/2 - 63*Pi^2*x - (1206*x)/(-1 + x) +      (54*Pi^2*x)/(-1 + x) - 1512*x^2 + 63*Pi^2*x^2 + (804*x^2)/(-1 + x) -      (36*Pi^2*x^2)/(-1 + x) - (402*x^3)/(-1 + x) + (18*Pi^2*x^3)/(-1 + x))*    H(1, 1, 0, x) + (-2487 + 144*Pi^2 + 1206/x - (72*Pi^2)/x + 879*x -      72*Pi^2*x - 1206*x^2 + 72*Pi^2*x^2)*H(1, 1, 1, x) +    (1890 + 1314/x + 1566*x + 1314*x^2 - 324/(1 + x))*H(-1, -1, -1, 0, x) +    (-3267/2 - 2421/(2*x) - (2727*x)/2 - (2421*x^2)/2 + 270/(1 + x))*    H(-1, -1, 0, 0, x) + (-1377 - 1107/x - 1161*x - 1107*x^2 + 216/(1 + x))*    H(-1, -1, 0, 1, x) + (-945 - 657/x - 783*x - 657*x^2 + 162/(1 + x))*    H(-1, 0, -1, 0, x) + (1377/2 + 1107/(2*x) + (1161*x)/2 + (1107*x^2)/2 -      108/(1 + x))*H(-1, 0, 0, 0, x) +    (2241/2 + 2007/(2*x) + (1917*x)/2 + (2007*x^2)/2 - 162/(1 + x))*    H(-1, 0, 0, 1, x) + (432 + 450/x + 378*x + 450*x^2 - 54/(1 + x))*    H(-1, 0, 1, 0, x) + (864 + 900/x + 756*x + 900*x^2 - 108/(1 + x))*    H(-1, 0, 1, 1, x) + (-1107/2 - 1017/(2*x) - (2349*x)/2 - (1611*x^2)/2 +      162/(1 + x))*H(0, -1, -1, 0, x) +    (1701/4 + 1827/(4*x) + (4293*x)/4 + (3015*x^2)/4 - 135/(1 + x))*    H(0, -1, 0, 0, x) + (297 + 405/x + 972*x + 702*x^2 - 108/(1 + x))*    H(0, -1, 0, 1, x) + (297/2 + 405/(2*x) + 486*x + 351*x^2 - 54/(1 + x))*    H(0, 0, -1, 0, x) + (-360 - 27/(-1 + x) + 504*x - 450*x^2 + 27/(1 + x))*    H(0, 0, 0, 0, x) + (-1575/2 - 108/(-1 + x) + 207/(2*x) + 1413*x -      1152*x^2 + 54/(1 + x))*H(0, 0, 0, 1, x) +    (-1089/2 - 189/(-1 + x) + 819/(2*x) + 1710*x - 1503*x^2 + 27/(1 + x))*    H(0, 0, 1, 0, x) + (-792 + 54/(1 - x) - 216/(-1 + x) + 414/x + 2448*x -      2304*x^2 + 54/(1 + x))*H(0, 0, 1, 1, x) +    (-3231/4 - 189/(-1 + x) + 2835/(4*x) + (5355*x)/4 - (4815*x^2)/4)*    H(0, 1, 0, 0, x) + (-3177/2 + 54/(1 - x) - 270/(-1 + x) + 2529/(2*x) +      (3843*x)/2 - (3915*x^2)/2)*H(0, 1, 0, 1, x) +    (-3177/2 + 54/(1 - x) - 270/(-1 + x) + 2529/(2*x) + (3843*x)/2 -      (3915*x^2)/2)*H(0, 1, 1, 0, x) +    (-2070 + 324/(1 - x) + 1512/x + 1494*x - 2304*x^2)*H(0, 1, 1, 1, x) +    (-1377/2 - 108/(-1 + x) + 1107/(2*x) + (1161*x)/2 - (1107*x^2)/2)*    H(1, 0, 0, 0, x) + (-3267/2 + 54/(1 - x) - 216/(-1 + x) + 2421/(2*x) +      (2727*x)/2 - (2421*x^2)/2)*H(1, 0, 0, 1, x) +    (-1890 + 54/(1 - x) - 270/(-1 + x) + 1314/x + 1566*x - 1314*x^2)*    H(1, 0, 1, 0, x) + (-1890 + 324/(1 - x) + 1314/x + 1566*x - 1314*x^2)*    H(1, 0, 1, 1, x) + (-3267/2 + 54/(1 - x) - 216/(-1 + x) + 2421/(2*x) +      (2727*x)/2 - (2421*x^2)/2)*H(1, 1, 0, 0, x) +    (-1890 + 324/(1 - x) + 1314/x + 1566*x - 1314*x^2)*H(1, 1, 0, 1, x) +    (-1890 + 324/(1 - x) + 1314/x + 1566*x - 1314*x^2)*H(1, 1, 1, 0, x) +    (-1728 - 864/x - 864*x - 864*x^2 + 864/(1 + x))*H(-1, -1, -1, -1, 0, x) +    (1512 + 756/x + 756*x + 756*x^2 - 756/(1 + x))*H(-1, -1, -1, 0, 0, x) +    (1296 + 648/x + 648*x + 648*x^2 - 648/(1 + x))*H(-1, -1, -1, 0, 1, x) +    (864 + 432/x + 432*x + 432*x^2 - 432/(1 + x))*H(-1, -1, 0, -1, 0, x) +    (-648 - 324/x - 324*x - 324*x^2 + 324/(1 + x))*H(-1, -1, 0, 0, 0, x) +    (-1080 - 540/x - 540*x - 540*x^2 + 540/(1 + x))*H(-1, -1, 0, 0, 1, x) +    (-432 - 216/x - 216*x - 216*x^2 + 216/(1 + x))*H(-1, -1, 0, 1, 0, x) +    (-864 - 432/x - 432*x - 432*x^2 + 432/(1 + x))*H(-1, -1, 0, 1, 1, x) +    (864 + 432/x + 432*x + 432*x^2 - 432/(1 + x))*H(-1, 0, -1, -1, 0, x) +    (-756 - 378/x - 378*x - 378*x^2 + 378/(1 + x))*H(-1, 0, -1, 0, 0, x) +    (-648 - 324/x - 324*x - 324*x^2 + 324/(1 + x))*H(-1, 0, -1, 0, 1, x) +    (-324 - 162/x - 162*x - 162*x^2 + 162/(1 + x))*H(-1, 0, 0, -1, 0, x) +    (216 + 108/x + 108*x + 108*x^2 - 108/(1 + x))*H(-1, 0, 0, 0, 0, x) +    (432 + 216/x + 216*x + 216*x^2 - 216/(1 + x))*H(-1, 0, 0, 0, 1, x) +    (324 + 162/x + 162*x + 162*x^2 - 162/(1 + x))*H(-1, 0, 0, 1, 0, x) +    (648 + 324/x + 324*x + 324*x^2 - 324/(1 + x))*H(-1, 0, 0, 1, 1, x) +    (108 + 54/x + 54*x + 54*x^2 - 54/(1 + x))*H(-1, 0, 1, 0, 0, x) +    (216 + 108/x + 108*x + 108*x^2 - 108/(1 + x))*H(-1, 0, 1, 0, 1, x) +    (216 + 108/x + 108*x + 108*x^2 - 108/(1 + x))*H(-1, 0, 1, 1, 0, x) +    (432 + 216/x + 216*x + 216*x^2 - 216/(1 + x))*H(-1, 0, 1, 1, 1, x) +    (432 + 432/x + 864*x + 432*x^2 - 432/(1 + x))*H(0, -1, -1, -1, 0, x) +    (-324 - 378/x - 810*x - 378*x^2 + 378/(1 + x))*H(0, -1, -1, 0, 0, x) +    (-216 - 324/x - 756*x - 324*x^2 + 324/(1 + x))*H(0, -1, -1, 0, 1, x) +    (-216 - 216/x - 432*x - 216*x^2 + 216/(1 + x))*H(0, -1, 0, -1, 0, x) +    (108 + 162/x + 378*x + 162*x^2 - 162/(1 + x))*H(0, -1, 0, 0, 0, x) +    (108 + 270/x + 702*x + 270*x^2 - 270/(1 + x))*H(0, -1, 0, 0, 1, x) +    (108/x + 324*x + 108*x^2 - 108/(1 + x))*H(0, -1, 0, 1, 0, x) +    (216/x + 648*x + 216*x^2 - 216/(1 + x))*H(0, -1, 0, 1, 1, x) +    (-108 - 162/x - 378*x - 162*x^2 + 162/(1 + x))*H(0, 0, -1, -1, 0, x) +    (54 + 135/x + 351*x + 135*x^2 - 135/(1 + x))*H(0, 0, -1, 0, 0, x) +    (108/x + 324*x + 108*x^2 - 108/(1 + x))*H(0, 0, -1, 0, 1, x) +    (54/x + 162*x + 54*x^2 - 54/(1 + x))*H(0, 0, 0, -1, 0, x) +    (-108 - 27/(-1 + x) + 216*x - 54*x^2 + 27/(1 + x))*H(0, 0, 0, 0, 0, x) +    (-216 - 108/(-1 + x) + 54/x + 594*x - 162*x^2 + 54/(1 + x))*    H(0, 0, 0, 0, 1, x) + (-216 - 216/(-1 + x) + 162/x + 918*x - 270*x^2 +      54/(1 + x))*H(0, 0, 0, 1, 0, x) +    (-432 - 324/(-1 + x) + 216/x + 1512*x - 432*x^2 + 108/(1 + x))*    H(0, 0, 0, 1, 1, x) + (-54 - 270/(-1 + x) + 243/x + 783*x - 297*x^2 +      27/(1 + x))*H(0, 0, 1, 0, 0, x) +    (-108 - 540/(-1 + x) + 486/x + 1566*x - 594*x^2 + 54/(1 + x))*    H(0, 0, 1, 0, 1, x) + (-108 - 540/(-1 + x) + 486/x + 1566*x - 594*x^2 +      54/(1 + x))*H(0, 0, 1, 1, 0, x) +    (108/(1 - x) - 648/(-1 + x) + 648/x + 2376*x - 864*x^2 + 108/(1 + x))*    H(0, 0, 1, 1, 1, x) + (-216 - 216/(-1 + x) + 216/x + 432*x - 216*x^2)*    H(0, 1, 0, 0, 0, x) + (-648 - 540/(-1 + x) + 540/x + 972*x - 540*x^2)*    H(0, 1, 0, 0, 1, x) + (-864 - 648/(-1 + x) + 648/x + 1080*x - 648*x^2)*    H(0, 1, 0, 1, 0, x) + (-1296 + 108/(1 - x) - 756/(-1 + x) + 864/x +      1296*x - 864*x^2)*H(0, 1, 0, 1, 1, x) +    (-648 - 540/(-1 + x) + 540/x + 972*x - 540*x^2)*H(0, 1, 1, 0, 0, x) +    (-1296 + 108/(1 - x) - 756/(-1 + x) + 864/x + 1296*x - 864*x^2)*    H(0, 1, 1, 0, 1, x) + (-1296 + 108/(1 - x) - 756/(-1 + x) + 864/x +      1296*x - 864*x^2)*H(0, 1, 1, 1, 0, x) +    (-1728 + 864/(1 - x) + 864/x + 864*x - 864*x^2)*H(0, 1, 1, 1, 1, x) +    (-216 - 108/(-1 + x) + 108/x + 108*x - 108*x^2)*H(1, 0, 0, 0, 0, x) +    (-648 - 324/(-1 + x) + 324/x + 324*x - 324*x^2)*H(1, 0, 0, 0, 1, x) +    (-1080 - 540/(-1 + x) + 540/x + 540*x - 540*x^2)*H(1, 0, 0, 1, 0, x) +    (-1512 + 108/(1 - x) - 648/(-1 + x) + 756/x + 756*x - 756*x^2)*    H(1, 0, 0, 1, 1, x) + (-1080 - 540/(-1 + x) + 540/x + 540*x - 540*x^2)*    H(1, 0, 1, 0, 0, x) + (-1728 + 108/(1 - x) - 756/(-1 + x) + 864/x +      864*x - 864*x^2)*H(1, 0, 1, 0, 1, x) +    (-1728 + 108/(1 - x) - 756/(-1 + x) + 864/x + 864*x - 864*x^2)*    H(1, 0, 1, 1, 0, x) + (-1728 + 864/(1 - x) + 864/x + 864*x - 864*x^2)*    H(1, 0, 1, 1, 1, x) + (-648 - 324/(-1 + x) + 324/x + 324*x - 324*x^2)*    H(1, 1, 0, 0, 0, x) + (-1512 + 108/(1 - x) - 648/(-1 + x) + 756/x +      756*x - 756*x^2)*H(1, 1, 0, 0, 1, x) +    (-1728 + 108/(1 - x) - 756/(-1 + x) + 864/x + 864*x - 864*x^2)*    H(1, 1, 0, 1, 0, x) + (-1728 + 864/(1 - x) + 864/x + 864*x - 864*x^2)*    H(1, 1, 0, 1, 1, x) + (-1512 + 108/(1 - x) - 648/(-1 + x) + 756/x +      756*x - 756*x^2)*H(1, 1, 1, 0, 0, x) +    (-1728 + 864/(1 - x) + 864/x + 864*x - 864*x^2)*H(1, 1, 1, 0, 1, x) +    (-1728 + 864/(1 - x) + 864/x + 864*x - 864*x^2)*H(1, 1, 1, 1, 0, x) +    (22005*Zeta(3))/8 - 18*Pi^2*Zeta(3) - (201*Zeta(3))/(-1 + x) +    (81*Pi^2*Zeta(3))/(2*(-1 + x)) + (10527*Zeta(3))/(8*x) -    (54*Pi^2*Zeta(3))/x + (10035*x*Zeta(3))/8 + (27*Pi^2*x*Zeta(3))/2 +    (30237*x^2*Zeta(3))/8 - (117*Pi^2*x^2*Zeta(3))/4 +    (333*Pi^2*Zeta(3))/(8*(1 + x)) + (723*d1(1 - x)*Zeta(3))/4 -    (9*Pi^2*d1(1 - x)*Zeta(3))/4 - 402*DD(0, x)*Zeta(3) +    (225*Pi^2*DD(0, x)*Zeta(3))/8 + 81*DD(1, x)*Zeta(3) -    81*DD(2, x)*Zeta(3) + H(1, 1, x)*(-357 + (315*Pi^2)/2 - 1691/(2*x) -      (219*Pi^2)/(2*x) - 156*x - (261*Pi^2*x)/2 + (1799*x^2)/2 +      (219*Pi^2*x^2)/2 - 108*Zeta(3) - (216*Zeta(3))/(-1 + x) +      (54*Zeta(3))/x + 54*x*Zeta(3) - 54*x^2*Zeta(3)) +    H(1, x)*(11353/4 + (4667*Pi^2)/16 - (27*Pi^4)/2 - (3*Pi^4)/(2*(-1 + x)) -      43069/(12*x) - (1611*Pi^2)/(8*x) + (27*Pi^4)/(4*x) - (9427*x)/4 -      (2791*Pi^2*x)/16 + (27*Pi^4*x)/4 + (38155*x^2)/12 + (1611*Pi^2*x^2)/8 -      (27*Pi^4*x^2)/4 - (513*Zeta(3))/4 - (108*Zeta(3))/(-1 + x) +      (207*Zeta(3))/(4*x) + (405*x*Zeta(3))/4 - (207*x^2*Zeta(3))/4) +    H(0, 1, x)*(-9783/4 + (1161*Pi^2)/8 + 174/(1 - x) + 851/(2*(-1 + x)) -      (15*Pi^2)/(2*(-1 + x)) - 688/x - (267*Pi^2)/(2*x) - 965/(8*(-1 + x)*x) +      (69*Pi^2)/(8*(-1 + x)*x) + (573*x)/2 - (1413*Pi^2*x)/8 -      (2553*x)/(4*(-1 + x)) + (153*Pi^2*x)/(4*(-1 + x)) - (9089*x^2)/4 +      (831*Pi^2*x^2)/4 + (851*x^2)/(2*(-1 + x)) - (51*Pi^2*x^2)/(2*(-1 + x)) +      (72*x^3)/(-1 + x) - (1541*x^3)/(4*(-2 + 2*x)) +      (69*Pi^2*x^3)/(4*(-2 + 2*x)) - (162*Zeta(3))/(-1 + x) +      (81*Zeta(3))/((-1 + x)*x) + (243*x*Zeta(3))/(-1 + x) -      (162*x^2*Zeta(3))/(-1 + x) + (81*x^3*Zeta(3))/(-1 + x)) +    H(1, 0, x)*(-3309/8 + (981*Pi^2)/8 + 174/(1 - x) + 851/(2*(-1 + x)) -      (33*Pi^2)/(2*(-1 + x)) + 3905/(8*x) - (831*Pi^2)/(8*x) -      965/(8*(-1 + x)*x) + (69*Pi^2)/(8*(-1 + x)*x) + (1701*x)/8 -      (909*Pi^2*x)/8 - (2553*x)/(4*(-1 + x)) + (153*Pi^2*x)/(4*(-1 + x)) -      (3689*x^2)/8 + (831*Pi^2*x^2)/8 + (851*x^2)/(2*(-1 + x)) -      (51*Pi^2*x^2)/(2*(-1 + x)) + (72*x^3)/(-1 + x) -      (1541*x^3)/(4*(-2 + 2*x)) + (69*Pi^2*x^3)/(4*(-2 + 2*x)) - 216*Zeta(3) -      (270*Zeta(3))/(-1 + x) + (108*Zeta(3))/x + (81*Zeta(3))/((-1 + x)*x) +      108*x*Zeta(3) + (243*x*Zeta(3))/(-1 + x) - 108*x^2*Zeta(3) -      (162*x^2*Zeta(3))/(-1 + x) + (81*x^3*Zeta(3))/(-1 + x)) +    H(-1, -1, x)*(387*Pi^2 + (294*Pi^2)/x + 324*Pi^2*x + 294*Pi^2*x^2 -      (63*Pi^2)/(1 + x) + 2268*Zeta(3) + (1134*Zeta(3))/x + 1134*x*Zeta(3) +      1134*x^2*Zeta(3) - (1134*Zeta(3))/(1 + x)) +    H(0, 0, x)*(-49143/16 + (963*Pi^2)/8 - 27/(2*(1 - x)) +      (9*Pi^2)/(2*(1 - x)) - 345/(2*(-1 + x)) + (9*Pi^2)/(-1 + x) -      1499/(4*x) + (33*Pi^2)/(2*x) + 36/((-1 + x)*x) + (633*x)/16 -      (423*Pi^2*x)/4 + (108*x)/(-1 + x) - (29077*x^2)/8 + (597*Pi^2*x^2)/4 -      (72*x^2)/(-1 + x) + (36*x^3)/(-1 + x) - 27/(2*(1 + x)) -      (9*Pi^2)/(2*(1 + x)) + 135*Zeta(3) - (135*Zeta(3))/(-1 + x) +      (297*Zeta(3))/(2*x) + (81*Zeta(3))/(2*(-1 + x)*x) + (189*x*Zeta(3))/2 +      (243*x*Zeta(3))/(2*(-1 + x)) + (81*x^2*Zeta(3))/2 -      (81*x^2*Zeta(3))/(-1 + x) + (81*x^3*Zeta(3))/(2*(-1 + x)) -      (189*Zeta(3))/(2*(1 + x))) + H(-1, x)*((-969*Pi^2)/4 + (39*Pi^4)/20 -      (1211*Pi^2)/(4*x) + (39*Pi^4)/(40*x) - (969*Pi^2*x)/4 + (39*Pi^4*x)/40 -      (1211*Pi^2*x^2)/4 + (39*Pi^4*x^2)/40 - (39*Pi^4)/(40*(1 + x)) -      (9639*Zeta(3))/4 - (7749*Zeta(3))/(4*x) - (8127*x*Zeta(3))/4 -      (7749*x^2*Zeta(3))/4 + (378*Zeta(3))/(1 + x)) +    H(-1, 0, x)*(1137/2 - 216*Pi^2 + 2063/(2*x) - (375*Pi^2)/(2*x) +      (1191*x)/2 - (387*Pi^2*x)/2 + (2063*x^2)/2 - (375*Pi^2*x^2)/2 +      27/(1 + x) + (45*Pi^2)/(2*(1 + x)) - 756*Zeta(3) - (378*Zeta(3))/x -      378*x*Zeta(3) - 378*x^2*Zeta(3) + (378*Zeta(3))/(1 + x)) +    H(0, -1, x)*((-765*Pi^2)/8 - (879*Pi^2)/(8*x) - (2079*Pi^2*x)/8 -      (1473*Pi^2*x^2)/8 + (63*Pi^2)/(2*(1 + x)) - 378*Zeta(3) -      (567*Zeta(3))/x - 1323*x*Zeta(3) - 567*x^2*Zeta(3) +      (567*Zeta(3))/(1 + x)) + H(0, x)*(-18273/32 + (3295*Pi^2)/8 -      (51*Pi^4)/10 - (201*Pi^2)/(8*(1 - x)) + (9*Pi^4)/(8*(1 - x)) -      204/(-1 + x) + (67*Pi^2)/(4*(-1 + x)) - (63*Pi^4)/(40*(-1 + x)) -      1828/x + (387*Pi^2)/(8*x) + (93*Pi^4)/(40*x) + 69/((-1 + x)*x) -      (13549*x)/32 - (553*Pi^2*x)/16 + (99*Pi^4*x)/8 + (306*x)/(-1 + x) +      (8303*x^2)/24 + (4649*Pi^2*x^2)/8 - (123*Pi^4*x^2)/40 -      (204*x^2)/(-1 + x) + (3*Pi^4)/(8*(1 + x)) + (138*x^3)/(-2 + 2*x) +      (3267*Zeta(3))/8 - (513*Zeta(3))/(2*(-1 + x)) + (5049*Zeta(3))/(8*x) +      (621*Zeta(3))/(8*(-1 + x)*x) + (3105*x*Zeta(3))/8 +      (1377*x*Zeta(3))/(4*(-1 + x)) + (5607*x^2*Zeta(3))/8 -      (459*x^2*Zeta(3))/(2*(-1 + x)) - (243*Zeta(3))/(2*(1 + x)) +      (621*x^3*Zeta(3))/(4*(-2 + 2*x))) +    L^2*(1617/8 + (129*Pi^2)/8 - 1643/(8*x) + (33*Pi^2)/(4*x) - (1473*x)/8 +      (21*Pi^2*x)/8 + (1643*x^2)/8 + (99*Pi^2*x^2)/4 + (67*Pi^2*d1(1 - x))/8 -      (3*Pi^4*d1(1 - x))/8 - 18*DD(0, x) - (201*DD(1, x))/2 +      (9*Pi^2*DD(1, x))/2 + (-18*Pi^2 - (9*Pi^2)/x - 9*Pi^2*x - 9*Pi^2*x^2 +        (9*Pi^2)/(1 + x))*H(-1, x) + (-621/2 + 201/(4*(1 - x)) -        (9*Pi^2)/(4*(1 - x)) + (9*Pi^2)/(4*(-1 + x)) + (441*x)/8 - 9*Pi^2*x -        (1329*x^2)/4 + 9*Pi^2*x^2 - (9*Pi^2)/(2*(1 + x)))*H(0, x) +      (-879/8 + 9*Pi^2 + 201/(4*x) - (9*Pi^2)/(2*x) + (75*x)/8 -        (9*Pi^2*x)/2 - (201*x^2)/4 + (9*Pi^2*x^2)/2)*H(1, x) +      (81 + 99/x + 81*x + 99*x^2)*H(-1, 0, x) +      (-261/4 + (153*x)/2 - (297*x^2)/2)*H(0, 0, x) +      (-387/4 + 99/(2*x) + (261*x)/4 - (297*x^2)/2)*H(0, 1, x) +      (-81 + 99/x + 81*x - 99*x^2)*H(1, 0, x) +      (-108 - 54/x - 54*x - 54*x^2 + 54/(1 + x))*H(-1, -1, 0, x) +      (81 + 81/(2*x) + (81*x)/2 + (81*x^2)/2 - 81/(2*(1 + x)))*      H(-1, 0, 0, x) + (54 + 27/x + 27*x + 27*x^2 - 27/(1 + x))*      H(-1, 0, 1, x) + (27/x + 81*x + 27*x^2 - 27/(1 + x))*H(0, -1, 0, x) +      (-54 - 27/(2*(-1 + x)) + 108*x - 27*x^2 + 27/(2*(1 + x)))*      H(0, 0, 0, x) + (27/(2*(1 - x)) - 27/(-1 + x) + 27/x + 135*x - 54*x^2 +        27/(2*(1 + x)))*H(0, 0, 1, x) +      (-54 + 27/(2*(1 - x)) - 81/(2*(-1 + x)) + 54/x + 108*x - 54*x^2)*      H(0, 1, 0, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*      H(0, 1, 1, x) + (-81 + 27/(2*(1 - x)) - 27/(-1 + x) + 81/(2*x) +        (81*x)/2 - (81*x^2)/2)*H(1, 0, 0, x) +      (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*H(1, 0, 1, x) +      (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*H(1, 1, 0, x) -      (27*Zeta(3))/(-1 + x) + (54*Zeta(3))/x + 135*x*Zeta(3) +      (81*x^2*Zeta(3))/2 - (189*Zeta(3))/(4*(1 + x)) -      (81*DD(0, x)*Zeta(3))/4 + NF*(551/24 + (3*Pi^2)/4 - 943/(72*x) -        (1031*x)/24 + (13*Pi^2*x)/12 + (2239*x^2)/72 - (5*Pi^2*d1(1 - x))/12 +        2*DD(0, x) + 5*DD(1, x) + (7 + Pi^2/3 - 5/(2*(1 - x)) - 61/(12*x) -          (43*x)/4 + (Pi^2*x)/3 + (5*x^2)/2)*H(0, x) +        (17/4 - 91/(12*x) - (13*x)/4 + (139*x^2)/12)*H(1, x) +        (7/2 - 14*x)*H(0, 0, x) + (-9/2 - (13*x)/2)*H(0, 1, x) +        (2 - 4*x)*H(0, 0, 0, x) + (-2 - 2*x)*H(0, 0, 1, x) + 2*Zeta(3) +        2*x*Zeta(3))) + L*(3501/2 + (2171*Pi^2)/8 + (69*Pi^4)/10 -      (3*Pi^4)/(4*(-1 + x)) - 1897/x + (387*Pi^2)/(8*x) + (93*Pi^4)/(40*x) -      1584*x - (301*Pi^2*x)/8 + (243*Pi^4*x)/40 + (3533*x^2)/2 +      (2423*Pi^2*x^2)/8 - (27*Pi^4*x^2)/40 - (33*Pi^4)/(40*(1 + x)) +      (91*Pi^2*d1(1 - x))/4 - (3*Pi^4*d1(1 - x))/4 - 36*DD(0, x) -      (67*Pi^2*DD(0, x))/4 + (3*Pi^4*DD(0, x))/4 - 129*DD(1, x) +      9*Pi^2*DD(1, x) + (603*DD(2, x))/2 - (27*Pi^2*DD(2, x))/2 +      (126*Pi^2 + (63*Pi^2)/x + 63*Pi^2*x + 63*Pi^2*x^2 - (63*Pi^2)/(1 + x))*      H(-1, -1, x) + (837/2 - 45*Pi^2 + 1161/(2*x) - (45*Pi^2)/(2*x) +        (837*x)/2 - (45*Pi^2*x)/2 + (1161*x^2)/2 - (45*Pi^2*x^2)/2 +        (45*Pi^2)/(2*(1 + x)))*H(-1, 0, x) +      (-9*Pi^2 - (63*Pi^2)/(2*x) - (171*Pi^2*x)/2 - (63*Pi^2*x^2)/2 +        (63*Pi^2)/(2*(1 + x)))*H(0, -1, x) +      (-10557/8 + 36*Pi^2 + (9*Pi^2)/(2*(1 - x)) - 201/(2*(-1 + x)) +        (9*Pi^2)/(-1 + x) + (2277*x)/8 - 36*Pi^2*x - (7269*x^2)/4 +        9*Pi^2*x^2 - (9*Pi^2)/(2*(1 + x)))*H(0, 0, x) +      (-5859/4 + 18*Pi^2 + 201/(1 - x) + 201/(-1 + x) + (9*Pi^2)/(-1 + x) +        759/(4*x) - (18*Pi^2)/x - 201/(2*(-1 + x)*x) +        (9*Pi^2)/(2*(-1 + x)*x) + (1521*x)/4 - 36*Pi^2*x -        (603*x)/(2*(-1 + x)) + (27*Pi^2*x)/(2*(-1 + x)) - (6867*x^2)/4 +        18*Pi^2*x^2 + (201*x^2)/(-1 + x) - (9*Pi^2*x^2)/(-1 + x) -        (201*x^3)/(2*(-1 + x)) + (9*Pi^2*x^3)/(2*(-1 + x)))*H(0, 1, x) +      (-2553/4 + 18*Pi^2 + 201/(1 - x) + 201/(-1 + x) + 681/x - (9*Pi^2)/x -        201/(2*(-1 + x)*x) + (9*Pi^2)/(2*(-1 + x)*x) + (1749*x)/4 - 9*Pi^2*x -        (603*x)/(2*(-1 + x)) + (27*Pi^2*x)/(2*(-1 + x)) - 681*x^2 +        9*Pi^2*x^2 + (201*x^2)/(-1 + x) - (9*Pi^2*x^2)/(-1 + x) -        (201*x^3)/(2*(-1 + x)) + (9*Pi^2*x^3)/(2*(-1 + x)))*H(1, 0, x) +      (-1683/2 + 54*Pi^2 + 402/x - (27*Pi^2)/x + (477*x)/2 - 27*Pi^2*x -        402*x^2 + 27*Pi^2*x^2)*H(1, 1, x) +      (-1377/2 - 1107/(2*x) - (1161*x)/2 - (1107*x^2)/2 + 108/(1 + x))*      H(-1, -1, 0, x) + (2241/4 + 2007/(4*x) + (1917*x)/4 + (2007*x^2)/4 -        81/(1 + x))*H(-1, 0, 0, x) + (432 + 450/x + 378*x + 450*x^2 -        54/(1 + x))*H(-1, 0, 1, x) + (297/2 + 405/(2*x) + 486*x + 351*x^2 -        54/(1 + x))*H(0, -1, 0, x) + (-360 - 27/(-1 + x) + 504*x - 450*x^2 +        27/(1 + x))*H(0, 0, 0, x) + (-657/2 + 27/(1 - x) - 54/(-1 + x) +        207/(2*x) + 819*x - 900*x^2 + 27/(1 + x))*H(0, 0, 1, x) +      (-531 + 27/(1 - x) - 81/(-1 + x) + 909/(2*x) + (1503*x)/2 - 801*x^2)*      H(0, 1, 0, x) + (-765 + 108/(1 - x) + 504/x + 531*x - 900*x^2)*      H(0, 1, 1, x) + (-2241/4 + 27/(1 - x) - 54/(-1 + x) + 2007/(4*x) +        (1917*x)/4 - (2007*x^2)/4)*H(1, 0, 0, x) +      (-1377/2 + 108/(1 - x) + 1107/(2*x) + (1161*x)/2 - (1107*x^2)/2)*      H(1, 0, 1, x) + (-1377/2 + 108/(1 - x) + 1107/(2*x) + (1161*x)/2 -        (1107*x^2)/2)*H(1, 1, 0, x) + (648 + 324/x + 324*x + 324*x^2 -        324/(1 + x))*H(-1, -1, -1, 0, x) +      (-540 - 270/x - 270*x - 270*x^2 + 270/(1 + x))*H(-1, -1, 0, 0, x) +      (-432 - 216/x - 216*x - 216*x^2 + 216/(1 + x))*H(-1, -1, 0, 1, x) +      (-324 - 162/x - 162*x - 162*x^2 + 162/(1 + x))*H(-1, 0, -1, 0, x) +      (216 + 108/x + 108*x + 108*x^2 - 108/(1 + x))*H(-1, 0, 0, 0, x) +      (324 + 162/x + 162*x + 162*x^2 - 162/(1 + x))*H(-1, 0, 0, 1, x) +      (108 + 54/x + 54*x + 54*x^2 - 54/(1 + x))*H(-1, 0, 1, 0, x) +      (216 + 108/x + 108*x + 108*x^2 - 108/(1 + x))*H(-1, 0, 1, 1, x) +      (-108 - 162/x - 378*x - 162*x^2 + 162/(1 + x))*H(0, -1, -1, 0, x) +      (54 + 135/x + 351*x + 135*x^2 - 135/(1 + x))*H(0, -1, 0, 0, x) +      (108/x + 324*x + 108*x^2 - 108/(1 + x))*H(0, -1, 0, 1, x) +      (54/x + 162*x + 54*x^2 - 54/(1 + x))*H(0, 0, -1, 0, x) +      (-108 - 27/(-1 + x) + 216*x - 54*x^2 + 27/(1 + x))*H(0, 0, 0, 0, x) +      (-216 - 108/(-1 + x) + 54/x + 594*x - 162*x^2 + 54/(1 + x))*      H(0, 0, 0, 1, x) + (-189/(-1 + x) + 162/x + 594*x - 216*x^2 +        27/(1 + x))*H(0, 0, 1, 0, x) + (54/(1 - x) - 216/(-1 + x) + 216/x +        864*x - 324*x^2 + 54/(1 + x))*H(0, 0, 1, 1, x) +      (-162 - 189/(-1 + x) + 189/x + 405*x - 189*x^2)*H(0, 1, 0, 0, x) +      (-432 + 54/(1 - x) - 270/(-1 + x) + 324/x + 540*x - 324*x^2)*      H(0, 1, 0, 1, x) + (-432 + 54/(1 - x) - 270/(-1 + x) + 324/x + 540*x -        324*x^2)*H(0, 1, 1, 0, x) + (-648 + 324/(1 - x) + 324/x + 324*x -        324*x^2)*H(0, 1, 1, 1, x) + (-216 - 108/(-1 + x) + 108/x + 108*x -        108*x^2)*H(1, 0, 0, 0, x) + (-540 + 54/(1 - x) - 216/(-1 + x) +        270/x + 270*x - 270*x^2)*H(1, 0, 0, 1, x) +      (-648 + 54/(1 - x) - 270/(-1 + x) + 324/x + 324*x - 324*x^2)*      H(1, 0, 1, 0, x) + (-648 + 324/(1 - x) + 324/x + 324*x - 324*x^2)*      H(1, 0, 1, 1, x) + (-540 + 54/(1 - x) - 216/(-1 + x) + 270/x + 270*x -        270*x^2)*H(1, 1, 0, 0, x) + (-648 + 324/(1 - x) + 324/x + 324*x -        324*x^2)*H(1, 1, 0, 1, x) + (-648 + 324/(1 - x) + 324/x + 324*x -        324*x^2)*H(1, 1, 1, 0, x) + (1017*Zeta(3))/4 - (54*Zeta(3))/(-1 + x) +      (1107*Zeta(3))/(2*x) + (3123*x*Zeta(3))/4 + (1449*x^2*Zeta(3))/2 -      (189*Zeta(3))/(2*(1 + x)) + 201*d1(1 - x)*Zeta(3) -      (9*Pi^2*d1(1 - x)*Zeta(3))/4 - (81*DD(0, x)*Zeta(3))/2 +      81*DD(1, x)*Zeta(3) + H(1, x)*(2445/8 + (459*Pi^2)/8 - 4977/(8*x) -        (369*Pi^2)/(8*x) - (3585*x)/8 - (387*Pi^2*x)/8 + (5085*x^2)/8 +        (369*Pi^2*x^2)/8 - 54*Zeta(3) - (108*Zeta(3))/(-1 + x) +        (27*Zeta(3))/x + 27*x*Zeta(3) - 27*x^2*Zeta(3)) +      H(0, x)*(-9885/8 + (69*Pi^2)/4 + 201/(2*(1 - x)) -        (9*Pi^2)/(2*(1 - x)) - 72/(-1 + x) + (9*Pi^2)/(2*(-1 + x)) -        1499/(4*x) + (33*Pi^2)/(2*x) + 36/((-1 + x)*x) + (597*x)/4 -        39*Pi^2*x + (108*x)/(-1 + x) - (8897*x^2)/8 + 84*Pi^2*x^2 -        (72*x^2)/(-1 + x) + (36*x^3)/(-1 + x) - (9*Pi^2)/(1 + x) +        135*Zeta(3) - (108*Zeta(3))/(-1 + x) + (297*Zeta(3))/(2*x) +        (81*Zeta(3))/(2*(-1 + x)*x) - (27*x*Zeta(3))/2 +        (243*x*Zeta(3))/(2*(-1 + x)) + (189*x^2*Zeta(3))/2 -        (81*x^2*Zeta(3))/(-1 + x) + (81*x^3*Zeta(3))/(2*(-1 + x)) -        (243*Zeta(3))/(2*(1 + x))) + H(-1, x)*((-1035*Pi^2)/8 -        (969*Pi^2)/(8*x) - (891*Pi^2*x)/8 - (969*Pi^2*x^2)/8 +        (18*Pi^2)/(1 + x) - 756*Zeta(3) - (378*Zeta(3))/x - 378*x*Zeta(3) -        378*x^2*Zeta(3) + (378*Zeta(3))/(1 + x)) +      NF*(26801/144 - (16*Pi^2)/3 - Pi^4/5 - 3733/(48*x) + (5*Pi^2)/(6*x) -        (45449*x)/144 + (29*Pi^2*x)/3 + (Pi^4*x)/15 + (9757*x^2)/48 +        (32*Pi^2*x^2)/9 - (3*Pi^2*d1(1 - x))/2 + 4*DD(0, x) +        (5*Pi^2*DD(0, x))/6 + 2*DD(1, x) - 15*DD(2, x) +        (1369/12 - 2597/(36*x) - (2305*x)/12 + (5477*x^2)/36)*H(1, x) +        (135/4 - (8*Pi^2)/3 + 5/(-1 + x) - 61/(6*x) - (257*x)/4 +          (4*Pi^2*x)/3 + 5*x^2)*H(0, 0, x) + (19 - 10/(1 - x) - 10/(-1 + x) -          61/(3*x) + 5/((-1 + x)*x) - 56*x + (15*x)/(-1 + x) + 10*x^2 -          (10*x^2)/(-1 + x) + (5*x^3)/(-1 + x))*H(0, 1, x) +        (17/2 - 10/(1 - x) - 10/(-1 + x) - 91/(6*x) + 5/((-1 + x)*x) -          (13*x)/2 + (15*x)/(-1 + x) + (139*x^2)/6 - (10*x^2)/(-1 + x) +          (5*x^3)/(-1 + x))*H(1, 0, x) + (37 - 121/(3*x) - 23*x + (169*x^2)/3)*        H(1, 1, x) + (16 - 41*x)*H(0, 0, 0, x) + (10 - 60*x)*H(0, 0, 1, x) +        (-9 - 13*x)*H(0, 1, 0, x) + (-18 - 26*x)*H(0, 1, 1, x) +        (4 - 8*x)*H(0, 0, 0, 0, x) + (8 - 16*x)*H(0, 0, 0, 1, x) +        (-4 - 4*x)*H(0, 0, 1, 0, x) + (-8 - 8*x)*H(0, 0, 1, 1, x) -        10*Zeta(3) + 60*x*Zeta(3) - 10*d1(1 - x)*Zeta(3) +        H(0, x)*(299/3 - (14*Pi^2)/3 - 5/(1 - x) + 8/(-1 + x) - 745/(24*x) -          4/((-1 + x)*x) - (1589*x)/12 + (17*Pi^2*x)/3 - (12*x)/(-1 + x) +          (6655*x^2)/72 + (8*x^2)/(-1 + x) - (4*x^3)/(-1 + x) - 8*Zeta(3) +          16*x*Zeta(3)))) - (513*Zeta(5))/2 - (216*Zeta(5))/(-1 + x) +    (1809*Zeta(5))/(4*x) + (2133*x*Zeta(5))/4 + (81*x^2*Zeta(5))/4 -    (945*Zeta(5))/(4*(1 + x)) + NF*(21397/48 - (499*Pi^2)/16 + (53*Pi^4)/360 -      165823/(1296*x) + (2177*Pi^2)/(432*x) - (34799*x)/48 +      (1837*Pi^2*x)/48 - (31*Pi^4*x)/72 + (524437*x^2)/1296 -      (8569*Pi^2*x^2)/432 + 2*d1(1 - x) - (2*Pi^2*d1(1 - x))/3 -      (Pi^4*d1(1 - x))/72 + (5*DD(0, x))/2 - (Pi^2*DD(0, x))/6 - 8*DD(1, x) -      (35*Pi^2*DD(1, x))/6 - 7*DD(2, x) + (40*DD(3, x))/3 +      (29441/72 - (211*Pi^2)/24 - 12199/(72*x) + (57*Pi^2)/(8*x) -        (48089*x)/72 + (119*Pi^2*x)/24 + (30271*x^2)/72 - (73*Pi^2*x^2)/8)*      H(1, x) + (598/3 + (9*Pi^2)/4 - 10/(1 - x) - 37/(3*(-1 + x)) -        745/(12*x) + 19/(12*(-1 + x)*x) - (1589*x)/6 + (13*Pi^2*x)/4 +        (37*x)/(2*(-1 + x)) + (6655*x^2)/36 - (37*x^2)/(3*(-1 + x)) -        (8*x^3)/(-1 + x) + (115*x^3)/(6*(-2 + 2*x)))*H(0, 1, x) +      (1561/12 - 10/(1 - x) - 37/(3*(-1 + x)) - 2885/(36*x) +        19/(12*(-1 + x)*x) - (2401*x)/12 + (37*x)/(2*(-1 + x)) +        (5765*x^2)/36 - (37*x^2)/(3*(-1 + x)) - (8*x^3)/(-1 + x) +        (115*x^3)/(6*(-2 + 2*x)))*H(1, 0, x) +      (827/3 - 1471/(9*x) - (1265*x)/3 + (2911*x^2)/9)*H(1, 1, x) +      (165/4 - Pi^2 + 5/(-1 + x) - 61/(6*x) - (287*x)/4 + 2*Pi^2*x + 5*x^2)*      H(0, 0, 0, x) + (135/2 + Pi^2 - 61/(3*x) + 5/((-1 + x)*x) - (257*x)/2 +        Pi^2*x + (15*x)/(-1 + x) + 10*x^2 - (10*x^2)/(-1 + x) +        (5*x^3)/(-1 + x))*H(0, 0, 1, x) + (29 + 5/(-1 + x) - 76/(3*x) +        5/((-1 + x)*x) - 61*x + (15*x)/(-1 + x) + 15*x^2 - (10*x^2)/(-1 + x) +        (5*x^3)/(-1 + x))*H(0, 1, 0, x) + (38 - 20/(1 - x) - 40/(-1 + x) -        122/(3*x) + 20/((-1 + x)*x) - 112*x + (60*x)/(-1 + x) + 20*x^2 -        (40*x^2)/(-1 + x) + (20*x^3)/(-1 + x))*H(0, 1, 1, x) +      (17/2 - 91/(6*x) + 5/((-1 + x)*x) - (13*x)/2 + (15*x)/(-1 + x) +        (139*x^2)/6 - (10*x^2)/(-1 + x) + (5*x^3)/(-1 + x))*H(1, 0, 0, x) +      (17 - 20/(1 - x) - 40/(-1 + x) - 91/(3*x) + 20/((-1 + x)*x) - 13*x +        (60*x)/(-1 + x) + (139*x^2)/3 - (40*x^2)/(-1 + x) + (20*x^3)/(-1 + x))*      H(1, 0, 1, x) + (17 - 20/(1 - x) - 40/(-1 + x) - 91/(3*x) +        20/((-1 + x)*x) - 13*x + (60*x)/(-1 + x) + (139*x^2)/3 -        (40*x^2)/(-1 + x) + (20*x^3)/(-1 + x))*H(1, 1, 0, x) +      (114 - 302/(3*x) - 66*x + (398*x^2)/3)*H(1, 1, 1, x) +      (16 - 41*x)*H(0, 0, 0, 0, x) + (32 - 82*x)*H(0, 0, 0, 1, x) +      (10 - 60*x)*H(0, 0, 1, 0, x) + (20 - 120*x)*H(0, 0, 1, 1, x) +      (-9 - 13*x)*H(0, 1, 0, 0, x) + (-18 - 26*x)*H(0, 1, 0, 1, x) +      (-18 - 26*x)*H(0, 1, 1, 0, x) + (-36 - 52*x)*H(0, 1, 1, 1, x) +      (4 - 8*x)*H(0, 0, 0, 0, 0, x) + (8 - 16*x)*H(0, 0, 0, 0, 1, x) +      (8 - 16*x)*H(0, 0, 0, 1, 0, x) + (16 - 32*x)*H(0, 0, 0, 1, 1, x) +      (-4 - 4*x)*H(0, 0, 1, 0, 0, x) + (-8 - 8*x)*H(0, 0, 1, 0, 1, x) +      (-8 - 8*x)*H(0, 0, 1, 1, 0, x) + (-16 - 16*x)*H(0, 0, 1, 1, 1, x) -      79*Zeta(3) + 3*Pi^2*Zeta(3) + (10*Zeta(3))/(-1 + x) +      (91*Zeta(3))/(6*x) + 132*x*Zeta(3) - 5*Pi^2*x*Zeta(3) +      (19*x^2*Zeta(3))/6 - 10*d1(1 - x)*Zeta(3) + 20*DD(0, x)*Zeta(3) +      H(0, 0, x)*(2977/24 - (73*Pi^2)/12 + 13/(-1 + x) - 745/(24*x) -        4/((-1 + x)*x) - (3583*x)/24 + 10*Pi^2*x - (12*x)/(-1 + x) +        (6655*x^2)/72 + (8*x^2)/(-1 + x) - (4*x^3)/(-1 + x) - 12*Zeta(3) +        12*x*Zeta(3)) + H(0, x)*(10427/36 - (59*Pi^2)/4 + (7*Pi^4)/30 +        (5*Pi^2)/(4*(1 - x)) + 68/(3*(-1 + x)) - (5*Pi^2)/(6*(-1 + x)) -        12751/(216*x) + (27*Pi^2)/(8*x) - 23/(3*(-1 + x)*x) - (26785*x)/72 +        (129*Pi^2*x)/8 - (Pi^4*x)/6 - (34*x)/(-1 + x) + (29377*x^2)/108 -        (25*Pi^2*x^2)/12 + (68*x^2)/(3*(-1 + x)) - (46*x^3)/(3*(-2 + 2*x)) -        41*Zeta(3) + 69*x*Zeta(3)) + 24*x*Zeta(5)));

 pgg1sigma1qg:=5555/18 + (677*Pi^2)/18 + (41*Pi^4)/60 - 34027/(108*x) + (233*Pi^2)/(36*x) +  (31*Pi^4)/(60*x) - (1051*x)/36 - (239*Pi^2*x)/36 + (3*Pi^4*x)/10 +  (2141*x^2)/54 + (46*Pi^2*x^2)/9 + (8*Pi^2 + (8*Pi^2)/x + 4*Pi^2*x)*  H(-1, -1, x) + (47 - 4*Pi^2 + 359/(6*x) - (4*Pi^2)/x - (23*x)/2 -    2*Pi^2*x + (4*x^2)/3)*H(-1, 0, x) + (5*Pi^2 - (7*Pi^2)/x - (13*Pi^2*x)/2)*  H(0, -1, x) + (-563/3 + 2*Pi^2 + (13*x)/3 - 4*Pi^2*x - (118*x^2)/3)*  H(0, 0, x) + (-677/3 - Pi^2 + 21/x - (3*Pi^2)/x + (85*x)/3 - (5*Pi^2*x)/2 -    (92*x^2)/3)*H(0, 1, x) + (-221/3 + 4*Pi^2 + 485/(6*x) - (4*Pi^2)/x +    (47*x)/6 - 2*Pi^2*x + (22*x^2)/3)*H(1, 0, x) +  (-160/3 + 4*Pi^2 + 42/x - (4*Pi^2)/x + (116*x)/3 - 2*Pi^2*x + (52*x^2)/3)*  H(1, 1, x) + (-66 - 71/x + 3*x - 8*x^2)*H(-1, -1, 0, x) +  (57 + 133/(2*x) - (9*x)/2 + 8*x^2)*H(-1, 0, 0, x) +  (48 + 62/x - 6*x + 8*x^2)*H(-1, 0, 1, x) + (36 + 31/x - 3*x + 8*x^2)*  H(0, -1, 0, x) + (-17 - (25*x)/2 - 8*x^2)*H(0, 0, 0, x) +  (-40 + 9/x - 19*x - 16*x^2)*H(0, 0, 1, x) + (-72 + 49/x - 15*x - 16*x^2)*  H(0, 1, 0, x) + (-72 + 36/x - 24*x - 16*x^2)*H(0, 1, 1, x) +  (-57 + 133/(2*x) - (9*x)/2 - 8*x^2)*H(1, 0, 0, x) +  (-66 + 71/x - 3*x - 8*x^2)*H(1, 0, 1, x) + (-66 + 71/x - 3*x - 8*x^2)*  H(1, 1, 0, x) + (48 + 48/x + 24*x)*H(-1, -1, -1, 0, x) +  (-36 - 36/x - 18*x)*H(-1, -1, 0, 0, x) + (-24 - 24/x - 12*x)*  H(-1, -1, 0, 1, x) + (-24 - 24/x - 12*x)*H(-1, 0, -1, 0, x) +  (12 + 12/x + 6*x)*H(-1, 0, 0, 0, x) + (12 + 12/x + 6*x)*H(-1, 0, 0, 1, x) +  (12 - 36/x - 30*x)*H(0, -1, -1, 0, x) + (-18 + 30/x + 27*x)*  H(0, -1, 0, 0, x) + (-24 + 24/x + 24*x)*H(0, -1, 0, 1, x) +  (-12 + 12/x + 12*x)*H(0, 0, -1, 0, x) + (-12 + 12*x)*H(0, 0, 0, 0, x) +  (-12 + 12/x + 36*x)*H(0, 0, 0, 1, x) + (36 + 36/x + 36*x)*H(0, 0, 1, 0, x) +  (48 + 48/x + 48*x)*H(0, 0, 1, 1, x) + (18 + 30/x + 27*x)*H(0, 1, 0, 0, x) +  (12 + 36/x + 30*x)*H(0, 1, 0, 1, x) + (12 + 36/x + 30*x)*H(0, 1, 1, 0, x) +  (-12 + 12/x + 6*x)*H(1, 0, 0, 0, x) + (-36 + 36/x + 18*x)*H(1, 0, 0, 1, x) +  (-48 + 48/x + 24*x)*H(1, 0, 1, 0, x) + (-48 + 48/x + 24*x)*  H(1, 0, 1, 1, x) + (-36 + 36/x + 18*x)*H(1, 1, 0, 0, x) +  (-48 + 48/x + 24*x)*H(1, 1, 0, 1, x) + (-48 + 48/x + 24*x)*  H(1, 1, 1, 0, x) + 22*Zeta(3) + (95*Zeta(3))/x + 7*x*Zeta(3) +  12*x^2*Zeta(3) + H(-1, x)*((-27*Pi^2)/2 - (65*Pi^2)/(4*x) + (5*Pi^2*x)/4 -    2*Pi^2*x^2 - 42*Zeta(3) - (42*Zeta(3))/x - 21*x*Zeta(3)) +  H(1, x)*(329/2 + (11*Pi^2)/2 - 7117/(36*x) - (71*Pi^2)/(12*x) - (515*x)/12 +    (Pi^2*x)/4 + (1025*x^2)/18 + (2*Pi^2*x^2)/3 - 6*Zeta(3) + (6*Zeta(3))/x +    3*x*Zeta(3)) + H(0, x)*(-207/4 + (20*Pi^2)/3 - 1643/(18*x) +    (11*Pi^2)/(3*x) - (11*x)/4 + (8*Pi^2*x)/3 + (743*x^2)/18 +    (8*Pi^2*x^2)/3 + 18*Zeta(3) + (24*Zeta(3))/x + 3*x*Zeta(3)) +  L*(1019/12 + 3*Pi^2 - 1643/(18*x) + (11*Pi^2)/(3*x) - (281*x)/12 +    (Pi^2*x)/2 + (232*x^2)/9 + (2*Pi^2*x^2)/3 + (-Pi^2 - Pi^2/x - (Pi^2*x)/2)*    H(-1, x) + (-296/3 - 2*Pi^2 + (121*x)/12 - 19*x^2)*H(0, x) +    (-40/3 + Pi^2 + 21/(2*x) - Pi^2/x + (29*x)/3 - (Pi^2*x)/2 + (13*x^2)/3)*    H(1, x) + (24 + 31/x - 3*x + 4*x^2)*H(-1, 0, x) +    (-5 - (13*x)/2 - 4*x^2)*H(0, 0, x) + (-18 + 9/x - 6*x - 4*x^2)*    H(0, 1, x) + (-24 + 31/x - 3*x - 4*x^2)*H(1, 0, x) +    (-12 - 12/x - 6*x)*H(-1, -1, 0, x) + (6 + 6/x + 3*x)*H(-1, 0, 0, x) +    (-12 + 12/x + 12*x)*H(0, -1, 0, x) + (-12 + 12*x)*H(0, 0, 0, x) +    NF*(8 - 1093/(324*x) - (199*x)/36 + (109*x^2)/81 +      (16/9 - 61/(27*x) + x/18)*H(0, x) + (10/9 - 10/(9*x) - (5*x)/9)*      H(1, x) + (14/9 - x)*H(0, 0, x) + (8/9 - (4*x)/9)*H(0, 0, 0, x)) +    (12 + 12/x + 12*x)*H(0, 0, 1, x) + (12 + 12/x + 12*x)*H(0, 1, 0, x) +    (-6 + 6/x + 3*x)*H(1, 0, 0, x) + (-12 + 12/x + 6*x)*H(1, 0, 1, x) +    (-12 + 12/x + 6*x)*H(1, 1, 0, x) - 6*Zeta(3) + (24*Zeta(3))/x +    27*x*Zeta(3)) + NF*(1250/81 - (7*Pi^2)/9 - (8*Pi^4)/405 - 3467/(486*x) +    (76*Pi^2)/(81*x) - (1489*x)/162 + (2*Pi^2*x)/27 + (4*Pi^4*x)/405 +    (109*x^2)/243 + (53/3 - 614/(81*x) - (34*x)/3 + (218*x^2)/81)*H(1, x) +    (4/3 - (8*Pi^2)/27 - 61/(27*x) + (8*x)/9 + (4*Pi^2*x)/27)*H(0, 0, x) +    (14/3 - 152/(27*x) - (4*x)/9)*H(0, 1, x) + (20/9 - 20/(9*x) - (10*x)/9)*    H(1, 0, x) + (40/9 - 40/(9*x) - (20*x)/9)*H(1, 1, x) +    (14/9 - (7*x)/9)*H(0, 0, 0, x) + (28/9 - 2*x)*H(0, 0, 1, x) +    (8/9 - (4*x)/9)*H(0, 0, 0, 0, x) + (16/9 - (8*x)/9)*H(0, 0, 0, 1, x) -    (28*Zeta(3))/9 + 2*x*Zeta(3) + H(0, x)*(31/3 - (14*Pi^2)/27 -      1093/(324*x) - (215*x)/36 + (Pi^2*x)/3 + (218*x^2)/81 - (16*Zeta(3))/9 +      (8*x*Zeta(3))/9)) + e*(239161/216 + (9407*Pi^2)/144 - (7*Pi^4)/10 -    982349/(864*x) + (1799*Pi^2)/(36*x) + (109*Pi^4)/(80*x) - (49639*x)/864 -    (1777*Pi^2*x)/144 - (13*Pi^4*x)/240 + (4925*x^2)/54 - (74*Pi^2*x^2)/9 -    (17*Pi^4*x^2)/45 + (-28*Pi^2 - (28*Pi^2)/x - 14*Pi^2*x)*H(-1, -1, -1, x) +    (-190 + 17*Pi^2 - 635/(3*x) + (17*Pi^2)/x + 17*x + (17*Pi^2*x)/2 -      (32*x^2)/3)*H(-1, -1, 0, x) + (14*Pi^2 + (14*Pi^2)/x + 7*Pi^2*x)*    H(-1, 0, -1, x) + (166 - (11*Pi^2)/2 + 590/(3*x) - (11*Pi^2)/(2*x) -      23*x - (11*Pi^2*x)/4 + (32*x^2)/3)*H(-1, 0, 0, x) +    (142 + 545/(3*x) - 29*x + (32*x^2)/3)*H(-1, 0, 1, x) +    (-4*Pi^2 + (20*Pi^2)/x + 16*Pi^2*x)*H(0, -1, -1, x) +    (104 + 5*Pi^2 + 545/(6*x) - (13*Pi^2)/x - 7*x - 11*Pi^2*x + (32*x^2)/3)*    H(0, -1, 0, x) + (5*Pi^2 - (7*Pi^2)/x - (13*Pi^2*x)/2)*H(0, 0, -1, x) +    (-677/3 + Pi^2 - (67*x)/6 - 3*Pi^2*x - (146*x^2)/3)*H(0, 0, 0, x) +    (-1394/3 - 12*Pi^2 + 30/x - (14*Pi^2)/x + (16*x)/3 - (27*Pi^2*x)/2 -      (266*x^2)/3)*H(0, 0, 1, x) + (-394 - Pi^2 + 905/(6*x) - (9*Pi^2)/x +      (35*x)/2 - 7*Pi^2*x - 42*x^2)*H(0, 1, 0, x) +    (-580 + 120/x - (8*Pi^2)/x + 49*x - 6*Pi^2*x - (188*x^2)/3)*    H(0, 1, 1, x) + (-578/3 + (11*Pi^2)/2 + 653/(3*x) - (11*Pi^2)/(2*x) -      (11*x)/3 - (11*Pi^2*x)/4 - 2*x^2)*H(1, 0, 0, x) +    (-270 + 17*Pi^2 + 824/(3*x) - (17*Pi^2)/x + 41*x - (17*Pi^2*x)/2 +      (46*x^2)/3)*H(1, 0, 1, x) + (-270 + 13*Pi^2 + 824/(3*x) - (13*Pi^2)/x +      41*x - (13*Pi^2*x)/2 + (46*x^2)/3)*H(1, 1, 0, x) +    (-160 + 12*Pi^2 + 126/x - (12*Pi^2)/x + 116*x - 6*Pi^2*x + 52*x^2)*    H(1, 1, 1, x) + (216 + 208/x + 24*x + 16*x^2)*H(-1, -1, -1, 0, x) +    (-186 - 187/x - 15*x - 16*x^2)*H(-1, -1, 0, 0, x) +    (-156 - 166/x - 6*x - 16*x^2)*H(-1, -1, 0, 1, x) +    (-108 - 104/x - 12*x - 8*x^2)*H(-1, 0, -1, 0, x) +    (78 + 83/x + 3*x + 8*x^2)*H(-1, 0, 0, 0, x) + (126 + 145/x - 3*x + 16*x^2)*    H(-1, 0, 0, 1, x) + (48 + 62/x - 6*x + 8*x^2)*H(-1, 0, 1, 0, x) +    (96 + 124/x - 12*x + 16*x^2)*H(-1, 0, 1, 1, x) +    (-78 - 107/x - 27*x - 16*x^2)*H(0, -1, -1, 0, x) +    (63 + 193/(2*x) + (45*x)/2 + 16*x^2)*H(0, -1, 0, 0, x) +    (48 + 86/x + 18*x + 16*x^2)*H(0, -1, 0, 1, x) +    (24 + 43/x + 9*x + 8*x^2)*H(0, 0, -1, 0, x) +    (-29 - x/2 - 8*x^2)*H(0, 0, 0, 0, x) + (-76 + 21/x + 5*x - 24*x^2)*    H(0, 0, 0, 1, x) + (-70 + 85/x + 8*x - 32*x^2)*H(0, 0, 1, 0, x) +    (-92 + 84/x - 2*x - 48*x^2)*H(0, 0, 1, 1, x) +    (-99 + 229/(2*x) + (21*x)/2 - 24*x^2)*H(0, 1, 0, 0, x) +    (-186 + 161/x - 9*x - 40*x^2)*H(0, 1, 0, 1, x) +    (-186 + 161/x - 9*x - 40*x^2)*H(0, 1, 1, 0, x) +    (-216 + 108/x - 72*x - 48*x^2)*H(0, 1, 1, 1, x) +    (-78 + 83/x + 3*x - 8*x^2)*H(1, 0, 0, 0, x) +    (-186 + 187/x + 15*x - 16*x^2)*H(1, 0, 0, 1, x) +    (-216 + 208/x + 24*x - 16*x^2)*H(1, 0, 1, 0, x) +    (-216 + 208/x + 24*x - 16*x^2)*H(1, 0, 1, 1, x) +    (-186 + 187/x + 15*x - 16*x^2)*H(1, 1, 0, 0, x) +    (-216 + 208/x + 24*x - 16*x^2)*H(1, 1, 0, 1, x) +    (-216 + 208/x + 24*x - 16*x^2)*H(1, 1, 1, 0, x) +    (-144 - 144/x - 72*x)*H(-1, -1, -1, -1, 0, x) +    (120 + 120/x + 60*x)*H(-1, -1, -1, 0, 0, x) +    (96 + 96/x + 48*x)*H(-1, -1, -1, 0, 1, x) +    (72 + 72/x + 36*x)*H(-1, -1, 0, -1, 0, x) + (-48 - 48/x - 24*x)*    H(-1, -1, 0, 0, 0, x) + (-72 - 72/x - 36*x)*H(-1, -1, 0, 0, 1, x) +    (-24 - 24/x - 12*x)*H(-1, -1, 0, 1, 0, x) + (-48 - 48/x - 24*x)*    H(-1, -1, 0, 1, 1, x) + (72 + 72/x + 36*x)*H(-1, 0, -1, -1, 0, x) +    (-60 - 60/x - 30*x)*H(-1, 0, -1, 0, 0, x) + (-48 - 48/x - 24*x)*    H(-1, 0, -1, 0, 1, x) + (-24 - 24/x - 12*x)*H(-1, 0, 0, -1, 0, x) +    (12 + 12/x + 6*x)*H(-1, 0, 0, 0, 0, x) + (24 + 24/x + 12*x)*    H(-1, 0, 0, 0, 1, x) + (12 + 12/x + 6*x)*H(-1, 0, 0, 1, 0, x) +    (24 + 24/x + 12*x)*H(-1, 0, 0, 1, 1, x) +    (96/x + 72*x)*H(0, -1, -1, -1, 0, x) + (12 - 84/x - 66*x)*    H(0, -1, -1, 0, 0, x) + (24 - 72/x - 60*x)*H(0, -1, -1, 0, 1, x) +    (-48/x - 36*x)*H(0, -1, 0, -1, 0, x) + (-12 + 36/x + 30*x)*    H(0, -1, 0, 0, 0, x) + (-36 + 60/x + 54*x)*H(0, -1, 0, 0, 1, x) +    (-24 + 24/x + 24*x)*H(0, -1, 0, 1, 0, x) + (-48 + 48/x + 48*x)*    H(0, -1, 0, 1, 1, x) + (12 - 36/x - 30*x)*H(0, 0, -1, -1, 0, x) +    (-18 + 30/x + 27*x)*H(0, 0, -1, 0, 0, x) + (-24 + 24/x + 24*x)*    H(0, 0, -1, 0, 1, x) + (-12 + 12/x + 12*x)*H(0, 0, 0, -1, 0, x) +    (-12 + 12*x)*H(0, 0, 0, 0, 0, x) + (-12 + 12/x + 36*x)*    H(0, 0, 0, 0, 1, x) + (12 + 36/x + 60*x)*H(0, 0, 0, 1, 0, x) +    (48/x + 96*x)*H(0, 0, 0, 1, 1, x) + (42 + 54/x + 51*x)*    H(0, 0, 1, 0, 0, x) + (84 + 108/x + 102*x)*H(0, 0, 1, 0, 1, x) +    (84 + 108/x + 102*x)*H(0, 0, 1, 1, 0, x) + (144 + 144/x + 144*x)*    H(0, 0, 1, 1, 1, x) + (12 + 36/x + 30*x)*H(0, 1, 0, 0, 0, x) +    (12 + 84/x + 66*x)*H(0, 1, 0, 0, 1, x) +    (96/x + 72*x)*H(0, 1, 0, 1, 0, x) + (96/x + 72*x)*H(0, 1, 0, 1, 1, x) +    (12 + 84/x + 66*x)*H(0, 1, 1, 0, 0, x) +    (96/x + 72*x)*H(0, 1, 1, 0, 1, x) + (96/x + 72*x)*H(0, 1, 1, 1, 0, x) +    (-12 + 12/x + 6*x)*H(1, 0, 0, 0, 0, x) + (-48 + 48/x + 24*x)*    H(1, 0, 0, 0, 1, x) + (-84 + 84/x + 42*x)*H(1, 0, 0, 1, 0, x) +    (-120 + 120/x + 60*x)*H(1, 0, 0, 1, 1, x) + (-84 + 84/x + 42*x)*    H(1, 0, 1, 0, 0, x) + (-144 + 144/x + 72*x)*H(1, 0, 1, 0, 1, x) +    (-144 + 144/x + 72*x)*H(1, 0, 1, 1, 0, x) + (-144 + 144/x + 72*x)*    H(1, 0, 1, 1, 1, x) + (-48 + 48/x + 24*x)*H(1, 1, 0, 0, 0, x) +    (-120 + 120/x + 60*x)*H(1, 1, 0, 0, 1, x) + (-144 + 144/x + 72*x)*    H(1, 1, 0, 1, 0, x) + (-144 + 144/x + 72*x)*H(1, 1, 0, 1, 1, x) +    (-120 + 120/x + 60*x)*H(1, 1, 1, 0, 0, x) + (-144 + 144/x + 72*x)*    H(1, 1, 1, 0, 1, x) + (-144 + 144/x + 72*x)*H(1, 1, 1, 1, 0, x) +    (1238*Zeta(3))/3 + (3*Pi^2*Zeta(3))/2 + (3275*Zeta(3))/(12*x) -    (12*Pi^2*Zeta(3))/x - (215*x*Zeta(3))/6 - (7*Pi^2*x*Zeta(3))/4 +    (250*x^2*Zeta(3))/3 + H(0, -1, x)*((-29*Pi^2)/2 - (93*Pi^2)/(4*x) -      (21*Pi^2*x)/4 - 4*Pi^2*x^2 + 42*Zeta(3) - (126*Zeta(3))/x -      105*x*Zeta(3)) + H(-1, 0, x)*(428/3 - 28*Pi^2 + 6481/(36*x) -      (121*Pi^2)/(4*x) - (427*x)/12 - (3*Pi^2*x)/4 + (16*x^2)/9 - 3*Pi^2*x^2 -      54*Zeta(3) - (54*Zeta(3))/x - 27*x*Zeta(3)) +    H(1, 0, x)*(-61/6 + 20*Pi^2 - 425/(36*x) - (239*Pi^2)/(12*x) - (221*x)/4 -      (7*Pi^2*x)/4 + (623*x^2)/9 + (5*Pi^2*x^2)/3 + 6*Zeta(3) -      (6*Zeta(3))/x - 3*x*Zeta(3)) + H(0, 1, x)*(-699/2 + 23*Pi^2 -      1489/(9*x) - (103*Pi^2)/(6*x) + (107*x)/4 + (13*Pi^2*x)/4 +      (560*x^2)/9 + 5*Pi^2*x^2 - 6*Zeta(3) + (6*Zeta(3))/x + 3*x*Zeta(3)) +    H(0, 0, x)*(-5377/12 + (49*Pi^2)/4 - 1643/(18*x) + (11*Pi^2)/(3*x) +      (5*x)/24 + (Pi^2*x)/8 - (79*x^2)/9 + (11*Pi^2*x^2)/3 + 18*Zeta(3) +      (24*Zeta(3))/x + 3*x*Zeta(3)) + H(1, x)*(9521/12 + (505*Pi^2)/18 -      (5*Pi^4)/4 - 185773/(216*x) - (1963*Pi^2)/(72*x) + (5*Pi^4)/(4*x) -      (2075*x)/24 - (67*Pi^2*x)/9 + (5*Pi^4*x)/8 + (15329*x^2)/108 -      (37*Pi^2*x^2)/12 - 15*Zeta(3) + (21*Zeta(3))/(2*x) + (9*x*Zeta(3))/2) +    H(1, 1, x)*(265 + 18*Pi^2 - 1151/(3*x) - (52*Pi^2)/(3*x) - (118*x)/3 -      2*Pi^2*x + 142*x^2 + (4*Pi^2*x^2)/3 - 12*Zeta(3) + (12*Zeta(3))/x +      6*x*Zeta(3)) + L^2*(1019/24 + (3*Pi^2)/2 - 1643/(36*x) +      (11*Pi^2)/(6*x) - (281*x)/24 + (Pi^2*x)/4 + (116*x^2)/9 + (Pi^2*x^2)/3 +      (-Pi^2/2 - Pi^2/(2*x) - (Pi^2*x)/4)*H(-1, x) +      (-148/3 - Pi^2 + (121*x)/24 - (19*x^2)/2)*H(0, x) +      (-20/3 + Pi^2/2 + 21/(4*x) - Pi^2/(2*x) + (29*x)/6 - (Pi^2*x)/4 +        (13*x^2)/6)*H(1, x) + (12 + 31/(2*x) - (3*x)/2 + 2*x^2)*H(-1, 0, x) +      (-5/2 - (13*x)/4 - 2*x^2)*H(0, 0, x) + (-9 + 9/(2*x) - 3*x - 2*x^2)*      H(0, 1, x) + (-12 + 31/(2*x) - (3*x)/2 - 2*x^2)*H(1, 0, x) +      (-6 - 6/x - 3*x)*H(-1, -1, 0, x) + (3 + 3/x + (3*x)/2)*H(-1, 0, 0, x) +      (-6 + 6/x + 6*x)*H(0, -1, 0, x) + (-6 + 6*x)*H(0, 0, 0, x) +      NF*(4 - 1093/(648*x) - (199*x)/72 + (109*x^2)/162 +        (8/9 - 61/(54*x) + x/36)*H(0, x) + (5/9 - 5/(9*x) - (5*x)/18)*        H(1, x) + (7/9 - x/2)*H(0, 0, x) + (4/9 - (2*x)/9)*H(0, 0, 0, x)) +      (6 + 6/x + 6*x)*H(0, 0, 1, x) + (6 + 6/x + 6*x)*H(0, 1, 0, x) +      (-3 + 3/x + (3*x)/2)*H(1, 0, 0, x) + (-6 + 6/x + 3*x)*H(1, 0, 1, x) +      (-6 + 6/x + 3*x)*H(1, 1, 0, x) - 3*Zeta(3) + (12*Zeta(3))/x +      (27*x*Zeta(3))/2) + H(-1, -1, x)*(44*Pi^2 + (45*Pi^2)/x + 3*Pi^2*x +      4*Pi^2*x^2 + 168*Zeta(3) + (168*Zeta(3))/x + 84*x*Zeta(3)) +    H(-1, x)*((-79*Pi^2)/2 + (13*Pi^4)/60 - (575*Pi^2)/(12*x) +      (13*Pi^4)/(60*x) + (25*Pi^2*x)/4 + (13*Pi^4*x)/120 - (8*Pi^2*x^2)/3 -      273*Zeta(3) - (581*Zeta(3))/(2*x) - (21*x*Zeta(3))/2 - 28*x^2*Zeta(3)) +    H(0, x)*(784/9 + (623*Pi^2)/9 - (3*Pi^4)/20 - 43885/(108*x) +      (365*Pi^2)/(36*x) + (31*Pi^4)/(60*x) - (119*x)/48 - (175*Pi^2*x)/144 +      (29*Pi^4*x)/30 + (453*x^2)/4 + (475*Pi^2*x^2)/36 + 64*Zeta(3) +      (119*Zeta(3))/x + 22*x*Zeta(3) + 20*x^2*Zeta(3)) +    L*(14167/36 + (731*Pi^2)/18 + (41*Pi^4)/60 - 43885/(108*x) +      (365*Pi^2)/(36*x) + (31*Pi^4)/(60*x) - (947*x)/18 - (221*Pi^2*x)/36 +      (3*Pi^4*x)/10 + (3533*x^2)/54 + (52*Pi^2*x^2)/9 +      (8*Pi^2 + (8*Pi^2)/x + 4*Pi^2*x)*H(-1, -1, x) +      (71 - 4*Pi^2 + 545/(6*x) - (4*Pi^2)/x - (29*x)/2 - 2*Pi^2*x +        (16*x^2)/3)*H(-1, 0, x) + (5*Pi^2 - (7*Pi^2)/x - (13*Pi^2*x)/2)*      H(0, -1, x) + (-578/3 + 2*Pi^2 - (13*x)/6 - 4*Pi^2*x - (130*x^2)/3)*      H(0, 0, x) + (-731/3 - Pi^2 + 30/x - (3*Pi^2)/x + (67*x)/3 -        (5*Pi^2*x)/2 - (104*x^2)/3)*H(0, 1, x) +      (-293/3 + 4*Pi^2 + 671/(6*x) - (4*Pi^2)/x + (29*x)/6 - 2*Pi^2*x +        (10*x^2)/3)*H(1, 0, x) + (-160/3 + 4*Pi^2 + 42/x - (4*Pi^2)/x +        (116*x)/3 - 2*Pi^2*x + (52*x^2)/3)*H(1, 1, x) +      (-78 - 83/x - 3*x - 8*x^2)*H(-1, -1, 0, x) +      (63 + 145/(2*x) - (3*x)/2 + 8*x^2)*H(-1, 0, 0, x) +      (48 + 62/x - 6*x + 8*x^2)*H(-1, 0, 1, x) + (24 + 43/x + 9*x + 8*x^2)*      H(0, -1, 0, x) + (-29 - x/2 - 8*x^2)*H(0, 0, 0, x) +      (-28 + 21/x - 7*x - 16*x^2)*H(0, 0, 1, x) + (-60 + 61/x - 3*x - 16*x^2)*      H(0, 1, 0, x) + (-72 + 36/x - 24*x - 16*x^2)*H(0, 1, 1, x) +      (-63 + 145/(2*x) - (3*x)/2 - 8*x^2)*H(1, 0, 0, x) +      (-78 + 83/x + 3*x - 8*x^2)*H(1, 0, 1, x) + (-78 + 83/x + 3*x - 8*x^2)*      H(1, 1, 0, x) + (48 + 48/x + 24*x)*H(-1, -1, -1, 0, x) +      (-36 - 36/x - 18*x)*H(-1, -1, 0, 0, x) + (-24 - 24/x - 12*x)*      H(-1, -1, 0, 1, x) + (-24 - 24/x - 12*x)*H(-1, 0, -1, 0, x) +      (12 + 12/x + 6*x)*H(-1, 0, 0, 0, x) + (12 + 12/x + 6*x)*      H(-1, 0, 0, 1, x) + (12 - 36/x - 30*x)*H(0, -1, -1, 0, x) +      (-18 + 30/x + 27*x)*H(0, -1, 0, 0, x) + (-24 + 24/x + 24*x)*      H(0, -1, 0, 1, x) + (-12 + 12/x + 12*x)*H(0, 0, -1, 0, x) +      (-12 + 12*x)*H(0, 0, 0, 0, x) + (-12 + 12/x + 36*x)*H(0, 0, 0, 1, x) +      (36 + 36/x + 36*x)*H(0, 0, 1, 0, x) + (48 + 48/x + 48*x)*      H(0, 0, 1, 1, x) + (18 + 30/x + 27*x)*H(0, 1, 0, 0, x) +      (12 + 36/x + 30*x)*H(0, 1, 0, 1, x) + (12 + 36/x + 30*x)*      H(0, 1, 1, 0, x) + (-12 + 12/x + 6*x)*H(1, 0, 0, 0, x) +      (-36 + 36/x + 18*x)*H(1, 0, 0, 1, x) + (-48 + 48/x + 24*x)*      H(1, 0, 1, 0, x) + (-48 + 48/x + 24*x)*H(1, 0, 1, 1, x) +      (-36 + 36/x + 18*x)*H(1, 1, 0, 0, x) + (-48 + 48/x + 24*x)*      H(1, 1, 0, 1, x) + (-48 + 48/x + 24*x)*H(1, 1, 1, 0, x) + 16*Zeta(3) +      (119*Zeta(3))/x + 34*x*Zeta(3) + 12*x^2*Zeta(3) +      H(-1, x)*((-29*Pi^2)/2 - (69*Pi^2)/(4*x) + (3*Pi^2*x)/4 - 2*Pi^2*x^2 -        42*Zeta(3) - (42*Zeta(3))/x - 21*x*Zeta(3)) +      H(1, x)*(907/6 + (13*Pi^2)/2 - 6739/(36*x) - (83*Pi^2)/(12*x) -        (133*x)/4 - (Pi^2*x)/4 + (1103*x^2)/18 + (2*Pi^2*x^2)/3 - 6*Zeta(3) +        (6*Zeta(3))/x + 3*x*Zeta(3)) + H(0, x)*(-1805/12 + (14*Pi^2)/3 -        1643/(18*x) + (11*Pi^2)/(3*x) + (22*x)/3 + (8*Pi^2*x)/3 +        (401*x^2)/18 + (8*Pi^2*x^2)/3 + 18*Zeta(3) + (24*Zeta(3))/x +        3*x*Zeta(3)) + NF*(1898/81 - (7*Pi^2)/9 - (8*Pi^4)/405 -        10213/(972*x) + (76*Pi^2)/(81*x) - (4769*x)/324 + (2*Pi^2*x)/27 +        (4*Pi^4*x)/405 + (436*x^2)/243 + (169/9 - 704/(81*x) - (107*x)/9 +          (218*x^2)/81)*H(1, x) + (26/9 - (8*Pi^2)/27 - 61/(27*x) - x/9 +          (4*Pi^2*x)/27)*H(0, 0, x) + (14/3 - 152/(27*x) - (4*x)/9)*        H(0, 1, x) + (20/9 - 20/(9*x) - (10*x)/9)*H(1, 0, x) +        (40/9 - 40/(9*x) - (20*x)/9)*H(1, 1, x) + (22/9 - (11*x)/9)*        H(0, 0, 0, x) + (28/9 - 2*x)*H(0, 0, 1, x) +        (8/9 - (4*x)/9)*H(0, 0, 0, 0, x) + (16/9 - (8*x)/9)*H(0, 0, 0, 1, x) -        (28*Zeta(3))/9 + 2*x*Zeta(3) + H(0, x)*(109/9 - (14*Pi^2)/27 -          1825/(324*x) - (71*x)/12 + (Pi^2*x)/3 + (218*x^2)/81 -          (16*Zeta(3))/9 + (8*x*Zeta(3))/9))) - (75*Zeta(5))/2 +    (201*Zeta(5))/(2*x) + (267*x*Zeta(5))/4 +    NF*(11222/243 - (23*Pi^2)/6 + (13*Pi^4)/405 - 236035/(11664*x) +      (2489*Pi^2)/(1296*x) - (104927*x)/3888 + (713*Pi^2*x)/432 -      (23*Pi^4*x)/810 + (436*x^2)/729 - (763*Pi^2*x^2)/972 +      (4156/81 - (55*Pi^2)/54 - 11563/(486*x) + (55*Pi^2)/(54*x) -        (4949*x)/162 + (55*Pi^2*x)/108 + (872*x^2)/243)*H(1, x) +      (27 - 1070/(81*x) - (38*x)/3 + (436*x^2)/81)*H(0, 1, x) +      (194/9 - 1723/(162*x) - (229*x)/18 + (218*x^2)/81)*H(1, 0, x) +      (388/9 - 1723/(81*x) - (229*x)/9 + (436*x^2)/81)*H(1, 1, x) +      (26/9 - (2*Pi^2)/9 - 61/(27*x) + (2*x)/9 + (Pi^2*x)/9)*H(0, 0, 0, x) +      (62/9 - 152/(27*x) - (7*x)/9)*H(0, 0, 1, x) + (52/9 - 182/(27*x) - x)*      H(0, 1, 0, x) + (104/9 - 364/(27*x) - 2*x)*H(0, 1, 1, x) +      (20/9 - 20/(9*x) - (10*x)/9)*H(1, 0, 0, x) +      (20/3 - 20/(3*x) - (10*x)/3)*H(1, 0, 1, x) +      (20/3 - 20/(3*x) - (10*x)/3)*H(1, 1, 0, x) +      (40/3 - 40/(3*x) - (20*x)/3)*H(1, 1, 1, x) +      (22/9 - (11*x)/9)*H(0, 0, 0, 0, x) + (44/9 - (22*x)/9)*      H(0, 0, 0, 1, x) + (28/9 - 2*x)*H(0, 0, 1, 0, x) +      (56/9 - 4*x)*H(0, 0, 1, 1, x) + (8/9 - (4*x)/9)*H(0, 0, 0, 0, 0, x) +      (16/9 - (8*x)/9)*H(0, 0, 0, 0, 1, x) + (16/9 - (8*x)/9)*      H(0, 0, 0, 1, 0, x) + (32/9 - (16*x)/9)*H(0, 0, 0, 1, 1, x) -      (62*Zeta(3))/9 + (16*Pi^2*Zeta(3))/27 + (152*Zeta(3))/(27*x) +      (7*x*Zeta(3))/9 - (8*Pi^2*x*Zeta(3))/27 +      H(0, 0, x)*(101/9 - (37*Pi^2)/54 - 1825/(324*x) - (85*x)/18 +        (35*Pi^2*x)/108 + (218*x^2)/81 - (16*Zeta(3))/9 + (8*x*Zeta(3))/9) +      H(0, x)*(4831/162 - Pi^2 + (4*Pi^4)/135 - 10213/(972*x) +        (3*Pi^2)/(4*x) - (10681*x)/648 + (29*Pi^2*x)/216 - (2*Pi^4*x)/135 +        (872*x^2)/243 - (44*Zeta(3))/9 + (22*x*Zeta(3))/9) - (16*Zeta(5))/9 +      (8*x*Zeta(5))/9));

 pgg2sigma0gg:=-6761/8 + (183*Pi^2)/8 - (51*Pi^4)/16 - (15*Pi^4)/(32*(1 - x)) +  73091/(96*x) - (389*Pi^2)/(16*x) - (87*Pi^4)/(80*x) + (24839*x)/32 -  (329*Pi^2*x)/16 - (27*Pi^4*x)/10 - (73091*x^2)/96 + (67*Pi^2*x^2)/8 -  (39*Pi^4*x^2)/40 - (67*Pi^2)/(8*(1 + x)) + (33*Pi^4)/(32*(1 + x)) +  (2133*d1(1 - x))/128 + (3*Pi^2*d1(1 - x))/16 + (11*Pi^4*d1(1 - x))/128 +  (2205*DD(0, x))/32 - (67*Pi^2*DD(0, x))/8 + (33*Pi^4*DD(0, x))/80 +  (36*Pi^2 + (18*Pi^2)/x + 18*Pi^2*x + 18*Pi^2*x^2 - (18*Pi^2)/(1 + x))*  H(-1, -1, x) + (-327/8 - (81*Pi^2)/2 - 765/(8*x) - (81*Pi^2)/(4*x) -    (1131*x)/8 - (81*Pi^2*x)/4 - (765*x^2)/8 - (81*Pi^2*x^2)/4 -    201/(2*(1 + x)) + (81*Pi^2)/(4*(1 + x)))*H(-1, 0, x) +  (-54*Pi^2 + (27*Pi^2)/(4*(1 - x)) - (45*Pi^2)/(4*x) - (27*Pi^2*x)/4 -    (99*Pi^2*x^2)/4 + (18*Pi^2)/(1 + x))*H(0, -1, x) +  (-8715/16 + (27*Pi^2)/4 + 201/(4*(1 - x)) - (9*Pi^2)/(1 - x) + (2367*x)/16 -    (99*Pi^2*x)/4 - (4551*x^2)/8 + 18*Pi^2*x^2 + 201/(4*(1 + x)) -    (9*Pi^2)/(1 + x))*H(0, 0, x) +  (-549/4 + 201/(2*(1 - x)) - (9*Pi^2)/(2*(1 - x)) + 201/(4*x) -    (27*Pi^2)/(4*x) - 18*x - (45*Pi^2*x)/4 - (201*x^2)/4 + (9*Pi^2*x^2)/4 +    (9*Pi^2)/(4*(1 + x)))*H(0, 1, x) +  (-879/8 + (27*Pi^2)/2 + 201/(2*(1 - x)) - (27*Pi^2)/(4*(1 - x)) +    201/(4*x) - (27*Pi^2)/(4*x) + (75*x)/8 - (27*Pi^2*x)/4 - (201*x^2)/4 +    (27*Pi^2*x^2)/4)*H(1, 0, x) + (-81/4 + 297/(4*x) - (81*x)/4 + (297*x^2)/4)*  H(-1, -1, 0, x) + (513/2 + 198/x + (513*x)/2 + 198*x^2)*H(-1, 0, 0, x) +  (675/4 + 297/(4*x) + (675*x)/4 + (297*x^2)/4)*H(-1, 0, 1, x) +  (90 + 99/(4*(1 - x)) - 99/(4*x) + (135*x)/2 + (297*x^2)/2)*H(0, -1, 0, x) +  (-621/4 + (261*x)/4 - 297*x^2)*H(0, 0, 0, x) +  (-1665/8 + 99/(8*(1 - x)) - 36*x - (1089*x^2)/4)*H(0, 0, 1, x) +  (-387/4 + 99/(2*x) + (261*x)/4 - (297*x^2)/2)*H(0, 1, 0, x) +  (-873/8 + 99/(8*(1 - x)) + 495/(4*x) + (387*x)/4 - (495*x^2)/4)*  H(1, 0, 0, x) + (-324 - 162/x - 162*x - 162*x^2 + 162/(1 + x))*  H(-1, -1, 0, 0, x) + (-216 - 108/x - 108*x - 108*x^2 + 108/(1 + x))*  H(-1, -1, 0, 1, x) + (-108 - 54/x - 54*x - 54*x^2 + 54/(1 + x))*  H(-1, 0, -1, 0, x) + (216 + 108/x + 108*x + 108*x^2 - 108/(1 + x))*  H(-1, 0, 0, 0, x) + (216 + 108/x + 108*x + 108*x^2 - 108/(1 + x))*  H(-1, 0, 0, 1, x) + (54 + 27/x + 27*x + 27*x^2 - 27/(1 + x))*  H(-1, 0, 1, 0, x) + (-216 + 27/(1 - x) - 27/x + 27*x - 81*x^2 + 54/(1 + x))*  H(0, -1, -1, 0, x) + (216 - 27/(1 - x) + 189/(2*x) + (351*x)/2 +    (297*x^2)/2 - 243/(2*(1 + x)))*H(0, -1, 0, 0, x) +  (216 - 27/(1 - x) + 54/x + 54*x + 108*x^2 - 81/(1 + x))*H(0, -1, 0, 1, x) +  (-27 - 27/(1 - x) + 27*x + 54*x^2 - 27/(1 + x))*H(0, 0, -1, 0, x) +  (-108 + 27/(1 - x) + 189*x - 54*x^2 + 27/(1 + x))*H(0, 0, 0, 0, x) +  (-81/2 + 54/(1 - x) + (351*x)/2 - 108*x^2 + 54/(1 + x))*H(0, 0, 0, 1, x) +  (-54 + 135/(2*(1 - x)) + 54/x + 162*x - 81*x^2 + 27/(2*(1 + x)))*  H(0, 0, 1, 0, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*  H(0, 0, 1, 1, x) + (-135/2 + 135/(2*(1 - x)) + 135/(2*x) + 135*x -    (135*x^2)/2)*H(0, 1, 0, 0, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*  H(0, 1, 0, 1, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*  H(0, 1, 1, 0, x) + (54 - 27/(1 - x) - 27/x - 27*x + 27*x^2)*  H(1, 0, -1, 0, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*  H(1, 0, 0, 0, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*  H(1, 0, 0, 1, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*  H(1, 0, 1, 0, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*  H(1, 1, 0, 0, x) + (1197*Zeta(3))/8 + (99*Zeta(3))/(8*(1 - x)) -  (1287*Zeta(3))/(8*x) + 99*x*Zeta(3) + 198*x^2*Zeta(3) +  (603*d1(1 - x)*Zeta(3))/8 - (9*Pi^2*d1(1 - x)*Zeta(3))/8 +  (99*DD(0, x)*Zeta(3))/8 + NF^2*(283/864 + (11*Pi^2)/324 - 85/(1944*x) +    (317*x)/864 + (17*Pi^2*x)/324 - (1211*x^2)/1944 - (Pi^2*x^2)/81 +    (349*d1(1 - x))/3456 - DD(0, x)/36 +    (-5/648 + Pi^2/27 + (2563*x)/2592 + (Pi^2*x)/27 + (205*x^2)/648)*H(0, x) +    (-175/288 + 11/(648*x) + (79*x)/288 + (205*x^2)/648)*H(1, x) +    (37/108 + (49*x)/108 + (4*x^2)/27)*H(0, 0, x) +    (-11/54 - (17*x)/54 + (2*x^2)/27)*H(0, 1, x) +    (-1/9 - 4/(27*x) + x/9 + (4*x^2)/27)*H(1, 0, x) +    (-1/18 - 2/(27*x) + x/18 + (2*x^2)/27)*H(1, 1, x) +    (-1/9 - x/9)*H(0, 0, 0, x) + (-2/9 - (2*x)/9)*H(0, 0, 1, x) +    (-2/9 - (2*x)/9)*H(0, 1, 0, x) + (-1/9 - x/9)*H(0, 1, 1, x) - Zeta(3)/9 -    (x*Zeta(3))/9) + H(1, x)*(93/16 - (27*Pi^2)/16 - 413/(16*x) -    (99*Pi^2)/(16*x) - (93*x)/16 + (27*Pi^2*x)/16 + (413*x^2)/16 +    (99*Pi^2*x^2)/16 + 81*Zeta(3) - (81*Zeta(3))/(2*(1 - x)) -    (81*Zeta(3))/(2*x) - (81*x*Zeta(3))/2 + (81*x^2*Zeta(3))/2) +  H(0, x)*(15397/32 + (555*Pi^2)/16 + 9/(8*(1 - x)) + 395/(4*x) -    (33*Pi^2)/(8*x) + (4687*x)/32 + (69*Pi^2*x)/4 + (7953*x^2)/16 +    (363*Pi^2*x^2)/8 - (33*Pi^2)/(16*(1 + x)) - (189*Zeta(3))/(4*(1 - x)) -    (27*Zeta(3))/(2*x) - (135*x*Zeta(3))/2 + 81*x^2*Zeta(3) -    (135*Zeta(3))/(4*(1 + x))) + H(-1, x)*((-477*Pi^2)/16 - (99*Pi^2)/(16*x) -    (477*Pi^2*x)/16 - (99*Pi^2*x^2)/16 - 162*Zeta(3) - (81*Zeta(3))/x -    81*x*Zeta(3) - 81*x^2*Zeta(3) + (81*Zeta(3))/(1 + x)) +  NF*(251/96 - (1385*Pi^2)/864 + (1693*Pi^4)/25920 + 6077/(648*x) -    (8*Pi^2)/(27*x) + (35059*x)/864 - (581*Pi^2*x)/2592 + (167*Pi^4*x)/2880 -    (29759*x^2)/648 - (1075*Pi^2*x^2)/648 + (5*Pi^2)/(12*(1 + x)) -    (3029*d1(1 - x))/1152 - (Pi^2*d1(1 - x))/16 - (Pi^4*d1(1 - x))/192 -    (319*DD(0, x))/48 + (5*Pi^2*DD(0, x))/12 +    ((-83*Pi^2)/432 + Pi^2/(648*x) - (83*Pi^2*x)/432 + (Pi^2*x^2)/648)*    H(-1, x) + (5399/864 - (47*Pi^2)/432 + 257/(432*x) - (19*Pi^2)/(648*x) -      (1135*x)/864 + (47*Pi^2*x)/432 - (2389*x^2)/432 + (19*Pi^2*x^2)/648)*    H(1, x) + (677/216 - 337/(36*x) + (461*x)/216 - (553*x^2)/36 + 5/(1 + x))*    H(-1, 0, x) + ((-19*Pi^2)/216 + (19*Pi^2*x)/216)*H(0, -1, x) +    (1171/54 + (253*Pi^2)/432 - 5/(2*(1 - x)) - (2197*x)/144 +      (91*Pi^2*x)/432 + (1823*x^2)/108 - 5/(2*(1 + x)))*H(0, 0, x) +    (1385/144 - (19*Pi^2)/216 - 5/(1 - x) - 91/(12*x) + (167*x)/48 -      (19*Pi^2*x)/216 + (1075*x^2)/108)*H(0, 1, x) +    (563/108 - 5/(1 - x) - 869/(108*x) - (491*x)/108 + (1337*x^2)/108)*    H(1, 0, x) + (53/108 - 13/(27*x) - (53*x)/108 + (13*x^2)/27)*H(1, 1, x) +    (-47/36 + 19/(54*x) - (47*x)/36 + (19*x^2)/54)*H(-1, -1, 0, x) +    (209/72 - 149/(54*x) + (209*x)/72 - (149*x^2)/54)*H(-1, 0, 0, x) +    (1/2 + 1/(6*x) + x/2 + x^2/6)*H(-1, 0, 1, x) +    (805/72 - 3/(2*(1 - x)) - 1/(6*x) - (83*x)/8 - (5*x^2)/27)*    H(0, -1, 0, x) + (26/3 - (1529*x)/72 + (8*x^2)/27)*H(0, 0, 0, x) +    (-421/144 - 3/(4*(1 - x)) - (1295*x)/144 + x^2/2)*H(0, 0, 1, x) +    (-73/18 - 4/(3*x) - (44*x)/9 + (2*x^2)/27)*H(0, 1, 0, x) +    (1/2 - 2/(3*x) + (19*x)/18 + (2*x^2)/27)*H(0, 1, 1, x) +    (71/144 - 3/(4*(1 - x)) - 64/(27*x) + (37*x)/144 + (64*x^2)/27)*    H(1, 0, 0, x) + (-5/9 - 20/(27*x) + (5*x)/9 + (20*x^2)/27)*    H(1, 1, 0, x) + (-5/9 - 20/(27*x) + (5*x)/9 + (20*x^2)/27)*    H(1, 1, 1, x) + (-19/18 + (19*x)/18)*H(0, -1, -1, 0, x) +    (163/36 - (163*x)/36)*H(0, -1, 0, 0, x) + (245/36 - (9*x)/4)*    H(0, 0, -1, 0, x) + (64/9 - (383*x)/36)*H(0, 0, 0, 0, x) +    (-253/72 - (253*x)/72)*H(0, 0, 0, 1, x) + (-4 - 4*x)*H(0, 0, 1, 0, x) +    (-5/9 - (5*x)/9)*H(0, 0, 1, 1, x) + (-55/24 - (55*x)/24)*    H(0, 1, 0, 0, x) + (-10/9 - (10*x)/9)*H(0, 1, 1, 0, x) +    (-10/9 - (10*x)/9)*H(0, 1, 1, 1, x) + (163*Zeta(3))/12 -    (3*Zeta(3))/(4*(1 - x)) - (323*Zeta(3))/(108*x) - (749*x*Zeta(3))/36 +    (116*x^2*Zeta(3))/27 - (15*d1(1 - x)*Zeta(3))/4 -    (13*DD(0, x)*Zeta(3))/4 + H(0, x)*(2123/54 + (421*Pi^2)/864 -      3/(8*(1 - x)) + 295/(108*x) - Pi^2/(36*x) + (1141*x)/864 -      (199*Pi^2*x)/864 + (797*x^2)/16 - (Pi^2*x^2)/12 + Pi^2/(8*(1 + x)) +      (19*Zeta(3))/9 - (89*x*Zeta(3))/18)) - (135*d1(1 - x)*Zeta(5))/4 +  e*(-6761/8 + (183*Pi^2)/8 - (51*Pi^4)/16 - (15*Pi^4)/(32*(1 - x)) +    73091/(96*x) - (389*Pi^2)/(16*x) - (87*Pi^4)/(80*x) + (24839*x)/32 -    (329*Pi^2*x)/16 - (27*Pi^4*x)/10 - (73091*x^2)/96 + (67*Pi^2*x^2)/8 -    (39*Pi^4*x^2)/40 - (67*Pi^2)/(8*(1 + x)) + (33*Pi^4)/(32*(1 + x)) +    (2133*d1(1 - x))/128 + (3*Pi^2*d1(1 - x))/16 + (11*Pi^4*d1(1 - x))/128 +    (2205*DD(0, x))/32 - (67*Pi^2*DD(0, x))/8 + (33*Pi^4*DD(0, x))/80 +    (36*Pi^2 + (18*Pi^2)/x + 18*Pi^2*x + 18*Pi^2*x^2 - (18*Pi^2)/(1 + x))*    H(-1, -1, x) + (-327/8 - (81*Pi^2)/2 - 765/(8*x) - (81*Pi^2)/(4*x) -      (1131*x)/8 - (81*Pi^2*x)/4 - (765*x^2)/8 - (81*Pi^2*x^2)/4 -      201/(2*(1 + x)) + (81*Pi^2)/(4*(1 + x)))*H(-1, 0, x) +    (-54*Pi^2 + (27*Pi^2)/(4*(1 - x)) - (45*Pi^2)/(4*x) - (27*Pi^2*x)/4 -      (99*Pi^2*x^2)/4 + (18*Pi^2)/(1 + x))*H(0, -1, x) +    (-8715/16 + (27*Pi^2)/4 + 201/(4*(1 - x)) - (9*Pi^2)/(1 - x) +      (2367*x)/16 - (99*Pi^2*x)/4 - (4551*x^2)/8 + 18*Pi^2*x^2 +      201/(4*(1 + x)) - (9*Pi^2)/(1 + x))*H(0, 0, x) +    (-549/4 + 201/(2*(1 - x)) - (9*Pi^2)/(2*(1 - x)) + 201/(4*x) -      (27*Pi^2)/(4*x) - 18*x - (45*Pi^2*x)/4 - (201*x^2)/4 + (9*Pi^2*x^2)/4 +      (9*Pi^2)/(4*(1 + x)))*H(0, 1, x) +    (-879/8 + (27*Pi^2)/2 + 201/(2*(1 - x)) - (27*Pi^2)/(4*(1 - x)) +      201/(4*x) - (27*Pi^2)/(4*x) + (75*x)/8 - (27*Pi^2*x)/4 - (201*x^2)/4 +      (27*Pi^2*x^2)/4)*H(1, 0, x) + (-81/4 + 297/(4*x) - (81*x)/4 +      (297*x^2)/4)*H(-1, -1, 0, x) + (513/2 + 198/x + (513*x)/2 + 198*x^2)*    H(-1, 0, 0, x) + (675/4 + 297/(4*x) + (675*x)/4 + (297*x^2)/4)*    H(-1, 0, 1, x) + (90 + 99/(4*(1 - x)) - 99/(4*x) + (135*x)/2 +      (297*x^2)/2)*H(0, -1, 0, x) + (-621/4 + (261*x)/4 - 297*x^2)*    H(0, 0, 0, x) + (-1665/8 + 99/(8*(1 - x)) - 36*x - (1089*x^2)/4)*    H(0, 0, 1, x) + (-387/4 + 99/(2*x) + (261*x)/4 - (297*x^2)/2)*    H(0, 1, 0, x) + (-873/8 + 99/(8*(1 - x)) + 495/(4*x) + (387*x)/4 -      (495*x^2)/4)*H(1, 0, 0, x) + (-324 - 162/x - 162*x - 162*x^2 +      162/(1 + x))*H(-1, -1, 0, 0, x) +    (-216 - 108/x - 108*x - 108*x^2 + 108/(1 + x))*H(-1, -1, 0, 1, x) +    (-108 - 54/x - 54*x - 54*x^2 + 54/(1 + x))*H(-1, 0, -1, 0, x) +    (216 + 108/x + 108*x + 108*x^2 - 108/(1 + x))*H(-1, 0, 0, 0, x) +    (216 + 108/x + 108*x + 108*x^2 - 108/(1 + x))*H(-1, 0, 0, 1, x) +    (54 + 27/x + 27*x + 27*x^2 - 27/(1 + x))*H(-1, 0, 1, 0, x) +    (-216 + 27/(1 - x) - 27/x + 27*x - 81*x^2 + 54/(1 + x))*    H(0, -1, -1, 0, x) + (216 - 27/(1 - x) + 189/(2*x) + (351*x)/2 +      (297*x^2)/2 - 243/(2*(1 + x)))*H(0, -1, 0, 0, x) +    (216 - 27/(1 - x) + 54/x + 54*x + 108*x^2 - 81/(1 + x))*    H(0, -1, 0, 1, x) + (-27 - 27/(1 - x) + 27*x + 54*x^2 - 27/(1 + x))*    H(0, 0, -1, 0, x) + (-108 + 27/(1 - x) + 189*x - 54*x^2 + 27/(1 + x))*    H(0, 0, 0, 0, x) + (-81/2 + 54/(1 - x) + (351*x)/2 - 108*x^2 +      54/(1 + x))*H(0, 0, 0, 1, x) + (-54 + 135/(2*(1 - x)) + 54/x + 162*x -      81*x^2 + 27/(2*(1 + x)))*H(0, 0, 1, 0, x) +    (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*H(0, 0, 1, 1, x) +    (-135/2 + 135/(2*(1 - x)) + 135/(2*x) + 135*x - (135*x^2)/2)*    H(0, 1, 0, 0, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*    H(0, 1, 0, 1, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*    H(0, 1, 1, 0, x) + (54 - 27/(1 - x) - 27/x - 27*x + 27*x^2)*    H(1, 0, -1, 0, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*    H(1, 0, 0, 0, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*    H(1, 0, 0, 1, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*    H(1, 0, 1, 0, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*    H(1, 1, 0, 0, x) + (1197*Zeta(3))/8 + (99*Zeta(3))/(8*(1 - x)) -    (1287*Zeta(3))/(8*x) + 99*x*Zeta(3) + 198*x^2*Zeta(3) +    (603*d1(1 - x)*Zeta(3))/8 - (9*Pi^2*d1(1 - x)*Zeta(3))/8 +    (99*DD(0, x)*Zeta(3))/8 + NF^2*(283/864 + (11*Pi^2)/324 - 85/(1944*x) +      (317*x)/864 + (17*Pi^2*x)/324 - (1211*x^2)/1944 - (Pi^2*x^2)/81 +      (349*d1(1 - x))/3456 - DD(0, x)/36 +      (-5/648 + Pi^2/27 + (2563*x)/2592 + (Pi^2*x)/27 + (205*x^2)/648)*      H(0, x) + (-175/288 + 11/(648*x) + (79*x)/288 + (205*x^2)/648)*      H(1, x) + (37/108 + (49*x)/108 + (4*x^2)/27)*H(0, 0, x) +      (-11/54 - (17*x)/54 + (2*x^2)/27)*H(0, 1, x) +      (-1/9 - 4/(27*x) + x/9 + (4*x^2)/27)*H(1, 0, x) +      (-1/18 - 2/(27*x) + x/18 + (2*x^2)/27)*H(1, 1, x) +      (-1/9 - x/9)*H(0, 0, 0, x) + (-2/9 - (2*x)/9)*H(0, 0, 1, x) +      (-2/9 - (2*x)/9)*H(0, 1, 0, x) + (-1/9 - x/9)*H(0, 1, 1, x) -      Zeta(3)/9 - (x*Zeta(3))/9) + H(1, x)*(93/16 - (27*Pi^2)/16 -      413/(16*x) - (99*Pi^2)/(16*x) - (93*x)/16 + (27*Pi^2*x)/16 +      (413*x^2)/16 + (99*Pi^2*x^2)/16 + 81*Zeta(3) -      (81*Zeta(3))/(2*(1 - x)) - (81*Zeta(3))/(2*x) - (81*x*Zeta(3))/2 +      (81*x^2*Zeta(3))/2) + H(0, x)*(15397/32 + (555*Pi^2)/16 +      9/(8*(1 - x)) + 395/(4*x) - (33*Pi^2)/(8*x) + (4687*x)/32 +      (69*Pi^2*x)/4 + (7953*x^2)/16 + (363*Pi^2*x^2)/8 -      (33*Pi^2)/(16*(1 + x)) - (189*Zeta(3))/(4*(1 - x)) -      (27*Zeta(3))/(2*x) - (135*x*Zeta(3))/2 + 81*x^2*Zeta(3) -      (135*Zeta(3))/(4*(1 + x))) + H(-1, x)*((-477*Pi^2)/16 -      (99*Pi^2)/(16*x) - (477*Pi^2*x)/16 - (99*Pi^2*x^2)/16 - 162*Zeta(3) -      (81*Zeta(3))/x - 81*x*Zeta(3) - 81*x^2*Zeta(3) + (81*Zeta(3))/(1 + x)) +    NF*(251/96 - (1385*Pi^2)/864 + (1693*Pi^4)/25920 + 6077/(648*x) -      (8*Pi^2)/(27*x) + (35059*x)/864 - (581*Pi^2*x)/2592 +      (167*Pi^4*x)/2880 - (29759*x^2)/648 - (1075*Pi^2*x^2)/648 +      (5*Pi^2)/(12*(1 + x)) - (3029*d1(1 - x))/1152 - (Pi^2*d1(1 - x))/16 -      (Pi^4*d1(1 - x))/192 - (319*DD(0, x))/48 + (5*Pi^2*DD(0, x))/12 +      ((-83*Pi^2)/432 + Pi^2/(648*x) - (83*Pi^2*x)/432 + (Pi^2*x^2)/648)*      H(-1, x) + (5399/864 - (47*Pi^2)/432 + 257/(432*x) -        (19*Pi^2)/(648*x) - (1135*x)/864 + (47*Pi^2*x)/432 - (2389*x^2)/432 +        (19*Pi^2*x^2)/648)*H(1, x) + (677/216 - 337/(36*x) + (461*x)/216 -        (553*x^2)/36 + 5/(1 + x))*H(-1, 0, x) +      ((-19*Pi^2)/216 + (19*Pi^2*x)/216)*H(0, -1, x) +      (1171/54 + (253*Pi^2)/432 - 5/(2*(1 - x)) - (2197*x)/144 +        (91*Pi^2*x)/432 + (1823*x^2)/108 - 5/(2*(1 + x)))*H(0, 0, x) +      (1385/144 - (19*Pi^2)/216 - 5/(1 - x) - 91/(12*x) + (167*x)/48 -        (19*Pi^2*x)/216 + (1075*x^2)/108)*H(0, 1, x) +      (563/108 - 5/(1 - x) - 869/(108*x) - (491*x)/108 + (1337*x^2)/108)*      H(1, 0, x) + (53/108 - 13/(27*x) - (53*x)/108 + (13*x^2)/27)*      H(1, 1, x) + (-47/36 + 19/(54*x) - (47*x)/36 + (19*x^2)/54)*      H(-1, -1, 0, x) + (209/72 - 149/(54*x) + (209*x)/72 - (149*x^2)/54)*      H(-1, 0, 0, x) + (1/2 + 1/(6*x) + x/2 + x^2/6)*H(-1, 0, 1, x) +      (805/72 - 3/(2*(1 - x)) - 1/(6*x) - (83*x)/8 - (5*x^2)/27)*      H(0, -1, 0, x) + (26/3 - (1529*x)/72 + (8*x^2)/27)*H(0, 0, 0, x) +      (-421/144 - 3/(4*(1 - x)) - (1295*x)/144 + x^2/2)*H(0, 0, 1, x) +      (-73/18 - 4/(3*x) - (44*x)/9 + (2*x^2)/27)*H(0, 1, 0, x) +      (1/2 - 2/(3*x) + (19*x)/18 + (2*x^2)/27)*H(0, 1, 1, x) +      (71/144 - 3/(4*(1 - x)) - 64/(27*x) + (37*x)/144 + (64*x^2)/27)*      H(1, 0, 0, x) + (-5/9 - 20/(27*x) + (5*x)/9 + (20*x^2)/27)*      H(1, 1, 0, x) + (-5/9 - 20/(27*x) + (5*x)/9 + (20*x^2)/27)*      H(1, 1, 1, x) + (-19/18 + (19*x)/18)*H(0, -1, -1, 0, x) +      (163/36 - (163*x)/36)*H(0, -1, 0, 0, x) + (245/36 - (9*x)/4)*      H(0, 0, -1, 0, x) + (64/9 - (383*x)/36)*H(0, 0, 0, 0, x) +      (-253/72 - (253*x)/72)*H(0, 0, 0, 1, x) + (-4 - 4*x)*H(0, 0, 1, 0, x) +      (-5/9 - (5*x)/9)*H(0, 0, 1, 1, x) + (-55/24 - (55*x)/24)*      H(0, 1, 0, 0, x) + (-10/9 - (10*x)/9)*H(0, 1, 1, 0, x) +      (-10/9 - (10*x)/9)*H(0, 1, 1, 1, x) + (163*Zeta(3))/12 -      (3*Zeta(3))/(4*(1 - x)) - (323*Zeta(3))/(108*x) - (749*x*Zeta(3))/36 +      (116*x^2*Zeta(3))/27 - (15*d1(1 - x)*Zeta(3))/4 -      (13*DD(0, x)*Zeta(3))/4 + H(0, x)*(2123/54 + (421*Pi^2)/864 -        3/(8*(1 - x)) + 295/(108*x) - Pi^2/(36*x) + (1141*x)/864 -        (199*Pi^2*x)/864 + (797*x^2)/16 - (Pi^2*x^2)/12 + Pi^2/(8*(1 + x)) +        (19*Zeta(3))/9 - (89*x*Zeta(3))/18)) - (135*d1(1 - x)*Zeta(5))/4) +  e^2*(-6761/8 + (183*Pi^2)/8 - (51*Pi^4)/16 - (15*Pi^4)/(32*(1 - x)) +    73091/(96*x) - (389*Pi^2)/(16*x) - (87*Pi^4)/(80*x) + (24839*x)/32 -    (329*Pi^2*x)/16 - (27*Pi^4*x)/10 - (73091*x^2)/96 + (67*Pi^2*x^2)/8 -    (39*Pi^4*x^2)/40 - (67*Pi^2)/(8*(1 + x)) + (33*Pi^4)/(32*(1 + x)) +    (2133*d1(1 - x))/128 + (3*Pi^2*d1(1 - x))/16 + (11*Pi^4*d1(1 - x))/128 +    (2205*DD(0, x))/32 - (67*Pi^2*DD(0, x))/8 + (33*Pi^4*DD(0, x))/80 +    (36*Pi^2 + (18*Pi^2)/x + 18*Pi^2*x + 18*Pi^2*x^2 - (18*Pi^2)/(1 + x))*    H(-1, -1, x) + (-327/8 - (81*Pi^2)/2 - 765/(8*x) - (81*Pi^2)/(4*x) -      (1131*x)/8 - (81*Pi^2*x)/4 - (765*x^2)/8 - (81*Pi^2*x^2)/4 -      201/(2*(1 + x)) + (81*Pi^2)/(4*(1 + x)))*H(-1, 0, x) +    (-54*Pi^2 + (27*Pi^2)/(4*(1 - x)) - (45*Pi^2)/(4*x) - (27*Pi^2*x)/4 -      (99*Pi^2*x^2)/4 + (18*Pi^2)/(1 + x))*H(0, -1, x) +    (-8715/16 + (27*Pi^2)/4 + 201/(4*(1 - x)) - (9*Pi^2)/(1 - x) +      (2367*x)/16 - (99*Pi^2*x)/4 - (4551*x^2)/8 + 18*Pi^2*x^2 +      201/(4*(1 + x)) - (9*Pi^2)/(1 + x))*H(0, 0, x) +    (-549/4 + 201/(2*(1 - x)) - (9*Pi^2)/(2*(1 - x)) + 201/(4*x) -      (27*Pi^2)/(4*x) - 18*x - (45*Pi^2*x)/4 - (201*x^2)/4 + (9*Pi^2*x^2)/4 +      (9*Pi^2)/(4*(1 + x)))*H(0, 1, x) +    (-879/8 + (27*Pi^2)/2 + 201/(2*(1 - x)) - (27*Pi^2)/(4*(1 - x)) +      201/(4*x) - (27*Pi^2)/(4*x) + (75*x)/8 - (27*Pi^2*x)/4 - (201*x^2)/4 +      (27*Pi^2*x^2)/4)*H(1, 0, x) + (-81/4 + 297/(4*x) - (81*x)/4 +      (297*x^2)/4)*H(-1, -1, 0, x) + (513/2 + 198/x + (513*x)/2 + 198*x^2)*    H(-1, 0, 0, x) + (675/4 + 297/(4*x) + (675*x)/4 + (297*x^2)/4)*    H(-1, 0, 1, x) + (90 + 99/(4*(1 - x)) - 99/(4*x) + (135*x)/2 +      (297*x^2)/2)*H(0, -1, 0, x) + (-621/4 + (261*x)/4 - 297*x^2)*    H(0, 0, 0, x) + (-1665/8 + 99/(8*(1 - x)) - 36*x - (1089*x^2)/4)*    H(0, 0, 1, x) + (-387/4 + 99/(2*x) + (261*x)/4 - (297*x^2)/2)*    H(0, 1, 0, x) + (-873/8 + 99/(8*(1 - x)) + 495/(4*x) + (387*x)/4 -      (495*x^2)/4)*H(1, 0, 0, x) + (-324 - 162/x - 162*x - 162*x^2 +      162/(1 + x))*H(-1, -1, 0, 0, x) +    (-216 - 108/x - 108*x - 108*x^2 + 108/(1 + x))*H(-1, -1, 0, 1, x) +    (-108 - 54/x - 54*x - 54*x^2 + 54/(1 + x))*H(-1, 0, -1, 0, x) +    (216 + 108/x + 108*x + 108*x^2 - 108/(1 + x))*H(-1, 0, 0, 0, x) +    (216 + 108/x + 108*x + 108*x^2 - 108/(1 + x))*H(-1, 0, 0, 1, x) +    (54 + 27/x + 27*x + 27*x^2 - 27/(1 + x))*H(-1, 0, 1, 0, x) +    (-216 + 27/(1 - x) - 27/x + 27*x - 81*x^2 + 54/(1 + x))*    H(0, -1, -1, 0, x) + (216 - 27/(1 - x) + 189/(2*x) + (351*x)/2 +      (297*x^2)/2 - 243/(2*(1 + x)))*H(0, -1, 0, 0, x) +    (216 - 27/(1 - x) + 54/x + 54*x + 108*x^2 - 81/(1 + x))*    H(0, -1, 0, 1, x) + (-27 - 27/(1 - x) + 27*x + 54*x^2 - 27/(1 + x))*    H(0, 0, -1, 0, x) + (-108 + 27/(1 - x) + 189*x - 54*x^2 + 27/(1 + x))*    H(0, 0, 0, 0, x) + (-81/2 + 54/(1 - x) + (351*x)/2 - 108*x^2 +      54/(1 + x))*H(0, 0, 0, 1, x) + (-54 + 135/(2*(1 - x)) + 54/x + 162*x -      81*x^2 + 27/(2*(1 + x)))*H(0, 0, 1, 0, x) +    (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*H(0, 0, 1, 1, x) +    (-135/2 + 135/(2*(1 - x)) + 135/(2*x) + 135*x - (135*x^2)/2)*    H(0, 1, 0, 0, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*    H(0, 1, 0, 1, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*    H(0, 1, 1, 0, x) + (54 - 27/(1 - x) - 27/x - 27*x + 27*x^2)*    H(1, 0, -1, 0, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*    H(1, 0, 0, 0, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*    H(1, 0, 0, 1, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*    H(1, 0, 1, 0, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*    H(1, 1, 0, 0, x) + (1197*Zeta(3))/8 + (99*Zeta(3))/(8*(1 - x)) -    (1287*Zeta(3))/(8*x) + 99*x*Zeta(3) + 198*x^2*Zeta(3) +    (603*d1(1 - x)*Zeta(3))/8 - (9*Pi^2*d1(1 - x)*Zeta(3))/8 +    (99*DD(0, x)*Zeta(3))/8 + NF^2*(283/864 + (11*Pi^2)/324 - 85/(1944*x) +      (317*x)/864 + (17*Pi^2*x)/324 - (1211*x^2)/1944 - (Pi^2*x^2)/81 +      (349*d1(1 - x))/3456 - DD(0, x)/36 +      (-5/648 + Pi^2/27 + (2563*x)/2592 + (Pi^2*x)/27 + (205*x^2)/648)*      H(0, x) + (-175/288 + 11/(648*x) + (79*x)/288 + (205*x^2)/648)*      H(1, x) + (37/108 + (49*x)/108 + (4*x^2)/27)*H(0, 0, x) +      (-11/54 - (17*x)/54 + (2*x^2)/27)*H(0, 1, x) +      (-1/9 - 4/(27*x) + x/9 + (4*x^2)/27)*H(1, 0, x) +      (-1/18 - 2/(27*x) + x/18 + (2*x^2)/27)*H(1, 1, x) +      (-1/9 - x/9)*H(0, 0, 0, x) + (-2/9 - (2*x)/9)*H(0, 0, 1, x) +      (-2/9 - (2*x)/9)*H(0, 1, 0, x) + (-1/9 - x/9)*H(0, 1, 1, x) -      Zeta(3)/9 - (x*Zeta(3))/9) + H(1, x)*(93/16 - (27*Pi^2)/16 -      413/(16*x) - (99*Pi^2)/(16*x) - (93*x)/16 + (27*Pi^2*x)/16 +      (413*x^2)/16 + (99*Pi^2*x^2)/16 + 81*Zeta(3) -      (81*Zeta(3))/(2*(1 - x)) - (81*Zeta(3))/(2*x) - (81*x*Zeta(3))/2 +      (81*x^2*Zeta(3))/2) + H(0, x)*(15397/32 + (555*Pi^2)/16 +      9/(8*(1 - x)) + 395/(4*x) - (33*Pi^2)/(8*x) + (4687*x)/32 +      (69*Pi^2*x)/4 + (7953*x^2)/16 + (363*Pi^2*x^2)/8 -      (33*Pi^2)/(16*(1 + x)) - (189*Zeta(3))/(4*(1 - x)) -      (27*Zeta(3))/(2*x) - (135*x*Zeta(3))/2 + 81*x^2*Zeta(3) -      (135*Zeta(3))/(4*(1 + x))) + H(-1, x)*((-477*Pi^2)/16 -      (99*Pi^2)/(16*x) - (477*Pi^2*x)/16 - (99*Pi^2*x^2)/16 - 162*Zeta(3) -      (81*Zeta(3))/x - 81*x*Zeta(3) - 81*x^2*Zeta(3) + (81*Zeta(3))/(1 + x)) +    NF*(251/96 - (1385*Pi^2)/864 + (1693*Pi^4)/25920 + 6077/(648*x) -      (8*Pi^2)/(27*x) + (35059*x)/864 - (581*Pi^2*x)/2592 +      (167*Pi^4*x)/2880 - (29759*x^2)/648 - (1075*Pi^2*x^2)/648 +      (5*Pi^2)/(12*(1 + x)) - (3029*d1(1 - x))/1152 - (Pi^2*d1(1 - x))/16 -      (Pi^4*d1(1 - x))/192 - (319*DD(0, x))/48 + (5*Pi^2*DD(0, x))/12 +      ((-83*Pi^2)/432 + Pi^2/(648*x) - (83*Pi^2*x)/432 + (Pi^2*x^2)/648)*      H(-1, x) + (5399/864 - (47*Pi^2)/432 + 257/(432*x) -        (19*Pi^2)/(648*x) - (1135*x)/864 + (47*Pi^2*x)/432 - (2389*x^2)/432 +        (19*Pi^2*x^2)/648)*H(1, x) + (677/216 - 337/(36*x) + (461*x)/216 -        (553*x^2)/36 + 5/(1 + x))*H(-1, 0, x) +      ((-19*Pi^2)/216 + (19*Pi^2*x)/216)*H(0, -1, x) +      (1171/54 + (253*Pi^2)/432 - 5/(2*(1 - x)) - (2197*x)/144 +        (91*Pi^2*x)/432 + (1823*x^2)/108 - 5/(2*(1 + x)))*H(0, 0, x) +      (1385/144 - (19*Pi^2)/216 - 5/(1 - x) - 91/(12*x) + (167*x)/48 -        (19*Pi^2*x)/216 + (1075*x^2)/108)*H(0, 1, x) +      (563/108 - 5/(1 - x) - 869/(108*x) - (491*x)/108 + (1337*x^2)/108)*      H(1, 0, x) + (53/108 - 13/(27*x) - (53*x)/108 + (13*x^2)/27)*      H(1, 1, x) + (-47/36 + 19/(54*x) - (47*x)/36 + (19*x^2)/54)*      H(-1, -1, 0, x) + (209/72 - 149/(54*x) + (209*x)/72 - (149*x^2)/54)*      H(-1, 0, 0, x) + (1/2 + 1/(6*x) + x/2 + x^2/6)*H(-1, 0, 1, x) +      (805/72 - 3/(2*(1 - x)) - 1/(6*x) - (83*x)/8 - (5*x^2)/27)*      H(0, -1, 0, x) + (26/3 - (1529*x)/72 + (8*x^2)/27)*H(0, 0, 0, x) +      (-421/144 - 3/(4*(1 - x)) - (1295*x)/144 + x^2/2)*H(0, 0, 1, x) +      (-73/18 - 4/(3*x) - (44*x)/9 + (2*x^2)/27)*H(0, 1, 0, x) +      (1/2 - 2/(3*x) + (19*x)/18 + (2*x^2)/27)*H(0, 1, 1, x) +      (71/144 - 3/(4*(1 - x)) - 64/(27*x) + (37*x)/144 + (64*x^2)/27)*      H(1, 0, 0, x) + (-5/9 - 20/(27*x) + (5*x)/9 + (20*x^2)/27)*      H(1, 1, 0, x) + (-5/9 - 20/(27*x) + (5*x)/9 + (20*x^2)/27)*      H(1, 1, 1, x) + (-19/18 + (19*x)/18)*H(0, -1, -1, 0, x) +      (163/36 - (163*x)/36)*H(0, -1, 0, 0, x) + (245/36 - (9*x)/4)*      H(0, 0, -1, 0, x) + (64/9 - (383*x)/36)*H(0, 0, 0, 0, x) +      (-253/72 - (253*x)/72)*H(0, 0, 0, 1, x) + (-4 - 4*x)*H(0, 0, 1, 0, x) +      (-5/9 - (5*x)/9)*H(0, 0, 1, 1, x) + (-55/24 - (55*x)/24)*      H(0, 1, 0, 0, x) + (-10/9 - (10*x)/9)*H(0, 1, 1, 0, x) +      (-10/9 - (10*x)/9)*H(0, 1, 1, 1, x) + (163*Zeta(3))/12 -      (3*Zeta(3))/(4*(1 - x)) - (323*Zeta(3))/(108*x) - (749*x*Zeta(3))/36 +      (116*x^2*Zeta(3))/27 - (15*d1(1 - x)*Zeta(3))/4 -      (13*DD(0, x)*Zeta(3))/4 + H(0, x)*(2123/54 + (421*Pi^2)/864 -        3/(8*(1 - x)) + 295/(108*x) - Pi^2/(36*x) + (1141*x)/864 -        (199*Pi^2*x)/864 + (797*x^2)/16 - (Pi^2*x^2)/12 + Pi^2/(8*(1 + x)) +        (19*Zeta(3))/9 - (89*x*Zeta(3))/18)) - (135*d1(1 - x)*Zeta(5))/4) +  e^3*(-6761/8 + (183*Pi^2)/8 - (51*Pi^4)/16 - (15*Pi^4)/(32*(1 - x)) +    73091/(96*x) - (389*Pi^2)/(16*x) - (87*Pi^4)/(80*x) + (24839*x)/32 -    (329*Pi^2*x)/16 - (27*Pi^4*x)/10 - (73091*x^2)/96 + (67*Pi^2*x^2)/8 -    (39*Pi^4*x^2)/40 - (67*Pi^2)/(8*(1 + x)) + (33*Pi^4)/(32*(1 + x)) +    (2133*d1(1 - x))/128 + (3*Pi^2*d1(1 - x))/16 + (11*Pi^4*d1(1 - x))/128 +    (2205*DD(0, x))/32 - (67*Pi^2*DD(0, x))/8 + (33*Pi^4*DD(0, x))/80 +    (36*Pi^2 + (18*Pi^2)/x + 18*Pi^2*x + 18*Pi^2*x^2 - (18*Pi^2)/(1 + x))*    H(-1, -1, x) + (-327/8 - (81*Pi^2)/2 - 765/(8*x) - (81*Pi^2)/(4*x) -      (1131*x)/8 - (81*Pi^2*x)/4 - (765*x^2)/8 - (81*Pi^2*x^2)/4 -      201/(2*(1 + x)) + (81*Pi^2)/(4*(1 + x)))*H(-1, 0, x) +    (-54*Pi^2 + (27*Pi^2)/(4*(1 - x)) - (45*Pi^2)/(4*x) - (27*Pi^2*x)/4 -      (99*Pi^2*x^2)/4 + (18*Pi^2)/(1 + x))*H(0, -1, x) +    (-8715/16 + (27*Pi^2)/4 + 201/(4*(1 - x)) - (9*Pi^2)/(1 - x) +      (2367*x)/16 - (99*Pi^2*x)/4 - (4551*x^2)/8 + 18*Pi^2*x^2 +      201/(4*(1 + x)) - (9*Pi^2)/(1 + x))*H(0, 0, x) +    (-549/4 + 201/(2*(1 - x)) - (9*Pi^2)/(2*(1 - x)) + 201/(4*x) -      (27*Pi^2)/(4*x) - 18*x - (45*Pi^2*x)/4 - (201*x^2)/4 + (9*Pi^2*x^2)/4 +      (9*Pi^2)/(4*(1 + x)))*H(0, 1, x) +    (-879/8 + (27*Pi^2)/2 + 201/(2*(1 - x)) - (27*Pi^2)/(4*(1 - x)) +      201/(4*x) - (27*Pi^2)/(4*x) + (75*x)/8 - (27*Pi^2*x)/4 - (201*x^2)/4 +      (27*Pi^2*x^2)/4)*H(1, 0, x) + (-81/4 + 297/(4*x) - (81*x)/4 +      (297*x^2)/4)*H(-1, -1, 0, x) + (513/2 + 198/x + (513*x)/2 + 198*x^2)*    H(-1, 0, 0, x) + (675/4 + 297/(4*x) + (675*x)/4 + (297*x^2)/4)*    H(-1, 0, 1, x) + (90 + 99/(4*(1 - x)) - 99/(4*x) + (135*x)/2 +      (297*x^2)/2)*H(0, -1, 0, x) + (-621/4 + (261*x)/4 - 297*x^2)*    H(0, 0, 0, x) + (-1665/8 + 99/(8*(1 - x)) - 36*x - (1089*x^2)/4)*    H(0, 0, 1, x) + (-387/4 + 99/(2*x) + (261*x)/4 - (297*x^2)/2)*    H(0, 1, 0, x) + (-873/8 + 99/(8*(1 - x)) + 495/(4*x) + (387*x)/4 -      (495*x^2)/4)*H(1, 0, 0, x) + (-324 - 162/x - 162*x - 162*x^2 +      162/(1 + x))*H(-1, -1, 0, 0, x) +    (-216 - 108/x - 108*x - 108*x^2 + 108/(1 + x))*H(-1, -1, 0, 1, x) +    (-108 - 54/x - 54*x - 54*x^2 + 54/(1 + x))*H(-1, 0, -1, 0, x) +    (216 + 108/x + 108*x + 108*x^2 - 108/(1 + x))*H(-1, 0, 0, 0, x) +    (216 + 108/x + 108*x + 108*x^2 - 108/(1 + x))*H(-1, 0, 0, 1, x) +    (54 + 27/x + 27*x + 27*x^2 - 27/(1 + x))*H(-1, 0, 1, 0, x) +    (-216 + 27/(1 - x) - 27/x + 27*x - 81*x^2 + 54/(1 + x))*    H(0, -1, -1, 0, x) + (216 - 27/(1 - x) + 189/(2*x) + (351*x)/2 +      (297*x^2)/2 - 243/(2*(1 + x)))*H(0, -1, 0, 0, x) +    (216 - 27/(1 - x) + 54/x + 54*x + 108*x^2 - 81/(1 + x))*    H(0, -1, 0, 1, x) + (-27 - 27/(1 - x) + 27*x + 54*x^2 - 27/(1 + x))*    H(0, 0, -1, 0, x) + (-108 + 27/(1 - x) + 189*x - 54*x^2 + 27/(1 + x))*    H(0, 0, 0, 0, x) + (-81/2 + 54/(1 - x) + (351*x)/2 - 108*x^2 +      54/(1 + x))*H(0, 0, 0, 1, x) + (-54 + 135/(2*(1 - x)) + 54/x + 162*x -      81*x^2 + 27/(2*(1 + x)))*H(0, 0, 1, 0, x) +    (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*H(0, 0, 1, 1, x) +    (-135/2 + 135/(2*(1 - x)) + 135/(2*x) + 135*x - (135*x^2)/2)*    H(0, 1, 0, 0, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*    H(0, 1, 0, 1, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*    H(0, 1, 1, 0, x) + (54 - 27/(1 - x) - 27/x - 27*x + 27*x^2)*    H(1, 0, -1, 0, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*    H(1, 0, 0, 0, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*    H(1, 0, 0, 1, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*    H(1, 0, 1, 0, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*    H(1, 1, 0, 0, x) + (1197*Zeta(3))/8 + (99*Zeta(3))/(8*(1 - x)) -    (1287*Zeta(3))/(8*x) + 99*x*Zeta(3) + 198*x^2*Zeta(3) +    (603*d1(1 - x)*Zeta(3))/8 - (9*Pi^2*d1(1 - x)*Zeta(3))/8 +    (99*DD(0, x)*Zeta(3))/8 + NF^2*(283/864 + (11*Pi^2)/324 - 85/(1944*x) +      (317*x)/864 + (17*Pi^2*x)/324 - (1211*x^2)/1944 - (Pi^2*x^2)/81 +      (349*d1(1 - x))/3456 - DD(0, x)/36 +      (-5/648 + Pi^2/27 + (2563*x)/2592 + (Pi^2*x)/27 + (205*x^2)/648)*      H(0, x) + (-175/288 + 11/(648*x) + (79*x)/288 + (205*x^2)/648)*      H(1, x) + (37/108 + (49*x)/108 + (4*x^2)/27)*H(0, 0, x) +      (-11/54 - (17*x)/54 + (2*x^2)/27)*H(0, 1, x) +      (-1/9 - 4/(27*x) + x/9 + (4*x^2)/27)*H(1, 0, x) +      (-1/18 - 2/(27*x) + x/18 + (2*x^2)/27)*H(1, 1, x) +      (-1/9 - x/9)*H(0, 0, 0, x) + (-2/9 - (2*x)/9)*H(0, 0, 1, x) +      (-2/9 - (2*x)/9)*H(0, 1, 0, x) + (-1/9 - x/9)*H(0, 1, 1, x) -      Zeta(3)/9 - (x*Zeta(3))/9) + H(1, x)*(93/16 - (27*Pi^2)/16 -      413/(16*x) - (99*Pi^2)/(16*x) - (93*x)/16 + (27*Pi^2*x)/16 +      (413*x^2)/16 + (99*Pi^2*x^2)/16 + 81*Zeta(3) -      (81*Zeta(3))/(2*(1 - x)) - (81*Zeta(3))/(2*x) - (81*x*Zeta(3))/2 +      (81*x^2*Zeta(3))/2) + H(0, x)*(15397/32 + (555*Pi^2)/16 +      9/(8*(1 - x)) + 395/(4*x) - (33*Pi^2)/(8*x) + (4687*x)/32 +      (69*Pi^2*x)/4 + (7953*x^2)/16 + (363*Pi^2*x^2)/8 -      (33*Pi^2)/(16*(1 + x)) - (189*Zeta(3))/(4*(1 - x)) -      (27*Zeta(3))/(2*x) - (135*x*Zeta(3))/2 + 81*x^2*Zeta(3) -      (135*Zeta(3))/(4*(1 + x))) + H(-1, x)*((-477*Pi^2)/16 -      (99*Pi^2)/(16*x) - (477*Pi^2*x)/16 - (99*Pi^2*x^2)/16 - 162*Zeta(3) -      (81*Zeta(3))/x - 81*x*Zeta(3) - 81*x^2*Zeta(3) + (81*Zeta(3))/(1 + x)) +    NF*(251/96 - (1385*Pi^2)/864 + (1693*Pi^4)/25920 + 6077/(648*x) -      (8*Pi^2)/(27*x) + (35059*x)/864 - (581*Pi^2*x)/2592 +      (167*Pi^4*x)/2880 - (29759*x^2)/648 - (1075*Pi^2*x^2)/648 +      (5*Pi^2)/(12*(1 + x)) - (3029*d1(1 - x))/1152 - (Pi^2*d1(1 - x))/16 -      (Pi^4*d1(1 - x))/192 - (319*DD(0, x))/48 + (5*Pi^2*DD(0, x))/12 +      ((-83*Pi^2)/432 + Pi^2/(648*x) - (83*Pi^2*x)/432 + (Pi^2*x^2)/648)*      H(-1, x) + (5399/864 - (47*Pi^2)/432 + 257/(432*x) -        (19*Pi^2)/(648*x) - (1135*x)/864 + (47*Pi^2*x)/432 - (2389*x^2)/432 +        (19*Pi^2*x^2)/648)*H(1, x) + (677/216 - 337/(36*x) + (461*x)/216 -        (553*x^2)/36 + 5/(1 + x))*H(-1, 0, x) +      ((-19*Pi^2)/216 + (19*Pi^2*x)/216)*H(0, -1, x) +      (1171/54 + (253*Pi^2)/432 - 5/(2*(1 - x)) - (2197*x)/144 +        (91*Pi^2*x)/432 + (1823*x^2)/108 - 5/(2*(1 + x)))*H(0, 0, x) +      (1385/144 - (19*Pi^2)/216 - 5/(1 - x) - 91/(12*x) + (167*x)/48 -        (19*Pi^2*x)/216 + (1075*x^2)/108)*H(0, 1, x) +      (563/108 - 5/(1 - x) - 869/(108*x) - (491*x)/108 + (1337*x^2)/108)*      H(1, 0, x) + (53/108 - 13/(27*x) - (53*x)/108 + (13*x^2)/27)*      H(1, 1, x) + (-47/36 + 19/(54*x) - (47*x)/36 + (19*x^2)/54)*      H(-1, -1, 0, x) + (209/72 - 149/(54*x) + (209*x)/72 - (149*x^2)/54)*      H(-1, 0, 0, x) + (1/2 + 1/(6*x) + x/2 + x^2/6)*H(-1, 0, 1, x) +      (805/72 - 3/(2*(1 - x)) - 1/(6*x) - (83*x)/8 - (5*x^2)/27)*      H(0, -1, 0, x) + (26/3 - (1529*x)/72 + (8*x^2)/27)*H(0, 0, 0, x) +      (-421/144 - 3/(4*(1 - x)) - (1295*x)/144 + x^2/2)*H(0, 0, 1, x) +      (-73/18 - 4/(3*x) - (44*x)/9 + (2*x^2)/27)*H(0, 1, 0, x) +      (1/2 - 2/(3*x) + (19*x)/18 + (2*x^2)/27)*H(0, 1, 1, x) +      (71/144 - 3/(4*(1 - x)) - 64/(27*x) + (37*x)/144 + (64*x^2)/27)*      H(1, 0, 0, x) + (-5/9 - 20/(27*x) + (5*x)/9 + (20*x^2)/27)*      H(1, 1, 0, x) + (-5/9 - 20/(27*x) + (5*x)/9 + (20*x^2)/27)*      H(1, 1, 1, x) + (-19/18 + (19*x)/18)*H(0, -1, -1, 0, x) +      (163/36 - (163*x)/36)*H(0, -1, 0, 0, x) + (245/36 - (9*x)/4)*      H(0, 0, -1, 0, x) + (64/9 - (383*x)/36)*H(0, 0, 0, 0, x) +      (-253/72 - (253*x)/72)*H(0, 0, 0, 1, x) + (-4 - 4*x)*H(0, 0, 1, 0, x) +      (-5/9 - (5*x)/9)*H(0, 0, 1, 1, x) + (-55/24 - (55*x)/24)*      H(0, 1, 0, 0, x) + (-10/9 - (10*x)/9)*H(0, 1, 1, 0, x) +      (-10/9 - (10*x)/9)*H(0, 1, 1, 1, x) + (163*Zeta(3))/12 -      (3*Zeta(3))/(4*(1 - x)) - (323*Zeta(3))/(108*x) - (749*x*Zeta(3))/36 +      (116*x^2*Zeta(3))/27 - (15*d1(1 - x)*Zeta(3))/4 -      (13*DD(0, x)*Zeta(3))/4 + H(0, x)*(2123/54 + (421*Pi^2)/864 -        3/(8*(1 - x)) + 295/(108*x) - Pi^2/(36*x) + (1141*x)/864 -        (199*Pi^2*x)/864 + (797*x^2)/16 - (Pi^2*x^2)/12 + Pi^2/(8*(1 + x)) +        (19*Zeta(3))/9 - (89*x*Zeta(3))/18)) - (135*d1(1 - x)*Zeta(5))/4);

 pgq0sigma0gg:=-4/3 + e*(-4/3 + 4/(3*x) + (2*x)/3) + e^2*(-4/3 + 4/(3*x) + (2*x)/3) +  e^3*(-4/3 + 4/(3*x) + (2*x)/3) + 4/(3*x) + (2*x)/3;

 pgq0sigma1gg:=-70/3 - (16*Pi^2)/3 + 245/(6*x) - (73*x)/6 - (4*Pi^2*x)/3 - (16*x^2)/3 +  (-6 + 40/(3*x) + 3*x - (8*x^2)/3)*H(0, x) +  (-32 + 124/(3*x) - 4*x - (16*x^2)/3)*H(1, x) +  L*(-16 + 62/(3*x) - 2*x - (8*x^2)/3 + (8 + 8/x + 8*x)*H(0, x) +    (-8 + 8/x + 4*x)*H(1, x)) + (8 + 8/x + 8*x)*H(0, 0, x) +  (16 + 16/x + 16*x)*H(0, 1, x) + (-8 + 8/x + 4*x)*H(1, 0, x) +  (-16 + 16/x + 8*x)*H(1, 1, x) + e*(-281/6 - (14*Pi^2)/3 + 11429/(108*x) -    (49*Pi^2)/(18*x) - (179*x)/4 - (5*Pi^2*x)/2 - (877*x^2)/54 +    (2*Pi^2*x^2)/3 + (-73/3 - 2*Pi^2 + 733/(18*x) - (2*Pi^2)/x - (20*x)/3 -      2*Pi^2*x - 8*x^2)*H(0, x) + (-236/3 + 2*Pi^2 + 123/x - (2*Pi^2)/x -      (85*x)/3 - Pi^2*x - 16*x^2)*H(1, x) +    L^2*(-8 + 31/(3*x) - x - (4*x^2)/3 + (4 + 4/x + 4*x)*H(0, x) +      (-4 + 4/x + 2*x)*H(1, x)) + (2 + 64/(3*x) + 11*x - (8*x^2)/3)*    H(0, 0, x) + (4 + 128/(3*x) + 22*x - (16*x^2)/3)*H(0, 1, x) +    (-40 + 148/(3*x) - (16*x^2)/3)*H(1, 0, x) + (-80 + 296/(3*x) - (32*x^2)/3)*    H(1, 1, x) + L*(-118/3 - (16*Pi^2)/3 + 123/(2*x) - (85*x)/6 -      (4*Pi^2*x)/3 - 8*x^2 + (2 + 64/(3*x) + 11*x - (8*x^2)/3)*H(0, x) +      (-40 + 148/(3*x) - (16*x^2)/3)*H(1, x) + (8 + 8/x + 8*x)*H(0, 0, x) +      (16 + 16/x + 16*x)*H(0, 1, x) + (-8 + 8/x + 4*x)*H(1, 0, x) +      (-16 + 16/x + 8*x)*H(1, 1, x)) + (8 + 8/x + 8*x)*H(0, 0, 0, x) +    (16 + 16/x + 16*x)*H(0, 0, 1, x) + (16 + 16/x + 16*x)*H(0, 1, 0, x) +    (32 + 32/x + 32*x)*H(0, 1, 1, x) + (-8 + 8/x + 4*x)*H(1, 0, 0, x) +    (-16 + 16/x + 8*x)*H(1, 0, 1, x) + (-16 + 16/x + 8*x)*H(1, 1, 0, x) +    (-32 + 32/x + 16*x)*H(1, 1, 1, x) - 24*Zeta(3) - (8*Zeta(3))/x -    12*x*Zeta(3)) + e^2*(-7759/108 - Pi^2/2 + (2*Pi^4)/45 + 46357/(216*x) -    (1825*Pi^2)/(216*x) - (14*Pi^4)/(45*x) - (24313*x)/216 - (7*Pi^2*x)/24 -    (2*Pi^4*x)/9 - (4127*x^2)/108 + 2*Pi^2*x^2 +    L^3*(-8/3 + 31/(9*x) - x/3 - (4*x^2)/9 + (4/3 + 4/(3*x) + (4*x)/3)*      H(0, x) + (-4/3 + 4/(3*x) + (2*x)/3)*H(1, x)) +    (-49/3 - 2*Pi^2 + 877/(18*x) - (2*Pi^2)/x + (4*x)/3 - 2*Pi^2*x - 8*x^2)*    H(0, 0, x) + (-98/3 - 4*Pi^2 + 877/(9*x) - (4*Pi^2)/x + (8*x)/3 -      4*Pi^2*x - 16*x^2)*H(0, 1, x) + (-260/3 + 2*Pi^2 + 131/x - (2*Pi^2)/x -      (73*x)/3 - Pi^2*x - 16*x^2)*H(1, 0, x) +    (-520/3 + 4*Pi^2 + 262/x - (4*Pi^2)/x - (146*x)/3 - 2*Pi^2*x - 32*x^2)*    H(1, 1, x) + L^2*(-59/3 - (8*Pi^2)/3 + 123/(4*x) - (85*x)/12 -      (2*Pi^2*x)/3 - 4*x^2 + (1 + 32/(3*x) + (11*x)/2 - (4*x^2)/3)*H(0, x) +      (-20 + 74/(3*x) - (8*x^2)/3)*H(1, x) + (4 + 4/x + 4*x)*H(0, 0, x) +      (8 + 8/x + 8*x)*H(0, 1, x) + (-4 + 4/x + 2*x)*H(1, 0, x) +      (-8 + 8/x + 4*x)*H(1, 1, x)) + (2 + 64/(3*x) + 11*x - (8*x^2)/3)*    H(0, 0, 0, x) + (4 + 128/(3*x) + 22*x - (16*x^2)/3)*H(0, 0, 1, x) +    (4 + 128/(3*x) + 22*x - (16*x^2)/3)*H(0, 1, 0, x) +    (8 + 256/(3*x) + 44*x - (32*x^2)/3)*H(0, 1, 1, x) +    (-40 + 148/(3*x) - (16*x^2)/3)*H(1, 0, 0, x) +    (-80 + 296/(3*x) - (32*x^2)/3)*H(1, 0, 1, x) +    (-80 + 296/(3*x) - (32*x^2)/3)*H(1, 1, 0, x) +    (-160 + 592/(3*x) - (64*x^2)/3)*H(1, 1, 1, x) +    (8 + 8/x + 8*x)*H(0, 0, 0, 0, x) + (16 + 16/x + 16*x)*H(0, 0, 0, 1, x) +    (16 + 16/x + 16*x)*H(0, 0, 1, 0, x) + (32 + 32/x + 32*x)*    H(0, 0, 1, 1, x) + (16 + 16/x + 16*x)*H(0, 1, 0, 0, x) +    (32 + 32/x + 32*x)*H(0, 1, 0, 1, x) + (32 + 32/x + 32*x)*    H(0, 1, 1, 0, x) + (64 + 64/x + 64*x)*H(0, 1, 1, 1, x) +    (-8 + 8/x + 4*x)*H(1, 0, 0, 0, x) + (-16 + 16/x + 8*x)*H(1, 0, 0, 1, x) +    (-16 + 16/x + 8*x)*H(1, 0, 1, 0, x) + (-32 + 32/x + 16*x)*    H(1, 0, 1, 1, x) + (-16 + 16/x + 8*x)*H(1, 1, 0, 0, x) +    (-32 + 32/x + 16*x)*H(1, 1, 0, 1, x) + (-32 + 32/x + 16*x)*    H(1, 1, 1, 0, x) + (-64 + 64/x + 32*x)*H(1, 1, 1, 1, x) -    (20*Zeta(3))/3 - (374*Zeta(3))/(9*x) - (52*x*Zeta(3))/3 +    (56*x^2*Zeta(3))/9 + H(0, x)*(-160/3 - Pi^2/2 + 10339/(108*x) -      (16*Pi^2)/(3*x) - 38*x - (11*Pi^2*x)/4 - (1021*x^2)/54 +      (2*Pi^2*x^2)/3 - (56*Zeta(3))/3 - (56*Zeta(3))/(3*x) -      (56*x*Zeta(3))/3) + L*(-377/6 - (14*Pi^2)/3 + 13661/(108*x) -      (49*Pi^2)/(18*x) - (187*x)/4 - (5*Pi^2*x)/2 - (1021*x^2)/54 +      (2*Pi^2*x^2)/3 + (-49/3 - 2*Pi^2 + 877/(18*x) - (2*Pi^2)/x + (4*x)/3 -        2*Pi^2*x - 8*x^2)*H(0, x) + (-260/3 + 2*Pi^2 + 131/x - (2*Pi^2)/x -        (73*x)/3 - Pi^2*x - 16*x^2)*H(1, x) +      (2 + 64/(3*x) + 11*x - (8*x^2)/3)*H(0, 0, x) +      (4 + 128/(3*x) + 22*x - (16*x^2)/3)*H(0, 1, x) +      (-40 + 148/(3*x) - (16*x^2)/3)*H(1, 0, x) +      (-80 + 296/(3*x) - (32*x^2)/3)*H(1, 1, x) +      (8 + 8/x + 8*x)*H(0, 0, 0, x) + (16 + 16/x + 16*x)*H(0, 0, 1, x) +      (16 + 16/x + 16*x)*H(0, 1, 0, x) + (32 + 32/x + 32*x)*H(0, 1, 1, x) +      (-8 + 8/x + 4*x)*H(1, 0, 0, x) + (-16 + 16/x + 8*x)*H(1, 0, 1, x) +      (-16 + 16/x + 8*x)*H(1, 1, 0, x) + (-32 + 32/x + 16*x)*H(1, 1, 1, x) -      24*Zeta(3) - (8*Zeta(3))/x - 12*x*Zeta(3)) +    H(1, x)*(-401/3 + 10*Pi^2 + 14093/(54*x) - (37*Pi^2)/(3*x) - (179*x)/2 -      (1021*x^2)/27 + (4*Pi^2*x^2)/3 + (56*Zeta(3))/3 - (56*Zeta(3))/(3*x) -      (28*x*Zeta(3))/3));

 pgq0sigma1qg:=-4 - (16*Pi^2)/27 + 17/(3*x) - (16*Pi^2)/(27*x) - (5*x)/3 - (4*Pi^2*x)/27 +  (-16/9 + 8/(3*x) - (10*x)/9)*H(0, x) +  L*(-16/9 + 8/(3*x) - (8*x)/9 + (16/9 + 16/(9*x) + (4*x)/9)*H(0, x)) +  (-32/9 + 16/(3*x) - (16*x)/9)*H(1, x) + (16/9 + 16/(9*x) + (4*x)/9)*  H(0, 0, x) + (32/9 + 32/(9*x) + (8*x)/9)*H(0, 1, x) +  e*(-110/9 - (4*Pi^2)/27 + 307/(18*x) - (34*Pi^2)/(27*x) - (29*x)/6 +    (4*Pi^2*x)/27 + (-52/9 - (4*Pi^2)/9 + 25/(3*x) - (4*Pi^2)/(9*x) -      (26*x)/9 - (Pi^2*x)/9)*H(0, x) +    L^2*(-8/9 + 4/(3*x) - (4*x)/9 + (8/9 + 8/(9*x) + (2*x)/9)*H(0, x)) +    (-104/9 + 50/(3*x) - (46*x)/9)*H(1, x) + (40/(9*x) - (2*x)/3)*H(0, 0, x) +    (80/(9*x) - (4*x)/3)*H(0, 1, x) + L*(-52/9 - (16*Pi^2)/27 + 25/(3*x) -      (16*Pi^2)/(27*x) - (23*x)/9 - (4*Pi^2*x)/27 + (40/(9*x) - (2*x)/3)*      H(0, x) + (-32/9 + 16/(3*x) - (16*x)/9)*H(1, x) +      (16/9 + 16/(9*x) + (4*x)/9)*H(0, 0, x) + (32/9 + 32/(9*x) + (8*x)/9)*      H(0, 1, x)) + (-32/9 + 16/(3*x) - (16*x)/9)*H(1, 0, x) +    (-64/9 + 32/(3*x) - (32*x)/9)*H(1, 1, x) + (16/9 + 16/(9*x) + (4*x)/9)*    H(0, 0, 0, x) + (32/9 + 32/(9*x) + (8*x)/9)*H(0, 0, 1, x) +    (32/9 + 32/(9*x) + (8*x)/9)*H(0, 1, 0, x) + (64/9 + 64/(9*x) + (16*x)/9)*    H(0, 1, 1, x) - (32*Zeta(3))/9 - (32*Zeta(3))/(9*x) - (8*x*Zeta(3))/9) +  e^2*(-259/9 + (23*Pi^2)/27 - (4*Pi^4)/135 + 1435/(36*x) -    (289*Pi^2)/(108*x) - (4*Pi^4)/(135*x) - (133*x)/12 + (65*Pi^2*x)/108 -    (Pi^4*x)/135 + L^3*(-8/27 + 4/(9*x) - (4*x)/27 +      (8/27 + 8/(27*x) + (2*x)/27)*H(0, x)) +    (-28 + (8*Pi^2)/9 + 355/(9*x) - (4*Pi^2)/(3*x) - (103*x)/9 + (4*Pi^2*x)/9)*    H(1, x) + (-4 - (4*Pi^2)/9 + 91/(9*x) - (4*Pi^2)/(9*x) - (22*x)/9 -      (Pi^2*x)/9)*H(0, 0, x) + (-8 - (8*Pi^2)/9 + 182/(9*x) - (8*Pi^2)/(9*x) -      (44*x)/9 - (2*Pi^2*x)/9)*H(0, 1, x) +    L^2*(-26/9 - (8*Pi^2)/27 + 25/(6*x) - (8*Pi^2)/(27*x) - (23*x)/18 -      (2*Pi^2*x)/27 + (20/(9*x) - x/3)*H(0, x) + (-16/9 + 8/(3*x) - (8*x)/9)*      H(1, x) + (8/9 + 8/(9*x) + (2*x)/9)*H(0, 0, x) +      (16/9 + 16/(9*x) + (4*x)/9)*H(0, 1, x)) + (-104/9 + 50/(3*x) - (46*x)/9)*    H(1, 0, x) + (-208/9 + 100/(3*x) - (92*x)/9)*H(1, 1, x) +    (40/(9*x) - (2*x)/3)*H(0, 0, 0, x) + (80/(9*x) - (4*x)/3)*H(0, 0, 1, x) +    (80/(9*x) - (4*x)/3)*H(0, 1, 0, x) + (160/(9*x) - (8*x)/3)*H(0, 1, 1, x) +    (-32/9 + 16/(3*x) - (16*x)/9)*H(1, 0, 0, x) +    (-64/9 + 32/(3*x) - (32*x)/9)*H(1, 0, 1, x) +    (-64/9 + 32/(3*x) - (32*x)/9)*H(1, 1, 0, x) +    (-128/9 + 64/(3*x) - (64*x)/9)*H(1, 1, 1, x) +    (16/9 + 16/(9*x) + (4*x)/9)*H(0, 0, 0, 0, x) +    (32/9 + 32/(9*x) + (8*x)/9)*H(0, 0, 0, 1, x) +    (32/9 + 32/(9*x) + (8*x)/9)*H(0, 0, 1, 0, x) +    (64/9 + 64/(9*x) + (16*x)/9)*H(0, 0, 1, 1, x) +    (32/9 + 32/(9*x) + (8*x)/9)*H(0, 1, 0, 0, x) +    (64/9 + 64/(9*x) + (16*x)/9)*H(0, 1, 0, 1, x) +    (64/9 + 64/(9*x) + (16*x)/9)*H(0, 1, 1, 0, x) +    (128/9 + 128/(9*x) + (32*x)/9)*H(0, 1, 1, 1, x) + (16*Zeta(3))/27 -    (88*Zeta(3))/(9*x) + (44*x*Zeta(3))/27 +    H(0, x)*(-14 + 355/(18*x) - (10*Pi^2)/(9*x) - (55*x)/9 + (Pi^2*x)/6 -      (112*Zeta(3))/27 - (112*Zeta(3))/(27*x) - (28*x*Zeta(3))/27) +    L*(-14 - (4*Pi^2)/27 + 355/(18*x) - (34*Pi^2)/(27*x) - (103*x)/18 +      (4*Pi^2*x)/27 + (-4 - (4*Pi^2)/9 + 91/(9*x) - (4*Pi^2)/(9*x) -        (22*x)/9 - (Pi^2*x)/9)*H(0, x) + (-104/9 + 50/(3*x) - (46*x)/9)*      H(1, x) + (40/(9*x) - (2*x)/3)*H(0, 0, x) + (80/(9*x) - (4*x)/3)*      H(0, 1, x) + (-32/9 + 16/(3*x) - (16*x)/9)*H(1, 0, x) +      (-64/9 + 32/(3*x) - (32*x)/9)*H(1, 1, x) + (16/9 + 16/(9*x) + (4*x)/9)*      H(0, 0, 0, x) + (32/9 + 32/(9*x) + (8*x)/9)*H(0, 0, 1, x) +      (32/9 + 32/(9*x) + (8*x)/9)*H(0, 1, 0, x) + (64/9 + 64/(9*x) + (16*x)/9)*      H(0, 1, 1, x) - (32*Zeta(3))/9 - (32*Zeta(3))/(9*x) - (8*x*Zeta(3))/9));

 pgq0sigma2gg:=-126731/72 + (2275*Pi^2)/18 - (131*Pi^4)/15 + 356071/(216*x) -  (62*Pi^2)/(9*x) + (31*Pi^4)/(30*x) + (11767*x)/36 - (115*Pi^2*x)/9 +  (43*Pi^4*x)/15 - (38947*x^2)/216 + (1133*Pi^2*x^2)/36 +  (14*Pi^2 + (14*Pi^2)/x + 7*Pi^2*x)*H(-1, -1, x) +  (143 - 9*Pi^2 + 380/(3*x) - (9*Pi^2)/x - 4*x - (9*Pi^2*x)/2 - (61*x^2)/3)*  H(-1, 0, x) + (11*Pi^2 - (11*Pi^2)/x - 11*Pi^2*x)*H(0, -1, x) +  (-3182/3 + 12*Pi^2 + 1507/(3*x) - (4*Pi^2)/x + (815*x)/6 - 20*Pi^2*x -    (439*x^2)/3)*H(0, 0, x) + (-5036/3 - 23*Pi^2 + 1176/x - (23*Pi^2)/x +    (983*x)/6 - 23*Pi^2*x - 323*x^2)*H(0, 1, x) +  (-12229/6 + 11*Pi^2 + 7749/(4*x) - (11*Pi^2)/x + (4471*x)/12 -    (11*Pi^2*x)/2 - (748*x^2)/3)*H(1, 0, x) +  (-8311/3 + 21*Pi^2 + 16679/(6*x) - (21*Pi^2)/x + (2413*x)/6 -    (21*Pi^2*x)/2 - 367*x^2)*H(1, 1, x) +  L^2*(-308 - 8*Pi^2 + 3425/(12*x) - (8*Pi^2)/x + (257*x)/4 - 8*Pi^2*x -    (125*x^2)/3 + (23 + 117/x - x - 8*x^2)*H(0, x) +    (-107 + 135/x - (13*x)/2 - 16*x^2)*H(1, x) +    (-24 + 24/x + 48*x)*H(0, 0, x) + NF*(14/3 - 527/(162*x) - (11*x)/6 +      (34*x^2)/81 + (-2/3 - 34/(27*x))*H(0, x) + (2/3 - 2/(3*x) - x/3)*      H(1, x) + (8/9 - (4*x)/9)*H(0, 0, x)) + (48 + 48/x + 48*x)*H(0, 1, x) +    (-24 + 24/x + 12*x)*H(1, 0, x) + (-48 + 48/x + 24*x)*H(1, 1, x)) +  (-126 - 135/x + 9*x)*H(-1, -1, 0, x) + (153 + 349/(2*x) - (27*x)/2 + 8*x^2)*  H(-1, 0, 0, x) + (96 + 124/x - 12*x + 16*x^2)*H(-1, 0, 1, x) +  (60 + 46/x - 36*x + 12*x^2)*H(0, -1, 0, x) +  (-29 + 190/x + (215*x)/2 - 36*x^2)*H(0, 0, 0, x) +  (-108 + 478/x + 69*x - 72*x^2)*H(0, 0, 1, x) +  (57 + 821/x - (69*x)/2 - 74*x^2)*H(0, 1, 0, x) +  (-14 + 1159/x - 14*x - 124*x^2)*H(0, 1, 1, x) +  (-347 + 419/x - (37*x)/2 - 48*x^2)*H(1, 0, 0, x) +  (-788 + 1005/x - 71*x - 124*x^2)*H(1, 0, 1, x) +  (-787 + 1975/(2*x) - 55*x - 118*x^2)*H(1, 1, 0, x) +  (-1240 + 1576/x - 100*x - 192*x^2)*H(1, 1, 1, x) +  (72 + 72/x + 36*x)*H(-1, -1, -1, 0, x) + (-84 - 84/x - 42*x)*  H(-1, -1, 0, 0, x) + (-48 - 48/x - 24*x)*H(-1, -1, 0, 1, x) +  (-36 - 36/x - 18*x)*H(-1, 0, -1, 0, x) + (24 + 24/x + 12*x)*  H(-1, 0, 0, 0, x) + (24 + 24/x + 12*x)*H(-1, 0, 0, 1, x) +  (-12 - 12/x - 6*x)*H(-1, 0, 1, 0, x) + (36 - 36/x - 36*x)*  H(0, -1, -1, 0, x) + (-54 + 54/x + 54*x)*H(0, -1, 0, 0, x) +  (-48 + 48/x + 48*x)*H(0, -1, 0, 1, x) + (-24 + 24/x + 24*x)*  H(0, 0, -1, 0, x) + (-84 + 48/x + 132*x)*H(0, 0, 0, 0, x) +  (-72 + 168/x + 312*x)*H(0, 0, 0, 1, x) + (-72 + 240/x + 384*x)*  H(0, 0, 1, 0, x) + (-12 + 372/x + 564*x)*H(0, 0, 1, 1, x) +  (144 + 144/x + 144*x)*H(0, 1, 0, 0, x) + (372 + 372/x + 372*x)*  H(0, 1, 0, 1, x) + (354 + 354/x + 354*x)*H(0, 1, 1, 0, x) +  (576 + 576/x + 576*x)*H(0, 1, 1, 1, x) + (-84 + 84/x + 42*x)*  H(1, 0, 0, 0, x) + (-192 + 192/x + 96*x)*H(1, 0, 0, 1, x) +  (-234 + 234/x + 117*x)*H(1, 0, 1, 0, x) + (-372 + 372/x + 186*x)*  H(1, 0, 1, 1, x) + (-168 + 168/x + 84*x)*H(1, 1, 0, 0, x) +  (-372 + 372/x + 186*x)*H(1, 1, 0, 1, x) + (-366 + 366/x + 183*x)*  H(1, 1, 1, 0, x) + (-576 + 576/x + 288*x)*H(1, 1, 1, 1, x) + 368*Zeta(3) -  (37*Zeta(3))/(2*x) - 214*x*Zeta(3) + 66*x^2*Zeta(3) +  H(0, x)*(-34487/18 + (74*Pi^2)/3 + 22735/(24*x) - (13*Pi^2)/x +    (33103*x)/72 - (40*Pi^2*x)/3 - (11359*x^2)/36 + (20*Pi^2*x^2)/3 -    78*Zeta(3) - (18*Zeta(3))/x - 66*x*Zeta(3)) +  H(1, x)*(-48097/18 + (95*Pi^2)/2 + 87545/(36*x) - (743*Pi^2)/(12*x) +    (20353*x)/36 + 4*Pi^2*x - (908*x^2)/3 + (23*Pi^2*x^2)/3 + 120*Zeta(3) -    (120*Zeta(3))/x - 60*x*Zeta(3)) +  H(-1, x)*((-53*Pi^2)/2 - (383*Pi^2)/(12*x) + (11*Pi^2*x)/4 -    (8*Pi^2*x^2)/3 - 78*Zeta(3) - (78*Zeta(3))/x - 39*x*Zeta(3)) +  L*(-3991/3 - (128*Pi^2)/3 + 81793/(72*x) - (106*Pi^2)/(3*x) + (8333*x)/24 -    (5*Pi^2*x)/3 - (1295*x^2)/9 + 4*Pi^2*x^2 + (-2*Pi^2 - (2*Pi^2)/x - Pi^2*x)*    H(-1, x) + (-5495/6 + 20*Pi^2 + 1553/(3*x) - (8*Pi^2)/x + (593*x)/12 -      24*Pi^2*x - 168*x^2)*H(0, x) + (-4196/3 + 10*Pi^2 + 4223/(3*x) -      (10*Pi^2)/x + (610*x)/3 - 5*Pi^2*x - 190*x^2)*H(1, x) +    (48 + 62/x - 6*x + 8*x^2)*H(-1, 0, x) + (-24 + 190/x + 45*x - 24*x^2)*    H(0, 0, x) + (20 + 566/x + 2*x - 56*x^2)*H(0, 1, x) +    (-358 + 456/x - 31*x - 56*x^2)*H(1, 0, x) + (-620 + 788/x - 50*x - 96*x^2)*    H(1, 1, x) + (-24 - 24/x - 12*x)*H(-1, -1, 0, x) +    (12 + 12/x + 6*x)*H(-1, 0, 0, x) + (-24 + 24/x + 24*x)*H(0, -1, 0, x) +    (-72 + 48/x + 120*x)*H(0, 0, 0, x) + (-24 + 168/x + 264*x)*H(0, 0, 1, x) +    (168 + 168/x + 168*x)*H(0, 1, 0, x) + (288 + 288/x + 288*x)*    H(0, 1, 1, x) + (-60 + 60/x + 30*x)*H(1, 0, 0, x) +    (-168 + 168/x + 84*x)*H(1, 0, 1, x) + (-168 + 168/x + 84*x)*    H(1, 1, 0, x) + (-288 + 288/x + 144*x)*H(1, 1, 1, x) + 36*Zeta(3) -    (96*Zeta(3))/x - 186*x*Zeta(3) +    NF*(3109/81 + (8*Pi^2)/9 - 24245/(972*x) + (32*Pi^2)/(81*x) -      (5953*x)/324 - (2*Pi^2*x)/9 + (902*x^2)/243 +      (31/3 - (16*Pi^2)/27 - 794/(81*x) - (79*x)/18 + (8*Pi^2*x)/27 +        (100*x^2)/81)*H(0, x) + (188/9 - 1234/(81*x) - (76*x)/9 +        (136*x^2)/81)*H(1, x) + (16/9 - 68/(27*x) - (14*x)/9)*H(0, 0, x) +      (-8/3 - 136/(27*x))*H(0, 1, x) + (4/3 - 4/(3*x) - (2*x)/3)*H(1, 0, x) +      (8/3 - 8/(3*x) - (4*x)/3)*H(1, 1, x) + (32/9 - (16*x)/9)*H(0, 0, 0, x) +      (32/9 - (16*x)/9)*H(0, 0, 1, x) - (32*Zeta(3))/9 + (16*x*Zeta(3))/9)) +  NF*(87319/972 - (73*Pi^2)/54 + (29*Pi^4)/324 - 700493/(11664*x) +    (3029*Pi^2)/(1944*x) + (17*Pi^4)/(1620*x) - (163813*x)/3888 +    (43*Pi^2*x)/72 - (239*Pi^4*x)/6480 + (5672*x^2)/729 - (22*Pi^2*x^2)/81 +    (5963/81 - (8*Pi^2)/27 - 11398/(243*x) + (5*Pi^2)/(18*x) - (2849*x)/81 +      (5*Pi^2*x)/27 + (1804*x^2)/243)*H(1, x) +    (154/9 - (8*Pi^2)/9 - 794/(81*x) - (37*x)/6 + (4*Pi^2*x)/9 + (44*x^2)/27)*    H(0, 0, x) + (62/3 - Pi^2/27 - 1588/(81*x) - Pi^2/(27*x) - (161*x)/18 -      (Pi^2*x)/108 + (200*x^2)/81)*H(0, 1, x) +    (29 - 2273/(108*x) - (139*x)/12 + (68*x^2)/27)*H(1, 0, x) +    (376/9 - 2468/(81*x) - (152*x)/9 + (272*x^2)/81)*H(1, 1, x) +    (22/9 - 68/(27*x) - (19*x)/9)*H(0, 0, 0, x) +    (32/9 - 136/(27*x) - (28*x)/9)*H(0, 0, 1, x) +    (-4 - 68/(9*x))*H(0, 1, 0, x) + (-16/3 - 272/(27*x))*H(0, 1, 1, x) +    (8/9 - x^(-1) - (2*x)/9)*H(1, 0, 0, x) + (8/3 - 8/(3*x) - (4*x)/3)*    H(1, 0, 1, x) + (32/9 - 11/(3*x) - (14*x)/9)*H(1, 1, 0, x) +    (16/3 - 16/(3*x) - (8*x)/3)*H(1, 1, 1, x) +    (40/9 - (20*x)/9)*H(0, 0, 0, 0, x) + (64/9 - (32*x)/9)*H(0, 0, 0, 1, x) +    (16/3 - (8*x)/3)*H(0, 0, 1, 0, x) + (64/9 - (32*x)/9)*H(0, 0, 1, 1, x) +    (-2/9 - 2/(9*x) - x/18)*H(0, 1, 0, 0, x) + (-2/9 - 2/(9*x) - x/18)*    H(0, 1, 1, 0, x) - (58*Zeta(3))/9 + (4*Zeta(3))/(9*x) +    (25*x*Zeta(3))/9 + H(0, x)*(1393/36 - (22*Pi^2)/27 - 11425/(486*x) +      (34*Pi^2)/(81*x) - (5051*x)/216 + (14*Pi^2*x)/27 + (1426*x^2)/243 -      (28*Zeta(3))/9 + (4*Zeta(3))/(9*x) + (17*x*Zeta(3))/9)) +  e*(-2409905/216 + (35551*Pi^2)/27 - (509*Pi^4)/20 + 13059647/(1296*x) -    (88525*Pi^2)/(288*x) - (1453*Pi^4)/(120*x) + (270793*x)/108 -    (283573*Pi^2*x)/864 + (7*Pi^4*x)/4 - (811507*x^2)/648 +    (12329*Pi^2*x^2)/54 - (25*Pi^4*x^2)/18 +    L^3*(-308 - 8*Pi^2 + 3425/(12*x) - (8*Pi^2)/x + (257*x)/4 - 8*Pi^2*x -      (125*x^2)/3 + (23 + 117/x - x - 8*x^2)*H(0, x) +      (-107 + 135/x - (13*x)/2 - 16*x^2)*H(1, x) + (-24 + 24/x + 48*x)*      H(0, 0, x) + NF*(14/3 - 527/(162*x) - (11*x)/6 + (34*x^2)/81 +        (-2/3 - 34/(27*x))*H(0, x) + (2/3 - 2/(3*x) - x/3)*H(1, x) +        (8/9 - (4*x)/9)*H(0, 0, x)) + (48 + 48/x + 48*x)*H(0, 1, x) +      (-24 + 24/x + 12*x)*H(1, 0, x) + (-48 + 48/x + 24*x)*H(1, 1, x)) +    (-76*Pi^2 - (76*Pi^2)/x - 38*Pi^2*x)*H(-1, -1, -1, x) +    (-675 + 72*Pi^2 - 2054/(3*x) + (72*Pi^2)/x + 126*x + 36*Pi^2*x +      (349*x^2)/3)*H(-1, -1, 0, x) + (37*Pi^2 + (37*Pi^2)/x + (37*Pi^2*x)/2)*    H(-1, 0, -1, x) + (1949/2 - 26*Pi^2 + 2869/(3*x) - (26*Pi^2)/x - 125*x -      13*Pi^2*x - (859*x^2)/6)*H(-1, 0, 0, x) +    (668 + 4*Pi^2 + 1892/(3*x) + (4*Pi^2)/x - 28*x + 2*Pi^2*x - (196*x^2)/3)*    H(-1, 0, 1, x) + (-37*Pi^2 + (37*Pi^2)/x + 37*Pi^2*x)*H(0, -1, -1, x) +    (267 + 41*Pi^2 + 718/(3*x) - (41*Pi^2)/x - 94*x - 41*Pi^2*x - (121*x^2)/3)*    H(0, -1, 0, x) + (22*Pi^2 - (22*Pi^2)/x - 22*Pi^2*x)*H(0, 0, -1, x) +    (-9392/3 + 30*Pi^2 + 4895/(3*x) - (28*Pi^2)/x + (1756*x)/3 - 74*Pi^2*x -      (2465*x^2)/6)*H(0, 0, 0, x) + (-17771/3 + 8*Pi^2 + 3807/x -      (176*Pi^2)/x + (3605*x)/6 - 264*Pi^2*x - 970*x^2)*H(0, 0, 1, x) +    (-36901/6 - 111*Pi^2 + 11127/(2*x) - (111*Pi^2)/x + (3203*x)/6 -      111*Pi^2*x - (3760*x^2)/3)*H(0, 1, 0, x) +    (-29117/3 - 256*Pi^2 + 8520/x - (256*Pi^2)/x + (1990*x)/3 - 256*Pi^2*x -      1993*x^2)*H(0, 1, 1, x) + (-13179/2 + 56*Pi^2 + 75947/(12*x) -      (56*Pi^2)/x + (4353*x)/4 - 28*Pi^2*x - (2366*x^2)/3)*H(1, 0, 0, x) +    (-36230/3 + 174*Pi^2 + 12326/x - (174*Pi^2)/x + (4396*x)/3 - 87*Pi^2*x -      (4810*x^2)/3)*H(1, 0, 1, x) + (-11940 + 121*Pi^2 + 36358/(3*x) -      (121*Pi^2)/x + 1546*x - (121*Pi^2*x)/2 - (4792*x^2)/3)*H(1, 1, 0, x) +    (-54865/3 + 256*Pi^2 + 38231/(2*x) - (256*Pi^2)/x + (11635*x)/6 -      128*Pi^2*x - (7631*x^2)/3)*H(1, 1, 1, x) + (654 + 685/x - 3*x - 8*x^2)*    H(-1, -1, -1, 0, x) + (-873 - 1827/(2*x) + (21*x)/2 + 12*x^2)*    H(-1, -1, 0, 0, x) + (-552 - 588/x + 12*x)*H(-1, -1, 0, 1, x) +    (-330 - 351/x + 3*x)*H(-1, 0, -1, 0, x) + (498 + 553/x - 27*x + 16*x^2)*    H(-1, 0, 0, 0, x) + (636 + 722/x - 42*x + 32*x^2)*H(-1, 0, 0, 1, x) +    (144 + 208/x - 30*x + 40*x^2)*H(-1, 0, 1, 0, x) +    (384 + 496/x - 48*x + 64*x^2)*H(-1, 0, 1, 1, x) +    (-180 - 202/x + 72*x - 52*x^2)*H(0, -1, -1, 0, x) +    (246 + 303/x - 120*x + 70*x^2)*H(0, -1, 0, 0, x) +    (192 + 232/x - 96*x + 48*x^2)*H(0, -1, 0, 1, x) +    (108 + 116/x - 42*x + 28*x^2)*H(0, 0, -1, 0, x) +    (-173 + 618/x + (947*x)/2 - 104*x^2)*H(0, 0, 0, 0, x) +    (-324 + 1584/x + 906*x - 240*x^2)*H(0, 0, 0, 1, x) +    (-450 + 2158/x + 651*x - 246*x^2)*H(0, 0, 1, 0, x) +    (-716 + 3418/x + 1087*x - 440*x^2)*H(0, 0, 1, 1, x) +    (597 + 2621/x + (183*x)/2 - 194*x^2)*H(0, 1, 0, 0, x) +    (568 + 5108/x + 328*x - 472*x^2)*H(0, 1, 0, 1, x) +    (532 + 4955/x + 325*x - 456*x^2)*H(0, 1, 1, 0, x) +    (438 + 7805/x + 594*x - 788*x^2)*H(0, 1, 1, 1, x) +    (-1126 + 2561/(2*x) + (49*x)/2 - 126*x^2)*H(1, 0, 0, 0, x) +    (-2632 + 3214/x - 82*x - 360*x^2)*H(1, 0, 0, 1, x) +    (-3243 + 8067/(2*x) - 129*x - 462*x^2)*H(1, 0, 1, 0, x) +    (-5364 + 6743/x - 273*x - 788*x^2)*H(1, 0, 1, 1, x) +    (-2483 + 5999/(2*x) - 35*x - 326*x^2)*H(1, 1, 0, 0, x) +    (-5384 + 6704/x - 212*x - 768*x^2)*H(1, 1, 0, 1, x) +    (-5304 + 6596/x - 192*x - 752*x^2)*H(1, 1, 1, 0, x) +    (-8784 + 11024/x - 408*x - 1280*x^2)*H(1, 1, 1, 1, x) +    (-336 - 336/x - 168*x)*H(-1, -1, -1, -1, 0, x) +    (456 + 456/x + 228*x)*H(-1, -1, -1, 0, 0, x) +    (288 + 288/x + 144*x)*H(-1, -1, -1, 0, 1, x) +    (168 + 168/x + 84*x)*H(-1, -1, 0, -1, 0, x) +    (-264 - 264/x - 132*x)*H(-1, -1, 0, 0, 0, x) +    (-336 - 336/x - 168*x)*H(-1, -1, 0, 0, 1, x) +    (-72 - 72/x - 36*x)*H(-1, -1, 0, 1, 0, x) + (-192 - 192/x - 96*x)*    H(-1, -1, 0, 1, 1, x) + (156 + 156/x + 78*x)*H(-1, 0, -1, -1, 0, x) +    (-210 - 210/x - 105*x)*H(-1, 0, -1, 0, 0, x) +    (-144 - 144/x - 72*x)*H(-1, 0, -1, 0, 1, x) +    (-84 - 84/x - 42*x)*H(-1, 0, 0, -1, 0, x) +    (66 + 66/x + 33*x)*H(-1, 0, 0, 0, 0, x) + (96 + 96/x + 48*x)*    H(-1, 0, 0, 0, 1, x) + (24 + 24/x + 12*x)*H(-1, 0, 0, 1, 0, x) +    (96 + 96/x + 48*x)*H(-1, 0, 0, 1, 1, x) + (-60 - 60/x - 30*x)*    H(-1, 0, 1, 0, 0, x) + (-48 - 48/x - 24*x)*H(-1, 0, 1, 0, 1, x) +    (-24 - 24/x - 12*x)*H(-1, 0, 1, 1, 0, x) + (-156 + 156/x + 156*x)*    H(0, -1, -1, -1, 0, x) + (210 - 210/x - 210*x)*H(0, -1, -1, 0, 0, x) +    (144 - 144/x - 144*x)*H(0, -1, -1, 0, 1, x) +    (84 - 84/x - 84*x)*H(0, -1, 0, -1, 0, x) + (-156 + 156/x + 156*x)*    H(0, -1, 0, 0, 0, x) + (-216 + 216/x + 216*x)*H(0, -1, 0, 0, 1, x) +    (-96 + 96/x + 96*x)*H(0, -1, 0, 1, 0, x) + (-192 + 192/x + 192*x)*    H(0, -1, 0, 1, 1, x) + (72 - 72/x - 72*x)*H(0, 0, -1, -1, 0, x) +    (-108 + 108/x + 108*x)*H(0, 0, -1, 0, 0, x) +    (-96 + 96/x + 96*x)*H(0, 0, -1, 0, 1, x) + (-48 + 48/x + 48*x)*    H(0, 0, 0, -1, 0, x) + (-228 + 144/x + 372*x)*H(0, 0, 0, 0, 0, x) +    (-240 + 480/x + 912*x)*H(0, 0, 0, 0, 1, x) + (-264 + 672/x + 1176*x)*    H(0, 0, 0, 1, 0, x) + (-216 + 1128/x + 1896*x)*H(0, 0, 0, 1, 1, x) +    (-312 + 672/x + 1104*x)*H(0, 0, 1, 0, 0, x) +    (-144 + 1488/x + 2256*x)*H(0, 0, 1, 0, 1, x) +    (-180 + 1404/x + 2172*x)*H(0, 0, 1, 1, 0, x) +    (60 + 2364/x + 3516*x)*H(0, 0, 1, 1, 1, x) + (378 + 378/x + 378*x)*    H(0, 1, 0, 0, 0, x) + (1080 + 1080/x + 1080*x)*H(0, 1, 0, 0, 1, x) +    (1386 + 1386/x + 1386*x)*H(0, 1, 0, 1, 0, x) +    (2364 + 2364/x + 2364*x)*H(0, 1, 0, 1, 1, x) +    (978 + 978/x + 978*x)*H(0, 1, 1, 0, 0, x) + (2304 + 2304/x + 2304*x)*    H(0, 1, 1, 0, 1, x) + (2256 + 2256/x + 2256*x)*H(0, 1, 1, 1, 0, x) +    (3840 + 3840/x + 3840*x)*H(0, 1, 1, 1, 1, x) +    (-246 + 246/x + 123*x)*H(1, 0, 0, 0, 0, x) + (-624 + 624/x + 312*x)*    H(1, 0, 0, 0, 1, x) + (-714 + 714/x + 357*x)*H(1, 0, 0, 1, 0, x) +    (-1224 + 1224/x + 612*x)*H(1, 0, 0, 1, 1, x) +    (-642 + 642/x + 321*x)*H(1, 0, 1, 0, 0, x) + (-1464 + 1464/x + 732*x)*    H(1, 0, 1, 0, 1, x) + (-1392 + 1392/x + 696*x)*H(1, 0, 1, 1, 0, x) +    (-2364 + 2364/x + 1182*x)*H(1, 0, 1, 1, 1, x) +    (-510 + 510/x + 255*x)*H(1, 1, 0, 0, 0, x) + (-1176 + 1176/x + 588*x)*    H(1, 1, 0, 0, 1, x) + (-1422 + 1422/x + 711*x)*H(1, 1, 0, 1, 0, x) +    (-2364 + 2364/x + 1182*x)*H(1, 1, 0, 1, 1, x) +    (-1086 + 1086/x + 543*x)*H(1, 1, 1, 0, 0, x) +    (-2352 + 2352/x + 1176*x)*H(1, 1, 1, 0, 1, x) +    (-2304 + 2304/x + 1152*x)*H(1, 1, 1, 1, 0, x) +    (-3840 + 3840/x + 1920*x)*H(1, 1, 1, 1, 1, x) + (12610*Zeta(3))/3 +    70*Pi^2*Zeta(3) - (4639*Zeta(3))/(3*x) - (13*Pi^2*Zeta(3))/x -    (3775*x*Zeta(3))/6 + (33*Pi^2*x*Zeta(3))/2 + (3023*x^2*Zeta(3))/6 +    H(0, 1, x)*(-226511/18 - (79*Pi^2)/3 + 274163/(36*x) - (563*Pi^2)/x +      (19874*x)/9 - (34*Pi^2*x)/3 - (19259*x^2)/9 + (170*Pi^2*x^2)/3 -      618*Zeta(3) - (618*Zeta(3))/x - 618*x*Zeta(3)) +    H(1, 1, x)*(-352003/18 + (1709*Pi^2)/3 + 333467/(18*x) - (719*Pi^2)/x +      (32488*x)/9 + (211*Pi^2*x)/6 - (22226*x^2)/9 + (256*Pi^2*x^2)/3 +      702*Zeta(3) - (702*Zeta(3))/x - 351*x*Zeta(3)) +    H(0, 0, x)*(-288457/36 + (119*Pi^2)/3 + 240193/(72*x) - (211*Pi^2)/(2*x) +      (122449*x)/72 - (1573*Pi^2*x)/12 - (36443*x^2)/36 + (82*Pi^2*x^2)/3 +      36*Zeta(3) - (108*Zeta(3))/x - 348*x*Zeta(3)) +    H(0, -1, x)*(-47*Pi^2 - (111*Pi^2)/(2*x) + 22*Pi^2*x - (37*Pi^2*x^2)/3 +      294*Zeta(3) - (294*Zeta(3))/x - 294*x*Zeta(3)) +    H(1, 0, x)*(-240881/18 + (781*Pi^2)/3 + 219413/(18*x) -      (3841*Pi^2)/(12*x) + (25196*x)/9 + (163*Pi^2*x)/12 - (9313*x^2)/6 +      37*Pi^2*x^2 + 330*Zeta(3) - (330*Zeta(3))/x - 165*x*Zeta(3)) +    H(-1, 0, x)*(642 - (275*Pi^2)/2 + 1955/(3*x) - (1813*Pi^2)/(12*x) -      146*x + (23*Pi^2*x)/4 - (409*x^2)/3 - (10*Pi^2*x^2)/3 - 234*Zeta(3) -      (234*Zeta(3))/x - 117*x*Zeta(3)) +    H(-1, -1, x)*((293*Pi^2)/2 + (1861*Pi^2)/(12*x) - (9*Pi^2*x)/4 -      (2*Pi^2*x^2)/3 + 516*Zeta(3) + (516*Zeta(3))/x + 258*x*Zeta(3)) +    H(-1, x)*((-2011*Pi^2)/12 + (61*Pi^4)/30 - (973*Pi^2)/(6*x) +      (61*Pi^4)/(30*x) + (91*Pi^2*x)/6 + (61*Pi^4*x)/60 + (247*Pi^2*x^2)/12 -      999*Zeta(3) - (2193*Zeta(3))/(2*x) + (69*x*Zeta(3))/2 -      24*x^2*Zeta(3)) + H(0, x)*(-2439007/216 + (58265*Pi^2)/72 +      (61*Pi^4)/30 + 2539955/(432*x) - (935*Pi^2)/(4*x) + (23*Pi^4)/(10*x) +      (868957*x)/432 - (1775*Pi^2*x)/144 + (39*Pi^4*x)/10 - (371611*x^2)/216 +      (1217*Pi^2*x^2)/12 + 88*Zeta(3) - (603*Zeta(3))/x - 743*x*Zeta(3) +      188*x^2*Zeta(3)) + H(1, x)*(-1659265/108 + 1302*Pi^2 - (32*Pi^4)/15 +      342997/(24*x) - (47243*Pi^2)/(36*x) + (32*Pi^4)/(15*x) +      (649663*x)/216 - (523*Pi^2*x)/3 + (16*Pi^4*x)/15 - (201773*x^2)/108 +      (3073*Pi^2*x^2)/18 + 1579*Zeta(3) - (3795*Zeta(3))/(2*x) +      25*x*Zeta(3) + 206*x^2*Zeta(3)) +    L^2*(-28457/12 - 75*Pi^2 + 297175/(144*x) - (194*Pi^2)/(3*x) +      (28799*x)/48 - 11*Pi^2*x - (5099*x^2)/18 + (16*Pi^2*x^2)/3 +      (-2*Pi^2 - (2*Pi^2)/x - Pi^2*x)*H(-1, x) +      (-15025/12 + 32*Pi^2 + 1787/(2*x) - (12*Pi^2)/x + (1513*x)/24 -        36*Pi^2*x - 241*x^2)*H(0, x) + (-6575/3 + 14*Pi^2 + 2236/x -        (14*Pi^2)/x + (1733*x)/6 - 7*Pi^2*x - (916*x^2)/3)*H(1, x) +      (48 + 62/x - 6*x + 8*x^2)*H(-1, 0, x) + (-55 + 309/x + 122*x - 32*x^2)*      H(0, 0, x) + (96 + 888/x + 57*x - 80*x^2)*H(0, 1, x) +      (-537 + 677/x - (63*x)/2 - 80*x^2)*H(1, 0, x) +      (-978 + 1230/x - 51*x - 144*x^2)*H(1, 1, x) +      (-24 - 24/x - 12*x)*H(-1, -1, 0, x) + (12 + 12/x + 6*x)*H(-1, 0, 0, x) +      (-24 + 24/x + 24*x)*H(0, -1, 0, x) + (-96 + 72/x + 168*x)*      H(0, 0, 0, x) + (-48 + 240/x + 384*x)*H(0, 0, 1, x) +      (240 + 240/x + 240*x)*H(0, 1, 0, x) + (432 + 432/x + 432*x)*      H(0, 1, 1, x) + (-84 + 84/x + 42*x)*H(1, 0, 0, x) +      (-240 + 240/x + 120*x)*H(1, 0, 1, x) + (-240 + 240/x + 120*x)*      H(1, 1, 0, x) + (-432 + 432/x + 216*x)*H(1, 1, 1, x) + 60*Zeta(3) -      (168*Zeta(3))/x - 306*x*Zeta(3) + NF*(2815/54 + (4*Pi^2)/3 -        22799/(648*x) + (16*Pi^2)/(27*x) - (4927*x)/216 - (Pi^2*x)/3 +        (376*x^2)/81 + (235/18 - (8*Pi^2)/9 - 370/(27*x) - (239*x)/36 +          (4*Pi^2*x)/9 + (50*x^2)/27)*H(0, x) +        (278/9 - 605/(27*x) - (112*x)/9 + (68*x^2)/27)*H(1, x) +        (2 - 34/(9*x) - (16*x)/9)*H(0, 0, x) + (-4 - 68/(9*x))*H(0, 1, x) +        (2 - 2/x - x)*H(1, 0, x) + (4 - 4/x - 2*x)*H(1, 1, x) +        (40/9 - (20*x)/9)*H(0, 0, 0, x) + (16/3 - (8*x)/3)*H(0, 0, 1, x) -        (16*Zeta(3))/3 + (8*x*Zeta(3))/3)) +    L*(-551599/72 + (7499*Pi^2)/18 - (94*Pi^4)/5 + 974561/(144*x) -      (14507*Pi^2)/(72*x) + (59*Pi^4)/(15*x) + (268271*x)/144 -      (1195*Pi^2*x)/72 + (46*Pi^4*x)/5 - (64543*x^2)/72 + (326*Pi^2*x^2)/3 +      (28*Pi^2 + (28*Pi^2)/x + 14*Pi^2*x)*H(-1, -1, x) +      (334 - 18*Pi^2 + 946/(3*x) - (18*Pi^2)/x - 14*x - 9*Pi^2*x - (98*x^2)/3)*      H(-1, 0, x) + (22*Pi^2 - (22*Pi^2)/x - 22*Pi^2*x)*H(0, -1, x) +      (-17363/6 + 28*Pi^2 + 4895/(3*x) - (28*Pi^2)/x + (4511*x)/12 -        72*Pi^2*x - (1340*x^2)/3)*H(0, 0, x) +      (-14653/3 - 102*Pi^2 + 12353/(3*x) - (102*Pi^2)/x + (1981*x)/6 -        102*Pi^2*x - 994*x^2)*H(0, 1, x) +      (-17839/3 + 42*Pi^2 + 35773/(6*x) - (42*Pi^2)/x + (4951*x)/6 -        21*Pi^2*x - (2356*x^2)/3)*H(1, 0, x) +      (-27554/3 + 98*Pi^2 + 9611/x - (98*Pi^2)/x + (2929*x)/3 - 49*Pi^2*x -        (3874*x^2)/3)*H(1, 1, x) + (-276 - 294/x + 6*x)*H(-1, -1, 0, x) +      (318 + 361/x - 21*x + 16*x^2)*H(-1, 0, 0, x) +      (192 + 248/x - 24*x + 32*x^2)*H(-1, 0, 1, x) +      (96 + 116/x - 48*x + 24*x^2)*H(0, -1, 0, x) +      (-144 + 618/x + 393*x - 88*x^2)*H(0, 0, 0, x) +      (-304 + 1584/x + 536*x - 192*x^2)*H(0, 0, 1, x) +      (302 + 2438/x + 131*x - 212*x^2)*H(0, 1, 0, x) +      (300 + 3862/x + 324*x - 376*x^2)*H(0, 1, 1, x) +      (-1064 + 1292/x - 32*x - 144*x^2)*H(1, 0, 0, x) +      (-2556 + 3214/x - 132*x - 376*x^2)*H(1, 0, 1, x) +      (-2554 + 3179/x - 100*x - 364*x^2)*H(1, 1, 0, x) +      (-4392 + 5512/x - 204*x - 640*x^2)*H(1, 1, 1, x) +      (144 + 144/x + 72*x)*H(-1, -1, -1, 0, x) + (-168 - 168/x - 84*x)*      H(-1, -1, 0, 0, x) + (-96 - 96/x - 48*x)*H(-1, -1, 0, 1, x) +      (-72 - 72/x - 36*x)*H(-1, 0, -1, 0, x) + (48 + 48/x + 24*x)*      H(-1, 0, 0, 0, x) + (48 + 48/x + 24*x)*H(-1, 0, 0, 1, x) +      (-24 - 24/x - 12*x)*H(-1, 0, 1, 0, x) + (72 - 72/x - 72*x)*      H(0, -1, -1, 0, x) + (-108 + 108/x + 108*x)*H(0, -1, 0, 0, x) +      (-96 + 96/x + 96*x)*H(0, -1, 0, 1, x) + (-48 + 48/x + 48*x)*      H(0, 0, -1, 0, x) + (-216 + 144/x + 360*x)*H(0, 0, 0, 0, x) +      (-192 + 480/x + 864*x)*H(0, 0, 0, 1, x) + (-144 + 672/x + 1056*x)*      H(0, 0, 1, 0, x) + (-24 + 1128/x + 1704*x)*H(0, 0, 1, 1, x) +      (432 + 432/x + 432*x)*H(0, 1, 0, 0, x) + (1128 + 1128/x + 1128*x)*      H(0, 1, 0, 1, x) + (1092 + 1092/x + 1092*x)*H(0, 1, 1, 0, x) +      (1920 + 1920/x + 1920*x)*H(0, 1, 1, 1, x) + (-216 + 216/x + 108*x)*      H(1, 0, 0, 0, x) + (-528 + 528/x + 264*x)*H(1, 0, 0, 1, x) +      (-660 + 660/x + 330*x)*H(1, 0, 1, 0, x) + (-1128 + 1128/x + 564*x)*      H(1, 0, 1, 1, x) + (-480 + 480/x + 240*x)*H(1, 1, 0, 0, x) +      (-1128 + 1128/x + 564*x)*H(1, 1, 0, 1, x) + (-1116 + 1116/x + 558*x)*      H(1, 1, 1, 0, x) + (-1920 + 1920/x + 960*x)*H(1, 1, 1, 1, x) +      718*Zeta(3) - (447*Zeta(3))/x - 749*x*Zeta(3) + 164*x^2*Zeta(3) +      H(0, x)*(-238145/36 + (503*Pi^2)/6 + 82067/(24*x) - (547*Pi^2)/(6*x) +        (38371*x)/36 - (439*Pi^2*x)/6 - (6521*x^2)/6 + 20*Pi^2*x^2 -        60*Zeta(3) - (132*Zeta(3))/x - 324*x*Zeta(3)) +      H(1, x)*(-88345/9 + (445*Pi^2)/2 + 332293/(36*x) - (284*Pi^2)/x +        (68135*x)/36 + (57*Pi^2*x)/4 - (3755*x^2)/3 + 34*Pi^2*x^2 +        336*Zeta(3) - (336*Zeta(3))/x - 168*x*Zeta(3)) +      H(-1, x)*(-55*Pi^2 - (395*Pi^2)/(6*x) + (9*Pi^2*x)/2 - (16*Pi^2*x^2)/3 -        156*Zeta(3) - (156*Zeta(3))/x - 78*x*Zeta(3)) +      NF*(27185/108 - (89*Pi^2)/27 + (193*Pi^4)/810 - 166571/(972*x) +        (2299*Pi^2)/(486*x) + (17*Pi^4)/(810*x) - (36131*x)/324 +        (13*Pi^2*x)/6 - (67*Pi^4*x)/648 + (20543*x^2)/972 -        (215*Pi^2*x^2)/243 + (1840/9 - (25*Pi^2)/27 - 22193/(162*x) +          (8*Pi^2)/(9*x) - (4817*x)/54 + (29*Pi^2*x)/54 + (1504*x^2)/81)*        H(1, x) + (385/9 - (20*Pi^2)/9 - 740/(27*x) - (109*x)/6 +          (10*Pi^2*x)/9 + (364*x^2)/81)*H(0, 0, x) +        (470/9 - (2*Pi^2)/27 - 1480/(27*x) - (2*Pi^2)/(27*x) - (242*x)/9 -          (Pi^2*x)/54 + (200*x^2)/27)*H(0, 1, x) +        (78 - 9143/(162*x) - (187*x)/6 + (544*x^2)/81)*H(1, 0, x) +        (1112/9 - 2420/(27*x) - (448*x)/9 + (272*x^2)/27)*H(1, 1, x) +        (64/9 - 68/(9*x) - (50*x)/9)*H(0, 0, 0, x) +        (8 - 136/(9*x) - (64*x)/9)*H(0, 0, 1, x) + (-32/3 - 544/(27*x))*        H(0, 1, 0, x) + (-16 - 272/(9*x))*H(0, 1, 1, x) +        (28/9 - 10/(3*x) - (10*x)/9)*H(1, 0, 0, x) + (8 - 8/x - 4*x)*        H(1, 0, 1, x) + (88/9 - 10/x - (40*x)/9)*H(1, 1, 0, x) +        (16 - 16/x - 8*x)*H(1, 1, 1, x) + (32/3 - (16*x)/3)*H(0, 0, 0, 0, x) +        (160/9 - (80*x)/9)*H(0, 0, 0, 1, x) + (128/9 - (64*x)/9)*        H(0, 0, 1, 0, x) + (64/3 - (32*x)/3)*H(0, 0, 1, 1, x) +        (-4/9 - 4/(9*x) - x/9)*H(0, 1, 0, 0, x) + (-4/9 - 4/(9*x) - x/9)*        H(0, 1, 1, 0, x) - (112*Zeta(3))/9 + (124*Zeta(3))/(27*x) +        (52*x*Zeta(3))/9 + H(0, x)*(8437/81 - (17*Pi^2)/9 - 22211/(324*x) +          (119*Pi^2)/(81*x) - (18433*x)/324 + (32*Pi^2*x)/27 + (1144*x^2)/81 -          (88*Zeta(3))/9 + (8*Zeta(3))/(9*x) + (50*x*Zeta(3))/9))) +    57*Zeta(5) + (369*Zeta(5))/x + (75*x*Zeta(5))/2 +    NF*(158515/324 - (5480*Pi^2)/243 + (563*Pi^4)/4860 - 7967047/(23328*x) +      (88183*Pi^2)/(5832*x) + (973*Pi^4)/(3240*x) - (1640947*x)/7776 +      (27181*Pi^2*x)/1944 - (853*Pi^4*x)/19440 + (224959*x^2)/5832 -      (5059*Pi^2*x^2)/1458 + (42325/162 - (5*Pi^2)/9 - 341957/(1944*x) +        (11*Pi^2)/(18*x) - (72913*x)/648 + (Pi^2*x)/6 + (5866*x^2)/243)*      H(1, 0, x) + (3671/9 - (20*Pi^2)/9 - 44305/(162*x) + (20*Pi^2)/(9*x) -        (9607*x)/54 + (10*Pi^2*x)/9 + (3008*x^2)/81)*H(1, 1, x) +      (427/9 - (64*Pi^2)/27 - 740/(27*x) - (715*x)/36 + (32*Pi^2*x)/27 +        (44*x^2)/9)*H(0, 0, 0, x) + (770/9 - (10*Pi^2)/3 - 1480/(27*x) -        (2*Pi^2)/(27*x) - (110*x)/3 + (29*Pi^2*x)/18 + (728*x^2)/81)*      H(0, 0, 1, x) + (611/9 + Pi^2/9 - 5866/(81*x) + Pi^2/(9*x) -        (1285*x)/36 + (Pi^2*x)/36 + (800*x^2)/81)*H(0, 1, 0, x) +      (940/9 - 2960/(27*x) - (977*x)/18 + (400*x^2)/27)*H(0, 1, 1, x) +      (248/3 - 721/(12*x) - (1157*x)/36 + (68*x^2)/9)*H(1, 0, 0, x) +      (156 - 9143/(81*x) - (187*x)/3 + (1088*x^2)/81)*H(1, 0, 1, x) +      (161 - 18961/(162*x) - (1153*x)/18 + (1088*x^2)/81)*H(1, 1, 0, x) +      (2224/9 - 4840/(27*x) - (896*x)/9 + (544*x^2)/27)*H(1, 1, 1, x) +      (26/3 - 68/(9*x) - (59*x)/9)*H(0, 0, 0, 0, x) +      (128/9 - 136/(9*x) - (100*x)/9)*H(0, 0, 0, 1, x) +      (92/9 - 544/(27*x) - (82*x)/9)*H(0, 0, 1, 0, x) +      (16 - 272/(9*x) - (128*x)/9)*H(0, 0, 1, 1, x) +      (-106/9 - 211/(9*x) + x/6)*H(0, 1, 0, 0, x) + (-64/3 - 1088/(27*x))*      H(0, 1, 0, 1, x) + (-190/9 - 1109/(27*x) + x/6)*H(0, 1, 1, 0, x) +      (-32 - 544/(9*x))*H(0, 1, 1, 1, x) + (20/9 - 8/(3*x) - (2*x)/9)*      H(1, 0, 0, 0, x) + (56/9 - 20/(3*x) - (20*x)/9)*H(1, 0, 0, 1, x) +      (92/9 - 31/(3*x) - (44*x)/9)*H(1, 0, 1, 0, x) +      (16 - 16/x - 8*x)*H(1, 0, 1, 1, x) + (92/9 - 11/x - (32*x)/9)*      H(1, 1, 0, 0, x) + (176/9 - 20/x - (80*x)/9)*H(1, 1, 0, 1, x) +      (188/9 - 64/(3*x) - (86*x)/9)*H(1, 1, 1, 0, x) +      (32 - 32/x - 16*x)*H(1, 1, 1, 1, x) + (104/9 - (52*x)/9)*      H(0, 0, 0, 0, 0, x) + (64/3 - (32*x)/3)*H(0, 0, 0, 0, 1, x) +      (208/9 - (104*x)/9)*H(0, 0, 0, 1, 0, x) + (320/9 - (160*x)/9)*      H(0, 0, 0, 1, 1, x) + (140/9 - 4/(9*x) - (73*x)/9)*      H(0, 0, 1, 0, 0, x) + (256/9 - (128*x)/9)*H(0, 0, 1, 0, 1, x) +      (28 - 4/(9*x) - (43*x)/3)*H(0, 0, 1, 1, 0, x) +      (128/3 - (64*x)/3)*H(0, 0, 1, 1, 1, x) + (-8/9 - 8/(9*x) - (2*x)/9)*      H(0, 1, 0, 0, 0, x) + (-8/9 - 8/(9*x) - (2*x)/9)*H(0, 1, 0, 0, 1, x) +      (-2/9 - 2/(9*x) - x/18)*H(0, 1, 0, 1, 0, x) +      (-14/9 - 14/(9*x) - (7*x)/18)*H(0, 1, 1, 0, 0, x) +      (-8/9 - 8/(9*x) - (2*x)/9)*H(0, 1, 1, 0, 1, x) +      (-8/9 - 8/(9*x) - (2*x)/9)*H(0, 1, 1, 1, 0, x) - (1702*Zeta(3))/27 +      (52*Pi^2*Zeta(3))/27 + (2755*Zeta(3))/(108*x) -      (4*Pi^2*Zeta(3))/(27*x) + (2339*x*Zeta(3))/108 -      (29*Pi^2*x*Zeta(3))/27 - (44*x^2*Zeta(3))/9 +      H(0, 1, x)*(16820/81 + (67*Pi^2)/27 - 22373/(162*x) +        (727*Pi^2)/(162*x) - (18559*x)/162 + (Pi^2*x)/36 + (2288*x^2)/81 +        (10*Zeta(3))/9 + (10*Zeta(3))/(9*x) + (5*x*Zeta(3))/18) +      H(1, x)*(37909/81 - (973*Pi^2)/54 - 75004/(243*x) +        (12611*Pi^2)/(972*x) - (11065*x)/54 + (263*Pi^2*x)/36 +        (20651*x^2)/486 - (374*Pi^2*x^2)/243 - (40*Zeta(3))/9 +        (5*Zeta(3))/x + (10*x*Zeta(3))/9) +      H(0, 0, x)*(14353/108 - (50*Pi^2)/27 - 22211/(324*x) +        (119*Pi^2)/(81*x) - (1799*x)/27 + (25*Pi^2*x)/18 + (4084*x^2)/243 -        (104*Zeta(3))/9 + (8*Zeta(3))/(9*x) + (58*x*Zeta(3))/9) +      H(0, x)*(500033/1944 - (1165*Pi^2)/108 + (67*Pi^4)/405 -        279505/(1944*x) + (2617*Pi^2)/(486*x) + Pi^4/(27*x) -        (546031*x)/3888 + (13*Pi^2*x)/3 - (89*Pi^4*x)/1620 + (15953*x^2)/486 -        (239*Pi^2*x^2)/243 - (80*Zeta(3))/9 + (82*Zeta(3))/(9*x) +        (61*x*Zeta(3))/9) - (61*Zeta(5))/9 + (35*Zeta(5))/(9*x) +      (227*x*Zeta(5))/36));

 pgq0sigma2qg:=-634349/1458 + (2020*Pi^2)/81 - (502*Pi^4)/243 + 263419/(648*x) -  (17383*Pi^2)/(1458*x) - (2*Pi^4)/(9*x) + (158513*x)/5832 - (127*Pi^2*x)/81 +  (473*Pi^4*x)/2430 + (338*x^2)/243 + (584*Pi^2*x^2)/729 +  ((-8*Pi^2)/3 - (4*Pi^2)/x + (4*Pi^2*x)/3)*H(-1, x) +  (-15920/27 + (236*Pi^2)/81 + 367780/(729*x) - (118*Pi^2)/(27*x) +    (2372*x)/27 + (118*Pi^2*x)/81 - (1984*x^2)/729)*H(1, x) +  (472/27 + 5596/(243*x) - (148*x)/27 + (16*x^2)/243)*H(-1, 0, x) +  ((8*Pi^2)/3 - (8*Pi^2)/(3*x) - (2*Pi^2*x)/3)*H(0, -1, x) +  (-6214/27 + (280*Pi^2)/81 + 32977/(243*x) - (104*Pi^2)/(81*x) + (91*x)/9 -    (128*Pi^2*x)/81 - (904*x^2)/243)*H(0, 0, x) +  (-9032/27 - (236*Pi^2)/81 + 67151/(243*x) - (236*Pi^2)/(81*x) + (238*x)/27 -    (59*Pi^2*x)/81 - (1600*x^2)/243)*H(0, 1, x) +  L^2*(-1864/27 - (124*Pi^2)/81 + 3427/(54*x) - (124*Pi^2)/(81*x) +    (349*x)/54 - (31*Pi^2*x)/81 - (8*x^2)/9 + (16 + 284/(9*x) - (166*x)/27)*    H(0, x) + NF*(8/27 - 4/(9*x) + (4*x)/27 + (-8/27 - 8/(27*x) - (2*x)/27)*      H(0, x)) + (-248/27 + 124/(9*x) - (124*x)/27)*H(1, x) +    (-200/27 + 8/x + (112*x)/27)*H(0, 0, x) +    (248/27 + 248/(27*x) + (62*x)/27)*H(0, 1, x)) +  (-11644/27 + 189025/(486*x) + (2575*x)/54 - (1304*x^2)/243)*H(1, 0, x) +  (-5120/9 + 4714/(9*x) + (470*x)/9 - (64*x^2)/9)*H(1, 1, x) +  (-32/3 - 16/x + (16*x)/3)*H(-1, -1, 0, x) +  (16 + 24/x - 8*x)*H(-1, 0, 0, x) + (32/3 + 16/x - (16*x)/3)*H(-1, 0, 1, x) +  (64/27 + 988/(81*x) - (86*x)/27)*H(0, -1, 0, x) +  (316/9 + 160/(3*x) - (80*x)/9)*H(0, 0, 0, x) +  (856/27 + 116/x - (914*x)/27)*H(0, 0, 1, x) +  (1928/27 + 15722/(81*x) - (1357*x)/27)*H(0, 1, 0, x) +  (2000/27 + 790/(3*x) - (1951*x)/27)*H(0, 1, 1, x) +  (-856/27 + 428/(9*x) - (428*x)/27)*H(1, 0, 0, x) +  (-1912/27 + 956/(9*x) - (956*x)/27)*H(1, 0, 1, x) +  (-1840/27 + 920/(9*x) - (920*x)/27)*H(1, 1, 0, x) +  (-2936/27 + 1468/(9*x) - (1468*x)/27)*H(1, 1, 1, x) +  (32/3 - 32/(3*x) - (8*x)/3)*H(0, -1, -1, 0, x) +  (-16 + 16/x + 4*x)*H(0, -1, 0, 0, x) + (-32/3 + 32/(3*x) + (8*x)/3)*  H(0, -1, 0, 1, x) + (-16/3 + 16/(3*x) + (4*x)/3)*H(0, 0, -1, 0, x) +  (-568/27 + 16/x + (290*x)/27)*H(0, 0, 0, 0, x) +  (-224/9 + 1216/(27*x) + (208*x)/9)*H(0, 0, 0, 1, x) +  (-928/27 + 1712/(27*x) + (776*x)/27)*H(0, 0, 1, 0, x) +  (-760/27 + 856/(9*x) + (1106*x)/27)*H(0, 0, 1, 1, x) +  (856/27 + 856/(27*x) + (214*x)/27)*H(0, 1, 0, 0, x) +  (1912/27 + 1912/(27*x) + (478*x)/27)*H(0, 1, 0, 1, x) +  (1840/27 + 1840/(27*x) + (460*x)/27)*H(0, 1, 1, 0, x) +  (2936/27 + 2936/(27*x) + (734*x)/27)*H(0, 1, 1, 1, x) + (368*Zeta(3))/9 +  (1192*Zeta(3))/(81*x) + (134*x*Zeta(3))/27 +  L*(-8035/27 - (296*Pi^2)/27 + 186725/(729*x) - (430*Pi^2)/(27*x) +    (1156*x)/27 + (92*Pi^2*x)/27 - (992*x^2)/729 +    (-4640/27 + (512*Pi^2)/81 + 33157/(243*x) - (248*Pi^2)/(81*x) +      (64*x)/27 - (178*Pi^2*x)/81 - (800*x^2)/243)*H(0, x) +    (-2612/9 + 815/(3*x) + (199*x)/9 - (32*x^2)/9)*H(1, x) +    (16/3 + 8/x - (8*x)/3)*H(-1, 0, x) + (640/27 + 160/(3*x) - (356*x)/27)*    H(0, 0, x) + (400/9 + 1220/(9*x) - (304*x)/9)*H(0, 1, x) +    NF*(140/81 + (8*Pi^2)/81 - 77/(27*x) + (8*Pi^2)/(81*x) + (91*x)/81 +      (2*Pi^2*x)/81 + (-80/81 - 152/(81*x) - (14*x)/81)*H(0, x) +      (16/27 - 8/(9*x) + (8*x)/27)*H(1, x) + (-16/27 - 16/(27*x) - (4*x)/27)*      H(0, 0, x) + (-16/27 - 16/(27*x) - (4*x)/27)*H(0, 1, x)) +    (-848/27 + 424/(9*x) - (424*x)/27)*H(1, 0, x) +    (-496/9 + 248/(3*x) - (248*x)/9)*H(1, 1, x) + (-16/3 + 16/(3*x) + (4*x)/3)*    H(0, -1, 0, x) + (-512/27 + 16/x + (268*x)/27)*H(0, 0, 0, x) +    (-448/27 + 1216/(27*x) + (536*x)/27)*H(0, 0, 1, x) +    (848/27 + 848/(27*x) + (212*x)/27)*H(0, 1, 0, x) +    (496/9 + 496/(9*x) + (124*x)/9)*H(0, 1, 1, x) + (440*Zeta(3))/27 -    (88*Zeta(3))/(3*x) - (430*x*Zeta(3))/27) +  H(0, x)*(-6773/18 - (20*Pi^2)/9 + 373213/(1458*x) - (676*Pi^2)/(243*x) +    (79867*x)/972 + (85*Pi^2*x)/81 - (424*x^2)/81 - 24*Zeta(3) -    (368*Zeta(3))/(27*x) - (20*x*Zeta(3))/3) +  NF*(806/243 + (32*Pi^2)/81 - 925/(162*x) + (20*Pi^2)/(81*x) + (1163*x)/486 +    (10*Pi^2*x)/81 + (-68/243 - 917/(243*x) + (142*x)/243)*H(0, x) +    (52/27 - 10/(3*x) + (38*x)/27)*H(1, x) + (-80/81 - 152/(81*x) - (14*x)/81)*    H(0, 0, x) + (-16/9 - 64/(27*x) - (4*x)/9)*H(0, 1, x) +    (16/27 - 8/(9*x) + (8*x)/27)*H(1, 0, x) + (8/27 - 4/(9*x) + (4*x)/27)*    H(1, 1, x) + (-16/27 - 16/(27*x) - (4*x)/27)*H(0, 0, 0, x) +    (-16/27 - 16/(27*x) - (4*x)/27)*H(0, 0, 1, x) +    (-16/27 - 16/(27*x) - (4*x)/27)*H(0, 1, 0, x) +    (-8/27 - 8/(27*x) - (2*x)/27)*H(0, 1, 1, x) - (8*Zeta(3))/27 -    (8*Zeta(3))/(27*x) - (2*x*Zeta(3))/27) +  e*(-2048654/729 + (702869*Pi^2)/2916 - (6409*Pi^4)/1215 +    29450777/(11664*x) - (163831*Pi^2)/(1458*x) - (24083*Pi^4)/(7290*x) +    (1115365*x)/3888 - (86401*Pi^2*x)/1458 + (779*Pi^4*x)/1620 -    (767*x^2)/486 + (3652*Pi^2*x^2)/729 +    ((32*Pi^2)/3 + (16*Pi^2)/x - (16*Pi^2*x)/3)*H(-1, -1, x) +    (24628/243 - 12*Pi^2 + 392/(3*x) - (18*Pi^2)/x - (7028*x)/243 + 6*Pi^2*x +      (32*x^2)/81)*H(-1, 0, x) + L^3*(-1864/27 - (124*Pi^2)/81 + 3427/(54*x) -      (124*Pi^2)/(81*x) + (349*x)/54 - (31*Pi^2*x)/81 - (8*x^2)/9 +      (16 + 284/(9*x) - (166*x)/27)*H(0, x) +      NF*(8/27 - 4/(9*x) + (4*x)/27 + (-8/27 - 8/(27*x) - (2*x)/27)*H(0, x)) +      (-248/27 + 124/(9*x) - (124*x)/27)*H(1, x) +      (-200/27 + 8/x + (112*x)/27)*H(0, 0, x) +      (248/27 + 248/(27*x) + (62*x)/27)*H(0, 1, x)) +    (-726778/243 + (1564*Pi^2)/81 + 3717365/(1458*x) - (782*Pi^2)/(27*x) +      (227453*x)/486 + (782*Pi^2*x)/81 - (19528*x^2)/729)*H(1, 0, x) +    (-116600/27 + (3548*Pi^2)/81 + 1813909/(486*x) - (1774*Pi^2)/(27*x) +      (33667*x)/54 + (1774*Pi^2*x)/81 - (9056*x^2)/243)*H(1, 1, x) +    (-2176/27 - 26272/(243*x) + (736*x)/27 - (64*x^2)/243)*H(-1, -1, 0, x) +    (1088/9 + 13136/(81*x) - (368*x)/9 + (32*x^2)/81)*H(-1, 0, 0, x) +    (2176/27 + 26272/(243*x) - (736*x)/27 + (64*x^2)/243)*H(-1, 0, 1, x) +    ((-32*Pi^2)/3 + (32*Pi^2)/(3*x) + (8*Pi^2*x)/3)*H(0, -1, -1, x) +    (776/27 + 12*Pi^2 + 16204/(243*x) - (12*Pi^2)/x - 14*x - 3*Pi^2*x +      (32*x^2)/243)*H(0, -1, 0, x) + ((16*Pi^2)/3 - (16*Pi^2)/(3*x) -      (4*Pi^2*x)/3)*H(0, 0, -1, x) + (-17458/27 + (784*Pi^2)/81 +      35797/(81*x) - (212*Pi^2)/(27*x) + (443*x)/27 - (461*Pi^2*x)/81 -      (2440*x^2)/243)*H(0, 0, 0, x) +    (-33172/27 + (1336*Pi^2)/81 + 74897/(81*x) - (376*Pi^2)/(9*x) -      (164*x)/9 - (1484*Pi^2*x)/81 - (4640*x^2)/243)*H(0, 0, 1, x) +    (-32020/27 - (1564*Pi^2)/81 + 315703/(243*x) - (1564*Pi^2)/(81*x) -      (748*x)/27 - (391*Pi^2*x)/81 - (5536*x^2)/243)*H(0, 1, 0, x) +    (-50812/27 - (3548*Pi^2)/81 + 156454/(81*x) - (3548*Pi^2)/(81*x) -      (187*x)/3 - (887*Pi^2*x)/81 - (2816*x^2)/81)*H(0, 1, 1, x) +    (-36668/27 + 603701/(486*x) + (2377*x)/18 - (3928*x^2)/243)*    H(1, 0, 0, x) + (-65308/27 + 551372/(243*x) + (4816*x)/27 -      (6944*x^2)/243)*H(1, 0, 1, x) +    (-63964/27 + 537586/(243*x) + (5002*x)/27 - (6928*x^2)/243)*    H(1, 1, 0, x) + (-32216/9 + 91598/(27*x) + (6202*x)/27 - (128*x^2)/3)*    H(1, 1, 1, x) + (128/3 + 64/x - (64*x)/3)*H(-1, -1, -1, 0, x) +    (-64 - 96/x + 32*x)*H(-1, -1, 0, 0, x) + (-128/3 - 64/x + (64*x)/3)*    H(-1, -1, 0, 1, x) + (-64/3 - 32/x + (32*x)/3)*H(-1, 0, -1, 0, x) +    (48 + 72/x - 24*x)*H(-1, 0, 0, 0, x) + (64 + 96/x - 32*x)*    H(-1, 0, 0, 1, x) + (64/3 + 32/x - (32*x)/3)*H(-1, 0, 1, 0, x) +    (128/3 + 64/x - (64*x)/3)*H(-1, 0, 1, 1, x) +    (32/27 - 4816/(81*x) + (272*x)/27)*H(0, -1, -1, 0, x) +    (-16/9 + 2408/(27*x) - (136*x)/9)*H(0, -1, 0, 0, x) +    (-32/27 + 4816/(81*x) - (272*x)/27)*H(0, -1, 0, 1, x) +    (-16/27 + 2408/(81*x) - (136*x)/27)*H(0, 0, -1, 0, x) +    (2108/27 + 176/x - (308*x)/27)*H(0, 0, 0, 0, x) +    (3232/27 + 10672/(27*x) - (1246*x)/27)*H(0, 0, 0, 1, x) +    (2072/27 + 42340/(81*x) - (868*x)/9)*H(0, 0, 1, 0, x) +    (352/3 + 7228/(9*x) - (1402*x)/9)*H(0, 0, 1, 1, x) +    (7280/27 + 50902/(81*x) - (3821*x)/27)*H(0, 1, 0, 0, x) +    (11296/27 + 93464/(81*x) - (7178*x)/27)*H(0, 1, 0, 1, x) +    (1240/3 + 90964/(81*x) - (7034*x)/27)*H(0, 1, 1, 0, x) +    (5048/9 + 46634/(27*x) - (11047*x)/27)*H(0, 1, 1, 1, x) +    (-2360/27 + 1180/(9*x) - (1180*x)/27)*H(1, 0, 0, 0, x) +    (-1936/9 + 968/(3*x) - (968*x)/9)*H(1, 0, 0, 1, x) +    (-6832/27 + 3416/(9*x) - (3416*x)/27)*H(1, 0, 1, 0, x) +    (-11624/27 + 5812/(9*x) - (5812*x)/27)*H(1, 0, 1, 1, x) +    (-5312/27 + 2656/(9*x) - (2656*x)/27)*H(1, 1, 0, 0, x) +    (-11488/27 + 5744/(9*x) - (5744*x)/27)*H(1, 1, 0, 1, x) +    (-3680/9 + 1840/(3*x) - (1840*x)/9)*H(1, 1, 1, 0, x) +    (-6200/9 + 3100/(3*x) - (3100*x)/9)*H(1, 1, 1, 1, x) +    (-128/3 + 128/(3*x) + (32*x)/3)*H(0, -1, -1, -1, 0, x) +    (64 - 64/x - 16*x)*H(0, -1, -1, 0, 0, x) + (128/3 - 128/(3*x) - (32*x)/3)*    H(0, -1, -1, 0, 1, x) + (64/3 - 64/(3*x) - (16*x)/3)*    H(0, -1, 0, -1, 0, x) + (-48 + 48/x + 12*x)*H(0, -1, 0, 0, 0, x) +    (-64 + 64/x + 16*x)*H(0, -1, 0, 0, 1, x) + (-64/3 + 64/(3*x) + (16*x)/3)*    H(0, -1, 0, 1, 0, x) + (-128/3 + 128/(3*x) + (32*x)/3)*    H(0, -1, 0, 1, 1, x) + (64/3 - 64/(3*x) - (16*x)/3)*    H(0, 0, -1, -1, 0, x) + (-32 + 32/x + 8*x)*H(0, 0, -1, 0, 0, x) +    (-64/3 + 64/(3*x) + (16*x)/3)*H(0, 0, -1, 0, 1, x) +    (-32/3 + 32/(3*x) + (8*x)/3)*H(0, 0, 0, -1, 0, x) +    (-1592/27 + 48/x + (826*x)/27)*H(0, 0, 0, 0, 0, x) +    (-80 + 1168/(9*x) + 68*x)*H(0, 0, 0, 0, 1, x) +    (-2800/27 + 1568/(9*x) + (2324*x)/27)*H(0, 0, 0, 1, 0, x) +    (-3184/27 + 7696/(27*x) + (3668*x)/27)*H(0, 0, 0, 1, 1, x) +    (-3056/27 + 5152/(27*x) + (2332*x)/27)*H(0, 0, 1, 0, 0, x) +    (-3776/27 + 10112/(27*x) + (4384*x)/27)*H(0, 0, 1, 0, 1, x) +    (-3920/27 + 9680/(27*x) + (4276*x)/27)*H(0, 0, 1, 1, 0, x) +    (-4328/27 + 15640/(27*x) + (6694*x)/27)*H(0, 0, 1, 1, 1, x) +    (2360/27 + 2360/(27*x) + (590*x)/27)*H(0, 1, 0, 0, 0, x) +    (1936/9 + 1936/(9*x) + (484*x)/9)*H(0, 1, 0, 0, 1, x) +    (6832/27 + 6832/(27*x) + (1708*x)/27)*H(0, 1, 0, 1, 0, x) +    (11624/27 + 11624/(27*x) + (2906*x)/27)*H(0, 1, 0, 1, 1, x) +    (5312/27 + 5312/(27*x) + (1328*x)/27)*H(0, 1, 1, 0, 0, x) +    (11488/27 + 11488/(27*x) + (2872*x)/27)*H(0, 1, 1, 0, 1, x) +    (3680/9 + 3680/(9*x) + (920*x)/9)*H(0, 1, 1, 1, 0, x) +    (6200/9 + 6200/(9*x) + (1550*x)/9)*H(0, 1, 1, 1, 1, x) +    (23008*Zeta(3))/27 + (542*Pi^2*Zeta(3))/27 - (67175*Zeta(3))/(243*x) +    (326*Pi^2*Zeta(3))/(81*x) - (266*x*Zeta(3))/27 + (133*Pi^2*x*Zeta(3))/54 +    (2464*x^2*Zeta(3))/243 + H(0, 1, x)*(-208412/81 - (3392*Pi^2)/81 +      2693455/(1458*x) - (29597*Pi^2)/(243*x) + (101947*x)/243 +      (2458*Pi^2*x)/81 - (28208*x^2)/729 - (1208*Zeta(3))/9 -      (1208*Zeta(3))/(9*x) - (302*x*Zeta(3))/9) +    H(0, 0, x)*(-800795/486 - (1372*Pi^2)/81 + 650506/(729*x) -      (6164*Pi^2)/(243*x) + (306949*x)/972 + (7*Pi^2*x)/81 - (17872*x^2)/729 +      (272*Zeta(3))/27 - (1520*Zeta(3))/(27*x) - (904*x*Zeta(3))/27) +    L^2*(-29081/54 - (512*Pi^2)/27 + 113470/(243*x) - (2128*Pi^2)/(81*x) +      (4117*x)/54 + (743*Pi^2*x)/162 - (1132*x^2)/243 +      (-6194/27 + (268*Pi^2)/27 + 38161/(162*x) - (124*Pi^2)/(27*x) -        (161*x)/27 - (89*Pi^2*x)/27 - (352*x^2)/81)*H(0, x) +      (-12046/27 + 22931/(54*x) + (161*x)/6 - (16*x^2)/3)*H(1, x) +      (16/3 + 8/x - (8*x)/3)*H(-1, 0, x) + (676/27 + 88/x - (41*x)/3)*      H(0, 0, x) + (736/9 + 5768/(27*x) - (1247*x)/27)*H(0, 1, x) +      NF*(218/81 + (16*Pi^2)/81 - 229/(54*x) + (16*Pi^2)/(81*x) +        (251*x)/162 + (4*Pi^2*x)/81 + (-80/81 - 212/(81*x) - (5*x)/81)*        H(0, x) + (32/27 - 16/(9*x) + (16*x)/27)*H(1, x) +        (-8/9 - 8/(9*x) - (2*x)/9)*H(0, 0, x) +        (-32/27 - 32/(27*x) - (8*x)/27)*H(0, 1, x)) +      (-400/9 + 200/(3*x) - (200*x)/9)*H(1, 0, x) +      (-2192/27 + 1096/(9*x) - (1096*x)/27)*H(1, 1, x) +      (-16/3 + 16/(3*x) + (4*x)/3)*H(0, -1, 0, x) +      (-712/27 + 24/x + (380*x)/27)*H(0, 0, 0, x) +      (-248/9 + 584/(9*x) + (262*x)/9)*H(0, 0, 1, x) +      (400/9 + 400/(9*x) + (100*x)/9)*H(0, 1, 0, x) +      (2192/27 + 2192/(27*x) + (548*x)/27)*H(0, 1, 1, x) + (736*Zeta(3))/27 -      (1328*Zeta(3))/(27*x) - (680*x*Zeta(3))/27) +    H(0, -1, x)*((8*Pi^2)/27 - (1204*Pi^2)/(81*x) + (68*Pi^2*x)/27 +      80*Zeta(3) - (80*Zeta(3))/x - 20*x*Zeta(3)) +    H(0, x)*(-1837843/729 + (4156*Pi^2)/27 + (88*Pi^4)/405 + 769871/(486*x) -      (162881*Pi^2)/(2916*x) - (76*Pi^4)/(243*x) + (2230445*x)/5832 +      (53*Pi^2*x)/81 + (2*Pi^4*x)/81 - (16726*x^2)/729 + (1472*Pi^2*x^2)/729 -      (1112*Zeta(3))/9 - (13640*Zeta(3))/(81*x) + (266*x*Zeta(3))/27) +    H(-1, x)*((-544*Pi^2)/27 - (6568*Pi^2)/(243*x) + (184*Pi^2*x)/27 -      (16*Pi^2*x^2)/243 - 80*Zeta(3) - (120*Zeta(3))/x + 40*x*Zeta(3)) +    H(1, x)*(-1809673/486 + (7055*Pi^2)/27 + 2381632/(729*x) -      (697541*Pi^2)/(2916*x) + (25529*x)/54 - (8215*Pi^2*x)/324 -      (11764*x^2)/729 + (2384*Pi^2*x^2)/729 + (1208*Zeta(3))/9 -      (604*Zeta(3))/(3*x) + (604*x*Zeta(3))/9) +    L*(-905747/486 + (238*Pi^2)/3 - (1886*Pi^4)/405 + 4796825/(2916*x) -      (228395*Pi^2)/(2916*x) + (14*Pi^4)/(243*x) + (73465*x)/324 +      (1325*Pi^2*x)/324 + (533*Pi^4*x)/810 - (5882*x^2)/729 +      (524*Pi^2*x^2)/243 + ((-16*Pi^2)/3 - (8*Pi^2)/x + (8*Pi^2*x)/3)*      H(-1, x) + (-59204/27 + (140*Pi^2)/9 + 932843/(486*x) -        (70*Pi^2)/(3*x) + (5255*x)/18 + (70*Pi^2*x)/9 - (4528*x^2)/243)*      H(1, x) + (1088/27 + 13136/(243*x) - (368*x)/27 + (32*x^2)/243)*      H(-1, 0, x) + ((16*Pi^2)/3 - (16*Pi^2)/(3*x) - (4*Pi^2*x)/3)*      H(0, -1, x) + (-15892/27 + (28*Pi^2)/3 + 35797/(81*x) -        (212*Pi^2)/(27*x) + (49*x)/27 - (50*Pi^2*x)/9 - (2320*x^2)/243)*      H(0, 0, x) + (-25276/27 - (140*Pi^2)/9 + 79625/(81*x) -        (140*Pi^2)/(9*x) - (880*x)/27 - (35*Pi^2*x)/9 - (1408*x^2)/81)*      H(0, 1, x) + (-32528/27 + 274093/(243*x) + (2459*x)/27 -        (3472*x^2)/243)*H(1, 0, x) + (-48992/27 + 46876/(27*x) + (2692*x)/27 -        (64*x^2)/3)*H(1, 1, x) + (-64/3 - 32/x + (32*x)/3)*H(-1, -1, 0, x) +      (32 + 48/x - 16*x)*H(-1, 0, 0, x) + (64/3 + 32/x - (32*x)/3)*      H(-1, 0, 1, x) + (-16/27 + 2408/(81*x) - (136*x)/27)*H(0, -1, 0, x) +      (1856/27 + 176/x - (154*x)/9)*H(0, 0, 0, x) +      (2000/27 + 10672/(27*x) - (1922*x)/27)*H(0, 0, 1, x) +      (6016/27 + 46084/(81*x) - (1142*x)/9)*H(0, 1, 0, x) +      (2704/9 + 7924/(9*x) - (5378*x)/27)*H(0, 1, 1, x) +      (-2416/27 + 1208/(9*x) - (1208*x)/27)*H(1, 0, 0, x) +      (-5648/27 + 2824/(9*x) - (2824*x)/27)*H(1, 0, 1, x) +      (-5504/27 + 2752/(9*x) - (2752*x)/27)*H(1, 1, 0, x) +      (-9520/27 + 4760/(9*x) - (4760*x)/27)*H(1, 1, 1, x) +      (64/3 - 64/(3*x) - (16*x)/3)*H(0, -1, -1, 0, x) +      (-32 + 32/x + 8*x)*H(0, -1, 0, 0, x) + (-64/3 + 64/(3*x) + (16*x)/3)*      H(0, -1, 0, 1, x) + (-32/3 + 32/(3*x) + (8*x)/3)*H(0, 0, -1, 0, x) +      (-512/9 + 48/x + (268*x)/9)*H(0, 0, 0, 0, x) +      (-1936/27 + 1168/(9*x) + (1748*x)/27)*H(0, 0, 0, 1, x) +      (-2240/27 + 1568/(9*x) + (2104*x)/27)*H(0, 0, 1, 0, x) +      (-2288/27 + 7696/(27*x) + (3316*x)/27)*H(0, 0, 1, 1, x) +      (2416/27 + 2416/(27*x) + (604*x)/27)*H(0, 1, 0, 0, x) +      (5648/27 + 5648/(27*x) + (1412*x)/27)*H(0, 1, 0, 1, x) +      (5504/27 + 5504/(27*x) + (1376*x)/27)*H(0, 1, 1, 0, x) +      (9520/27 + 9520/(27*x) + (2380*x)/27)*H(0, 1, 1, 1, x) +      (1624*Zeta(3))/27 - (8272*Zeta(3))/(81*x) + 12*x*Zeta(3) +      H(0, x)*(-35581/27 + 665968/(729*x) - (5606*Pi^2)/(243*x) +        (48740*x)/243 + (224*Pi^2*x)/81 - (14104*x^2)/729 - (416*Zeta(3))/27 -        (1520*Zeta(3))/(27*x) - (788*x*Zeta(3))/27) +      NF*(2698/243 + (20*Pi^2)/27 - 2927/(162*x) + (22*Pi^2)/(27*x) +        (3385*x)/486 + (14*Pi^2*x)/81 + (-52/243 + (4*Pi^2)/27 -          2749/(243*x) + (4*Pi^2)/(27*x) + (386*x)/243 + (Pi^2*x)/27)*        H(0, x) + (64/9 - 34/(3*x) + (38*x)/9)*H(1, x) +        (-160/81 - 424/(81*x) - (10*x)/81)*H(0, 0, x) +        (-80/27 - 64/(9*x) - (8*x)/27)*H(0, 1, x) +        (64/27 - 32/(9*x) + (32*x)/27)*H(1, 0, x) +        (80/27 - 40/(9*x) + (40*x)/27)*H(1, 1, x) +        (-16/9 - 16/(9*x) - (4*x)/9)*H(0, 0, 0, x) +        (-64/27 - 64/(27*x) - (16*x)/27)*H(0, 0, 1, x) +        (-64/27 - 64/(27*x) - (16*x)/27)*H(0, 1, 0, x) +        (-80/27 - 80/(27*x) - (20*x)/27)*H(0, 1, 1, x) + (16*Zeta(3))/27 +        (16*Zeta(3))/(27*x) + (4*x*Zeta(3))/27)) +    NF*(14137/729 + (235*Pi^2)/243 + (4*Pi^4)/135 - 31285/(972*x) +      (1381*Pi^2)/(972*x) + (4*Pi^4)/(135*x) + (37307*x)/2916 +      (103*Pi^2*x)/972 + (Pi^4*x)/135 + (1184/81 - (4*Pi^2)/27 - 655/(27*x) +        (2*Pi^2)/(9*x) + (781*x)/81 - (2*Pi^2*x)/27)*H(1, x) +      (-52/243 + (4*Pi^2)/27 - 2749/(243*x) + (4*Pi^2)/(27*x) + (386*x)/243 +        (Pi^2*x)/27)*H(0, 0, x) + (-104/81 + (4*Pi^2)/27 - 1262/(81*x) +        (4*Pi^2)/(27*x) + (154*x)/81 + (Pi^2*x)/27)*H(0, 1, x) +      (64/9 - 34/(3*x) + (38*x)/9)*H(1, 0, x) +      (236/27 - 128/(9*x) + (148*x)/27)*H(1, 1, x) +      (-160/81 - 424/(81*x) - (10*x)/81)*H(0, 0, 0, x) +      (-80/27 - 64/(9*x) - (8*x)/27)*H(0, 0, 1, x) +      (-80/27 - 64/(9*x) - (8*x)/27)*H(0, 1, 0, x) +      (-40/9 - 248/(27*x) - (2*x)/3)*H(0, 1, 1, x) +      (64/27 - 32/(9*x) + (32*x)/27)*H(1, 0, 0, x) +      (80/27 - 40/(9*x) + (40*x)/27)*H(1, 0, 1, x) +      (80/27 - 40/(9*x) + (40*x)/27)*H(1, 1, 0, x) +      (88/27 - 44/(9*x) + (44*x)/27)*H(1, 1, 1, x) +      (-16/9 - 16/(9*x) - (4*x)/9)*H(0, 0, 0, 0, x) +      (-64/27 - 64/(27*x) - (16*x)/27)*H(0, 0, 0, 1, x) +      (-64/27 - 64/(27*x) - (16*x)/27)*H(0, 0, 1, 0, x) +      (-80/27 - 80/(27*x) - (20*x)/27)*H(0, 0, 1, 1, x) +      (-64/27 - 64/(27*x) - (16*x)/27)*H(0, 1, 0, 0, x) +      (-80/27 - 80/(27*x) - (20*x)/27)*H(0, 1, 0, 1, x) +      (-80/27 - 80/(27*x) - (20*x)/27)*H(0, 1, 1, 0, x) +      (-88/27 - 88/(27*x) - (22*x)/27)*H(0, 1, 1, 1, x) + (8*Zeta(3))/9 +      (80*Zeta(3))/(27*x) + (2*x*Zeta(3))/27 +      H(0, x)*(3062/729 + (20*Pi^2)/81 - 30311/(1458*x) + (38*Pi^2)/(81*x) +        (3779*x)/729 + (7*Pi^2*x)/162 + (32*Zeta(3))/27 +        (32*Zeta(3))/(27*x) + (8*x*Zeta(3))/27)) + (644*Zeta(5))/27 -    (2764*Zeta(5))/(27*x) - (1243*x*Zeta(5))/27);

 pgq1sigma0gg:=1 + (2*Pi^2)/3 + x^(-1) + (23*x)/9 + (44*x^2)/9 +  (-100/9 - (31*x)/9 - (8*x^2)/3)*H(0, x) + (14/3 - 14/(3*x) - (31*x)/9)*  H(1, x) + NF*(20/27 - 20/(27*x) - (16*x)/27 + (-4/9 + 4/(9*x) + (2*x)/9)*    H(1, x)) + (4 + 4/x + 2*x)*H(-1, 0, x) + (28/9 + (22*x)/9)*H(0, 0, x) +  (-4 + 4/x + 2*x)*H(0, 1, x) + (-4 + 4/x + 2*x)*H(1, 0, x) +  (-20/9 + 20/(9*x) + (10*x)/9)*H(1, 1, x) +  e*(1 + (2*Pi^2)/3 + x^(-1) + (23*x)/9 + (44*x^2)/9 +    (-100/9 - (31*x)/9 - (8*x^2)/3)*H(0, x) + (14/3 - 14/(3*x) - (31*x)/9)*    H(1, x) + NF*(20/27 - 20/(27*x) - (16*x)/27 + (-4/9 + 4/(9*x) + (2*x)/9)*      H(1, x)) + (4 + 4/x + 2*x)*H(-1, 0, x) + (28/9 + (22*x)/9)*H(0, 0, x) +    (-4 + 4/x + 2*x)*H(0, 1, x) + (-4 + 4/x + 2*x)*H(1, 0, x) +    (-20/9 + 20/(9*x) + (10*x)/9)*H(1, 1, x)) +  e^2*(1 + (2*Pi^2)/3 + x^(-1) + (23*x)/9 + (44*x^2)/9 +    (-100/9 - (31*x)/9 - (8*x^2)/3)*H(0, x) + (14/3 - 14/(3*x) - (31*x)/9)*    H(1, x) + NF*(20/27 - 20/(27*x) - (16*x)/27 + (-4/9 + 4/(9*x) + (2*x)/9)*      H(1, x)) + (4 + 4/x + 2*x)*H(-1, 0, x) + (28/9 + (22*x)/9)*H(0, 0, x) +    (-4 + 4/x + 2*x)*H(0, 1, x) + (-4 + 4/x + 2*x)*H(1, 0, x) +    (-20/9 + 20/(9*x) + (10*x)/9)*H(1, 1, x)) +  e^3*(1 + (2*Pi^2)/3 + x^(-1) + (23*x)/9 + (44*x^2)/9 +    (-100/9 - (31*x)/9 - (8*x^2)/3)*H(0, x) + (14/3 - 14/(3*x) - (31*x)/9)*    H(1, x) + NF*(20/27 - 20/(27*x) - (16*x)/27 + (-4/9 + 4/(9*x) + (2*x)/9)*      H(1, x)) + (4 + 4/x + 2*x)*H(-1, 0, x) + (28/9 + (22*x)/9)*H(0, 0, x) +    (-4 + 4/x + 2*x)*H(0, 1, x) + (-4 + 4/x + 2*x)*H(1, 0, x) +    (-20/9 + 20/(9*x) + (10*x)/9)*H(1, 1, x));

 pgq1sigma1gg:=24343/36 + (1399*Pi^2)/27 + (917*Pi^4)/270 - 116531/(216*x) +  (187*Pi^2)/(12*x) + (323*Pi^4)/(270*x) - (2497*x)/8 - (1021*Pi^2*x)/108 +  (257*Pi^4*x)/270 + (9473*x^2)/54 + (469*Pi^2*x^2)/27 +  (12*Pi^2 + (12*Pi^2)/x + 6*Pi^2*x)*H(-1, -1, x) +  (70 - 2*Pi^2 + 245/(2*x) - (2*Pi^2)/x - (73*x)/2 - Pi^2*x + 16*x^2)*  H(-1, 0, x) + (12*Pi^2 - (12*Pi^2)/x - 12*Pi^2*x)*H(0, -1, x) +  (-815/3 + (76*Pi^2)/9 + 6/x + (52*x)/3 - (44*Pi^2*x)/9 - (206*x^2)/3)*  H(0, 0, x) + (-2690/9 - (40*Pi^2)/9 + 41/x - (112*Pi^2)/(9*x) + (458*x)/9 -    (94*Pi^2*x)/9 - (410*x^2)/9)*H(0, 1, x) +  (-152/9 + (2*Pi^2)/9 + 109/(2*x) - (2*Pi^2)/(9*x) - (161*x)/18 -    (Pi^2*x)/9 + 28*x^2)*H(1, 0, x) +  (202/3 + (32*Pi^2)/3 - 1223/(18*x) - (32*Pi^2)/(3*x) + (209*x)/6 -    (16*Pi^2*x)/3 + (712*x^2)/9)*H(1, 1, x) + (-96 - 124/x + 12*x - 16*x^2)*  H(-1, -1, 0, x) + (96 + 124/x - 12*x + 16*x^2)*H(-1, 0, 0, x) +  (96 + 124/x - 12*x + 16*x^2)*H(-1, 0, 1, x) +  (18 + 40/x + 9*x + 8*x^2)*H(0, -1, 0, x) + (-130/3 - (47*x)/3 - 16*x^2)*  H(0, 0, 0, x) + (-230/3 - 6/x - 95*x - (328*x^2)/9)*H(0, 0, 1, x) +  (-218 + 72/x - (287*x)/3 - (296*x^2)/9)*H(0, 1, 0, x) +  (-410 + 776/(9*x) - (613*x)/3 - (488*x^2)/9)*H(0, 1, 1, x) +  (-68 + 96/x - (98*x)/3 - 16*x^2)*H(1, 0, 0, x) +  (-196/3 + 980/(9*x) - (242*x)/3 - (224*x^2)/9)*H(1, 0, 1, x) +  (-196/3 + 980/(9*x) - (242*x)/3 - (224*x^2)/9)*H(1, 1, 0, x) +  (8 + 116/(3*x) - 144*x - (80*x^2)/3)*H(1, 1, 1, x) +  (48 + 48/x + 24*x)*H(-1, -1, -1, 0, x) + (-48 - 48/x - 24*x)*  H(-1, -1, 0, 0, x) + (-48 - 48/x - 24*x)*H(-1, -1, 0, 1, x) +  (-24 - 24/x - 12*x)*H(-1, 0, -1, 0, x) + (24 + 24/x + 12*x)*  H(-1, 0, 0, 0, x) + (48 + 48/x + 24*x)*H(-1, 0, 0, 1, x) +  (24 + 24/x + 12*x)*H(-1, 0, 1, 0, x) + (48 + 48/x + 24*x)*  H(-1, 0, 1, 1, x) + (48 - 48/x - 48*x)*H(0, -1, -1, 0, x) +  (-48 + 48/x + 48*x)*H(0, -1, 0, 0, x) + (-48 + 48/x + 48*x)*  H(0, -1, 0, 1, x) + (-24 + 24/x + 24*x)*H(0, 0, -1, 0, x) +  (-56/3 + (88*x)/3)*H(0, 0, 0, 0, x) + (-40/3 + 24/x + (248*x)/3)*  H(0, 0, 0, 1, x) + (272/3 + 72/x + (260*x)/3)*H(0, 0, 1, 0, x) +  (440/3 + 328/(3*x) + (416*x)/3)*H(0, 0, 1, 1, x) +  (24 + 72/x + 60*x)*H(0, 1, 0, 0, x) + (8/3 + 440/(3*x) + (332*x)/3)*  H(0, 1, 0, 1, x) + (8/3 + 440/(3*x) + (332*x)/3)*H(0, 1, 1, 0, x) +  (-64 + 224/x + 152*x)*H(0, 1, 1, 1, x) + (-24 + 24/x + 12*x)*  H(1, 0, 0, 0, x) + (-184/3 + 184/(3*x) + (92*x)/3)*H(1, 0, 0, 1, x) +  (-224/3 + 224/(3*x) + (112*x)/3)*H(1, 0, 1, 0, x) +  (-344/3 + 344/(3*x) + (172*x)/3)*H(1, 0, 1, 1, x) +  (-184/3 + 184/(3*x) + (92*x)/3)*H(1, 1, 0, 0, x) +  (-344/3 + 344/(3*x) + (172*x)/3)*H(1, 1, 0, 1, x) +  (-344/3 + 344/(3*x) + (172*x)/3)*H(1, 1, 1, 0, x) +  (-160 + 160/x + 80*x)*H(1, 1, 1, 1, x) + (233*Zeta(3))/3 +  (1114*Zeta(3))/(9*x) + (243*x*Zeta(3))/2 + (332*x^2*Zeta(3))/9 +  H(-1, x)*(-24*Pi^2 - (31*Pi^2)/x + 3*Pi^2*x - 4*Pi^2*x^2 - 84*Zeta(3) -    (84*Zeta(3))/x - 42*x*Zeta(3)) +  H(1, x)*(3577/9 + (110*Pi^2)/9 - 13435/(36*x) - (463*Pi^2)/(27*x) -    (6799*x)/36 + (50*Pi^2*x)/9 + (2963*x^2)/18 + (76*Pi^2*x^2)/27 +    (80*Zeta(3))/3 - (80*Zeta(3))/(3*x) - (40*x*Zeta(3))/3) +  H(0, x)*(125/3 - (85*Pi^2)/9 - 1553/(9*x) + (23*Pi^2)/(3*x) - (343*x)/18 +    (94*Pi^2*x)/9 + (1535*x^2)/18 + (20*Pi^2*x^2)/27 + 12*Zeta(3) +    (140*Zeta(3))/(3*x) - 12*x*Zeta(3)) +  NF*(235/54 + (137*Pi^2)/27 - 1751/(108*x) - (20*Pi^2)/(27*x) + (637*x)/108 +    (79*Pi^2*x)/54 + (161*x^2)/27 + (4*Pi^2*x^2)/9 +    (-112/9 - (4*Pi^2)/9 - 137/(27*x) - (4*Pi^2)/(9*x) - (77*x)/9 -      (4*Pi^2*x)/9 + (28*x^2)/27)*H(0, x) +    (38/9 + (4*Pi^2)/9 - 253/(54*x) - (4*Pi^2)/(9*x) - (61*x)/18 -      (2*Pi^2*x)/9 + (104*x^2)/27)*H(1, x) +    (-88/9 - 40/(9*x) - (76*x)/9 - (8*x^2)/9)*H(0, 0, x) +    (-194/9 - 40/(9*x) - (143*x)/9 - (8*x^2)/3)*H(0, 1, x) +    (-56/9 + 28/(3*x) - (44*x)/9 - (16*x^2)/9)*H(1, 0, x) +    (-112/9 + 56/(3*x) - (88*x)/9 - (32*x^2)/9)*H(1, 1, x) +    (8/3 + 8/(3*x) + (8*x)/3)*H(0, 0, 1, x) + (16/3 + 16/(3*x) + (16*x)/3)*    H(0, 1, 0, x) + (32/3 + 32/(3*x) + (32*x)/3)*H(0, 1, 1, x) +    (-8/3 + 8/(3*x) + (4*x)/3)*H(1, 0, 0, x) +    (-8 + 8/x + 4*x)*H(1, 0, 1, x) + (-8 + 8/x + 4*x)*H(1, 1, 0, x) +    (-16 + 16/x + 8*x)*H(1, 1, 1, x) - (8*Zeta(3))/3 - (8*Zeta(3))/(3*x) -    (8*x*Zeta(3))/3) + L*(613/3 + (200*Pi^2)/9 - 3007/(18*x) +    (23*Pi^2)/(3*x) - (2099*x)/18 + (85*Pi^2*x)/9 + (238*x^2)/3 +    (92*Pi^2*x^2)/27 + (-6*Pi^2 - (6*Pi^2)/x - 3*Pi^2*x)*H(-1, x) +    (-116 - (64*Pi^2)/9 + 6/x + (146*x)/3 - (22*Pi^2*x)/9 - 22*x^2)*H(0, x) +    (266/9 + (38*Pi^2)/9 - 31/x - (38*Pi^2)/(9*x) + (193*x)/9 -      (19*Pi^2*x)/9 + (110*x^2)/3)*H(1, x) + (48 + 62/x - 6*x + 8*x^2)*    H(-1, 0, x) + (-20 - 34*x - 16*x^2)*H(0, 0, x) +    (-400/3 + 16/x - (188*x)/3 - (184*x^2)/9)*H(0, 1, x) +    (-20 + 34/x - (80*x)/3 - 8*x^2)*H(1, 0, x) +    (88/3 - 194/(9*x) - (134*x)/3 - (40*x^2)/9)*H(1, 1, x) +    NF*(6 - (4*Pi^2)/9 - 247/(27*x) - (4*Pi^2)/(9*x) + x/3 - (4*Pi^2*x)/9 +      (76*x^2)/27 + (-88/9 - 40/(9*x) - (76*x)/9 - (8*x^2)/9)*H(0, x) +      (-8/9 + 22/(9*x) - (38*x)/9 - (8*x^2)/9)*H(1, x) +      (8/3 + 8/(3*x) + (8*x)/3)*H(0, 1, x) + (-8/3 + 8/(3*x) + (4*x)/3)*      H(1, 0, x) + (-16/3 + 16/(3*x) + (8*x)/3)*H(1, 1, x)) +    (-24 - 24/x - 12*x)*H(-1, -1, 0, x) + (24 + 24/x + 12*x)*H(-1, 0, 0, x) +    (24 + 24/x + 12*x)*H(-1, 0, 1, x) + (-24 + 24/x + 24*x)*H(0, -1, 0, x) +    (-56/3 + (88*x)/3)*H(0, 0, 0, x) + (128/3 + 24/x + (116*x)/3)*    H(0, 0, 1, x) + (48/x + 36*x)*H(0, 1, 0, x) +    (-104/3 + 184/(3*x) + (112*x)/3)*H(0, 1, 1, x) +    (-24 + 24/x + 12*x)*H(1, 0, 0, x) + (-112/3 + 112/(3*x) + (56*x)/3)*    H(1, 0, 1, x) + (-112/3 + 112/(3*x) + (56*x)/3)*H(1, 1, 0, x) +    (-40 + 40/x + 20*x)*H(1, 1, 1, x) - 44*Zeta(3) + (140*Zeta(3))/(3*x) +    32*x*Zeta(3)) + e*(169091/72 + (7819*Pi^2)/108 + (1499*Pi^4)/360 -    823439/(432*x) + (6697*Pi^2)/(72*x) + (2891*Pi^4)/(1620*x) -    (1179289*x)/1296 - (4697*Pi^2*x)/216 - (521*Pi^4*x)/720 + (35578*x^2)/81 -    (1169*Pi^2*x^2)/486 - (47*Pi^4*x^2)/162 +    (-24*Pi^2 - (24*Pi^2)/x - 12*Pi^2*x)*H(-1, -1, -1, x) +    (-236 + 18*Pi^2 - 369/x + (18*Pi^2)/x + 85*x + 9*Pi^2*x - 48*x^2)*    H(-1, -1, 0, x) + (12*Pi^2 + (12*Pi^2)/x + 6*Pi^2*x)*H(-1, 0, -1, x) +    (236 - 8*Pi^2 + 369/x - (8*Pi^2)/x - 85*x - 4*Pi^2*x + 48*x^2)*    H(-1, 0, 0, x) + (236 - 6*Pi^2 + 369/x - (6*Pi^2)/x - 85*x - 3*Pi^2*x +      48*x^2)*H(-1, 0, 1, x) + (-24*Pi^2 + (24*Pi^2)/x + 24*Pi^2*x)*    H(0, -1, -1, x) + (73 + 18*Pi^2 + 733/(6*x) - (18*Pi^2)/x - 20*x -      18*Pi^2*x + 24*x^2)*H(0, -1, 0, x) + (12*Pi^2 - (12*Pi^2)/x - 12*Pi^2*x)*    H(0, 0, -1, x) + (-980/3 + (2*Pi^2)/3 + 6/x + (65*x)/6 - (22*Pi^2*x)/3 -      (254*x^2)/3)*H(0, 0, 0, x) + (-6047/9 - (316*Pi^2)/9 - 16/(3*x) -      (274*Pi^2)/(9*x) - (1787*x)/18 - (307*Pi^2*x)/9 - (526*x^2)/3)*    H(0, 0, 1, x) + (-5749/9 - (40*Pi^2)/9 + 1345/(6*x) - (220*Pi^2)/(9*x) -      (1082*x)/9 - (175*Pi^2*x)/9 - 96*x^2)*H(0, 1, 0, x) +    (-10549/9 - (10*Pi^2)/9 + 14681/(54*x) - (514*Pi^2)/(9*x) - (1904*x)/9 -      (388*Pi^2*x)/9 - (472*x^2)/3)*H(0, 1, 1, x) +    (-1394/9 + (56*Pi^2)/9 + 273/x - (56*Pi^2)/(9*x) - (703*x)/9 -      (28*Pi^2*x)/9 - 4*x^2)*H(1, 0, 0, x) +    (-1168/9 + (80*Pi^2)/3 + 280/x - (80*Pi^2)/(3*x) - (1142*x)/9 -      (40*Pi^2*x)/3 + 28*x^2)*H(1, 0, 1, x) +    (-1168/9 + 20*Pi^2 + 280/x - (20*Pi^2)/x - (1142*x)/9 - 10*Pi^2*x +      28*x^2)*H(1, 1, 0, x) + (244/3 + (134*Pi^2)/3 + 27/x -      (134*Pi^2)/(3*x) - 131*x - (67*Pi^2*x)/3 + (376*x^2)/3)*H(1, 1, 1, x) +    (240 + 296/x + 32*x^2)*H(-1, -1, -1, 0, x) + (-240 - 296/x - 32*x^2)*    H(-1, -1, 0, 0, x) + (-240 - 296/x - 32*x^2)*H(-1, -1, 0, 1, x) +    (-120 - 148/x - 16*x^2)*H(-1, 0, -1, 0, x) + (120 + 148/x + 16*x^2)*    H(-1, 0, 0, 0, x) + (240 + 296/x + 32*x^2)*H(-1, 0, 0, 1, x) +    (120 + 148/x + 16*x^2)*H(-1, 0, 1, 0, x) + (240 + 296/x + 32*x^2)*    H(-1, 0, 1, 1, x) + (12 - 128/x - 66*x - 16*x^2)*H(0, -1, -1, 0, x) +    (-12 + 128/x + 66*x + 16*x^2)*H(0, -1, 0, 0, x) +    (-12 + 128/x + 66*x + 16*x^2)*H(0, -1, 0, 1, x) +    (-6 + 64/x + 33*x + 8*x^2)*H(0, 0, -1, 0, x) +    (-62 + (41*x)/3 - 16*x^2)*H(0, 0, 0, 0, x) +    (-410/3 + 18/x + (73*x)/3 - (328*x^2)/9)*H(0, 0, 0, 1, x) +    (-122/3 + 100/x - (79*x)/3 - (440*x^2)/9)*H(0, 0, 1, 0, x) +    (-90 + 968/(9*x) - (301*x)/3 - (776*x^2)/9)*H(0, 0, 1, 1, x) +    (-212 + 184/x - (80*x)/3 - (368*x^2)/9)*H(0, 1, 0, 0, x) +    (-1760/3 + 3304/(9*x) - (464*x)/3 - (752*x^2)/9)*H(0, 1, 0, 1, x) +    (-1760/3 + 3304/(9*x) - (464*x)/3 - (752*x^2)/9)*H(0, 1, 1, 0, x) +    (-3572/3 + 1648/(3*x) - (1214*x)/3 - 144*x^2)*H(0, 1, 1, 1, x) +    (-92 + 120/x - (62*x)/3 - 16*x^2)*H(1, 0, 0, 0, x) +    (-668/3 + 2648/(9*x) - 62*x - (368*x^2)/9)*H(1, 0, 0, 1, x) +    (-784/3 + 3136/(9*x) - (248*x)/3 - (448*x^2)/9)*H(1, 0, 1, 0, x) +    (-1048/3 + 4348/(9*x) - (496*x)/3 - (688*x^2)/9)*H(1, 0, 1, 1, x) +    (-668/3 + 2648/(9*x) - 62*x - (368*x^2)/9)*H(1, 1, 0, 0, x) +    (-1048/3 + 4348/(9*x) - (496*x)/3 - (688*x^2)/9)*H(1, 1, 0, 1, x) +    (-1048/3 + 4348/(9*x) - (496*x)/3 - (688*x^2)/9)*H(1, 1, 1, 0, x) +    (-352 + 1616/(3*x) - (992*x)/3 - (320*x^2)/3)*H(1, 1, 1, 1, x) +    (-96 - 96/x - 48*x)*H(-1, -1, -1, -1, 0, x) +    (96 + 96/x + 48*x)*H(-1, -1, -1, 0, 0, x) +    (96 + 96/x + 48*x)*H(-1, -1, -1, 0, 1, x) +    (48 + 48/x + 24*x)*H(-1, -1, 0, -1, 0, x) + (-48 - 48/x - 24*x)*    H(-1, -1, 0, 0, 0, x) + (-96 - 96/x - 48*x)*H(-1, -1, 0, 0, 1, x) +    (-48 - 48/x - 24*x)*H(-1, -1, 0, 1, 0, x) + (-96 - 96/x - 48*x)*    H(-1, -1, 0, 1, 1, x) + (48 + 48/x + 24*x)*H(-1, 0, -1, -1, 0, x) +    (-48 - 48/x - 24*x)*H(-1, 0, -1, 0, 0, x) + (-48 - 48/x - 24*x)*    H(-1, 0, -1, 0, 1, x) + (-24 - 24/x - 12*x)*H(-1, 0, 0, -1, 0, x) +    (24 + 24/x + 12*x)*H(-1, 0, 0, 0, 0, x) + (48 + 48/x + 24*x)*    H(-1, 0, 0, 0, 1, x) + (48 + 48/x + 24*x)*H(-1, 0, 0, 1, 0, x) +    (96 + 96/x + 48*x)*H(-1, 0, 0, 1, 1, x) + (24 + 24/x + 12*x)*    H(-1, 0, 1, 0, 0, x) + (48 + 48/x + 24*x)*H(-1, 0, 1, 0, 1, x) +    (48 + 48/x + 24*x)*H(-1, 0, 1, 1, 0, x) + (96 + 96/x + 48*x)*    H(-1, 0, 1, 1, 1, x) + (-96 + 96/x + 96*x)*H(0, -1, -1, -1, 0, x) +    (96 - 96/x - 96*x)*H(0, -1, -1, 0, 0, x) + (96 - 96/x - 96*x)*    H(0, -1, -1, 0, 1, x) + (48 - 48/x - 48*x)*H(0, -1, 0, -1, 0, x) +    (-48 + 48/x + 48*x)*H(0, -1, 0, 0, 0, x) + (-96 + 96/x + 96*x)*    H(0, -1, 0, 0, 1, x) + (-48 + 48/x + 48*x)*H(0, -1, 0, 1, 0, x) +    (-96 + 96/x + 96*x)*H(0, -1, 0, 1, 1, x) + (48 - 48/x - 48*x)*    H(0, 0, -1, -1, 0, x) + (-48 + 48/x + 48*x)*H(0, 0, -1, 0, 0, x) +    (-48 + 48/x + 48*x)*H(0, 0, -1, 0, 1, x) + (-24 + 24/x + 24*x)*    H(0, 0, 0, -1, 0, x) + (-56/3 + (88*x)/3)*H(0, 0, 0, 0, 0, x) +    (-40/3 + 24/x + (248*x)/3)*H(0, 0, 0, 0, 1, x) +    (104/3 + 72/x + (392*x)/3)*H(0, 0, 0, 1, 0, x) +    (104/3 + 328/(3*x) + (680*x)/3)*H(0, 0, 0, 1, 1, x) +    (344/3 + 96/x + (332*x)/3)*H(0, 0, 1, 0, 0, x) +    (256 + 656/(3*x) + 248*x)*H(0, 0, 1, 0, 1, x) +    (256 + 656/(3*x) + 248*x)*H(0, 0, 1, 1, 0, x) +    (1328/3 + 368/x + (1280*x)/3)*H(0, 0, 1, 1, 1, x) +    (24 + 72/x + 60*x)*H(0, 1, 0, 0, 0, x) + (152/3 + 584/(3*x) + (476*x)/3)*    H(0, 1, 0, 0, 1, x) + (160/3 + 736/(3*x) + (592*x)/3)*    H(0, 1, 0, 1, 0, x) + (112/3 + 1264/(3*x) + (976*x)/3)*    H(0, 1, 0, 1, 1, x) + (152/3 + 584/(3*x) + (476*x)/3)*    H(0, 1, 1, 0, 0, x) + (112/3 + 1264/(3*x) + (976*x)/3)*    H(0, 1, 1, 0, 1, x) + (112/3 + 1264/(3*x) + (976*x)/3)*    H(0, 1, 1, 1, 0, x) + (-64 + 704/x + 512*x)*H(0, 1, 1, 1, 1, x) +    (-24 + 24/x + 12*x)*H(1, 0, 0, 0, 0, x) + (-184/3 + 184/(3*x) + (92*x)/3)*    H(1, 0, 0, 0, 1, x) + (-296/3 + 296/(3*x) + (148*x)/3)*    H(1, 0, 0, 1, 0, x) + (-488/3 + 488/(3*x) + (244*x)/3)*    H(1, 0, 0, 1, 1, x) + (-296/3 + 296/(3*x) + (148*x)/3)*    H(1, 0, 1, 0, 0, x) + (-608/3 + 608/(3*x) + (304*x)/3)*    H(1, 0, 1, 0, 1, x) + (-608/3 + 608/(3*x) + (304*x)/3)*    H(1, 0, 1, 1, 0, x) + (-336 + 336/x + 168*x)*H(1, 0, 1, 1, 1, x) +    (-184/3 + 184/(3*x) + (92*x)/3)*H(1, 1, 0, 0, 0, x) +    (-488/3 + 488/(3*x) + (244*x)/3)*H(1, 1, 0, 0, 1, x) +    (-608/3 + 608/(3*x) + (304*x)/3)*H(1, 1, 0, 1, 0, x) +    (-336 + 336/x + 168*x)*H(1, 1, 0, 1, 1, x) +    (-488/3 + 488/(3*x) + (244*x)/3)*H(1, 1, 1, 0, 0, x) +    (-336 + 336/x + 168*x)*H(1, 1, 1, 0, 1, x) + (-336 + 336/x + 168*x)*    H(1, 1, 1, 1, 0, x) + (-1600/3 + 1600/(3*x) + (800*x)/3)*    H(1, 1, 1, 1, 1, x) + (12275*Zeta(3))/18 + (59*Pi^2*Zeta(3))/9 +    (40073*Zeta(3))/(108*x) - (85*Pi^2*Zeta(3))/(9*x) + (1003*x*Zeta(3))/18 +    (80*Pi^2*x*Zeta(3))/9 + 206*x^2*Zeta(3) +    H(0, -1, x)*(3*Pi^2 - (32*Pi^2)/x - (33*Pi^2*x)/2 - 4*Pi^2*x^2 +      168*Zeta(3) - (168*Zeta(3))/x - 168*x*Zeta(3)) +    H(0, 1, x)*(-2882/9 + (239*Pi^2)/3 - 11237/(36*x) - (1112*Pi^2)/(27*x) -      (377*x)/12 + (541*Pi^2*x)/18 + (9134*x^2)/81 + (98*Pi^2*x^2)/9 -      (16*Zeta(3))/3 - (304*Zeta(3))/(3*x) - (232*x*Zeta(3))/3) +    H(1, 1, x)*(14411/18 + (326*Pi^2)/9 - 254075/(324*x) -      (2873*Pi^2)/(54*x) - (11105*x)/36 + (469*Pi^2*x)/18 + (65131*x^2)/162 +      (262*Pi^2*x^2)/27 + 80*Zeta(3) - (80*Zeta(3))/x - 40*x*Zeta(3)) +    H(-1, 0, x)*(281/2 - 38*Pi^2 + 11429/(36*x) - (97*Pi^2)/(2*x) -      (537*x)/4 + (7*Pi^2*x)/2 + (877*x^2)/18 - 6*Pi^2*x^2 - 60*Zeta(3) -      (60*Zeta(3))/x - 30*x*Zeta(3)) +    H(1, 0, x)*(1793/6 + (157*Pi^2)/9 - 5861/(36*x) - (1397*Pi^2)/(54*x) -      (9043*x)/36 + (109*Pi^2*x)/9 + (995*x^2)/6 + (130*Pi^2*x^2)/27 +      (8*Zeta(3))/3 - (8*Zeta(3))/(3*x) - (4*x*Zeta(3))/3) +    H(0, 0, x)*(-1858/3 + (82*Pi^2)/3 - 1499/(9*x) + (23*Pi^2)/(3*x) -      (1319*x)/36 + (7*Pi^2*x)/2 - (1363*x^2)/18 + (128*Pi^2*x^2)/27 +      (92*Zeta(3))/3 + (140*Zeta(3))/(3*x) + (8*x*Zeta(3))/3) +    L^2*(613/6 + (100*Pi^2)/9 - 3007/(36*x) + (23*Pi^2)/(6*x) - (2099*x)/36 +      (85*Pi^2*x)/18 + (119*x^2)/3 + (46*Pi^2*x^2)/27 +      (-3*Pi^2 - (3*Pi^2)/x - (3*Pi^2*x)/2)*H(-1, x) +      (-58 - (32*Pi^2)/9 + 3/x + (73*x)/3 - (11*Pi^2*x)/9 - 11*x^2)*H(0, x) +      (133/9 + (19*Pi^2)/9 - 31/(2*x) - (19*Pi^2)/(9*x) + (193*x)/18 -        (19*Pi^2*x)/18 + (55*x^2)/3)*H(1, x) + (24 + 31/x - 3*x + 4*x^2)*      H(-1, 0, x) + (-10 - 17*x - 8*x^2)*H(0, 0, x) +      (-200/3 + 8/x - (94*x)/3 - (92*x^2)/9)*H(0, 1, x) +      (-10 + 17/x - (40*x)/3 - 4*x^2)*H(1, 0, x) +      (44/3 - 97/(9*x) - (67*x)/3 - (20*x^2)/9)*H(1, 1, x) +      NF*(3 - (2*Pi^2)/9 - 247/(54*x) - (2*Pi^2)/(9*x) + x/6 - (2*Pi^2*x)/9 +        (38*x^2)/27 + (-44/9 - 20/(9*x) - (38*x)/9 - (4*x^2)/9)*H(0, x) +        (-4/9 + 11/(9*x) - (19*x)/9 - (4*x^2)/9)*H(1, x) +        (4/3 + 4/(3*x) + (4*x)/3)*H(0, 1, x) + (-4/3 + 4/(3*x) + (2*x)/3)*        H(1, 0, x) + (-8/3 + 8/(3*x) + (4*x)/3)*H(1, 1, x)) +      (-12 - 12/x - 6*x)*H(-1, -1, 0, x) + (12 + 12/x + 6*x)*H(-1, 0, 0, x) +      (12 + 12/x + 6*x)*H(-1, 0, 1, x) + (-12 + 12/x + 12*x)*H(0, -1, 0, x) +      (-28/3 + (44*x)/3)*H(0, 0, 0, x) + (64/3 + 12/x + (58*x)/3)*      H(0, 0, 1, x) + (24/x + 18*x)*H(0, 1, 0, x) +      (-52/3 + 92/(3*x) + (56*x)/3)*H(0, 1, 1, x) +      (-12 + 12/x + 6*x)*H(1, 0, 0, x) + (-56/3 + 56/(3*x) + (28*x)/3)*      H(1, 0, 1, x) + (-56/3 + 56/(3*x) + (28*x)/3)*H(1, 1, 0, x) +      (-20 + 20/x + 10*x)*H(1, 1, 1, x) - 22*Zeta(3) + (70*Zeta(3))/(3*x) +      16*x*Zeta(3)) + H(-1, -1, x)*(60*Pi^2 + (74*Pi^2)/x + 8*Pi^2*x^2 +      168*Zeta(3) + (168*Zeta(3))/x + 84*x*Zeta(3)) +    H(-1, x)*(-59*Pi^2 - (369*Pi^2)/(4*x) + (85*Pi^2*x)/4 - 12*Pi^2*x^2 -      420*Zeta(3) - (518*Zeta(3))/x - 56*x^2*Zeta(3)) +    H(1, x)*(271567/162 + (743*Pi^2)/54 - (47*Pi^4)/54 - 106759/(72*x) -      (167*Pi^2)/(6*x) + (47*Pi^4)/(54*x) - (454591*x)/648 + (242*Pi^2*x)/27 +      (47*Pi^4*x)/108 + (55975*x^2)/108 - (101*Pi^2*x^2)/18 +      (232*Zeta(3))/3 - (976*Zeta(3))/(9*x) + (124*x*Zeta(3))/3 +      (160*x^2*Zeta(3))/9) + H(0, x)*(3083/6 + (4325*Pi^2)/54 -      (79*Pi^4)/270 - 155981/(216*x) + (87*Pi^2)/(4*x) + (323*Pi^4)/(270*x) -      (10849*x)/72 + (1121*Pi^2*x)/108 + (244*Pi^4*x)/135 + (34937*x^2)/108 +      (397*Pi^2*x^2)/18 + (209*Zeta(3))/3 + (1534*Zeta(3))/(9*x) +      (313*x*Zeta(3))/6 + (188*x^2*Zeta(3))/9) +    NF*(-557/324 + (290*Pi^2)/27 + (11*Pi^4)/135 - 36211/(972*x) -      (4*Pi^2)/(3*x) + (11*Pi^4)/(135*x) + (1820*x)/81 + (527*Pi^2*x)/108 +      (11*Pi^4*x)/135 + (8885*x^2)/486 + (17*Pi^2*x^2)/27 +      (-200/9 - (4*Pi^2)/9 - 257/(27*x) - (4*Pi^2)/(9*x) - 17*x -        (4*Pi^2*x)/9 + (4*x^2)/27)*H(0, 0, x) +      (-473/9 - (22*Pi^2)/9 - 295/(54*x) - (22*Pi^2)/(9*x) - (326*x)/9 -        (22*Pi^2*x)/9 - (64*x^2)/27)*H(0, 1, x) +      (-88/9 + (10*Pi^2)/9 + 493/(27*x) - (10*Pi^2)/(9*x) - (37*x)/3 -        (5*Pi^2*x)/9 + (8*x^2)/27)*H(1, 0, x) +      (-176/9 + (28*Pi^2)/9 + 986/(27*x) - (28*Pi^2)/(9*x) - (74*x)/3 -        (14*Pi^2*x)/9 + (16*x^2)/27)*H(1, 1, x) +      (-88/9 - 40/(9*x) - (76*x)/9 - (8*x^2)/9)*H(0, 0, 0, x) +      (-170/9 - 16/(9*x) - (119*x)/9 - (8*x^2)/3)*H(0, 0, 1, x) +      (-164/9 + 16/(3*x) - (86*x)/9 - (32*x^2)/9)*H(0, 1, 0, x) +      (-328/9 + 32/(3*x) - (172*x)/9 - (64*x^2)/9)*H(0, 1, 1, x) +      (-80/9 + 12/x - (32*x)/9 - (16*x^2)/9)*H(1, 0, 0, x) +      (-280/9 + 364/(9*x) - (64*x)/9 - (16*x^2)/3)*H(1, 0, 1, x) +      (-280/9 + 364/(9*x) - (64*x)/9 - (16*x^2)/3)*H(1, 1, 0, x) +      (-560/9 + 728/(9*x) - (128*x)/9 - (32*x^2)/3)*H(1, 1, 1, x) +      (8/3 + 8/(3*x) + (8*x)/3)*H(0, 0, 0, 1, x) +      (16/3 + 16/(3*x) + (16*x)/3)*H(0, 0, 1, 0, x) +      (32/3 + 32/(3*x) + (32*x)/3)*H(0, 0, 1, 1, x) +      (16/3 + 16/(3*x) + (16*x)/3)*H(0, 1, 0, 0, x) +      (16 + 16/x + 16*x)*H(0, 1, 0, 1, x) + (16 + 16/x + 16*x)*      H(0, 1, 1, 0, x) + (32 + 32/x + 32*x)*H(0, 1, 1, 1, x) +      (-8/3 + 8/(3*x) + (4*x)/3)*H(1, 0, 0, 0, x) +      (-8 + 8/x + 4*x)*H(1, 0, 0, 1, x) + (-32/3 + 32/(3*x) + (16*x)/3)*      H(1, 0, 1, 0, x) + (-64/3 + 64/(3*x) + (32*x)/3)*H(1, 0, 1, 1, x) +      (-8 + 8/x + 4*x)*H(1, 1, 0, 0, x) + (-64/3 + 64/(3*x) + (32*x)/3)*      H(1, 1, 0, 1, x) + (-64/3 + 64/(3*x) + (32*x)/3)*H(1, 1, 1, 0, x) +      (-128/3 + 128/(3*x) + (64*x)/3)*H(1, 1, 1, 1, x) + (70*Zeta(3))/3 -      (8*Zeta(3))/(3*x) + (29*x*Zeta(3))/3 + (8*x^2*Zeta(3))/3 +      H(1, x)*(275/54 + (38*Pi^2)/9 - 5005/(324*x) - (305*Pi^2)/(54*x) -        (265*x)/108 + (23*Pi^2*x)/18 + (1967*x^2)/162 + (22*Pi^2*x^2)/27 +        (16*Zeta(3))/3 - (16*Zeta(3))/(3*x) - (8*x*Zeta(3))/3) +      H(0, x)*(-898/27 + (7*Pi^2)/3 - 4477/(324*x) - (2*Pi^2)/(27*x) -        (443*x)/27 + (3*Pi^2*x)/2 + (545*x^2)/162 + (10*Pi^2*x^2)/27 -        (8*Zeta(3))/3 - (8*Zeta(3))/(3*x) - (8*x*Zeta(3))/3)) +    L*(31699/36 + (1999*Pi^2)/27 + (917*Pi^4)/270 - 152615/(216*x) +      (93*Pi^2)/(4*x) + (323*Pi^4)/(270*x) - (30869*x)/72 - (Pi^2*x)/108 +      (257*Pi^4*x)/270 + (13757*x^2)/54 + (187*Pi^2*x^2)/9 +      (12*Pi^2 + (12*Pi^2)/x + 6*Pi^2*x)*H(-1, -1, x) +      (118 - 2*Pi^2 + 369/(2*x) - (2*Pi^2)/x - (85*x)/2 - Pi^2*x + 24*x^2)*      H(-1, 0, x) + (12*Pi^2 - (12*Pi^2)/x - 12*Pi^2*x)*H(0, -1, x) +      (-875/3 + (76*Pi^2)/9 + 6/x - (50*x)/3 - (44*Pi^2*x)/9 - (254*x^2)/3)*      H(0, 0, x) + (-3890/9 - (40*Pi^2)/9 + 57/x - (112*Pi^2)/(9*x) -        (106*x)/9 - (94*Pi^2*x)/9 - 66*x^2)*H(0, 1, x) +      (-332/9 + (2*Pi^2)/9 + 177/(2*x) - (2*Pi^2)/(9*x) - (641*x)/18 -        (Pi^2*x)/9 + 20*x^2)*H(1, 0, x) + (290/3 + (32*Pi^2)/3 - 179/(2*x) -        (32*Pi^2)/(3*x) - (59*x)/6 - (16*Pi^2*x)/3 + (224*x^2)/3)*H(1, 1, x) +      (-120 - 148/x - 16*x^2)*H(-1, -1, 0, x) + (120 + 148/x + 16*x^2)*      H(-1, 0, 0, x) + (120 + 148/x + 16*x^2)*H(-1, 0, 1, x) +      (-6 + 64/x + 33*x + 8*x^2)*H(0, -1, 0, x) + (-62 + (41*x)/3 - 16*x^2)*      H(0, 0, 0, x) + (-34 + 18/x - (169*x)/3 - (328*x^2)/9)*H(0, 0, 1, x) +      (-218 + 120/x - (179*x)/3 - (296*x^2)/9)*H(0, 1, 0, x) +      (-1334/3 + 1328/(9*x) - 167*x - (488*x^2)/9)*H(0, 1, 1, x) +      (-92 + 120/x - (62*x)/3 - 16*x^2)*H(1, 0, 0, x) +      (-308/3 + 1316/(9*x) - 62*x - (224*x^2)/9)*H(1, 0, 1, x) +      (-308/3 + 1316/(9*x) - 62*x - (224*x^2)/9)*H(1, 1, 0, x) +      (-32 + 236/(3*x) - 124*x - (80*x^2)/3)*H(1, 1, 1, x) +      (48 + 48/x + 24*x)*H(-1, -1, -1, 0, x) + (-48 - 48/x - 24*x)*      H(-1, -1, 0, 0, x) + (-48 - 48/x - 24*x)*H(-1, -1, 0, 1, x) +      (-24 - 24/x - 12*x)*H(-1, 0, -1, 0, x) + (24 + 24/x + 12*x)*      H(-1, 0, 0, 0, x) + (48 + 48/x + 24*x)*H(-1, 0, 0, 1, x) +      (24 + 24/x + 12*x)*H(-1, 0, 1, 0, x) + (48 + 48/x + 24*x)*      H(-1, 0, 1, 1, x) + (48 - 48/x - 48*x)*H(0, -1, -1, 0, x) +      (-48 + 48/x + 48*x)*H(0, -1, 0, 0, x) + (-48 + 48/x + 48*x)*      H(0, -1, 0, 1, x) + (-24 + 24/x + 24*x)*H(0, 0, -1, 0, x) +      (-56/3 + (88*x)/3)*H(0, 0, 0, 0, x) + (-40/3 + 24/x + (248*x)/3)*      H(0, 0, 0, 1, x) + (272/3 + 72/x + (260*x)/3)*H(0, 0, 1, 0, x) +      (440/3 + 328/(3*x) + (416*x)/3)*H(0, 0, 1, 1, x) +      (24 + 72/x + 60*x)*H(0, 1, 0, 0, x) + (8/3 + 440/(3*x) + (332*x)/3)*      H(0, 1, 0, 1, x) + (8/3 + 440/(3*x) + (332*x)/3)*H(0, 1, 1, 0, x) +      (-64 + 224/x + 152*x)*H(0, 1, 1, 1, x) + (-24 + 24/x + 12*x)*      H(1, 0, 0, 0, x) + (-184/3 + 184/(3*x) + (92*x)/3)*H(1, 0, 0, 1, x) +      (-224/3 + 224/(3*x) + (112*x)/3)*H(1, 0, 1, 0, x) +      (-344/3 + 344/(3*x) + (172*x)/3)*H(1, 0, 1, 1, x) +      (-184/3 + 184/(3*x) + (92*x)/3)*H(1, 1, 0, 0, x) +      (-344/3 + 344/(3*x) + (172*x)/3)*H(1, 1, 0, 1, x) +      (-344/3 + 344/(3*x) + (172*x)/3)*H(1, 1, 1, 0, x) +      (-160 + 160/x + 80*x)*H(1, 1, 1, 1, x) + (101*Zeta(3))/3 +      (1534*Zeta(3))/(9*x) + (307*x*Zeta(3))/2 + (332*x^2*Zeta(3))/9 +      H(-1, x)*(-30*Pi^2 - (37*Pi^2)/x - 4*Pi^2*x^2 - 84*Zeta(3) -        (84*Zeta(3))/x - 42*x*Zeta(3)) + H(1, x)*(427 + (148*Pi^2)/9 -        14551/(36*x) - (577*Pi^2)/(27*x) - (2009*x)/12 + (31*Pi^2*x)/9 +        (3623*x^2)/18 + (76*Pi^2*x^2)/27 + (80*Zeta(3))/3 -        (80*Zeta(3))/(3*x) - (40*x*Zeta(3))/3) +      H(0, x)*(-223/3 - (149*Pi^2)/9 - 1499/(9*x) + (23*Pi^2)/(3*x) +        (533*x)/18 + 8*Pi^2*x + (1139*x^2)/18 + (20*Pi^2*x^2)/27 +        12*Zeta(3) + (140*Zeta(3))/(3*x) - 12*x*Zeta(3)) +      NF*(559/54 + (125*Pi^2)/27 - 913/(36*x) - (32*Pi^2)/(27*x) +        (673*x)/108 + (55*Pi^2*x)/54 + (79*x^2)/9 + (4*Pi^2*x^2)/9 +        (-200/9 - (4*Pi^2)/9 - 257/(27*x) - (4*Pi^2)/(9*x) - 17*x -          (4*Pi^2*x)/9 + (4*x^2)/27)*H(0, x) +        (10/3 + (4*Pi^2)/9 - 121/(54*x) - (4*Pi^2)/(9*x) - (137*x)/18 -          (2*Pi^2*x)/9 + (80*x^2)/27)*H(1, x) +        (-88/9 - 40/(9*x) - (76*x)/9 - (8*x^2)/9)*H(0, 0, x) +        (-170/9 - 16/(9*x) - (119*x)/9 - (8*x^2)/3)*H(0, 1, x) +        (-80/9 + 12/x - (32*x)/9 - (16*x^2)/9)*H(1, 0, x) +        (-160/9 + 24/x - (64*x)/9 - (32*x^2)/9)*H(1, 1, x) +        (8/3 + 8/(3*x) + (8*x)/3)*H(0, 0, 1, x) + (16/3 + 16/(3*x) + (16*x)/3)*        H(0, 1, 0, x) + (32/3 + 32/(3*x) + (32*x)/3)*H(0, 1, 1, x) +        (-8/3 + 8/(3*x) + (4*x)/3)*H(1, 0, 0, x) + (-8 + 8/x + 4*x)*        H(1, 0, 1, x) + (-8 + 8/x + 4*x)*H(1, 1, 0, x) +        (-16 + 16/x + 8*x)*H(1, 1, 1, x) - (8*Zeta(3))/3 - (8*Zeta(3))/(3*x) -        (8*x*Zeta(3))/3)) - (134*Zeta(5))/3 + (406*Zeta(5))/(3*x) +    (142*x*Zeta(5))/3);

 pgq1sigma1qg:=21031/162 + (760*Pi^2)/81 + (139*Pi^4)/405 - 37481/(324*x) +  (443*Pi^2)/(162*x) + (323*Pi^4)/(1215*x) - (5333*x)/324 - (545*Pi^2*x)/162 +  (49*Pi^4*x)/1620 + (188*x^2)/81 + (32*Pi^2*x^2)/81 +  ((-8*Pi^2)/3 - (4*Pi^2)/x + (4*Pi^2*x)/3)*H(-1, x) +  (905/9 + (152*Pi^2)/81 - 14587/(162*x) - (76*Pi^2)/(27*x) - (941*x)/54 +    (76*Pi^2*x)/81 + (560*x^2)/81)*H(1, x) + (12 + 17/x - 5*x)*H(-1, 0, x) +  ((8*Pi^2)/3 - (8*Pi^2)/(3*x) - (2*Pi^2*x)/3)*H(0, -1, x) +  (-148/3 + (40*Pi^2)/81 + 4/(3*x) + (202*x)/27 - (44*Pi^2*x)/81 -    (64*x^2)/27)*H(0, 0, x) + (-1520/27 - (152*Pi^2)/81 + 16/(27*x) -    (152*Pi^2)/(81*x) + (410*x)/27 - (38*Pi^2*x)/81 - (64*x^2)/27)*  H(0, 1, x) + (-148/27 + 95/(27*x) + (53*x)/27)*H(1, 0, x) +  (172/27 - 473/(27*x) + (301*x)/27)*H(1, 1, x) +  (-32/3 - 16/x + (16*x)/3)*H(-1, -1, 0, x) + (32/3 + 16/x - (16*x)/3)*  H(-1, 0, 0, x) + (32/3 + 16/x - (16*x)/3)*H(-1, 0, 1, x) +  (16/3 + 8/x - (10*x)/3)*H(0, -1, 0, x) + (56/9 - (128*x)/27)*H(0, 0, 0, x) +  (16/27 - 20/(9*x) - (116*x)/9)*H(0, 0, 1, x) +  (-784/27 + 32/(9*x) - (326*x)/27)*H(0, 1, 0, x) +  (-1360/27 - 40/(9*x) - (58*x)/3)*H(0, 1, 1, x) +  (-32/3 + 16/x - (16*x)/3)*H(1, 0, 0, x) + (-448/27 + 224/(9*x) - (224*x)/27)*  H(1, 0, 1, x) + (-448/27 + 224/(9*x) - (224*x)/27)*H(1, 1, 0, x) +  (-160/9 + 80/(3*x) - (80*x)/9)*H(1, 1, 1, x) +  (32/3 - 32/(3*x) - (8*x)/3)*H(0, -1, -1, 0, x) +  (-32/3 + 32/(3*x) + (8*x)/3)*H(0, -1, 0, 0, x) +  (-32/3 + 32/(3*x) + (8*x)/3)*H(0, -1, 0, 1, x) +  (-16/3 + 16/(3*x) + (4*x)/3)*H(0, 0, -1, 0, x) +  (-112/27 + (44*x)/27)*H(0, 0, 0, 0, x) + (-80/27 + 16/(3*x) + (124*x)/27)*  H(0, 0, 0, 1, x) + (16 + 16/x + 4*x)*H(0, 0, 1, 0, x) +  (656/27 + 656/(27*x) + (164*x)/27)*H(0, 0, 1, 1, x) +  (32/3 + 32/(3*x) + (8*x)/3)*H(0, 1, 0, 0, x) +  (448/27 + 448/(27*x) + (112*x)/27)*H(0, 1, 0, 1, x) +  (448/27 + 448/(27*x) + (112*x)/27)*H(0, 1, 1, 0, x) +  (160/9 + 160/(9*x) + (40*x)/9)*H(0, 1, 1, 1, x) - (8*Zeta(3))/27 +  (232*Zeta(3))/(9*x) + (83*x*Zeta(3))/27 +  H(0, x)*(380/27 - (8*Pi^2)/81 - 3124/(81*x) + (46*Pi^2)/(27*x) -    (155*x)/27 + (43*Pi^2*x)/27 + (176*x^2)/27 + (8*Zeta(3))/3 +    (280*Zeta(3))/(27*x) - (2*x*Zeta(3))/3) +  NF*(7/9 + (152*Pi^2)/243 - 97/(54*x) + (44*Pi^2)/(243*x) + (55*x)/54 +    (59*Pi^2*x)/243 + (-88/81 - (8*Pi^2)/81 - 26/(27*x) - (8*Pi^2)/(81*x) +      (20*x)/81 - (2*Pi^2*x)/81)*H(0, x) + (-44/81 - 1/(27*x) + (47*x)/81)*    H(1, x) + (-128/81 - 80/(81*x) - (44*x)/81)*H(0, 0, x) +    (-304/81 - 88/(81*x) - (118*x)/81)*H(0, 1, x) +    (-32/27 + 16/(9*x) - (16*x)/27)*H(1, 0, x) +    (-64/27 + 32/(9*x) - (32*x)/27)*H(1, 1, x) +    (16/27 + 16/(27*x) + (4*x)/27)*H(0, 0, 1, x) +    (32/27 + 32/(27*x) + (8*x)/27)*H(0, 1, 0, x) +    (64/27 + 64/(27*x) + (16*x)/27)*H(0, 1, 1, x) - (16*Zeta(3))/27 -    (16*Zeta(3))/(27*x) - (4*x*Zeta(3))/27) +  L*(416/9 + (160*Pi^2)/81 - 3124/(81*x) + (46*Pi^2)/(27*x) - (100*x)/9 +    (23*Pi^2*x)/81 + (280*x^2)/81 + (-668/27 - (8*Pi^2)/9 + 4/(3*x) +      (182*x)/27 - (32*x^2)/27)*H(0, x) + (88/27 - 182/(27*x) + (94*x)/27)*    H(1, x) + (16/3 + 8/x - (8*x)/3)*H(-1, 0, x) +    (56/9 - (106*x)/27)*H(0, 0, x) + (-320/27 - 20/(9*x) - (118*x)/27)*    H(0, 1, x) + NF*(32/81 - (8*Pi^2)/81 - 26/(27*x) - (8*Pi^2)/(81*x) +      (46*x)/81 - (2*Pi^2*x)/81 + (-128/81 - 80/(81*x) - (44*x)/81)*H(0, x) +      (-16/27 + 8/(9*x) - (8*x)/27)*H(1, x) + (16/27 + 16/(27*x) + (4*x)/27)*      H(0, 1, x)) + (-16/3 + 8/x - (8*x)/3)*H(1, 0, x) +    (-80/27 + 40/(9*x) - (40*x)/27)*H(1, 1, x) + (-16/3 + 16/(3*x) + (4*x)/3)*    H(0, -1, 0, x) + (-112/27 + (44*x)/27)*H(0, 0, 0, x) +    (16/3 + 16/(3*x) + (4*x)/3)*H(0, 0, 1, x) + (16/3 + 16/(3*x) + (4*x)/3)*    H(0, 1, 0, x) + (80/27 + 80/(27*x) + (20*x)/27)*H(0, 1, 1, x) -    (152*Zeta(3))/27 + (280*Zeta(3))/(27*x) + (70*x*Zeta(3))/27) +  e*(15883/36 + (94*Pi^2)/9 + (212*Pi^4)/1215 - 2345857/(5832*x) +    (349*Pi^2)/(18*x) + (428*Pi^4)/(1215*x) - (27997*x)/648 -    (322*Pi^2*x)/81 - (2923*Pi^4*x)/9720 + (3098*x^2)/729 -    (362*Pi^2*x^2)/243 + ((16*Pi^2)/3 + (8*Pi^2)/x - (8*Pi^2*x)/3)*    H(-1, -1, x) + (110/3 - 4*Pi^2 + 307/(6*x) - (6*Pi^2)/x - (29*x)/2 +      2*Pi^2*x)*H(-1, 0, x) + (2120/27 + (260*Pi^2)/81 - 10573/(162*x) -      (130*Pi^2)/(27*x) - (121*x)/6 + (130*Pi^2*x)/81 + (560*x^2)/81)*    H(1, 0, x) + (210 + (524*Pi^2)/81 - 33119/(162*x) - (262*Pi^2)/(27*x) -      (349*x)/18 + (262*Pi^2*x)/81 + (1120*x^2)/81)*H(1, 1, x) +    (-104/3 - 50/x + (46*x)/3)*H(-1, -1, 0, x) + (104/3 + 50/x - (46*x)/3)*    H(-1, 0, 0, x) + (104/3 + 50/x - (46*x)/3)*H(-1, 0, 1, x) +    ((-16*Pi^2)/3 + (16*Pi^2)/(3*x) + (4*Pi^2*x)/3)*H(0, -1, -1, x) +    (52/3 + 4*Pi^2 + 25/x - (4*Pi^2)/x - (26*x)/3 - Pi^2*x)*H(0, -1, 0, x) +    ((8*Pi^2)/3 - (8*Pi^2)/(3*x) - (2*Pi^2*x)/3)*H(0, 0, -1, x) +    (-388/9 + (4*Pi^2)/27 + 4/(3*x) + (7*x)/3 - (11*Pi^2*x)/27 - (64*x^2)/27)*    H(0, 0, 0, x) + (-944/9 - (548*Pi^2)/81 - 44/(27*x) - (548*Pi^2)/(81*x) +      (31*x)/9 - (137*Pi^2*x)/81 - (128*x^2)/27)*H(0, 0, 1, x) +    (-2812/27 - (260*Pi^2)/81 + 515/(27*x) - (260*Pi^2)/(81*x) - (14*x)/27 -      (65*Pi^2*x)/81 - (64*x^2)/27)*H(0, 1, 0, x) +    (-4948/27 - (524*Pi^2)/81 + 55/(27*x) - (524*Pi^2)/(81*x) + (310*x)/27 -      (131*Pi^2*x)/81 - (128*x^2)/27)*H(0, 1, 1, x) +    (-760/27 + 986/(27*x) - (226*x)/27)*H(1, 0, 0, x) +    (-928/27 + 112/(3*x) - (80*x)/27)*H(1, 0, 1, x) +    (-928/27 + 112/(3*x) - (80*x)/27)*H(1, 1, 0, x) +    (-56/3 + 22/(9*x) + (146*x)/9)*H(1, 1, 1, x) +    (64/3 + 32/x - (32*x)/3)*H(-1, -1, -1, 0, x) +    (-64/3 - 32/x + (32*x)/3)*H(-1, -1, 0, 0, x) +    (-64/3 - 32/x + (32*x)/3)*H(-1, -1, 0, 1, x) +    (-32/3 - 16/x + (16*x)/3)*H(-1, 0, -1, 0, x) +    (32/3 + 16/x - (16*x)/3)*H(-1, 0, 0, 0, x) + (64/3 + 32/x - (32*x)/3)*    H(-1, 0, 0, 1, x) + (32/3 + 16/x - (16*x)/3)*H(-1, 0, 1, 0, x) +    (64/3 + 32/x - (32*x)/3)*H(-1, 0, 1, 1, x) +    (-80/(3*x) + 4*x)*H(0, -1, -1, 0, x) + (80/(3*x) - 4*x)*    H(0, -1, 0, 0, x) + (80/(3*x) - 4*x)*H(0, -1, 0, 1, x) +    (40/(3*x) - 2*x)*H(0, 0, -1, 0, x) + (56/27 - (28*x)/9)*H(0, 0, 0, 0, x) +    (-64/27 + 28/(9*x) - (268*x)/27)*H(0, 0, 0, 1, x) +    (-16/27 + 176/(9*x) - (466*x)/27)*H(0, 0, 1, 0, x) +    (-32/27 + 536/(27*x) - (854*x)/27)*H(0, 0, 1, 1, x) +    (-640/27 + 200/(9*x) - (344*x)/27)*H(0, 1, 0, 0, x) +    (-640/9 + 760/(27*x) - (292*x)/9)*H(0, 1, 0, 1, x) +    (-640/9 + 760/(27*x) - (292*x)/9)*H(0, 1, 1, 0, x) +    (-1280/9 + 160/(9*x) - (532*x)/9)*H(0, 1, 1, 1, x) +    (-32/3 + 16/x - (16*x)/3)*H(1, 0, 0, 0, x) +    (-736/27 + 368/(9*x) - (368*x)/27)*H(1, 0, 0, 1, x) +    (-896/27 + 448/(9*x) - (448*x)/27)*H(1, 0, 1, 0, x) +    (-1376/27 + 688/(9*x) - (688*x)/27)*H(1, 0, 1, 1, x) +    (-736/27 + 368/(9*x) - (368*x)/27)*H(1, 1, 0, 0, x) +    (-1376/27 + 688/(9*x) - (688*x)/27)*H(1, 1, 0, 1, x) +    (-1376/27 + 688/(9*x) - (688*x)/27)*H(1, 1, 1, 0, x) +    (-640/9 + 320/(3*x) - (320*x)/9)*H(1, 1, 1, 1, x) +    (-64/3 + 64/(3*x) + (16*x)/3)*H(0, -1, -1, -1, 0, x) +    (64/3 - 64/(3*x) - (16*x)/3)*H(0, -1, -1, 0, 0, x) +    (64/3 - 64/(3*x) - (16*x)/3)*H(0, -1, -1, 0, 1, x) +    (32/3 - 32/(3*x) - (8*x)/3)*H(0, -1, 0, -1, 0, x) +    (-32/3 + 32/(3*x) + (8*x)/3)*H(0, -1, 0, 0, 0, x) +    (-64/3 + 64/(3*x) + (16*x)/3)*H(0, -1, 0, 0, 1, x) +    (-32/3 + 32/(3*x) + (8*x)/3)*H(0, -1, 0, 1, 0, x) +    (-64/3 + 64/(3*x) + (16*x)/3)*H(0, -1, 0, 1, 1, x) +    (32/3 - 32/(3*x) - (8*x)/3)*H(0, 0, -1, -1, 0, x) +    (-32/3 + 32/(3*x) + (8*x)/3)*H(0, 0, -1, 0, 0, x) +    (-32/3 + 32/(3*x) + (8*x)/3)*H(0, 0, -1, 0, 1, x) +    (-16/3 + 16/(3*x) + (4*x)/3)*H(0, 0, 0, -1, 0, x) +    (-112/27 + (44*x)/27)*H(0, 0, 0, 0, 0, x) +    (-80/27 + 16/(3*x) + (124*x)/27)*H(0, 0, 0, 0, 1, x) +    (208/27 + 16/x + (196*x)/27)*H(0, 0, 0, 1, 0, x) +    (208/27 + 656/(27*x) + (340*x)/27)*H(0, 0, 0, 1, 1, x) +    (64/3 + 64/(3*x) + (16*x)/3)*H(0, 0, 1, 0, 0, x) +    (1312/27 + 1312/(27*x) + (328*x)/27)*H(0, 0, 1, 0, 1, x) +    (1312/27 + 1312/(27*x) + (328*x)/27)*H(0, 0, 1, 1, 0, x) +    (736/9 + 736/(9*x) + (184*x)/9)*H(0, 0, 1, 1, 1, x) +    (32/3 + 32/(3*x) + (8*x)/3)*H(0, 1, 0, 0, 0, x) +    (736/27 + 736/(27*x) + (184*x)/27)*H(0, 1, 0, 0, 1, x) +    (896/27 + 896/(27*x) + (224*x)/27)*H(0, 1, 0, 1, 0, x) +    (1376/27 + 1376/(27*x) + (344*x)/27)*H(0, 1, 0, 1, 1, x) +    (736/27 + 736/(27*x) + (184*x)/27)*H(0, 1, 1, 0, 0, x) +    (1376/27 + 1376/(27*x) + (344*x)/27)*H(0, 1, 1, 0, 1, x) +    (1376/27 + 1376/(27*x) + (344*x)/27)*H(0, 1, 1, 1, 0, x) +    (640/9 + 640/(9*x) + (160*x)/9)*H(0, 1, 1, 1, 1, x) + (2858*Zeta(3))/27 +    (74*Pi^2*Zeta(3))/81 + (4063*Zeta(3))/(54*x) - (170*Pi^2*Zeta(3))/(81*x) -    (782*x*Zeta(3))/27 + (91*Pi^2*x*Zeta(3))/162 + (128*x^2*Zeta(3))/27 +    H(0, -1, x)*((-20*Pi^2)/(3*x) + Pi^2*x + (112*Zeta(3))/3 -      (112*Zeta(3))/(3*x) - (28*x*Zeta(3))/3) +    H(0, 1, x)*(-356/9 + (880*Pi^2)/81 - 13681/(162*x) - (215*Pi^2)/(81*x) +      (205*x)/54 + (763*Pi^2*x)/162 + (32*x^2)/3 - (320*Zeta(3))/27 -      (320*Zeta(3))/(27*x) - (80*x*Zeta(3))/27) +    H(0, 0, x)*(-2534/27 + (74*Pi^2)/81 - 3016/(81*x) + (46*Pi^2)/(27*x) +      (125*x)/54 + (161*Pi^2*x)/162 + (304*x^2)/81 + (8*Zeta(3))/3 +      (280*Zeta(3))/(27*x) - (2*x*Zeta(3))/3) +    L^2*(208/9 + (80*Pi^2)/81 - 1562/(81*x) + (23*Pi^2)/(27*x) - (50*x)/9 +      (23*Pi^2*x)/162 + (140*x^2)/81 + (-334/27 - (4*Pi^2)/9 + 2/(3*x) +        (91*x)/27 - (16*x^2)/27)*H(0, x) + (44/27 - 91/(27*x) + (47*x)/27)*      H(1, x) + (8/3 + 4/x - (4*x)/3)*H(-1, 0, x) +      (28/9 - (53*x)/27)*H(0, 0, x) + (-160/27 - 10/(9*x) - (59*x)/27)*      H(0, 1, x) + NF*(16/81 - (4*Pi^2)/81 - 13/(27*x) - (4*Pi^2)/(81*x) +        (23*x)/81 - (Pi^2*x)/81 + (-64/81 - 40/(81*x) - (22*x)/81)*H(0, x) +        (-8/27 + 4/(9*x) - (4*x)/27)*H(1, x) + (8/27 + 8/(27*x) + (2*x)/27)*        H(0, 1, x)) + (-8/3 + 4/x - (4*x)/3)*H(1, 0, x) +      (-40/27 + 20/(9*x) - (20*x)/27)*H(1, 1, x) + (-8/3 + 8/(3*x) + (2*x)/3)*      H(0, -1, 0, x) + (-56/27 + (22*x)/27)*H(0, 0, 0, x) +      (8/3 + 8/(3*x) + (2*x)/3)*H(0, 0, 1, x) + (8/3 + 8/(3*x) + (2*x)/3)*      H(0, 1, 0, x) + (40/27 + 40/(27*x) + (10*x)/27)*H(0, 1, 1, x) -      (76*Zeta(3))/27 + (140*Zeta(3))/(27*x) + (35*x*Zeta(3))/27) +    H(0, x)*(8762/81 + (1249*Pi^2)/81 + (47*Pi^4)/1215 - 617/(4*x) +      (737*Pi^2)/(162*x) + (323*Pi^4)/(1215*x) - (4613*x)/324 -      (118*Pi^2*x)/81 + (587*Pi^4*x)/4860 + (2680*x^2)/243 +      (56*Pi^2*x^2)/81 + (64*Zeta(3))/27 + (976*Zeta(3))/(27*x) +      (109*x*Zeta(3))/27) + H(1, x)*(60953/162 + (28*Pi^2)/9 - 37219/(108*x) -      (212*Pi^2)/(81*x) - (13993*x)/324 - (40*Pi^2*x)/81 + (104*x^2)/9 +      (320*Zeta(3))/27 - (160*Zeta(3))/(9*x) + (160*x*Zeta(3))/27) +    H(-1, x)*((-26*Pi^2)/3 - (25*Pi^2)/(2*x) + (23*Pi^2*x)/6 -      (112*Zeta(3))/3 - (56*Zeta(3))/x + (56*x*Zeta(3))/3) +    NF*(335/162 + (302*Pi^2)/243 + (22*Pi^4)/1215 - 809/(162*x) +      (26*Pi^2)/(243*x) + (22*Pi^4)/(1215*x) + (79*x)/27 + (149*Pi^2*x)/486 +      (11*Pi^4*x)/2430 + (-140/81 + (44*Pi^2)/81 + 1/(6*x) -        (22*Pi^2)/(27*x) + (253*x)/162 + (22*Pi^2*x)/81)*H(1, x) +      (-8/3 - (8*Pi^2)/81 - 158/(81*x) - (8*Pi^2)/(81*x) - (8*x)/27 -        (2*Pi^2*x)/81)*H(0, 0, x) + (-196/27 - (44*Pi^2)/81 - 91/(81*x) -        (44*Pi^2)/(81*x) - (14*x)/9 - (11*Pi^2*x)/81)*H(0, 1, x) +      (-248/81 + 98/(27*x) - (46*x)/81)*H(1, 0, x) +      (-496/81 + 196/(27*x) - (92*x)/81)*H(1, 1, x) +      (-128/81 - 80/(81*x) - (44*x)/81)*H(0, 0, 0, x) +      (-256/81 - 40/(81*x) - (106*x)/81)*H(0, 0, 1, x) +      (-256/81 + 80/(81*x) - (124*x)/81)*H(0, 1, 0, x) +      (-512/81 + 160/(81*x) - (248*x)/81)*H(0, 1, 1, x) +      (-32/27 + 16/(9*x) - (16*x)/27)*H(1, 0, 0, x) +      (-32/9 + 16/(3*x) - (16*x)/9)*H(1, 0, 1, x) +      (-32/9 + 16/(3*x) - (16*x)/9)*H(1, 1, 0, x) +      (-64/9 + 32/(3*x) - (32*x)/9)*H(1, 1, 1, x) +      (16/27 + 16/(27*x) + (4*x)/27)*H(0, 0, 0, 1, x) +      (32/27 + 32/(27*x) + (8*x)/27)*H(0, 0, 1, 0, x) +      (64/27 + 64/(27*x) + (16*x)/27)*H(0, 0, 1, 1, x) +      (32/27 + 32/(27*x) + (8*x)/27)*H(0, 1, 0, 0, x) +      (32/9 + 32/(9*x) + (8*x)/9)*H(0, 1, 0, 1, x) +      (32/9 + 32/(9*x) + (8*x)/9)*H(0, 1, 1, 0, x) +      (64/9 + 64/(9*x) + (16*x)/9)*H(0, 1, 1, 1, x) + (256*Zeta(3))/81 +      (40*Zeta(3))/(81*x) + (106*x*Zeta(3))/81 +      H(0, x)*(-298/81 + (32*Pi^2)/81 - 149/(54*x) + (25*x)/81 +        (14*Pi^2*x)/81 - (16*Zeta(3))/27 - (16*Zeta(3))/(27*x) -        (4*x*Zeta(3))/27)) + L*(28519/162 + (920*Pi^2)/81 + (139*Pi^4)/405 -      617/(4*x) + (719*Pi^2)/(162*x) + (323*Pi^4)/(1215*x) - (8933*x)/324 -      (499*Pi^2*x)/162 + (49*Pi^4*x)/1620 + (52*x^2)/9 + (32*Pi^2*x^2)/81 +      ((-8*Pi^2)/3 - (4*Pi^2)/x + (4*Pi^2*x)/3)*H(-1, x) +      (2803/27 + (152*Pi^2)/81 - 15679/(162*x) - (76*Pi^2)/(27*x) -        (251*x)/18 + (76*Pi^2*x)/81 + (560*x^2)/81)*H(1, x) +      (52/3 + 25/x - (23*x)/3)*H(-1, 0, x) +      ((8*Pi^2)/3 - (8*Pi^2)/(3*x) - (2*Pi^2*x)/3)*H(0, -1, x) +      (-388/9 + (40*Pi^2)/81 + 4/(3*x) + (32*x)/9 - (44*Pi^2*x)/81 -        (64*x^2)/27)*H(0, 0, x) + (-1840/27 - (152*Pi^2)/81 - 44/(27*x) -        (152*Pi^2)/(81*x) + (292*x)/27 - (38*Pi^2*x)/81 - (64*x^2)/27)*      H(0, 1, x) + (-292/27 + 311/(27*x) - (19*x)/27)*H(1, 0, x) +      (92/27 - 353/(27*x) + (29*x)/3)*H(1, 1, x) + (-32/3 - 16/x + (16*x)/3)*      H(-1, -1, 0, x) + (32/3 + 16/x - (16*x)/3)*H(-1, 0, 0, x) +      (32/3 + 16/x - (16*x)/3)*H(-1, 0, 1, x) + (40/(3*x) - 2*x)*      H(0, -1, 0, x) + (56/27 - (28*x)/9)*H(0, 0, 0, x) +      (160/27 + 28/(9*x) - (104*x)/9)*H(0, 0, 1, x) +      (-640/27 + 80/(9*x) - (290*x)/27)*H(0, 1, 0, x) +      (-1280/27 - 40/(27*x) - (502*x)/27)*H(0, 1, 1, x) +      (-32/3 + 16/x - (16*x)/3)*H(1, 0, 0, x) +      (-448/27 + 224/(9*x) - (224*x)/27)*H(1, 0, 1, x) +      (-448/27 + 224/(9*x) - (224*x)/27)*H(1, 1, 0, x) +      (-160/9 + 80/(3*x) - (80*x)/9)*H(1, 1, 1, x) +      (32/3 - 32/(3*x) - (8*x)/3)*H(0, -1, -1, 0, x) +      (-32/3 + 32/(3*x) + (8*x)/3)*H(0, -1, 0, 0, x) +      (-32/3 + 32/(3*x) + (8*x)/3)*H(0, -1, 0, 1, x) +      (-16/3 + 16/(3*x) + (4*x)/3)*H(0, 0, -1, 0, x) +      (-112/27 + (44*x)/27)*H(0, 0, 0, 0, x) +      (-80/27 + 16/(3*x) + (124*x)/27)*H(0, 0, 0, 1, x) +      (16 + 16/x + 4*x)*H(0, 0, 1, 0, x) + (656/27 + 656/(27*x) + (164*x)/27)*      H(0, 0, 1, 1, x) + (32/3 + 32/(3*x) + (8*x)/3)*H(0, 1, 0, 0, x) +      (448/27 + 448/(27*x) + (112*x)/27)*H(0, 1, 0, 1, x) +      (448/27 + 448/(27*x) + (112*x)/27)*H(0, 1, 1, 0, x) +      (160/9 + 160/(9*x) + (40*x)/9)*H(0, 1, 1, 1, x) - (160*Zeta(3))/27 +      (976*Zeta(3))/(27*x) + (17*x*Zeta(3))/3 +      H(0, x)*(-32/3 - (80*Pi^2)/81 - 3016/(81*x) + (46*Pi^2)/(27*x) + x +        (43*Pi^2*x)/27 + (16*x^2)/3 + (8*Zeta(3))/3 + (280*Zeta(3))/(27*x) -        (2*x*Zeta(3))/3) + NF*(95/81 + (128*Pi^2)/243 - 149/(54*x) +        (20*Pi^2)/(243*x) + (257*x)/162 + (53*Pi^2*x)/243 +        (-8/3 - (8*Pi^2)/81 - 158/(81*x) - (8*Pi^2)/(81*x) - (8*x)/27 -          (2*Pi^2*x)/81)*H(0, x) + (-92/81 + 23/(27*x) + (23*x)/81)*H(1, x) +        (-128/81 - 80/(81*x) - (44*x)/81)*H(0, 0, x) +        (-256/81 - 40/(81*x) - (106*x)/81)*H(0, 1, x) +        (-32/27 + 16/(9*x) - (16*x)/27)*H(1, 0, x) +        (-64/27 + 32/(9*x) - (32*x)/27)*H(1, 1, x) +        (16/27 + 16/(27*x) + (4*x)/27)*H(0, 0, 1, x) +        (32/27 + 32/(27*x) + (8*x)/27)*H(0, 1, 0, x) +        (64/27 + 64/(27*x) + (16*x)/27)*H(0, 1, 1, x) - (16*Zeta(3))/27 -        (16*Zeta(3))/(27*x) - (4*x*Zeta(3))/27)) - (44*Zeta(5))/27 +    (812*Zeta(5))/(27*x) + (115*x*Zeta(5))/27);

 pgq2sigma0gg:=-1859/6 + (19*Pi^2)/4 - (6571*Pi^4)/6480 + 142669/(432*x) -  (3439*Pi^2)/(324*x) - (1607*Pi^4)/(2430*x) + (6305*x)/54 - (37*Pi^2*x)/12 -  (1177*Pi^4*x)/2592 - (1979*x^2)/27 - (40*Pi^2*x^2)/9 +  ((97*Pi^2)/9 + (97*Pi^2)/(9*x) + (97*Pi^2*x)/18)*H(-1, -1, x) +  (-4465/54 - (814*Pi^2)/81 - 2863/(54*x) - (814*Pi^2)/(81*x) - (2437*x)/108 -    (407*Pi^2*x)/81 - 30*x^2)*H(-1, 0, x) +  ((-2035*Pi^2)/162 - (5*Pi^2)/x - (7*Pi^2*x)/4)*H(0, -1, x) +  (-3575/27 - (319*Pi^2)/108 + (3293*x)/108 - (701*Pi^2*x)/216 - (917*x^2)/54)*  H(0, 0, x) + (-57/2 - (47*Pi^2)/54 + 32/(3*x) - (22*Pi^2)/(9*x) -    (439*x)/108 - (679*Pi^2*x)/324 + (80*x^2)/3)*H(0, 1, x) +  (193/54 + (158*Pi^2)/81 + 151/(108*x) - (158*Pi^2)/(81*x) + (29*x)/3 -    (79*Pi^2*x)/81 + (145*x^2)/6)*H(1, 0, x) +  (-725/108 + (35*Pi^2)/27 + 1451/(108*x) - (35*Pi^2)/(27*x) + (1649*x)/216 -    (35*Pi^2*x)/54 + (229*x^2)/27)*H(1, 1, x) +  NF^2*(1/27 - 1/(27*x) + (2*x)/27 + (5/27 - 5/(27*x) - (4*x)/27)*H(1, x) +    (-1/9 + 1/(9*x) + x/18)*H(1, 1, x)) +  (929/27 + 521/(9*x) + (67*x)/27 + 4*x^2)*H(-1, -1, 0, x) +  (1201/18 + 469/(9*x) + (583*x)/54 + 8*x^2)*H(-1, 0, 0, x) +  (46 + 17/x + (73*x)/3 + 4*x^2)*H(-1, 0, 1, x) +  (761/18 - 11/x + (125*x)/27 + 12*x^2)*H(0, -1, 0, x) +  (-1013/27 - 30*x - (158*x^2)/9)*H(0, 0, 0, x) +  (-12445/108 - (5263*x)/108 - 18*x^2)*H(0, 0, 1, x) +  (-445/9 + 6/x - 29*x - 14*x^2)*H(0, 1, 0, x) +  (757/54 - 22/x - (1537*x)/108 - (16*x^2)/3)*H(0, 1, 1, x) +  (-1211/36 + 377/(9*x) - (65*x)/12 - 4*x^2)*H(1, 0, 0, x) +  (913/54 - 331/(18*x) - (1753*x)/108)*H(1, 0, 1, x) +  (427/18 - 427/(18*x) - (2081*x)/108)*H(1, 1, 0, x) +  (785/54 - 155/(9*x) - (655*x)/108 + (10*x^2)/9)*H(1, 1, 1, x) +  (20 + 20/x + 10*x)*H(-1, -1, -1, 0, x) +  (-1784/27 - 1784/(27*x) - (892*x)/27)*H(-1, -1, 0, 0, x) +  (-164/3 - 164/(3*x) - (82*x)/3)*H(-1, -1, 0, 1, x) +  (-658/27 - 658/(27*x) - (329*x)/27)*H(-1, 0, -1, 0, x) +  (1031/27 + 1031/(27*x) + (1031*x)/54)*H(-1, 0, 0, 0, x) +  (48 + 48/x + 24*x)*H(-1, 0, 0, 1, x) + (12 + 12/x + 6*x)*H(-1, 0, 1, 0, x) +  (20/3 + 20/(3*x) + (10*x)/3)*H(-1, 0, 1, 1, x) +  (-1478/27 - 12/x + 3*x)*H(0, -1, -1, 0, x) + (803/27 + 42/x + (1603*x)/54)*  H(0, -1, 0, 0, x) + (48 + 24/x + 12*x)*H(0, -1, 0, 1, x) +  (-977/27 + (17*x)/6)*H(0, 0, -1, 0, x) + (-536/27 + (1439*x)/54)*  H(0, 0, 0, 0, x) + (319/18 + (803*x)/36)*H(0, 0, 0, 1, x) +  (20/3 + 24/x + (80*x)/3)*H(0, 0, 1, 0, x) + (-176/9 + 24/x + (148*x)/9)*  H(0, 0, 1, 1, x) + (205/54 + 70/(3*x) + (2245*x)/108)*H(0, 1, 0, 0, x) +  (-598/27 + 62/(3*x) + (299*x)/27)*H(0, 1, 0, 1, x) +  (-62/3 + 62/(3*x) + (31*x)/3)*H(0, 1, 1, 0, x) +  (-380/27 + 20/(3*x) + (55*x)/27)*H(0, 1, 1, 1, x) +  (-2/9 + 2/(9*x) + x/9)*H(1, 0, -1, 0, x) + (-47/3 + 47/(3*x) + (47*x)/6)*  H(1, 0, 0, 0, x) + (-24 + 24/x + 12*x)*H(1, 0, 0, 1, x) +  (-908/27 + 908/(27*x) + (454*x)/27)*H(1, 0, 1, 0, x) +  (-440/27 + 440/(27*x) + (220*x)/27)*H(1, 0, 1, 1, x) +  (-196/9 + 196/(9*x) + (98*x)/9)*H(1, 1, 0, 0, x) +  (-160/9 + 160/(9*x) + (80*x)/9)*H(1, 1, 0, 1, x) +  (-400/27 + 400/(27*x) + (200*x)/27)*H(1, 1, 1, 0, x) +  (-100/27 + 100/(27*x) + (50*x)/27)*H(1, 1, 1, 1, x) + (1715*Zeta(3))/27 -  (485*Zeta(3))/(9*x) + (2905*x*Zeta(3))/108 + (40*x^2*Zeta(3))/3 +  H(-1, x)*((-1555*Pi^2)/324 + (215*Pi^2)/(108*x) - (1247*Pi^2*x)/324 -    (Pi^2*x^2)/3 - (163*Zeta(3))/3 - (163*Zeta(3))/(3*x) -    (163*x*Zeta(3))/6) + H(0, x)*(77171/324 + (12445*Pi^2)/648 + 395/(9*x) -    (11*Pi^2)/(6*x) + (22651*x)/648 + (1921*Pi^2*x)/216 + (5926*x^2)/81 +    3*Pi^2*x^2 - (362*Zeta(3))/9 - (6*Zeta(3))/x - (103*x*Zeta(3))/9) +  NF*(-6953/972 - (88*Pi^2)/243 + 2203/(648*x) - (65*Pi^2)/(486*x) +    (9295*x)/1944 + (133*Pi^2*x)/1944 - (1291*x^2)/162 + (Pi^2*x^2)/9 +    ((-4*Pi^2)/9 - (4*Pi^2)/(9*x) - (2*Pi^2*x)/9)*H(-1, x) +    (4901/486 - (14*Pi^2)/81 + 599/(486*x) - Pi^2/(81*x) + (166*x)/243 -      (25*Pi^2*x)/162 + (1037*x^2)/243)*H(0, x) +    (-664/243 + (17*Pi^2)/162 + 2231/(486*x) - (17*Pi^2)/(162*x) +      (1255*x)/486 - (17*Pi^2*x)/324 + (25*x^2)/27)*H(1, x) +    (-5/3 - 245/(81*x) - (5*x)/6 - (2*x^2)/81)*H(-1, 0, x) +    (-53/81 - (197*x)/324 - (2*x^2)/81)*H(0, 0, x) +    (176/81 - 20/(9*x) - (403*x)/324 - (2*x^2)/3)*H(0, 1, x) +    (20/9 - 68/(27*x) - (109*x)/54)*H(1, 0, x) +    (317/81 - 721/(162*x) - (293*x)/162 + (2*x^2)/9)*H(1, 1, x) +    (-8/3 - 8/(3*x) - (4*x)/3)*H(-1, -1, 0, x) + (4/3 + 4/(3*x) + (2*x)/3)*    H(-1, 0, 0, x) + (4/3 + 4/(3*x) + (2*x)/3)*H(-1, 0, 1, x) +    (14/9 - 2/(27*x) - x/9)*H(0, -1, 0, x) + (22/27 - (8*x)/27)*    H(0, 0, 0, x) + (28/27 + (22*x)/27)*H(0, 0, 1, x) +    (-26/27 + 2/(3*x) + (13*x)/27)*H(0, 1, 0, x) +    (-85/27 + 5/(3*x) + (31*x)/54)*H(0, 1, 1, x) +    (2/9 - 2/(9*x) - x/9)*H(1, 0, 0, x) + (-53/27 + 53/(27*x) + (53*x)/54)*    H(1, 0, 1, x) + (-61/27 + 61/(27*x) + (61*x)/54)*H(1, 1, 0, x) +    (-25/27 + 25/(27*x) + (25*x)/54)*H(1, 1, 1, x) +    (16/9 - (8*x)/9)*H(0, 0, 0, 0, x) + (128*Zeta(3))/27 - (7*Zeta(3))/(3*x) -    (83*x*Zeta(3))/54) + H(1, x)*(1729/324 + (4*Pi^2)/81 - 18533/(324*x) -    (95*Pi^2)/(54*x) + (12233*x)/648 + (1619*Pi^2*x)/648 - (635*x^2)/81 +    (Pi^2*x^2)/3 - (419*Zeta(3))/27 + (419*Zeta(3))/(27*x) +    (419*x*Zeta(3))/54) + e*(-1859/6 + (19*Pi^2)/4 - (6571*Pi^4)/6480 +    142669/(432*x) - (3439*Pi^2)/(324*x) - (1607*Pi^4)/(2430*x) +    (6305*x)/54 - (37*Pi^2*x)/12 - (1177*Pi^4*x)/2592 - (1979*x^2)/27 -    (40*Pi^2*x^2)/9 + ((97*Pi^2)/9 + (97*Pi^2)/(9*x) + (97*Pi^2*x)/18)*    H(-1, -1, x) + (-4465/54 - (814*Pi^2)/81 - 2863/(54*x) -      (814*Pi^2)/(81*x) - (2437*x)/108 - (407*Pi^2*x)/81 - 30*x^2)*    H(-1, 0, x) + ((-2035*Pi^2)/162 - (5*Pi^2)/x - (7*Pi^2*x)/4)*    H(0, -1, x) + (-3575/27 - (319*Pi^2)/108 + (3293*x)/108 -      (701*Pi^2*x)/216 - (917*x^2)/54)*H(0, 0, x) +    (-57/2 - (47*Pi^2)/54 + 32/(3*x) - (22*Pi^2)/(9*x) - (439*x)/108 -      (679*Pi^2*x)/324 + (80*x^2)/3)*H(0, 1, x) +    (193/54 + (158*Pi^2)/81 + 151/(108*x) - (158*Pi^2)/(81*x) + (29*x)/3 -      (79*Pi^2*x)/81 + (145*x^2)/6)*H(1, 0, x) +    (-725/108 + (35*Pi^2)/27 + 1451/(108*x) - (35*Pi^2)/(27*x) +      (1649*x)/216 - (35*Pi^2*x)/54 + (229*x^2)/27)*H(1, 1, x) +    NF^2*(1/27 - 1/(27*x) + (2*x)/27 + (5/27 - 5/(27*x) - (4*x)/27)*H(1, x) +      (-1/9 + 1/(9*x) + x/18)*H(1, 1, x)) +    (929/27 + 521/(9*x) + (67*x)/27 + 4*x^2)*H(-1, -1, 0, x) +    (1201/18 + 469/(9*x) + (583*x)/54 + 8*x^2)*H(-1, 0, 0, x) +    (46 + 17/x + (73*x)/3 + 4*x^2)*H(-1, 0, 1, x) +    (761/18 - 11/x + (125*x)/27 + 12*x^2)*H(0, -1, 0, x) +    (-1013/27 - 30*x - (158*x^2)/9)*H(0, 0, 0, x) +    (-12445/108 - (5263*x)/108 - 18*x^2)*H(0, 0, 1, x) +    (-445/9 + 6/x - 29*x - 14*x^2)*H(0, 1, 0, x) +    (757/54 - 22/x - (1537*x)/108 - (16*x^2)/3)*H(0, 1, 1, x) +    (-1211/36 + 377/(9*x) - (65*x)/12 - 4*x^2)*H(1, 0, 0, x) +    (913/54 - 331/(18*x) - (1753*x)/108)*H(1, 0, 1, x) +    (427/18 - 427/(18*x) - (2081*x)/108)*H(1, 1, 0, x) +    (785/54 - 155/(9*x) - (655*x)/108 + (10*x^2)/9)*H(1, 1, 1, x) +    (20 + 20/x + 10*x)*H(-1, -1, -1, 0, x) +    (-1784/27 - 1784/(27*x) - (892*x)/27)*H(-1, -1, 0, 0, x) +    (-164/3 - 164/(3*x) - (82*x)/3)*H(-1, -1, 0, 1, x) +    (-658/27 - 658/(27*x) - (329*x)/27)*H(-1, 0, -1, 0, x) +    (1031/27 + 1031/(27*x) + (1031*x)/54)*H(-1, 0, 0, 0, x) +    (48 + 48/x + 24*x)*H(-1, 0, 0, 1, x) + (12 + 12/x + 6*x)*    H(-1, 0, 1, 0, x) + (20/3 + 20/(3*x) + (10*x)/3)*H(-1, 0, 1, 1, x) +    (-1478/27 - 12/x + 3*x)*H(0, -1, -1, 0, x) + (803/27 + 42/x + (1603*x)/54)*    H(0, -1, 0, 0, x) + (48 + 24/x + 12*x)*H(0, -1, 0, 1, x) +    (-977/27 + (17*x)/6)*H(0, 0, -1, 0, x) + (-536/27 + (1439*x)/54)*    H(0, 0, 0, 0, x) + (319/18 + (803*x)/36)*H(0, 0, 0, 1, x) +    (20/3 + 24/x + (80*x)/3)*H(0, 0, 1, 0, x) + (-176/9 + 24/x + (148*x)/9)*    H(0, 0, 1, 1, x) + (205/54 + 70/(3*x) + (2245*x)/108)*H(0, 1, 0, 0, x) +    (-598/27 + 62/(3*x) + (299*x)/27)*H(0, 1, 0, 1, x) +    (-62/3 + 62/(3*x) + (31*x)/3)*H(0, 1, 1, 0, x) +    (-380/27 + 20/(3*x) + (55*x)/27)*H(0, 1, 1, 1, x) +    (-2/9 + 2/(9*x) + x/9)*H(1, 0, -1, 0, x) + (-47/3 + 47/(3*x) + (47*x)/6)*    H(1, 0, 0, 0, x) + (-24 + 24/x + 12*x)*H(1, 0, 0, 1, x) +    (-908/27 + 908/(27*x) + (454*x)/27)*H(1, 0, 1, 0, x) +    (-440/27 + 440/(27*x) + (220*x)/27)*H(1, 0, 1, 1, x) +    (-196/9 + 196/(9*x) + (98*x)/9)*H(1, 1, 0, 0, x) +    (-160/9 + 160/(9*x) + (80*x)/9)*H(1, 1, 0, 1, x) +    (-400/27 + 400/(27*x) + (200*x)/27)*H(1, 1, 1, 0, x) +    (-100/27 + 100/(27*x) + (50*x)/27)*H(1, 1, 1, 1, x) + (1715*Zeta(3))/27 -    (485*Zeta(3))/(9*x) + (2905*x*Zeta(3))/108 + (40*x^2*Zeta(3))/3 +    H(-1, x)*((-1555*Pi^2)/324 + (215*Pi^2)/(108*x) - (1247*Pi^2*x)/324 -      (Pi^2*x^2)/3 - (163*Zeta(3))/3 - (163*Zeta(3))/(3*x) -      (163*x*Zeta(3))/6) + H(0, x)*(77171/324 + (12445*Pi^2)/648 + 395/(9*x) -      (11*Pi^2)/(6*x) + (22651*x)/648 + (1921*Pi^2*x)/216 + (5926*x^2)/81 +      3*Pi^2*x^2 - (362*Zeta(3))/9 - (6*Zeta(3))/x - (103*x*Zeta(3))/9) +    NF*(-6953/972 - (88*Pi^2)/243 + 2203/(648*x) - (65*Pi^2)/(486*x) +      (9295*x)/1944 + (133*Pi^2*x)/1944 - (1291*x^2)/162 + (Pi^2*x^2)/9 +      ((-4*Pi^2)/9 - (4*Pi^2)/(9*x) - (2*Pi^2*x)/9)*H(-1, x) +      (4901/486 - (14*Pi^2)/81 + 599/(486*x) - Pi^2/(81*x) + (166*x)/243 -        (25*Pi^2*x)/162 + (1037*x^2)/243)*H(0, x) +      (-664/243 + (17*Pi^2)/162 + 2231/(486*x) - (17*Pi^2)/(162*x) +        (1255*x)/486 - (17*Pi^2*x)/324 + (25*x^2)/27)*H(1, x) +      (-5/3 - 245/(81*x) - (5*x)/6 - (2*x^2)/81)*H(-1, 0, x) +      (-53/81 - (197*x)/324 - (2*x^2)/81)*H(0, 0, x) +      (176/81 - 20/(9*x) - (403*x)/324 - (2*x^2)/3)*H(0, 1, x) +      (20/9 - 68/(27*x) - (109*x)/54)*H(1, 0, x) +      (317/81 - 721/(162*x) - (293*x)/162 + (2*x^2)/9)*H(1, 1, x) +      (-8/3 - 8/(3*x) - (4*x)/3)*H(-1, -1, 0, x) + (4/3 + 4/(3*x) + (2*x)/3)*      H(-1, 0, 0, x) + (4/3 + 4/(3*x) + (2*x)/3)*H(-1, 0, 1, x) +      (14/9 - 2/(27*x) - x/9)*H(0, -1, 0, x) + (22/27 - (8*x)/27)*      H(0, 0, 0, x) + (28/27 + (22*x)/27)*H(0, 0, 1, x) +      (-26/27 + 2/(3*x) + (13*x)/27)*H(0, 1, 0, x) +      (-85/27 + 5/(3*x) + (31*x)/54)*H(0, 1, 1, x) +      (2/9 - 2/(9*x) - x/9)*H(1, 0, 0, x) + (-53/27 + 53/(27*x) + (53*x)/54)*      H(1, 0, 1, x) + (-61/27 + 61/(27*x) + (61*x)/54)*H(1, 1, 0, x) +      (-25/27 + 25/(27*x) + (25*x)/54)*H(1, 1, 1, x) +      (16/9 - (8*x)/9)*H(0, 0, 0, 0, x) + (128*Zeta(3))/27 -      (7*Zeta(3))/(3*x) - (83*x*Zeta(3))/54) +    H(1, x)*(1729/324 + (4*Pi^2)/81 - 18533/(324*x) - (95*Pi^2)/(54*x) +      (12233*x)/648 + (1619*Pi^2*x)/648 - (635*x^2)/81 + (Pi^2*x^2)/3 -      (419*Zeta(3))/27 + (419*Zeta(3))/(27*x) + (419*x*Zeta(3))/54)) +  e^2*(-1859/6 + (19*Pi^2)/4 - (6571*Pi^4)/6480 + 142669/(432*x) -    (3439*Pi^2)/(324*x) - (1607*Pi^4)/(2430*x) + (6305*x)/54 -    (37*Pi^2*x)/12 - (1177*Pi^4*x)/2592 - (1979*x^2)/27 - (40*Pi^2*x^2)/9 +    ((97*Pi^2)/9 + (97*Pi^2)/(9*x) + (97*Pi^2*x)/18)*H(-1, -1, x) +    (-4465/54 - (814*Pi^2)/81 - 2863/(54*x) - (814*Pi^2)/(81*x) -      (2437*x)/108 - (407*Pi^2*x)/81 - 30*x^2)*H(-1, 0, x) +    ((-2035*Pi^2)/162 - (5*Pi^2)/x - (7*Pi^2*x)/4)*H(0, -1, x) +    (-3575/27 - (319*Pi^2)/108 + (3293*x)/108 - (701*Pi^2*x)/216 -      (917*x^2)/54)*H(0, 0, x) + (-57/2 - (47*Pi^2)/54 + 32/(3*x) -      (22*Pi^2)/(9*x) - (439*x)/108 - (679*Pi^2*x)/324 + (80*x^2)/3)*    H(0, 1, x) + (193/54 + (158*Pi^2)/81 + 151/(108*x) - (158*Pi^2)/(81*x) +      (29*x)/3 - (79*Pi^2*x)/81 + (145*x^2)/6)*H(1, 0, x) +    (-725/108 + (35*Pi^2)/27 + 1451/(108*x) - (35*Pi^2)/(27*x) +      (1649*x)/216 - (35*Pi^2*x)/54 + (229*x^2)/27)*H(1, 1, x) +    NF^2*(1/27 - 1/(27*x) + (2*x)/27 + (5/27 - 5/(27*x) - (4*x)/27)*H(1, x) +      (-1/9 + 1/(9*x) + x/18)*H(1, 1, x)) +    (929/27 + 521/(9*x) + (67*x)/27 + 4*x^2)*H(-1, -1, 0, x) +    (1201/18 + 469/(9*x) + (583*x)/54 + 8*x^2)*H(-1, 0, 0, x) +    (46 + 17/x + (73*x)/3 + 4*x^2)*H(-1, 0, 1, x) +    (761/18 - 11/x + (125*x)/27 + 12*x^2)*H(0, -1, 0, x) +    (-1013/27 - 30*x - (158*x^2)/9)*H(0, 0, 0, x) +    (-12445/108 - (5263*x)/108 - 18*x^2)*H(0, 0, 1, x) +    (-445/9 + 6/x - 29*x - 14*x^2)*H(0, 1, 0, x) +    (757/54 - 22/x - (1537*x)/108 - (16*x^2)/3)*H(0, 1, 1, x) +    (-1211/36 + 377/(9*x) - (65*x)/12 - 4*x^2)*H(1, 0, 0, x) +    (913/54 - 331/(18*x) - (1753*x)/108)*H(1, 0, 1, x) +    (427/18 - 427/(18*x) - (2081*x)/108)*H(1, 1, 0, x) +    (785/54 - 155/(9*x) - (655*x)/108 + (10*x^2)/9)*H(1, 1, 1, x) +    (20 + 20/x + 10*x)*H(-1, -1, -1, 0, x) +    (-1784/27 - 1784/(27*x) - (892*x)/27)*H(-1, -1, 0, 0, x) +    (-164/3 - 164/(3*x) - (82*x)/3)*H(-1, -1, 0, 1, x) +    (-658/27 - 658/(27*x) - (329*x)/27)*H(-1, 0, -1, 0, x) +    (1031/27 + 1031/(27*x) + (1031*x)/54)*H(-1, 0, 0, 0, x) +    (48 + 48/x + 24*x)*H(-1, 0, 0, 1, x) + (12 + 12/x + 6*x)*    H(-1, 0, 1, 0, x) + (20/3 + 20/(3*x) + (10*x)/3)*H(-1, 0, 1, 1, x) +    (-1478/27 - 12/x + 3*x)*H(0, -1, -1, 0, x) + (803/27 + 42/x + (1603*x)/54)*    H(0, -1, 0, 0, x) + (48 + 24/x + 12*x)*H(0, -1, 0, 1, x) +    (-977/27 + (17*x)/6)*H(0, 0, -1, 0, x) + (-536/27 + (1439*x)/54)*    H(0, 0, 0, 0, x) + (319/18 + (803*x)/36)*H(0, 0, 0, 1, x) +    (20/3 + 24/x + (80*x)/3)*H(0, 0, 1, 0, x) + (-176/9 + 24/x + (148*x)/9)*    H(0, 0, 1, 1, x) + (205/54 + 70/(3*x) + (2245*x)/108)*H(0, 1, 0, 0, x) +    (-598/27 + 62/(3*x) + (299*x)/27)*H(0, 1, 0, 1, x) +    (-62/3 + 62/(3*x) + (31*x)/3)*H(0, 1, 1, 0, x) +    (-380/27 + 20/(3*x) + (55*x)/27)*H(0, 1, 1, 1, x) +    (-2/9 + 2/(9*x) + x/9)*H(1, 0, -1, 0, x) + (-47/3 + 47/(3*x) + (47*x)/6)*    H(1, 0, 0, 0, x) + (-24 + 24/x + 12*x)*H(1, 0, 0, 1, x) +    (-908/27 + 908/(27*x) + (454*x)/27)*H(1, 0, 1, 0, x) +    (-440/27 + 440/(27*x) + (220*x)/27)*H(1, 0, 1, 1, x) +    (-196/9 + 196/(9*x) + (98*x)/9)*H(1, 1, 0, 0, x) +    (-160/9 + 160/(9*x) + (80*x)/9)*H(1, 1, 0, 1, x) +    (-400/27 + 400/(27*x) + (200*x)/27)*H(1, 1, 1, 0, x) +    (-100/27 + 100/(27*x) + (50*x)/27)*H(1, 1, 1, 1, x) + (1715*Zeta(3))/27 -    (485*Zeta(3))/(9*x) + (2905*x*Zeta(3))/108 + (40*x^2*Zeta(3))/3 +    H(-1, x)*((-1555*Pi^2)/324 + (215*Pi^2)/(108*x) - (1247*Pi^2*x)/324 -      (Pi^2*x^2)/3 - (163*Zeta(3))/3 - (163*Zeta(3))/(3*x) -      (163*x*Zeta(3))/6) + H(0, x)*(77171/324 + (12445*Pi^2)/648 + 395/(9*x) -      (11*Pi^2)/(6*x) + (22651*x)/648 + (1921*Pi^2*x)/216 + (5926*x^2)/81 +      3*Pi^2*x^2 - (362*Zeta(3))/9 - (6*Zeta(3))/x - (103*x*Zeta(3))/9) +    NF*(-6953/972 - (88*Pi^2)/243 + 2203/(648*x) - (65*Pi^2)/(486*x) +      (9295*x)/1944 + (133*Pi^2*x)/1944 - (1291*x^2)/162 + (Pi^2*x^2)/9 +      ((-4*Pi^2)/9 - (4*Pi^2)/(9*x) - (2*Pi^2*x)/9)*H(-1, x) +      (4901/486 - (14*Pi^2)/81 + 599/(486*x) - Pi^2/(81*x) + (166*x)/243 -        (25*Pi^2*x)/162 + (1037*x^2)/243)*H(0, x) +      (-664/243 + (17*Pi^2)/162 + 2231/(486*x) - (17*Pi^2)/(162*x) +        (1255*x)/486 - (17*Pi^2*x)/324 + (25*x^2)/27)*H(1, x) +      (-5/3 - 245/(81*x) - (5*x)/6 - (2*x^2)/81)*H(-1, 0, x) +      (-53/81 - (197*x)/324 - (2*x^2)/81)*H(0, 0, x) +      (176/81 - 20/(9*x) - (403*x)/324 - (2*x^2)/3)*H(0, 1, x) +      (20/9 - 68/(27*x) - (109*x)/54)*H(1, 0, x) +      (317/81 - 721/(162*x) - (293*x)/162 + (2*x^2)/9)*H(1, 1, x) +      (-8/3 - 8/(3*x) - (4*x)/3)*H(-1, -1, 0, x) + (4/3 + 4/(3*x) + (2*x)/3)*      H(-1, 0, 0, x) + (4/3 + 4/(3*x) + (2*x)/3)*H(-1, 0, 1, x) +      (14/9 - 2/(27*x) - x/9)*H(0, -1, 0, x) + (22/27 - (8*x)/27)*      H(0, 0, 0, x) + (28/27 + (22*x)/27)*H(0, 0, 1, x) +      (-26/27 + 2/(3*x) + (13*x)/27)*H(0, 1, 0, x) +      (-85/27 + 5/(3*x) + (31*x)/54)*H(0, 1, 1, x) +      (2/9 - 2/(9*x) - x/9)*H(1, 0, 0, x) + (-53/27 + 53/(27*x) + (53*x)/54)*      H(1, 0, 1, x) + (-61/27 + 61/(27*x) + (61*x)/54)*H(1, 1, 0, x) +      (-25/27 + 25/(27*x) + (25*x)/54)*H(1, 1, 1, x) +      (16/9 - (8*x)/9)*H(0, 0, 0, 0, x) + (128*Zeta(3))/27 -      (7*Zeta(3))/(3*x) - (83*x*Zeta(3))/54) +    H(1, x)*(1729/324 + (4*Pi^2)/81 - 18533/(324*x) - (95*Pi^2)/(54*x) +      (12233*x)/648 + (1619*Pi^2*x)/648 - (635*x^2)/81 + (Pi^2*x^2)/3 -      (419*Zeta(3))/27 + (419*Zeta(3))/(27*x) + (419*x*Zeta(3))/54)) +  e^3*(-1859/6 + (19*Pi^2)/4 - (6571*Pi^4)/6480 + 142669/(432*x) -    (3439*Pi^2)/(324*x) - (1607*Pi^4)/(2430*x) + (6305*x)/54 -    (37*Pi^2*x)/12 - (1177*Pi^4*x)/2592 - (1979*x^2)/27 - (40*Pi^2*x^2)/9 +    ((97*Pi^2)/9 + (97*Pi^2)/(9*x) + (97*Pi^2*x)/18)*H(-1, -1, x) +    (-4465/54 - (814*Pi^2)/81 - 2863/(54*x) - (814*Pi^2)/(81*x) -      (2437*x)/108 - (407*Pi^2*x)/81 - 30*x^2)*H(-1, 0, x) +    ((-2035*Pi^2)/162 - (5*Pi^2)/x - (7*Pi^2*x)/4)*H(0, -1, x) +    (-3575/27 - (319*Pi^2)/108 + (3293*x)/108 - (701*Pi^2*x)/216 -      (917*x^2)/54)*H(0, 0, x) + (-57/2 - (47*Pi^2)/54 + 32/(3*x) -      (22*Pi^2)/(9*x) - (439*x)/108 - (679*Pi^2*x)/324 + (80*x^2)/3)*    H(0, 1, x) + (193/54 + (158*Pi^2)/81 + 151/(108*x) - (158*Pi^2)/(81*x) +      (29*x)/3 - (79*Pi^2*x)/81 + (145*x^2)/6)*H(1, 0, x) +    (-725/108 + (35*Pi^2)/27 + 1451/(108*x) - (35*Pi^2)/(27*x) +      (1649*x)/216 - (35*Pi^2*x)/54 + (229*x^2)/27)*H(1, 1, x) +    NF^2*(1/27 - 1/(27*x) + (2*x)/27 + (5/27 - 5/(27*x) - (4*x)/27)*H(1, x) +      (-1/9 + 1/(9*x) + x/18)*H(1, 1, x)) +    (929/27 + 521/(9*x) + (67*x)/27 + 4*x^2)*H(-1, -1, 0, x) +    (1201/18 + 469/(9*x) + (583*x)/54 + 8*x^2)*H(-1, 0, 0, x) +    (46 + 17/x + (73*x)/3 + 4*x^2)*H(-1, 0, 1, x) +    (761/18 - 11/x + (125*x)/27 + 12*x^2)*H(0, -1, 0, x) +    (-1013/27 - 30*x - (158*x^2)/9)*H(0, 0, 0, x) +    (-12445/108 - (5263*x)/108 - 18*x^2)*H(0, 0, 1, x) +    (-445/9 + 6/x - 29*x - 14*x^2)*H(0, 1, 0, x) +    (757/54 - 22/x - (1537*x)/108 - (16*x^2)/3)*H(0, 1, 1, x) +    (-1211/36 + 377/(9*x) - (65*x)/12 - 4*x^2)*H(1, 0, 0, x) +    (913/54 - 331/(18*x) - (1753*x)/108)*H(1, 0, 1, x) +    (427/18 - 427/(18*x) - (2081*x)/108)*H(1, 1, 0, x) +    (785/54 - 155/(9*x) - (655*x)/108 + (10*x^2)/9)*H(1, 1, 1, x) +    (20 + 20/x + 10*x)*H(-1, -1, -1, 0, x) +    (-1784/27 - 1784/(27*x) - (892*x)/27)*H(-1, -1, 0, 0, x) +    (-164/3 - 164/(3*x) - (82*x)/3)*H(-1, -1, 0, 1, x) +    (-658/27 - 658/(27*x) - (329*x)/27)*H(-1, 0, -1, 0, x) +    (1031/27 + 1031/(27*x) + (1031*x)/54)*H(-1, 0, 0, 0, x) +    (48 + 48/x + 24*x)*H(-1, 0, 0, 1, x) + (12 + 12/x + 6*x)*    H(-1, 0, 1, 0, x) + (20/3 + 20/(3*x) + (10*x)/3)*H(-1, 0, 1, 1, x) +    (-1478/27 - 12/x + 3*x)*H(0, -1, -1, 0, x) + (803/27 + 42/x + (1603*x)/54)*    H(0, -1, 0, 0, x) + (48 + 24/x + 12*x)*H(0, -1, 0, 1, x) +    (-977/27 + (17*x)/6)*H(0, 0, -1, 0, x) + (-536/27 + (1439*x)/54)*    H(0, 0, 0, 0, x) + (319/18 + (803*x)/36)*H(0, 0, 0, 1, x) +    (20/3 + 24/x + (80*x)/3)*H(0, 0, 1, 0, x) + (-176/9 + 24/x + (148*x)/9)*    H(0, 0, 1, 1, x) + (205/54 + 70/(3*x) + (2245*x)/108)*H(0, 1, 0, 0, x) +    (-598/27 + 62/(3*x) + (299*x)/27)*H(0, 1, 0, 1, x) +    (-62/3 + 62/(3*x) + (31*x)/3)*H(0, 1, 1, 0, x) +    (-380/27 + 20/(3*x) + (55*x)/27)*H(0, 1, 1, 1, x) +    (-2/9 + 2/(9*x) + x/9)*H(1, 0, -1, 0, x) + (-47/3 + 47/(3*x) + (47*x)/6)*    H(1, 0, 0, 0, x) + (-24 + 24/x + 12*x)*H(1, 0, 0, 1, x) +    (-908/27 + 908/(27*x) + (454*x)/27)*H(1, 0, 1, 0, x) +    (-440/27 + 440/(27*x) + (220*x)/27)*H(1, 0, 1, 1, x) +    (-196/9 + 196/(9*x) + (98*x)/9)*H(1, 1, 0, 0, x) +    (-160/9 + 160/(9*x) + (80*x)/9)*H(1, 1, 0, 1, x) +    (-400/27 + 400/(27*x) + (200*x)/27)*H(1, 1, 1, 0, x) +    (-100/27 + 100/(27*x) + (50*x)/27)*H(1, 1, 1, 1, x) + (1715*Zeta(3))/27 -    (485*Zeta(3))/(9*x) + (2905*x*Zeta(3))/108 + (40*x^2*Zeta(3))/3 +    H(-1, x)*((-1555*Pi^2)/324 + (215*Pi^2)/(108*x) - (1247*Pi^2*x)/324 -      (Pi^2*x^2)/3 - (163*Zeta(3))/3 - (163*Zeta(3))/(3*x) -      (163*x*Zeta(3))/6) + H(0, x)*(77171/324 + (12445*Pi^2)/648 + 395/(9*x) -      (11*Pi^2)/(6*x) + (22651*x)/648 + (1921*Pi^2*x)/216 + (5926*x^2)/81 +      3*Pi^2*x^2 - (362*Zeta(3))/9 - (6*Zeta(3))/x - (103*x*Zeta(3))/9) +    NF*(-6953/972 - (88*Pi^2)/243 + 2203/(648*x) - (65*Pi^2)/(486*x) +      (9295*x)/1944 + (133*Pi^2*x)/1944 - (1291*x^2)/162 + (Pi^2*x^2)/9 +      ((-4*Pi^2)/9 - (4*Pi^2)/(9*x) - (2*Pi^2*x)/9)*H(-1, x) +      (4901/486 - (14*Pi^2)/81 + 599/(486*x) - Pi^2/(81*x) + (166*x)/243 -        (25*Pi^2*x)/162 + (1037*x^2)/243)*H(0, x) +      (-664/243 + (17*Pi^2)/162 + 2231/(486*x) - (17*Pi^2)/(162*x) +        (1255*x)/486 - (17*Pi^2*x)/324 + (25*x^2)/27)*H(1, x) +      (-5/3 - 245/(81*x) - (5*x)/6 - (2*x^2)/81)*H(-1, 0, x) +      (-53/81 - (197*x)/324 - (2*x^2)/81)*H(0, 0, x) +      (176/81 - 20/(9*x) - (403*x)/324 - (2*x^2)/3)*H(0, 1, x) +      (20/9 - 68/(27*x) - (109*x)/54)*H(1, 0, x) +      (317/81 - 721/(162*x) - (293*x)/162 + (2*x^2)/9)*H(1, 1, x) +      (-8/3 - 8/(3*x) - (4*x)/3)*H(-1, -1, 0, x) + (4/3 + 4/(3*x) + (2*x)/3)*      H(-1, 0, 0, x) + (4/3 + 4/(3*x) + (2*x)/3)*H(-1, 0, 1, x) +      (14/9 - 2/(27*x) - x/9)*H(0, -1, 0, x) + (22/27 - (8*x)/27)*      H(0, 0, 0, x) + (28/27 + (22*x)/27)*H(0, 0, 1, x) +      (-26/27 + 2/(3*x) + (13*x)/27)*H(0, 1, 0, x) +      (-85/27 + 5/(3*x) + (31*x)/54)*H(0, 1, 1, x) +      (2/9 - 2/(9*x) - x/9)*H(1, 0, 0, x) + (-53/27 + 53/(27*x) + (53*x)/54)*      H(1, 0, 1, x) + (-61/27 + 61/(27*x) + (61*x)/54)*H(1, 1, 0, x) +      (-25/27 + 25/(27*x) + (25*x)/54)*H(1, 1, 1, x) +      (16/9 - (8*x)/9)*H(0, 0, 0, 0, x) + (128*Zeta(3))/27 -      (7*Zeta(3))/(3*x) - (83*x*Zeta(3))/54) +    H(1, x)*(1729/324 + (4*Pi^2)/81 - 18533/(324*x) - (95*Pi^2)/(54*x) +      (12233*x)/648 + (1619*Pi^2*x)/648 - (635*x^2)/81 + (Pi^2*x^2)/3 -      (419*Zeta(3))/27 + (419*Zeta(3))/(27*x) + (419*x*Zeta(3))/54));

 pqg0sigma1qg:=-2/9 + Pi^2/9 - 11/(27*x) + (5*x)/9 + (Pi^2*x)/9 + (2*x^2)/27 +  (-1/6 - 2/(9*x) + x/3 + (4*x^2)/9)*H(0, x) +  L*(-1/6 - 2/(9*x) + x/6 + (2*x^2)/9 + (-1/3 - x/3)*H(0, x)) +  (-1/3 - 4/(9*x) + x/3 + (4*x^2)/9)*H(1, x) + (-1/3 - x/3)*H(0, 0, x) +  (-2/3 - (2*x)/3)*H(0, 1, x) + e*(-31/54 + (11*Pi^2)/72 - 811/(648*x) +    Pi^2/(18*x) + (373*x)/216 + (Pi^2*x)/72 + (8*x^2)/81 - (7*Pi^2*x^2)/54 +    (-7/18 + Pi^2/12 - 17/(27*x) + (35*x)/36 + (Pi^2*x)/12 + (16*x^2)/27)*    H(0, x) + L^2*(-1/12 - 1/(9*x) + x/12 + x^2/9 + (-1/6 - x/6)*H(0, x)) +    (-7/9 - 34/(27*x) + (13*x)/9 + (16*x^2)/27)*H(1, x) +    (-1/2 - 2/(9*x) + (4*x^2)/9)*H(0, 0, x) + (-1 - 4/(9*x) + (8*x^2)/9)*    H(0, 1, x) + L*(-7/18 + Pi^2/9 - 17/(27*x) + (13*x)/18 + (Pi^2*x)/9 +      (8*x^2)/27 + (-1/2 - 2/(9*x) + (4*x^2)/9)*H(0, x) +      (-1/3 - 4/(9*x) + x/3 + (4*x^2)/9)*H(1, x) + (-1/3 - x/3)*H(0, 0, x) +      (-2/3 - (2*x)/3)*H(0, 1, x)) + (-1/3 - 4/(9*x) + x/3 + (4*x^2)/9)*    H(1, 0, x) + (-2/3 - 8/(9*x) + (2*x)/3 + (8*x^2)/9)*H(1, 1, x) +    (-1/3 - x/3)*H(0, 0, 0, x) + (-2/3 - (2*x)/3)*H(0, 0, 1, x) +    (-2/3 - (2*x)/3)*H(0, 1, 0, x) + (-4/3 - (4*x)/3)*H(0, 1, 1, x) +    (2*Zeta(3))/3 + (2*x*Zeta(3))/3) +  e^2*(-395/324 + (5*Pi^2)/24 + Pi^4/180 - 11495/(3888*x) +    (17*Pi^2)/(108*x) + (5273*x)/1296 - (11*Pi^2*x)/72 + (Pi^4*x)/180 +    (26*x^2)/243 - (14*Pi^2*x^2)/81 + L^3*(-1/36 - 1/(27*x) + x/36 + x^2/27 +      (-1/18 - x/18)*H(0, x)) + (-40/27 + Pi^2/12 - 955/(324*x) + Pi^2/(9*x) +      (409*x)/108 - (Pi^2*x)/12 + (52*x^2)/81 - (Pi^2*x^2)/9)*H(1, x) +    (-13/18 + Pi^2/12 - 17/(27*x) + (23*x)/36 + (Pi^2*x)/12 + (16*x^2)/27)*    H(0, 0, x) + (-13/9 + Pi^2/6 - 34/(27*x) + (23*x)/18 + (Pi^2*x)/6 +      (32*x^2)/27)*H(0, 1, x) + L^2*(-7/36 + Pi^2/18 - 17/(54*x) + (13*x)/36 +      (Pi^2*x)/18 + (4*x^2)/27 + (-1/4 - 1/(9*x) + (2*x^2)/9)*H(0, x) +      (-1/6 - 2/(9*x) + x/6 + (2*x^2)/9)*H(1, x) + (-1/6 - x/6)*H(0, 0, x) +      (-1/3 - x/3)*H(0, 1, x)) + (-7/9 - 34/(27*x) + (13*x)/9 + (16*x^2)/27)*    H(1, 0, x) + (-14/9 - 68/(27*x) + (26*x)/9 + (32*x^2)/27)*H(1, 1, x) +    (-1/2 - 2/(9*x) + (4*x^2)/9)*H(0, 0, 0, x) + (-1 - 4/(9*x) + (8*x^2)/9)*    H(0, 0, 1, x) + (-1 - 4/(9*x) + (8*x^2)/9)*H(0, 1, 0, x) +    (-2 - 8/(9*x) + (16*x^2)/9)*H(0, 1, 1, x) +    (-1/3 - 4/(9*x) + x/3 + (4*x^2)/9)*H(1, 0, 0, x) +    (-2/3 - 8/(9*x) + (2*x)/3 + (8*x^2)/9)*H(1, 0, 1, x) +    (-2/3 - 8/(9*x) + (2*x)/3 + (8*x^2)/9)*H(1, 1, 0, x) +    (-4/3 - 16/(9*x) + (4*x)/3 + (16*x^2)/9)*H(1, 1, 1, x) +    (-1/3 - x/3)*H(0, 0, 0, 0, x) + (-2/3 - (2*x)/3)*H(0, 0, 0, 1, x) +    (-2/3 - (2*x)/3)*H(0, 0, 1, 0, x) + (-4/3 - (4*x)/3)*H(0, 0, 1, 1, x) +    (-2/3 - (2*x)/3)*H(0, 1, 0, 0, x) + (-4/3 - (4*x)/3)*H(0, 1, 0, 1, x) +    (-4/3 - (4*x)/3)*H(0, 1, 1, 0, x) + (-8/3 - (8*x)/3)*H(0, 1, 1, 1, x) +    (19*Zeta(3))/18 + (14*Zeta(3))/(27*x) - (x*Zeta(3))/18 -    (26*x^2*Zeta(3))/27 + L*(-20/27 + (11*Pi^2)/72 - 955/(648*x) +      Pi^2/(18*x) + (409*x)/216 + (Pi^2*x)/72 + (26*x^2)/81 -      (7*Pi^2*x^2)/54 + (-13/18 + Pi^2/12 - 17/(27*x) + (23*x)/36 +        (Pi^2*x)/12 + (16*x^2)/27)*H(0, x) +      (-7/9 - 34/(27*x) + (13*x)/9 + (16*x^2)/27)*H(1, x) +      (-1/2 - 2/(9*x) + (4*x^2)/9)*H(0, 0, x) + (-1 - 4/(9*x) + (8*x^2)/9)*      H(0, 1, x) + (-1/3 - 4/(9*x) + x/3 + (4*x^2)/9)*H(1, 0, x) +      (-2/3 - 8/(9*x) + (2*x)/3 + (8*x^2)/9)*H(1, 1, x) +      (-1/3 - x/3)*H(0, 0, 0, x) + (-2/3 - (2*x)/3)*H(0, 0, 1, x) +      (-2/3 - (2*x)/3)*H(0, 1, 0, x) + (-4/3 - (4*x)/3)*H(0, 1, 1, x) +      (2*Zeta(3))/3 + (2*x*Zeta(3))/3) +    H(0, x)*(-20/27 + Pi^2/8 - 955/(648*x) + Pi^2/(18*x) + (59*x)/27 +      (52*x^2)/81 - (Pi^2*x^2)/9 + (7*Zeta(3))/9 + (7*x*Zeta(3))/9));

 pqg0sigma2qQ:=2711/243 - (11*Pi^2)/27 + (8*Pi^4)/135 - 23779/(2916*x) + (62*Pi^2)/(243*x) -  (3203*x)/972 + (Pi^2*x)/3 - (4*Pi^4*x)/135 + (214*x^2)/729 -  (8*Pi^2*x^2)/81 + (136/27 - 943/(243*x) + (8*Pi^2)/(81*x) - (353*x)/54 -    (5*Pi^2*x)/27 + (32*x^2)/243)*H(0, x) +  (1156/81 - 1742/(243*x) - (586*x)/81 + (32*x^2)/243)*H(1, x) +  (34/9 - (4*Pi^2)/27 - 124/(81*x) - (7*x)/3 + (2*Pi^2*x)/27 + (16*x^2)/27)*  H(0, 0, x) + L^2*(5/3 - 62/(81*x) - x + (8*x^2)/81 +    (-8/(27*x) + x/3)*H(0, x) + (4/9 - (2*x)/9)*H(0, 0, x)) +  (52/9 - 248/(81*x) - 4*x + (64*x^2)/81)*H(0, 1, x) +  (10 - 124/(27*x) - 6*x + (16*x^2)/27)*H(1, 0, x) +  (40/3 - 496/(81*x) - 8*x + (64*x^2)/81)*H(1, 1, x) +  (-8/9 - 16/(27*x) + (2*x)/3)*H(0, 0, 0, x) +  (-32/(27*x) + (16*x)/9)*H(0, 0, 1, x) + (-16/(9*x) + 2*x)*H(0, 1, 0, x) +  (-64/(27*x) + (8*x)/3)*H(0, 1, 1, x) + (8/9 - (4*x)/9)*H(0, 0, 0, 0, x) +  (16/9 - (8*x)/9)*H(0, 0, 0, 1, x) + (8/3 - (4*x)/3)*H(0, 0, 1, 0, x) +  (32/9 - (16*x)/9)*H(0, 0, 1, 1, x) - (4*x*Zeta(3))/9 +  L*(578/81 - 871/(243*x) + (16*Pi^2)/(81*x) - (293*x)/81 - (2*Pi^2*x)/9 +    (16*x^2)/243 + (26/9 - (8*Pi^2)/27 - 124/(81*x) - 2*x + (4*Pi^2*x)/27 +      (32*x^2)/81)*H(0, x) + (20/3 - 248/(81*x) - 4*x + (32*x^2)/81)*H(1, x) +    (-16/(27*x) + (8*x)/9)*H(0, 0, x) + (-32/(27*x) + (4*x)/3)*H(0, 1, x) +    (8/9 - (4*x)/9)*H(0, 0, 0, x) + (16/9 - (8*x)/9)*H(0, 0, 1, x) -    (16*Zeta(3))/9 + (8*x*Zeta(3))/9) +  e*(35299/486 - (1469*Pi^2)/486 + (8*Pi^4)/81 - 150719/(2916*x) +    (7417*Pi^2)/(2916*x) + (4*Pi^4)/(1215*x) - (7075*x)/324 +    (4285*Pi^2*x)/972 + (11*Pi^4*x)/810 + (650*x^2)/729 - (148*Pi^2*x^2)/729 +    (7180/81 - (55*Pi^2)/9 - 26861/(486*x) + (682*Pi^2)/(243*x) - (625*x)/18 +      (11*Pi^2*x)/3 + (328*x^2)/243 - (88*Pi^2*x^2)/243)*H(1, x) +    L^3*(5/3 - 62/(81*x) - x + (8*x^2)/81 + (-8/(27*x) + x/3)*H(0, x) +      (4/9 - (2*x)/9)*H(0, 0, x)) +    (3184/81 - 2086/(81*x) + (88*Pi^2)/(81*x) - (3037*x)/81 - (11*Pi^2*x)/9 +      (128*x^2)/81)*H(0, 1, x) + (5434/81 - 8084/(243*x) - (2830*x)/81 +      (272*x^2)/243)*H(1, 0, x) + (2672/27 - 3980/(81*x) - (1388*x)/27 +      (128*x^2)/81)*H(1, 1, x) + (10 - (14*Pi^2)/27 - 140/(27*x) - (53*x)/9 +      (7*Pi^2*x)/27 + (16*x^2)/9)*H(0, 0, 0, x) +    (188/9 - (44*Pi^2)/27 - 280/(27*x) - (34*x)/3 + (22*Pi^2*x)/27 +      (256*x^2)/81)*H(0, 0, 1, x) + (208/9 - 1136/(81*x) - 14*x +      (256*x^2)/81)*H(0, 1, 0, x) + (104/3 - 560/(27*x) - (64*x)/3 +      (128*x^2)/27)*H(0, 1, 1, x) + (30 - 124/(9*x) - 18*x + (16*x^2)/9)*    H(1, 0, 0, x) + (160/3 - 1984/(81*x) - 32*x + (256*x^2)/81)*    H(1, 0, 1, x) + (160/3 - 1984/(81*x) - 32*x + (256*x^2)/81)*    H(1, 1, 0, x) + (80 - 992/(27*x) - 48*x + (128*x^2)/27)*H(1, 1, 1, x) +    (-16/9 - 16/(9*x) + (14*x)/9)*H(0, 0, 0, 0, x) +    (-16/9 - 32/(9*x) + (32*x)/9)*H(0, 0, 0, 1, x) +    (8/3 - 128/(27*x) + (52*x)/9)*H(0, 0, 1, 0, x) +    (32/9 - 64/(9*x) + (80*x)/9)*H(0, 0, 1, 1, x) +    (-16/(3*x) + 6*x)*H(0, 1, 0, 0, x) + (-256/(27*x) + (32*x)/3)*    H(0, 1, 0, 1, x) + (-256/(27*x) + (32*x)/3)*H(0, 1, 1, 0, x) +    (-128/(9*x) + 16*x)*H(0, 1, 1, 1, x) + (8/3 - (4*x)/3)*    H(0, 0, 0, 0, 0, x) + (16/3 - (8*x)/3)*H(0, 0, 0, 0, 1, x) +    (64/9 - (32*x)/9)*H(0, 0, 0, 1, 0, x) + (32/3 - (16*x)/3)*    H(0, 0, 0, 1, 1, x) + (8 - 4*x)*H(0, 0, 1, 0, 0, x) +    (128/9 - (64*x)/9)*H(0, 0, 1, 0, 1, x) + (128/9 - (64*x)/9)*    H(0, 0, 1, 1, 0, x) + (64/3 - (32*x)/3)*H(0, 0, 1, 1, 1, x) -    (38*Zeta(3))/3 - (4*Pi^2*Zeta(3))/27 + (124*Zeta(3))/(27*x) +    (20*x*Zeta(3))/3 + (2*Pi^2*x*Zeta(3))/27 - (16*x^2*Zeta(3))/9 +    H(0, x)*(10916/243 - (41*Pi^2)/18 - (2*Pi^4)/405 - 26573/(972*x) +      (241*Pi^2)/(243*x) - (26555*x)/972 + (7*Pi^2*x)/6 + (Pi^4*x)/405 +      (328*x^2)/243 - (88*Pi^2*x^2)/243 + (32*Zeta(3))/9 +      (16*Zeta(3))/(9*x) - (14*x*Zeta(3))/9) +    H(0, 0, x)*(200/9 + (4*Pi^2)/9 - 1043/(81*x) + (28*Pi^2)/(81*x) -      (202*x)/9 - (8*Pi^2*x)/27 + (272*x^2)/243 - (8*Zeta(3))/3 +      (4*x*Zeta(3))/3) + L^2*(334/27 - 995/(162*x) + (8*Pi^2)/(27*x) -      (347*x)/54 - (Pi^2*x)/3 + (16*x^2)/81 +      (13/3 - (4*Pi^2)/9 - 70/(27*x) - (8*x)/3 + (2*Pi^2*x)/9 + (16*x^2)/27)*      H(0, x) + (10 - 124/(27*x) - 6*x + (16*x^2)/27)*H(1, x) +      (4/9 - 8/(9*x) + (10*x)/9)*H(0, 0, x) + (-16/(9*x) + 2*x)*H(0, 1, x) +      (4/3 - (2*x)/3)*H(0, 0, 0, x) + (8/3 - (4*x)/3)*H(0, 0, 1, x) -      (8*Zeta(3))/3 + (4*x*Zeta(3))/3) +    L*(3590/81 - (3*Pi^2)/2 + (4*Pi^4)/27 - 26861/(972*x) +      (265*Pi^2)/(243*x) - (625*x)/36 + (17*Pi^2*x)/18 - (2*Pi^4*x)/27 +      (164*x^2)/243 - (76*Pi^2*x^2)/243 +      (1336/27 - 1990/(81*x) - (694*x)/27 + (64*x^2)/81)*H(1, x) +      (94/9 - (14*Pi^2)/27 - 140/(27*x) - (17*x)/3 + (7*Pi^2*x)/27 +        (128*x^2)/81)*H(0, 0, x) + (52/3 - 280/(27*x) - (32*x)/3 +        (64*x^2)/27)*H(0, 1, x) + (80/3 - 992/(81*x) - 16*x + (128*x^2)/81)*      H(1, 0, x) + (40 - 496/(27*x) - 24*x + (64*x^2)/27)*H(1, 1, x) +      (-8/9 - 16/(9*x) + (16*x)/9)*H(0, 0, 0, x) +      (16/9 - 32/(9*x) + (40*x)/9)*H(0, 0, 1, x) + (-128/(27*x) + (16*x)/3)*      H(0, 1, 0, x) + (-64/(9*x) + 8*x)*H(0, 1, 1, x) +      (8/3 - (4*x)/3)*H(0, 0, 0, 0, x) + (16/3 - (8*x)/3)*H(0, 0, 0, 1, x) +      (64/9 - (32*x)/9)*H(0, 0, 1, 0, x) + (32/3 - (16*x)/3)*      H(0, 0, 1, 1, x) - (16*Zeta(3))/9 + (32*Zeta(3))/(27*x) -      (16*x*Zeta(3))/9 + H(0, x)*(1592/81 - (8*Pi^2)/27 - 1043/(81*x) +        (28*Pi^2)/(81*x) - (3037*x)/162 - (25*Pi^2*x)/54 + (64*x^2)/81 -        (16*Zeta(3))/9 + (8*x*Zeta(3))/9)) - (32*Zeta(5))/9 + (16*x*Zeta(5))/9);

 pqg0sigma2qg:=857/16 - (1697*Pi^2)/648 + (251*Pi^4)/648 - 149557/(3888*x) +  (65*Pi^2)/(162*x) - (14693*x)/432 + (607*Pi^2*x)/324 - (473*Pi^4*x)/3240 +  (73543*x^2)/3888 - (6971*Pi^2*x^2)/1944 +  (-Pi^2/4 + Pi^2/(3*x) - (Pi^2*x)/4 + (Pi^2*x^2)/3)*H(-1, x) +  (1283/18 + (59*Pi^2)/216 - 25921/(648*x) + (59*Pi^2)/(162*x) - (1337*x)/24 -    (59*Pi^2*x)/216 + (1979*x^2)/81 - (59*Pi^2*x^2)/162)*H(1, x) +  (17/36 - 283/(162*x) + (67*x)/36 - (29*x^2)/81)*H(-1, 0, x) +  (-Pi^2/2 + (Pi^2*x)/2)*H(0, -1, x) +  (4285/216 - (35*Pi^2)/54 - 22/(3*x) - (1733*x)/108 + (32*Pi^2*x)/27 +    (6179*x^2)/324)*H(0, 0, x) + (791/27 + (59*Pi^2)/108 - 2653/(162*x) -    (512*x)/27 + (59*Pi^2*x)/108 + (9635*x^2)/324)*H(0, 1, x) +  L^2*(1367/216 + (31*Pi^2)/108 - 77/(18*x) - (1367*x)/216 + (31*Pi^2*x)/108 +    (77*x^2)/18 + (-11/12 - x^(-1) - x/18 + (4*x^2)/27)*H(0, x) +    NF*(1/36 + 1/(27*x) - x/36 - x^2/27 + (1/18 + x/18)*H(0, x)) +    (-31/36 - 31/(27*x) + (31*x)/36 + (31*x^2)/27)*H(1, x) +    (25/18 - (28*x)/9)*H(0, 0, x) + (-31/18 - (31*x)/18)*H(0, 1, x)) +  (1139/27 - 8717/(324*x) - (2119*x)/54 + (7763*x^2)/324)*H(1, 0, x) +  (11321/216 - 3983/(108*x) - (10397*x)/216 + (3521*x^2)/108)*H(1, 1, x) +  (-1 + 4/(3*x) - x + (4*x^2)/3)*H(-1, -1, 0, x) +  (3/2 - 2/x + (3*x)/2 - 2*x^2)*H(-1, 0, 0, x) +  (1 - 4/(3*x) + x - (4*x^2)/3)*H(-1, 0, 1, x) +  (19/18 - 2/(3*x) + (8*x)/9 - (34*x^2)/27)*H(0, -1, 0, x) +  (-2/3 - 2/x - (65*x)/12 + (16*x^2)/9)*H(0, 0, 0, x) +  (19/18 - 152/(27*x) - (11*x)/18 + (25*x^2)/9)*H(0, 0, 1, x) +  (-67/18 - 214/(27*x) + (193*x)/36 + (67*x^2)/27)*H(0, 1, 0, x) +  (-215/36 - 107/(9*x) + (73*x)/9 + (151*x^2)/27)*H(0, 1, 1, x) +  (-107/36 - 107/(27*x) + (107*x)/36 + (107*x^2)/27)*H(1, 0, 0, x) +  (-239/36 - 239/(27*x) + (239*x)/36 + (239*x^2)/27)*H(1, 0, 1, x) +  (-115/18 - 230/(27*x) + (115*x)/18 + (230*x^2)/27)*H(1, 1, 0, x) +  (-367/36 - 367/(27*x) + (367*x)/36 + (367*x^2)/27)*H(1, 1, 1, x) +  (-2 + 2*x)*H(0, -1, -1, 0, x) + (3 - 3*x)*H(0, -1, 0, 0, x) +  (2 - 2*x)*H(0, -1, 0, 1, x) + (1 - x)*H(0, 0, -1, 0, x) +  (71/18 - (145*x)/18)*H(0, 0, 0, 0, x) + (14/3 - (52*x)/3)*H(0, 0, 0, 1, x) +  (58/9 - (194*x)/9)*H(0, 0, 1, 0, x) + (95/18 - (553*x)/18)*  H(0, 0, 1, 1, x) + (-107/18 - (107*x)/18)*H(0, 1, 0, 0, x) +  (-239/18 - (239*x)/18)*H(0, 1, 0, 1, x) + (-115/9 - (115*x)/9)*  H(0, 1, 1, 0, x) + (-367/18 - (367*x)/18)*H(0, 1, 1, 1, x) -  (11*Zeta(3))/12 + (46*Zeta(3))/(27*x) + (34*x*Zeta(3))/9 -  (16*x^2*Zeta(3))/3 + NF*(85/162 - (2*Pi^2)/27 + 1085/(1944*x) -    (439*x)/648 - (5*Pi^2*x)/54 - (197*x^2)/486 - (Pi^2*x^2)/162 +    (50/81 + 7/(27*x) + (53*x)/324 - (61*x^2)/162)*H(0, x) +    (35/108 + 26/(81*x) - (29*x)/108 - (61*x^2)/162)*H(1, x) +    (19/54 + 2/(27*x) + (8*x)/27 - (2*x^2)/27)*H(0, 0, x) +    (1/2 + 2/(27*x) + x/2 - x^2/27)*H(0, 1, x) +    (1/18 + 2/(27*x) - x/18 - (2*x^2)/27)*H(1, 0, x) +    (1/36 + 1/(27*x) - x/36 - x^2/27)*H(1, 1, x) + (1/9 + x/9)*H(0, 0, 0, x) +    (1/9 + x/9)*H(0, 0, 1, x) + (1/9 + x/9)*H(0, 1, 0, x) +    (1/18 + x/18)*H(0, 1, 1, x) + Zeta(3)/18 + (x*Zeta(3))/18) +  H(0, x)*(20771/648 - (5*Pi^2)/9 - 37729/(1944*x) + (13*Pi^2)/(81*x) -    (3313*x)/72 + (107*Pi^2*x)/108 + (24353*x^2)/972 + (11*Pi^2*x^2)/54 +    (9*Zeta(3))/2 + 5*x*Zeta(3)) + L*(2873/81 + (5*Pi^2)/18 - 37909/(1944*x) +    (31*Pi^2)/(81*x) - (18313*x)/648 - (Pi^2*x)/12 + (2987*x^2)/243 -    (Pi^2*x^2)/27 + (421/27 - (32*Pi^2)/27 - 22/(3*x) - (235*x)/27 +      (89*Pi^2*x)/54 + (277*x^2)/18)*H(0, x) +    (911/36 - 3049/(162*x) - (839*x)/36 + (2725*x^2)/162)*H(1, x) +    (1/2 - 2/(3*x) + x/2 - (2*x^2)/3)*H(-1, 0, x) +    (8/9 - 2/x - (23*x)/18 + (8*x^2)/9)*H(0, 0, x) +    (-11/3 - 152/(27*x) + 3*x + (26*x^2)/9)*H(0, 1, x) +    NF*(13/54 - Pi^2/54 + 7/(27*x) - (13*x)/54 - (Pi^2*x)/54 - (7*x^2)/27 +      (19/54 + 2/(27*x) + (8*x)/27 - (2*x^2)/27)*H(0, x) +      (1/18 + 2/(27*x) - x/18 - (2*x^2)/27)*H(1, x) + (1/9 + x/9)*H(0, 0, x) +      (1/9 + x/9)*H(0, 1, x)) + (-53/18 - 106/(27*x) + (53*x)/18 +      (106*x^2)/27)*H(1, 0, x) + (-31/6 - 62/(9*x) + (31*x)/6 + (62*x^2)/9)*    H(1, 1, x) + (1 - x)*H(0, -1, 0, x) + (32/9 - (67*x)/9)*H(0, 0, 0, x) +    (28/9 - (134*x)/9)*H(0, 0, 1, x) + (-53/9 - (53*x)/9)*H(0, 1, 0, x) +    (-31/3 - (31*x)/3)*H(0, 1, 1, x) - (55*Zeta(3))/18 + (215*x*Zeta(3))/18) +  e*(4394071/11664 - (10673*Pi^2)/486 + (6013*Pi^4)/6480 - 8475737/(34992*x) +    (190081*Pi^2)/(23328*x) + (19*Pi^4)/(486*x) - (674137*x)/2916 +    (247331*Pi^2*x)/7776 - (839*Pi^4*x)/2160 + (211448*x^2)/2187 -    (126467*Pi^2*x^2)/5832 - (133*Pi^4*x^2)/1944 +    (Pi^2 - (4*Pi^2)/(3*x) + Pi^2*x - (4*Pi^2*x^2)/3)*H(-1, -1, x) +    (299/162 - (9*Pi^2)/8 - 175/(18*x) + (3*Pi^2)/(2*x) + (3211*x)/324 -      (9*Pi^2*x)/8 - (179*x^2)/108 + (3*Pi^2*x^2)/2)*H(-1, 0, x) +    L^3*(1367/216 + (31*Pi^2)/108 - 77/(18*x) - (1367*x)/216 +      (31*Pi^2*x)/108 + (77*x^2)/18 + (-11/12 - x^(-1) - x/18 + (4*x^2)/27)*      H(0, x) + NF*(1/36 + 1/(27*x) - x/36 - x^2/27 +        (1/18 + x/18)*H(0, x)) + (-31/36 - 31/(27*x) + (31*x)/36 +        (31*x^2)/27)*H(1, x) + (25/18 - (28*x)/9)*H(0, 0, x) +      (-31/18 - (31*x)/18)*H(0, 1, x)) +    (8429/24 + (391*Pi^2)/216 - 362747/(1944*x) + (391*Pi^2)/(162*x) -      (62863*x)/216 - (391*Pi^2*x)/216 + (245765*x^2)/1944 -      (391*Pi^2*x^2)/162)*H(1, 0, x) +    (319699/648 + (887*Pi^2)/216 - 271055/(972*x) + (887*Pi^2)/(162*x) -      (261379*x)/648 - (887*Pi^2*x)/216 + (183575*x^2)/972 -      (887*Pi^2*x^2)/162)*H(1, 1, x) +    (-26/9 + 674/(81*x) - (76*x)/9 + (224*x^2)/81)*H(-1, -1, 0, x) +    (13/3 - 337/(27*x) + (38*x)/3 - (112*x^2)/27)*H(-1, 0, 0, x) +    (26/9 - 674/(81*x) + (76*x)/9 - (224*x^2)/81)*H(-1, 0, 1, x) +    (2*Pi^2 - 2*Pi^2*x)*H(0, -1, -1, x) +    (65/18 - (9*Pi^2)/4 - 337/(81*x) + (9*x)/2 + (9*Pi^2*x)/4 - (64*x^2)/27)*    H(0, -1, 0, x) + (-Pi^2 + Pi^2*x)*H(0, 0, -1, x) +    (13181/216 - (49*Pi^2)/27 - 24/x - (5389*x)/108 + (461*Pi^2*x)/108 +      (17933*x^2)/324)*H(0, 0, 0, x) + (112 - (167*Pi^2)/54 - 1480/(27*x) -      (2603*x)/36 + (371*Pi^2*x)/27 + (16795*x^2)/162)*H(0, 0, 1, x) +    (13073/108 + (391*Pi^2)/108 - 11761/(162*x) - (3331*x)/54 +      (391*Pi^2*x)/108 + (17765*x^2)/162)*H(0, 1, 0, x) +    (18769/108 + (887*Pi^2)/108 - 18187/(162*x) - (9547*x)/108 +      (887*Pi^2*x)/108 + (55949*x^2)/324)*H(0, 1, 1, x) +    (6863/54 - 28027/(324*x) - (3157*x)/27 + (24733*x^2)/324)*H(1, 0, 0, x) +    (22601/108 - 12947/(81*x) - (20543*x)/108 + (22807*x^2)/162)*    H(1, 0, 1, x) + (7481/36 - 8387/(54*x) - (6845*x)/36 + (7433*x^2)/54)*    H(1, 1, 0, x) + (21539/72 - 77771/(324*x) - (19495*x)/72 +      (68573*x^2)/324)*H(1, 1, 1, x) + (4 - 16/(3*x) + 4*x - (16*x^2)/3)*    H(-1, -1, -1, 0, x) + (-6 + 8/x - 6*x + 8*x^2)*H(-1, -1, 0, 0, x) +    (-4 + 16/(3*x) - 4*x + (16*x^2)/3)*H(-1, -1, 0, 1, x) +    (-2 + 8/(3*x) - 2*x + (8*x^2)/3)*H(-1, 0, -1, 0, x) +    (9/2 - 6/x + (9*x)/2 - 6*x^2)*H(-1, 0, 0, 0, x) +    (6 - 8/x + 6*x - 8*x^2)*H(-1, 0, 0, 1, x) +    (2 - 8/(3*x) + 2*x - (8*x^2)/3)*H(-1, 0, 1, 0, x) +    (4 - 16/(3*x) + 4*x - (16*x^2)/3)*H(-1, 0, 1, 1, x) +    (-56/9 + 8/(3*x) - (14*x)/9 + (136*x^2)/27)*H(0, -1, -1, 0, x) +    (28/3 - 4/x + (7*x)/3 - (68*x^2)/9)*H(0, -1, 0, 0, x) +    (56/9 - 8/(3*x) + (14*x)/9 - (136*x^2)/27)*H(0, -1, 0, 1, x) +    (28/9 - 4/(3*x) + (7*x)/9 - (68*x^2)/27)*H(0, 0, -1, 0, x) +    (35/18 - 6/x - (931*x)/36 + (152*x^2)/27)*H(0, 0, 0, 0, x) +    (1/18 - 146/(9*x) - (377*x)/9 + (362*x^2)/27)*H(0, 0, 0, 1, x) +    (133/9 - 196/(9*x) - (49*x)/2 + (26*x^2)/3)*H(0, 0, 1, 0, x) +    (67/6 - 962/(27*x) - 36*x + (541*x^2)/27)*H(0, 0, 1, 1, x) +    (-337/18 - 644/(27*x) + (323*x)/36 + (173*x^2)/27)*H(0, 1, 0, 0, x) +    (-352/9 - 1264/(27*x) + (301*x)/18 + (568*x^2)/27)*H(0, 1, 0, 1, x) +    (-110/3 - 1210/(27*x) + (155*x)/9 + (514*x^2)/27)*H(0, 1, 1, 0, x) +    (-721/12 - 1955/(27*x) + (503*x)/18 + (343*x^2)/9)*H(0, 1, 1, 1, x) +    (-295/36 - 295/(27*x) + (295*x)/36 + (295*x^2)/27)*H(1, 0, 0, 0, x) +    (-121/6 - 242/(9*x) + (121*x)/6 + (242*x^2)/9)*H(1, 0, 0, 1, x) +    (-427/18 - 854/(27*x) + (427*x)/18 + (854*x^2)/27)*H(1, 0, 1, 0, x) +    (-1453/36 - 1453/(27*x) + (1453*x)/36 + (1453*x^2)/27)*H(1, 0, 1, 1, x) +    (-166/9 - 664/(27*x) + (166*x)/9 + (664*x^2)/27)*H(1, 1, 0, 0, x) +    (-359/9 - 1436/(27*x) + (359*x)/9 + (1436*x^2)/27)*H(1, 1, 0, 1, x) +    (-115/3 - 460/(9*x) + (115*x)/3 + (460*x^2)/9)*H(1, 1, 1, 0, x) +    (-775/12 - 775/(9*x) + (775*x)/12 + (775*x^2)/9)*H(1, 1, 1, 1, x) +    (8 - 8*x)*H(0, -1, -1, -1, 0, x) + (-12 + 12*x)*H(0, -1, -1, 0, 0, x) +    (-8 + 8*x)*H(0, -1, -1, 0, 1, x) + (-4 + 4*x)*H(0, -1, 0, -1, 0, x) +    (9 - 9*x)*H(0, -1, 0, 0, 0, x) + (12 - 12*x)*H(0, -1, 0, 0, 1, x) +    (4 - 4*x)*H(0, -1, 0, 1, 0, x) + (8 - 8*x)*H(0, -1, 0, 1, 1, x) +    (-4 + 4*x)*H(0, 0, -1, -1, 0, x) + (6 - 6*x)*H(0, 0, -1, 0, 0, x) +    (4 - 4*x)*H(0, 0, -1, 0, 1, x) + (2 - 2*x)*H(0, 0, 0, -1, 0, x) +    (199/18 - (413*x)/18)*H(0, 0, 0, 0, 0, x) +    (15 - 51*x)*H(0, 0, 0, 0, 1, x) + (175/9 - (581*x)/9)*    H(0, 0, 0, 1, 0, x) + (199/9 - (917*x)/9)*H(0, 0, 0, 1, 1, x) +    (191/9 - (583*x)/9)*H(0, 0, 1, 0, 0, x) + (236/9 - (1096*x)/9)*    H(0, 0, 1, 0, 1, x) + (245/9 - (1069*x)/9)*H(0, 0, 1, 1, 0, x) +    (541/18 - (3347*x)/18)*H(0, 0, 1, 1, 1, x) + (-295/18 - (295*x)/18)*    H(0, 1, 0, 0, 0, x) + (-121/3 - (121*x)/3)*H(0, 1, 0, 0, 1, x) +    (-427/9 - (427*x)/9)*H(0, 1, 0, 1, 0, x) + (-1453/18 - (1453*x)/18)*    H(0, 1, 0, 1, 1, x) + (-332/9 - (332*x)/9)*H(0, 1, 1, 0, 0, x) +    (-718/9 - (718*x)/9)*H(0, 1, 1, 0, 1, x) + (-230/3 - (230*x)/3)*    H(0, 1, 1, 1, 0, x) + (-775/6 - (775*x)/6)*H(0, 1, 1, 1, 1, x) -    (1901*Zeta(3))/36 - (271*Pi^2*Zeta(3))/72 + (1895*Zeta(3))/(81*x) +    56*x*Zeta(3) - (133*Pi^2*x*Zeta(3))/72 - (7109*x^2*Zeta(3))/108 +    H(0, -1, x)*((-14*Pi^2)/9 + (2*Pi^2)/(3*x) - (7*Pi^2*x)/18 +      (34*Pi^2*x^2)/27 - 15*Zeta(3) + 15*x*Zeta(3)) +    L^2*(13165/216 + (55*Pi^2)/72 - 43345/(1296*x) + (31*Pi^2)/(54*x) -      (22267*x)/432 + (29*Pi^2*x)/108 + (7789*x^2)/324 - (2*Pi^2*x^2)/81 +      (1625/72 - (67*Pi^2)/36 - 12/x - (95*x)/8 + (89*Pi^2*x)/36 +        (589*x^2)/27)*H(0, x) + (3955/108 - 794/(27*x) - (3661*x)/108 +        (1441*x^2)/54)*H(1, x) + (1/2 - 2/(3*x) + x/2 - (2*x^2)/3)*      H(-1, 0, x) + (49/18 - 3/x - (67*x)/12 + (4*x^2)/3)*H(0, 0, x) +      (-91/12 - 73/(9*x) + (17*x)/9 + (112*x^2)/27)*H(0, 1, x) +      NF*(11/36 - Pi^2/27 + 59/(162*x) - (13*x)/36 - (Pi^2*x)/27 -        (25*x^2)/81 + (47/108 + 1/(9*x) + (8*x)/27 - (4*x^2)/27)*H(0, x) +        (1/9 + 4/(27*x) - x/9 - (4*x^2)/27)*H(1, x) + (1/6 + x/6)*H(0, 0, x) +        (2/9 + (2*x)/9)*H(0, 1, x)) + (-25/6 - 50/(9*x) + (25*x)/6 +        (50*x^2)/9)*H(1, 0, x) + (-137/18 - 274/(27*x) + (137*x)/18 +        (274*x^2)/27)*H(1, 1, x) + (1 - x)*H(0, -1, 0, x) +      (89/18 - (95*x)/9)*H(0, 0, 0, x) + (31/6 - (131*x)/6)*H(0, 0, 1, x) +      (-25/3 - (25*x)/3)*H(0, 1, 0, x) + (-137/9 - (137*x)/9)*H(0, 1, 1, x) -      (46*Zeta(3))/9 + (170*x*Zeta(3))/9) +    H(0, 0, x)*(95831/648 + (49*Pi^2)/108 - 40981/(648*x) + (53*Pi^2)/(54*x) -      (28601*x)/162 + (1369*Pi^2*x)/216 + (200753*x^2)/1944 -      (133*Pi^2*x^2)/81 - (17*Zeta(3))/9 + (226*x*Zeta(3))/9) +    H(0, 1, x)*(77437/324 + (347*Pi^2)/108 - 86737/(648*x) + (47*Pi^2)/(9*x) -      (27323*x)/108 - (58*Pi^2*x)/27 + (165409*x^2)/972 - (97*Pi^2*x^2)/54 +      (151*Zeta(3))/6 + (151*x*Zeta(3))/6) +    H(1, x)*(895933/1944 - (31723*Pi^2)/1296 - 3213877/(11664*x) +      (32981*Pi^2)/(1944*x) - (1285229*x)/3888 + (30175*Pi^2*x)/1296 +      (846983*x^2)/5832 - (30659*Pi^2*x^2)/1944 + (151*Zeta(3))/12 +      (151*Zeta(3))/(9*x) - (151*x*Zeta(3))/12 - (151*x^2*Zeta(3))/9) +    H(0, x)*(990943/3888 - (9523*Pi^2)/648 - (11*Pi^4)/270 - 773449/(5832*x) +      (850*Pi^2)/(243*x) - (891043*x)/3888 + (1423*Pi^2*x)/162 - (Pi^4*x)/54 +      (1643485*x^2)/11664 - (22007*Pi^2*x^2)/1944 + (61*Zeta(3))/3 +      (190*Zeta(3))/(27*x) + (545*x*Zeta(3))/18 - (415*x^2*Zeta(3))/27) +    H(-1, x)*((-13*Pi^2)/18 + (337*Pi^2)/(162*x) - (19*Pi^2*x)/9 +      (56*Pi^2*x^2)/81 - (15*Zeta(3))/2 + (10*Zeta(3))/x - (15*x*Zeta(3))/2 +      10*x^2*Zeta(3)) + NF*(847/324 - (209*Pi^2)/648 - Pi^4/180 +      12251/(3888*x) - (7*Pi^2)/(108*x) - (5549*x)/1296 - (149*Pi^2*x)/648 -      (Pi^4*x)/180 - (721*x^2)/486 + (59*Pi^2*x^2)/486 +      (653/324 - Pi^2/72 + 2213/(972*x) - Pi^2/(54*x) - (218*x)/81 +        (Pi^2*x)/72 - (389*x^2)/243 + (Pi^2*x^2)/54)*H(1, x) +      (269/162 - Pi^2/36 + 59/(81*x) + (133*x)/324 - (Pi^2*x)/36 -        (71*x^2)/81)*H(0, 0, x) + (131/54 - Pi^2/36 + 80/(81*x) + (7*x)/9 -        (Pi^2*x)/36 - (197*x^2)/162)*H(0, 1, x) +      (23/27 + 80/(81*x) - (26*x)/27 - (71*x^2)/81)*H(1, 0, x) +      (31/27 + 103/(81*x) - (65*x)/54 - (197*x^2)/162)*H(1, 1, x) +      (47/54 + 2/(9*x) + (16*x)/27 - (8*x^2)/27)*H(0, 0, 0, x) +      (11/9 + 8/(27*x) + (8*x)/9 - (10*x^2)/27)*H(0, 0, 1, x) +      (11/9 + 8/(27*x) + (8*x)/9 - (10*x^2)/27)*H(0, 1, 0, x) +      (5/3 + 10/(27*x) + (4*x)/3 - (11*x^2)/27)*H(0, 1, 1, x) +      (2/9 + 8/(27*x) - (2*x)/9 - (8*x^2)/27)*H(1, 0, 0, x) +      (5/18 + 10/(27*x) - (5*x)/18 - (10*x^2)/27)*H(1, 0, 1, x) +      (5/18 + 10/(27*x) - (5*x)/18 - (10*x^2)/27)*H(1, 1, 0, x) +      (11/36 + 11/(27*x) - (11*x)/36 - (11*x^2)/27)*H(1, 1, 1, x) +      (1/3 + x/3)*H(0, 0, 0, 0, x) + (4/9 + (4*x)/9)*H(0, 0, 0, 1, x) +      (4/9 + (4*x)/9)*H(0, 0, 1, 0, x) + (5/9 + (5*x)/9)*H(0, 0, 1, 1, x) +      (4/9 + (4*x)/9)*H(0, 1, 0, 0, x) + (5/9 + (5*x)/9)*H(0, 1, 0, 1, x) +      (5/9 + (5*x)/9)*H(0, 1, 1, 0, x) + (11/18 + (11*x)/18)*      H(0, 1, 1, 1, x) - Zeta(3)/2 - (4*Zeta(3))/(27*x) - (7*x*Zeta(3))/18 +      (x^2*Zeta(3))/9 + H(0, x)*(1313/486 - (19*Pi^2)/216 + 3221/(1944*x) -        Pi^2/(54*x) - (158*x)/243 - (2*Pi^2*x)/27 - (389*x^2)/243 +        (Pi^2*x^2)/54 - (2*Zeta(3))/9 - (2*x*Zeta(3))/9)) +    L*(295043/1296 - (1297*Pi^2)/144 + (943*Pi^4)/1080 - 788911/(5832*x) +      (3121*Pi^2)/(972*x) - (26741*x)/162 + (1825*Pi^2*x)/432 -      (533*Pi^4*x)/1080 + (847787*x^2)/11664 - (5243*Pi^2*x^2)/486 +      (-Pi^2/2 + (2*Pi^2)/(3*x) - (Pi^2*x)/2 + (2*Pi^2*x^2)/3)*H(-1, x) +      (78713/324 + (35*Pi^2)/24 - 91465/(648*x) + (35*Pi^2)/(18*x) -        (127957*x)/648 - (35*Pi^2*x)/24 + (15499*x^2)/162 - (35*Pi^2*x^2)/18)*      H(1, x) + (13/9 - 337/(81*x) + (38*x)/9 - (112*x^2)/81)*H(-1, 0, x) +      (-Pi^2 + Pi^2*x)*H(0, -1, x) + (6185/108 - (7*Pi^2)/4 - 24/x -        (1052*x)/27 + (25*Pi^2*x)/6 + (8269*x^2)/162)*H(0, 0, x) +      (4619/54 + (35*Pi^2)/12 - 1480/(27*x) - (4819*x)/108 + (35*Pi^2*x)/12 +        (14275*x^2)/162)*H(0, 1, x) + (2830/27 - 12697/(162*x) - (2593*x)/27 +        (11275*x^2)/162)*H(1, 0, x) + (15815/108 - 19753/(162*x) -        (14267*x)/108 + (17431*x^2)/162)*H(1, 1, x) +      (-2 + 8/(3*x) - 2*x + (8*x^2)/3)*H(-1, -1, 0, x) +      (3 - 4/x + 3*x - 4*x^2)*H(-1, 0, 0, x) + (2 - 8/(3*x) + 2*x - (8*x^2)/3)*      H(-1, 0, 1, x) + (28/9 - 4/(3*x) + (7*x)/9 - (68*x^2)/27)*      H(0, -1, 0, x) + (28/9 - 6/x - (62*x)/3 + (40*x^2)/9)*H(0, 0, 0, x) +      (113/18 - 146/(9*x) - (175*x)/9 + (250*x^2)/27)*H(0, 0, 1, x) +      (-166/9 - 196/(9*x) + (15*x)/2 + (254*x^2)/27)*H(0, 1, 0, x) +      (-65/2 - 962/(27*x) + (101*x)/9 + (542*x^2)/27)*H(0, 1, 1, x) +      (-151/18 - 302/(27*x) + (151*x)/18 + (302*x^2)/27)*H(1, 0, 0, x) +      (-353/18 - 706/(27*x) + (353*x)/18 + (706*x^2)/27)*H(1, 0, 1, x) +      (-172/9 - 688/(27*x) + (172*x)/9 + (688*x^2)/27)*H(1, 1, 0, x) +      (-595/18 - 1190/(27*x) + (595*x)/18 + (1190*x^2)/27)*H(1, 1, 1, x) +      (-4 + 4*x)*H(0, -1, -1, 0, x) + (6 - 6*x)*H(0, -1, 0, 0, x) +      (4 - 4*x)*H(0, -1, 0, 1, x) + (2 - 2*x)*H(0, 0, -1, 0, x) +      (32/3 - (67*x)/3)*H(0, 0, 0, 0, x) + (121/9 - (437*x)/9)*      H(0, 0, 0, 1, x) + (140/9 - (526*x)/9)*H(0, 0, 1, 0, x) +      (143/9 - (829*x)/9)*H(0, 0, 1, 1, x) + (-151/9 - (151*x)/9)*      H(0, 1, 0, 0, x) + (-353/9 - (353*x)/9)*H(0, 1, 0, 1, x) +      (-344/9 - (344*x)/9)*H(0, 1, 1, 0, x) + (-595/9 - (595*x)/9)*      H(0, 1, 1, 1, x) - (125*Zeta(3))/18 + (190*Zeta(3))/(27*x) +      (143*x*Zeta(3))/6 - (352*x^2*Zeta(3))/27 +      NF*(38/27 - (13*Pi^2)/72 + 3221/(1944*x) - Pi^2/(54*x) - (143*x)/72 -        (37*Pi^2*x)/216 - (262*x^2)/243 + (5*Pi^2*x^2)/162 +        (269/162 - Pi^2/36 + 59/(81*x) + (133*x)/324 - (Pi^2*x)/36 -          (71*x^2)/81)*H(0, x) + (23/27 + 80/(81*x) - (26*x)/27 - (71*x^2)/81)*        H(1, x) + (47/54 + 2/(9*x) + (16*x)/27 - (8*x^2)/27)*H(0, 0, x) +        (11/9 + 8/(27*x) + (8*x)/9 - (10*x^2)/27)*H(0, 1, x) +        (2/9 + 8/(27*x) - (2*x)/9 - (8*x^2)/27)*H(1, 0, x) +        (5/18 + 10/(27*x) - (5*x)/18 - (10*x^2)/27)*H(1, 1, x) +        (1/3 + x/3)*H(0, 0, 0, x) + (4/9 + (4*x)/9)*H(0, 0, 1, x) +        (4/9 + (4*x)/9)*H(0, 1, 0, x) + (5/9 + (5*x)/9)*H(0, 1, 1, x) -        Zeta(3)/9 - (x*Zeta(3))/9) + H(0, x)*(26609/216 - (21*Pi^2)/8 -        40981/(648*x) + (53*Pi^2)/(54*x) - (40201*x)/324 + (451*Pi^2*x)/108 +        (83911*x^2)/972 - (5*Pi^2*x^2)/27 + (26*Zeta(3))/9 +        (197*x*Zeta(3))/9)) - (161*Zeta(5))/36 + (1243*x*Zeta(5))/36);

 pqg0sigma2qq:=3011/243 - (11*Pi^2)/27 + (22*Pi^4)/405 - 23959/(2916*x) +  (62*Pi^2)/(243*x) - (4223*x)/972 + (Pi^2*x)/3 - (14*Pi^4*x)/405 +  (124*x^2)/729 - (8*Pi^2*x^2)/81 +  (1156/81 - 1742/(243*x) - (586*x)/81 + (32*x^2)/243)*H(1, x) +  (298/81 - (4*Pi^2)/27 - 124/(81*x) - (235*x)/81 + (2*Pi^2*x)/27 +    (16*x^2)/27)*H(0, 0, x) + L^2*(5/3 - 62/(81*x) - x + (8*x^2)/81 +    (-8/(27*x) + x/3)*H(0, x) + (4/9 - (2*x)/9)*H(0, 0, x)) +  (52/9 - 248/(81*x) - 4*x + (64*x^2)/81)*H(0, 1, x) +  (10 - 124/(27*x) - 6*x + (16*x^2)/27)*H(1, 0, x) +  (40/3 - 496/(81*x) - 8*x + (64*x^2)/81)*H(1, 1, x) +  (-32/27 - 16/(27*x) + (26*x)/27 - (8*x^2)/81)*H(0, 0, 0, x) +  (-32/(27*x) + (16*x)/9)*H(0, 0, 1, x) + (-16/(9*x) + 2*x)*H(0, 1, 0, x) +  (-64/(27*x) + (8*x)/3)*H(0, 1, 1, x) +  (2/27 + 8/(81*x) - (2*x)/27 - (8*x^2)/81)*H(1, 0, 0, x) +  (8/9 - (4*x)/9)*H(0, 0, 0, 0, x) + (16/9 - (8*x)/9)*H(0, 0, 0, 1, x) +  (8/3 - (4*x)/3)*H(0, 0, 1, 0, x) + (32/9 - (16*x)/9)*H(0, 0, 1, 1, x) +  (4/27 + (4*x)/27)*H(0, 1, 0, 0, x) - (2*Zeta(3))/27 - (8*Zeta(3))/(81*x) -  (10*x*Zeta(3))/27 + (8*x^2*Zeta(3))/81 +  H(0, x)*(416/81 - 943/(243*x) + (8*Pi^2)/(81*x) - (875*x)/162 -    (5*Pi^2*x)/27 + (32*x^2)/243 - (4*Zeta(3))/27 - (4*x*Zeta(3))/27) +  L*(578/81 - 871/(243*x) + (16*Pi^2)/(81*x) - (293*x)/81 - (2*Pi^2*x)/9 +    (16*x^2)/243 + (26/9 - (8*Pi^2)/27 - 124/(81*x) - 2*x + (4*Pi^2*x)/27 +      (32*x^2)/81)*H(0, x) + (20/3 - 248/(81*x) - 4*x + (32*x^2)/81)*H(1, x) +    (-16/(27*x) + (8*x)/9)*H(0, 0, x) + (-32/(27*x) + (4*x)/3)*H(0, 1, x) +    (8/9 - (4*x)/9)*H(0, 0, 0, x) + (16/9 - (8*x)/9)*H(0, 0, 1, x) -    (16*Zeta(3))/9 + (8*x*Zeta(3))/9) +  e*(38933/486 - (1501*Pi^2)/486 + (269*Pi^4)/2430 - 152063/(2916*x) +    (7417*Pi^2)/(2916*x) - (2*Pi^4)/(405*x) - (27737*x)/972 +    (1183*Pi^2*x)/324 + (14*Pi^4*x)/1215 + (419*x^2)/729 -    (148*Pi^2*x^2)/729 + (46*Pi^4*x^2)/3645 +    L^3*(5/3 - 62/(81*x) - x + (8*x^2)/81 + (-8/(27*x) + x/3)*H(0, x) +      (4/9 - (2*x)/9)*H(0, 0, x)) + (5434/81 - (4*Pi^2)/81 - 8084/(243*x) -      (16*Pi^2)/(243*x) - (2830*x)/81 + (4*Pi^2*x)/81 + (272*x^2)/243 +      (16*Pi^2*x^2)/243)*H(1, 0, x) + (2672/27 - 3980/(81*x) - (1388*x)/27 +      (128*x^2)/81)*H(1, 1, x) + (254/27 - (14*Pi^2)/27 - 140/(27*x) -      (67*x)/9 + (7*Pi^2*x)/27 + (416*x^2)/243)*H(0, 0, 0, x) +    (1660/81 - (44*Pi^2)/27 - 280/(27*x) - (1102*x)/81 + (22*Pi^2*x)/27 +      (256*x^2)/81)*H(0, 0, 1, x) + (208/9 - (8*Pi^2)/81 - 1136/(81*x) -      14*x - (8*Pi^2*x)/81 + (256*x^2)/81)*H(0, 1, 0, x) +    (104/3 - 560/(27*x) - (64*x)/3 + (128*x^2)/27)*H(0, 1, 1, x) +    (2420/81 - 3296/(243*x) - (1460*x)/81 + (416*x^2)/243)*H(1, 0, 0, x) +    (160/3 - 1984/(81*x) - 32*x + (256*x^2)/81)*H(1, 0, 1, x) +    (160/3 - 1984/(81*x) - 32*x + (256*x^2)/81)*H(1, 1, 0, x) +    (80 - 992/(27*x) - 48*x + (128*x^2)/27)*H(1, 1, 1, x) +    (-8/3 - 16/(9*x) + (22*x)/9 - (8*x^2)/27)*H(0, 0, 0, 0, x) +    (-80/27 - 32/(9*x) + (128*x)/27 - (32*x^2)/81)*H(0, 0, 0, 1, x) +    (8/3 - 128/(27*x) + (52*x)/9)*H(0, 0, 1, 0, x) +    (32/9 - 64/(9*x) + (80*x)/9)*H(0, 0, 1, 1, x) +    (-416/(81*x) + (154*x)/27 - (16*x^2)/81)*H(0, 1, 0, 0, x) +    (-256/(27*x) + (32*x)/3)*H(0, 1, 0, 1, x) + (-256/(27*x) + (32*x)/3)*    H(0, 1, 1, 0, x) + (-128/(9*x) + 16*x)*H(0, 1, 1, 1, x) +    (2/9 + 8/(27*x) - (2*x)/9 - (8*x^2)/27)*H(1, 0, 0, 0, x) +    (8/27 + 32/(81*x) - (8*x)/27 - (32*x^2)/81)*H(1, 0, 0, 1, x) +    (4/27 + 16/(81*x) - (4*x)/27 - (16*x^2)/81)*H(1, 1, 0, 0, x) +    (8/3 - (4*x)/3)*H(0, 0, 0, 0, 0, x) + (16/3 - (8*x)/3)*    H(0, 0, 0, 0, 1, x) + (64/9 - (32*x)/9)*H(0, 0, 0, 1, 0, x) +    (32/3 - (16*x)/3)*H(0, 0, 0, 1, 1, x) + (224/27 - (100*x)/27)*    H(0, 0, 1, 0, 0, x) + (128/9 - (64*x)/9)*H(0, 0, 1, 0, 1, x) +    (128/9 - (64*x)/9)*H(0, 0, 1, 1, 0, x) + (64/3 - (32*x)/3)*    H(0, 0, 1, 1, 1, x) + (4/9 + (4*x)/9)*H(0, 1, 0, 0, 0, x) +    (16/27 + (16*x)/27)*H(0, 1, 0, 0, 1, x) + (8/27 + (8*x)/27)*    H(0, 1, 1, 0, 0, x) - (328*Zeta(3))/27 - (4*Pi^2*Zeta(3))/81 +    (1064*Zeta(3))/(243*x) + (242*x*Zeta(3))/27 + (14*Pi^2*x*Zeta(3))/81 -    (416*x^2*Zeta(3))/243 + H(0, 1, x)*(1072/27 - 2086/(81*x) +      (88*Pi^2)/(81*x) - (2669*x)/81 - (11*Pi^2*x)/9 + (128*x^2)/81 -      (8*Zeta(3))/9 - (8*x*Zeta(3))/9) +    H(0, 0, x)*(5444/243 + (52*Pi^2)/81 - 1043/(81*x) + (28*Pi^2)/(81*x) -      (4982*x)/243 - (40*Pi^2*x)/81 + (272*x^2)/243 + (16*Pi^2*x^2)/243 -      (80*Zeta(3))/27 + (28*x*Zeta(3))/27) +    L^2*(334/27 - 995/(162*x) + (8*Pi^2)/(27*x) - (347*x)/54 - (Pi^2*x)/3 +      (16*x^2)/81 + (13/3 - (4*Pi^2)/9 - 70/(27*x) - (8*x)/3 + (2*Pi^2*x)/9 +        (16*x^2)/27)*H(0, x) + (10 - 124/(27*x) - 6*x + (16*x^2)/27)*H(1, x) +      (4/9 - 8/(9*x) + (10*x)/9)*H(0, 0, x) + (-16/(9*x) + 2*x)*H(0, 1, x) +      (4/3 - (2*x)/3)*H(0, 0, 0, x) + (8/3 - (4*x)/3)*H(0, 0, 1, x) -      (8*Zeta(3))/3 + (4*x*Zeta(3))/3) +    H(0, x)*(3826/81 - (1075*Pi^2)/486 - (7*Pi^4)/405 - 26693/(972*x) +      (241*Pi^2)/(243*x) - (26323*x)/972 + (751*Pi^2*x)/486 - (4*Pi^4*x)/405 +      (208*x^2)/243 - (88*Pi^2*x^2)/243 + (128*Zeta(3))/27 +      (128*Zeta(3))/(81*x) - (22*x*Zeta(3))/9 + (16*x^2*Zeta(3))/27) +    H(1, x)*(7580/81 - (55*Pi^2)/9 - 26981/(486*x) + (682*Pi^2)/(243*x) -      (6305*x)/162 + (11*Pi^2*x)/3 + (208*x^2)/243 - (88*Pi^2*x^2)/243 -      (4*Zeta(3))/9 - (16*Zeta(3))/(27*x) + (4*x*Zeta(3))/9 +      (16*x^2*Zeta(3))/27) + L*(3790/81 - (3*Pi^2)/2 + (56*Pi^4)/405 -      26981/(972*x) + (265*Pi^2)/(243*x) - (6305*x)/324 + (17*Pi^2*x)/18 -      (34*Pi^4*x)/405 + (104*x^2)/243 - (76*Pi^2*x^2)/243 +      (1336/27 - 1990/(81*x) - (694*x)/27 + (64*x^2)/81)*H(1, x) +      (830/81 - (14*Pi^2)/27 - 140/(27*x) - (551*x)/81 + (7*Pi^2*x)/27 +        (128*x^2)/81)*H(0, 0, x) + (52/3 - 280/(27*x) - (32*x)/3 +        (64*x^2)/27)*H(0, 1, x) + (80/3 - 992/(81*x) - 16*x + (128*x^2)/81)*      H(1, 0, x) + (40 - 496/(27*x) - 24*x + (64*x^2)/27)*H(1, 1, x) +      (-40/27 - 16/(9*x) + (64*x)/27 - (16*x^2)/81)*H(0, 0, 0, x) +      (16/9 - 32/(9*x) + (40*x)/9)*H(0, 0, 1, x) + (-128/(27*x) + (16*x)/3)*      H(0, 1, 0, x) + (-64/(9*x) + 8*x)*H(0, 1, 1, x) +      (4/27 + 16/(81*x) - (4*x)/27 - (16*x^2)/81)*H(1, 0, 0, x) +      (8/3 - (4*x)/3)*H(0, 0, 0, 0, x) + (16/3 - (8*x)/3)*H(0, 0, 0, 1, x) +      (64/9 - (32*x)/9)*H(0, 0, 1, 0, x) + (32/3 - (16*x)/3)*      H(0, 0, 1, 1, x) + (8/27 + (8*x)/27)*H(0, 1, 0, 0, x) -      (52*Zeta(3))/27 + (80*Zeta(3))/(81*x) - (44*x*Zeta(3))/27 +      (16*x^2*Zeta(3))/81 + H(0, x)*(536/27 - (8*Pi^2)/27 - 1043/(81*x) +        (28*Pi^2)/(81*x) - (2669*x)/162 - (25*Pi^2*x)/54 + (64*x^2)/81 -        (56*Zeta(3))/27 + (16*x*Zeta(3))/27)) - (164*Zeta(5))/27 -    (20*x*Zeta(5))/27);

 pqg1sigma1qg:=-4379/216 - (58*Pi^2)/81 - (157*Pi^4)/6480 + 2945/(216*x) -  (215*Pi^2)/(324*x) + (4939*x)/324 + (113*Pi^2*x)/648 + (113*Pi^4*x)/6480 -  (697*x^2)/81 - (196*Pi^2*x^2)/243 +  (-Pi^2/4 + Pi^2/(3*x) - (Pi^2*x)/4 + (Pi^2*x^2)/3)*H(-1, x) +  (-4723/324 - (11*Pi^2)/108 + 6725/(648*x) - (11*Pi^2)/(81*x) +    (14159*x)/648 + (11*Pi^2*x)/108 - (5719*x^2)/324 + (11*Pi^2*x^2)/81)*  H(1, x) + (2/3 - 11/(9*x) + (5*x)/3 - (2*x^2)/9)*H(-1, 0, x) +  (-Pi^2/2 + (Pi^2*x)/2)*H(0, -1, x) +  (277/108 - (5*Pi^2)/27 + 10/(9*x) - (73*x)/108 + (17*Pi^2*x)/54 +    (569*x^2)/81)*H(0, 0, x) + (116/27 - (11*Pi^2)/54 + 149/(54*x) +    (67*x)/108 - (11*Pi^2*x)/54 + (392*x^2)/81)*H(0, 1, x) +  (17/27 + 43/(81*x) + (25*x)/27 - (169*x^2)/81)*H(1, 0, x) +  (20/9 + 229/(81*x) - (5*x)/9 - (364*x^2)/81)*H(1, 1, x) +  (-1 + 4/(3*x) - x + (4*x^2)/3)*H(-1, -1, 0, x) +  (1 - 4/(3*x) + x - (4*x^2)/3)*H(-1, 0, 0, x) +  (1 - 4/(3*x) + x - (4*x^2)/3)*H(-1, 0, 1, x) +  (1/2 - 2/(3*x) + x - (4*x^2)/3)*H(0, -1, 0, x) +  (-11/9 + (10*x)/3 + (16*x^2)/27)*H(0, 0, 0, x) +  (-20/9 + (115*x)/18 + (32*x^2)/27)*H(0, 0, 1, x) +  (2/9 - 8/(27*x) + (17*x)/9 + (32*x^2)/27)*H(0, 1, 0, x) +  (7/6 + 10/(27*x) + (7*x)/3 + (4*x^2)/9)*H(0, 1, 1, x) +  (-4/9 - 16/(27*x) + (4*x)/9 + (16*x^2)/27)*H(1, 0, 0, x) +  (1/9 + 4/(27*x) - x/9 - (4*x^2)/27)*H(1, 0, 1, x) +  (1/9 + 4/(27*x) - x/9 - (4*x^2)/27)*H(1, 1, 0, x) +  (5/3 + 20/(9*x) - (5*x)/3 - (20*x^2)/9)*H(1, 1, 1, x) +  (-2 + 2*x)*H(0, -1, -1, 0, x) + (2 - 2*x)*H(0, -1, 0, 0, x) +  (2 - 2*x)*H(0, -1, 0, 1, x) + (1 - x)*H(0, 0, -1, 0, x) +  (7/9 - (11*x)/9)*H(0, 0, 0, 0, x) + (10/9 - (26*x)/9)*H(0, 0, 0, 1, x) +  (-4/3 - (4*x)/3)*H(0, 0, 1, 0, x) + (-11/9 - (11*x)/9)*H(0, 0, 1, 1, x) +  (-8/9 - (8*x)/9)*H(0, 1, 0, 0, x) + (2/9 + (2*x)/9)*H(0, 1, 0, 1, x) +  (2/9 + (2*x)/9)*H(0, 1, 1, 0, x) + (10/3 + (10*x)/3)*H(0, 1, 1, 1, x) +  (9*Zeta(3))/4 - (53*Zeta(3))/(27*x) - (31*x*Zeta(3))/9 -  (34*x^2*Zeta(3))/27 + L*(-271/36 - Pi^2/27 + 13/(3*x) - Pi^2/(9*x) +    (1243*x)/108 - (Pi^2*x)/27 - (449*x^2)/54 - (4*Pi^2*x^2)/81 +    (215/108 + (2*Pi^2)/27 + 10/(9*x) + (85*x)/108 - (5*Pi^2*x)/54 +      (187*x^2)/54)*H(0, x) + (25/54 + 29/(54*x) + (5*x)/54 - (59*x^2)/54)*    H(1, x) + (1/2 - 2/(3*x) + x/2 - (2*x^2)/3)*H(-1, 0, x) +    (-11/9 + (49*x)/18 + (8*x^2)/27)*H(0, 0, x) +    (2/9 + (13*x)/18 + (8*x^2)/27)*H(0, 1, x) +    (-2/9 - 8/(27*x) + (2*x)/9 + (8*x^2)/27)*H(1, 0, x) +    (5/18 + 10/(27*x) - (5*x)/18 - (10*x^2)/27)*H(1, 1, x) +    (1 - x)*H(0, -1, 0, x) + (7/9 - (11*x)/9)*H(0, 0, 0, x) +    (-4/9 - (4*x)/9)*H(0, 0, 1, x) + (-4/9 - (4*x)/9)*H(0, 1, 0, x) +    (5/9 + (5*x)/9)*H(0, 1, 1, x) + Zeta(3)/2 - (5*x*Zeta(3))/2) +  H(0, x)*(-319/81 + (10*Pi^2)/27 + 13/(3*x) - Pi^2/(9*x) + (3671*x)/648 -    (97*Pi^2*x)/108 - (4801*x^2)/324 - (16*Pi^2*x^2)/81 - (19*Zeta(3))/18 -    (x*Zeta(3))/18) + e*(-14713/216 + (107*Pi^2)/3888 - (671*Pi^4)/12960 +    93179/(1944*x) - (4771*Pi^2)/(1944*x) - (5*Pi^4)/(1944*x) +    (75227*x)/1944 + (361*Pi^2*x)/972 + (10*Pi^4*x)/81 - (35989*x^2)/1944 +    (22015*Pi^2*x^2)/5832 + (41*Pi^4*x^2)/4860 +    (Pi^2/2 - (2*Pi^2)/(3*x) + (Pi^2*x)/2 - (2*Pi^2*x^2)/3)*H(-1, -1, x) +    (31/18 - (3*Pi^2)/8 - 811/(216*x) + Pi^2/(2*x) + (373*x)/72 -      (3*Pi^2*x)/8 - (8*x^2)/27 + (Pi^2*x^2)/2)*H(-1, 0, x) +    (-1129/81 - (5*Pi^2)/108 + 11173/(972*x) - (5*Pi^2)/(81*x) +      (7507*x)/324 + (5*Pi^2*x)/108 - (10073*x^2)/486 + (5*Pi^2*x^2)/81)*    H(1, 0, x) + (-457/18 - (11*Pi^2)/24 + 55235/(1944*x) -      (11*Pi^2)/(18*x) + (8393*x)/216 + (11*Pi^2*x)/24 - (10177*x^2)/243 +      (11*Pi^2*x^2)/18)*H(1, 1, x) + (-7/3 + 34/(9*x) - (13*x)/3 + (16*x^2)/9)*    H(-1, -1, 0, x) + (7/3 - 34/(9*x) + (13*x)/3 - (16*x^2)/9)*    H(-1, 0, 0, x) + (7/3 - 34/(9*x) + (13*x)/3 - (16*x^2)/9)*    H(-1, 0, 1, x) + (Pi^2 - Pi^2*x)*H(0, -1, -1, x) +    (7/6 - (3*Pi^2)/4 - 17/(9*x) + (35*x)/12 + (3*Pi^2*x)/4 - (16*x^2)/9)*    H(0, -1, 0, x) + (-Pi^2/2 + (Pi^2*x)/2)*H(0, 0, -1, x) +    (145/108 - (13*Pi^2)/108 + 10/(9*x) + (80*x)/27 + (23*Pi^2*x)/108 +      (625*x^2)/81)*H(0, 0, 0, x) + (29/9 + (11*Pi^2)/54 + 149/(54*x) +      (151*x)/36 + (11*Pi^2*x)/54 + (1073*x^2)/81)*H(0, 0, 1, x) +    (245/54 - (5*Pi^2)/54 + 199/(81*x) + (65*x)/27 - (5*Pi^2*x)/54 +      (335*x^2)/81)*H(0, 1, 0, x) + (581/54 - (11*Pi^2)/12 + 619/(81*x) +      (65*x)/108 - (11*Pi^2*x)/12 + (154*x^2)/27)*H(0, 1, 1, x) +    (-1/9 - 49/(81*x) + (19*x)/9 - (113*x^2)/81)*H(1, 0, 0, x) +    (82/27 + 295/(81*x) + (2*x)/27 - (547*x^2)/81)*H(1, 0, 1, x) +    (82/27 + 295/(81*x) + (2*x)/27 - (547*x^2)/81)*H(1, 1, 0, x) +    (85/9 + 344/(27*x) - (55*x)/9 - (434*x^2)/27)*H(1, 1, 1, x) +    (2 - 8/(3*x) + 2*x - (8*x^2)/3)*H(-1, -1, -1, 0, x) +    (-2 + 8/(3*x) - 2*x + (8*x^2)/3)*H(-1, -1, 0, 0, x) +    (-2 + 8/(3*x) - 2*x + (8*x^2)/3)*H(-1, -1, 0, 1, x) +    (-1 + 4/(3*x) - x + (4*x^2)/3)*H(-1, 0, -1, 0, x) +    (1 - 4/(3*x) + x - (4*x^2)/3)*H(-1, 0, 0, 0, x) +    (2 - 8/(3*x) + 2*x - (8*x^2)/3)*H(-1, 0, 0, 1, x) +    (1 - 4/(3*x) + x - (4*x^2)/3)*H(-1, 0, 1, 0, x) +    (2 - 8/(3*x) + 2*x - (8*x^2)/3)*H(-1, 0, 1, 1, x) +    (-3 + 4/(3*x) + (8*x^2)/3)*H(0, -1, -1, 0, x) +    (3 - 4/(3*x) - (8*x^2)/3)*H(0, -1, 0, 0, x) + (3 - 4/(3*x) - (8*x^2)/3)*    H(0, -1, 0, 1, x) + (3/2 - 2/(3*x) - (4*x^2)/3)*H(0, 0, -1, 0, x) +    (-4/9 + (19*x)/9 + (16*x^2)/27)*H(0, 0, 0, 0, x) +    (-10/9 + (85*x)/18 + (16*x^2)/9)*H(0, 0, 0, 1, x) +    (-32/9 - 8/(27*x) + (58*x)/9 + (64*x^2)/27)*H(0, 0, 1, 0, x) +    (-89/18 + 10/(27*x) + (116*x)/9 + (76*x^2)/27)*H(0, 0, 1, 1, x) +    (-8/9 - 16/(27*x) + (13*x)/9 + (16*x^2)/9)*H(0, 1, 0, 0, x) +    (5/3 + 4/(27*x) + (13*x)/3 + (40*x^2)/27)*H(0, 1, 0, 1, x) +    (5/3 + 4/(27*x) + (13*x)/3 + (40*x^2)/27)*H(0, 1, 1, 0, x) +    (23/3 + 20/(9*x) + (26*x)/3 - (8*x^2)/9)*H(0, 1, 1, 1, x) +    (-4/9 - 16/(27*x) + (4*x)/9 + (16*x^2)/27)*H(1, 0, 0, 0, x) +    (-1/3 - 4/(9*x) + x/3 + (4*x^2)/9)*H(1, 0, 0, 1, x) +    (2/9 + 8/(27*x) - (2*x)/9 - (8*x^2)/27)*H(1, 0, 1, 0, x) +    (17/9 + 68/(27*x) - (17*x)/9 - (68*x^2)/27)*H(1, 0, 1, 1, x) +    (-1/3 - 4/(9*x) + x/3 + (4*x^2)/9)*H(1, 1, 0, 0, x) +    (17/9 + 68/(27*x) - (17*x)/9 - (68*x^2)/27)*H(1, 1, 0, 1, x) +    (17/9 + 68/(27*x) - (17*x)/9 - (68*x^2)/27)*H(1, 1, 1, 0, x) +    (20/3 + 80/(9*x) - (20*x)/3 - (80*x^2)/9)*H(1, 1, 1, 1, x) +    (4 - 4*x)*H(0, -1, -1, -1, 0, x) + (-4 + 4*x)*H(0, -1, -1, 0, 0, x) +    (-4 + 4*x)*H(0, -1, -1, 0, 1, x) + (-2 + 2*x)*H(0, -1, 0, -1, 0, x) +    (2 - 2*x)*H(0, -1, 0, 0, 0, x) + (4 - 4*x)*H(0, -1, 0, 0, 1, x) +    (2 - 2*x)*H(0, -1, 0, 1, 0, x) + (4 - 4*x)*H(0, -1, 0, 1, 1, x) +    (-2 + 2*x)*H(0, 0, -1, -1, 0, x) + (2 - 2*x)*H(0, 0, -1, 0, 0, x) +    (2 - 2*x)*H(0, 0, -1, 0, 1, x) + (1 - x)*H(0, 0, 0, -1, 0, x) +    (7/9 - (11*x)/9)*H(0, 0, 0, 0, 0, x) + (10/9 - (26*x)/9)*    H(0, 0, 0, 0, 1, x) + (2/9 - (34*x)/9)*H(0, 0, 0, 1, 0, x) +    (17/9 - (55*x)/9)*H(0, 0, 0, 1, 1, x) + (-16/9 - (16*x)/9)*    H(0, 0, 1, 0, 0, x) + (-22/9 - (22*x)/9)*H(0, 0, 1, 0, 1, x) +    (-22/9 - (22*x)/9)*H(0, 0, 1, 1, 0, x) + (-2 - 2*x)*H(0, 0, 1, 1, 1, x) +    (-8/9 - (8*x)/9)*H(0, 1, 0, 0, 0, x) + (-2/3 - (2*x)/3)*    H(0, 1, 0, 0, 1, x) + (4/9 + (4*x)/9)*H(0, 1, 0, 1, 0, x) +    (34/9 + (34*x)/9)*H(0, 1, 0, 1, 1, x) + (-2/3 - (2*x)/3)*    H(0, 1, 1, 0, 0, x) + (34/9 + (34*x)/9)*H(0, 1, 1, 0, 1, x) +    (34/9 + (34*x)/9)*H(0, 1, 1, 1, 0, x) + (40/3 + (40*x)/3)*    H(0, 1, 1, 1, 1, x) - (341*Zeta(3))/108 + (73*Pi^2*Zeta(3))/216 -    (674*Zeta(3))/(81*x) + (949*x*Zeta(3))/216 + (19*Pi^2*x*Zeta(3))/216 -    (1081*x^2*Zeta(3))/81 + H(0, 1, x)*(-1273/324 - (55*Pi^2)/108 +      8513/(648*x) - (11*Pi^2)/(81*x) + (2821*x)/324 - (143*Pi^2*x)/216 -      (6514*x^2)/243 - (20*Zeta(3))/9 - (20*x*Zeta(3))/9) +    L^2*(-271/72 - Pi^2/54 + 13/(6*x) - Pi^2/(18*x) + (1243*x)/216 -      (Pi^2*x)/54 - (449*x^2)/108 - (2*Pi^2*x^2)/81 +      (215/216 + Pi^2/27 + 5/(9*x) + (85*x)/216 - (5*Pi^2*x)/108 +        (187*x^2)/108)*H(0, x) + (25/108 + 29/(108*x) + (5*x)/108 -        (59*x^2)/108)*H(1, x) + (1/4 - 1/(3*x) + x/4 - x^2/3)*H(-1, 0, x) +      (-11/18 + (49*x)/36 + (4*x^2)/27)*H(0, 0, x) +      (1/9 + (13*x)/36 + (4*x^2)/27)*H(0, 1, x) +      (-1/9 - 4/(27*x) + x/9 + (4*x^2)/27)*H(1, 0, x) +      (5/36 + 5/(27*x) - (5*x)/36 - (5*x^2)/27)*H(1, 1, x) +      (1/2 - x/2)*H(0, -1, 0, x) + (7/18 - (11*x)/18)*H(0, 0, 0, x) +      (-2/9 - (2*x)/9)*H(0, 0, 1, x) + (-2/9 - (2*x)/9)*H(0, 1, 0, x) +      (5/18 + (5*x)/18)*H(0, 1, 1, x) + Zeta(3)/4 - (5*x*Zeta(3))/4) +    H(0, 0, x)*(313/324 + Pi^2/12 + 49/(9*x) - Pi^2/(9*x) + (845*x)/324 -      (121*Pi^2*x)/216 - (2891*x^2)/486 - (22*Pi^2*x^2)/81 - (19*Zeta(3))/18 -      (x*Zeta(3))/18) + H(0, -1, x)*((-3*Pi^2)/4 + Pi^2/(3*x) +      (2*Pi^2*x^2)/3 - 7*Zeta(3) + 7*x*Zeta(3)) +    H(0, x)*(-40097/1944 - (481*Pi^2)/1296 + (163*Pi^4)/6480 + 3881/(216*x) -      (221*Pi^2)/(324*x) + (7163*x)/486 - (191*Pi^2*x)/1296 -      (377*Pi^4*x)/6480 - (59825*x^2)/1944 - (3731*Pi^2*x^2)/1944 +      (43*Zeta(3))/36 - (53*Zeta(3))/(27*x) - (85*x*Zeta(3))/18 -      (50*x^2*Zeta(3))/27) + H(1, x)*(-26771/486 - (143*Pi^2)/216 +      81317/(1944*x) - (1705*Pi^2)/(1944*x) + (47731*x)/972 +      (77*Pi^2*x)/216 - (69695*x^2)/1944 + (2299*Pi^2*x^2)/1944 -      (10*Zeta(3))/9 - (40*Zeta(3))/(27*x) + (10*x*Zeta(3))/9 +      (40*x^2*Zeta(3))/27) + H(-1, x)*((-7*Pi^2)/12 + (17*Pi^2)/(18*x) -      (13*Pi^2*x)/12 + (4*Pi^2*x^2)/9 - (7*Zeta(3))/2 + (14*Zeta(3))/(3*x) -      (7*x*Zeta(3))/2 + (14*x^2*Zeta(3))/3) +    L*(-6005/216 - (61*Pi^2)/81 - (157*Pi^4)/6480 + 3881/(216*x) -      (251*Pi^2)/(324*x) + (2167*x)/81 + (89*Pi^2*x)/648 + (113*Pi^4*x)/6480 -      (2741*x^2)/162 - (208*Pi^2*x^2)/243 +      (-Pi^2/4 + Pi^2/(3*x) - (Pi^2*x)/4 + (Pi^2*x^2)/3)*H(-1, x) +      (-4573/324 - (11*Pi^2)/108 + 7073/(648*x) - (11*Pi^2)/(81*x) +        (14219*x)/648 + (11*Pi^2*x)/108 - (6073*x^2)/324 + (11*Pi^2*x^2)/81)*      H(1, x) + (7/6 - 17/(9*x) + (13*x)/6 - (8*x^2)/9)*H(-1, 0, x) +      (-Pi^2/2 + (Pi^2*x)/2)*H(0, -1, x) +      (145/108 - (5*Pi^2)/27 + 10/(9*x) + (221*x)/108 + (17*Pi^2*x)/54 +        (593*x^2)/81)*H(0, 0, x) + (122/27 - (11*Pi^2)/54 + 149/(54*x) +        (145*x)/108 - (11*Pi^2*x)/54 + (416*x^2)/81)*H(0, 1, x) +      (11/27 + 19/(81*x) + (31*x)/27 - (145*x^2)/81)*H(1, 0, x) +      (5/2 + 259/(81*x) - (5*x)/6 - (394*x^2)/81)*H(1, 1, x) +      (-1 + 4/(3*x) - x + (4*x^2)/3)*H(-1, -1, 0, x) +      (1 - 4/(3*x) + x - (4*x^2)/3)*H(-1, 0, 0, x) +      (1 - 4/(3*x) + x - (4*x^2)/3)*H(-1, 0, 1, x) +      (3/2 - 2/(3*x) - (4*x^2)/3)*H(0, -1, 0, x) +      (-4/9 + (19*x)/9 + (16*x^2)/27)*H(0, 0, 0, x) +      (-8/3 + (107*x)/18 + (32*x^2)/27)*H(0, 0, 1, x) +      (-2/9 - 8/(27*x) + (13*x)/9 + (32*x^2)/27)*H(0, 1, 0, x) +      (31/18 + 10/(27*x) + (26*x)/9 + (4*x^2)/9)*H(0, 1, 1, x) +      (-4/9 - 16/(27*x) + (4*x)/9 + (16*x^2)/27)*H(1, 0, 0, x) +      (1/9 + 4/(27*x) - x/9 - (4*x^2)/27)*H(1, 0, 1, x) +      (1/9 + 4/(27*x) - x/9 - (4*x^2)/27)*H(1, 1, 0, x) +      (5/3 + 20/(9*x) - (5*x)/3 - (20*x^2)/9)*H(1, 1, 1, x) +      (-2 + 2*x)*H(0, -1, -1, 0, x) + (2 - 2*x)*H(0, -1, 0, 0, x) +      (2 - 2*x)*H(0, -1, 0, 1, x) + (1 - x)*H(0, 0, -1, 0, x) +      (7/9 - (11*x)/9)*H(0, 0, 0, 0, x) + (10/9 - (26*x)/9)*H(0, 0, 0, 1, x) +      (-4/3 - (4*x)/3)*H(0, 0, 1, 0, x) + (-11/9 - (11*x)/9)*      H(0, 0, 1, 1, x) + (-8/9 - (8*x)/9)*H(0, 1, 0, 0, x) +      (2/9 + (2*x)/9)*H(0, 1, 0, 1, x) + (2/9 + (2*x)/9)*H(0, 1, 1, 0, x) +      (10/3 + (10*x)/3)*H(0, 1, 1, 1, x) + (11*Zeta(3))/4 -      (53*Zeta(3))/(27*x) - (107*x*Zeta(3))/18 - (34*x^2*Zeta(3))/27 +      H(0, x)*(-631/324 + (4*Pi^2)/9 + 49/(9*x) - Pi^2/(9*x) + (4181*x)/648 -        (107*Pi^2*x)/108 - (3679*x^2)/324 - (16*Pi^2*x^2)/81 -        (19*Zeta(3))/18 - (x*Zeta(3))/18)) - Zeta(5)/4 - (15*x*Zeta(5))/4);

 pqq0sigma1qg:=-14/9 + (16*Pi^2)/27 + 10/(9*x) - (8*Pi^2)/(27*x) + (10*x)/9 -  (8*Pi^2*x)/27 + (-8/3 + (8*x)/9)*H(0, x) + (-40/9 + 4/(3*x) + (8*x)/9)*  H(1, x) + L*(-8/9 + (2*x)/9 + (-8/9 + (4*x)/9)*H(0, x) +    (-16/9 + 16/(9*x) + (8*x)/9)*H(1, x)) + (-8/9 + (4*x)/9)*H(0, 0, x) +  (-32/9 + 16/(9*x) + (16*x)/9)*H(0, 1, x) + (-32/9 + 32/(9*x) + (16*x)/9)*  H(1, 0, x) + (-64/9 + 64/(9*x) + (32*x)/9)*H(1, 1, x) +  e*(-46/9 + (50*Pi^2)/27 + 53/(18*x) - (14*Pi^2)/(27*x) + (17*x)/6 -    (35*Pi^2*x)/54 + (-22/3 + (14*Pi^2)/27 + 10/(9*x) - (8*Pi^2)/(27*x) +      (31*x)/9 - (7*Pi^2*x)/27)*H(0, x) +    (-12 + (44*Pi^2)/27 + 20/(3*x) - (44*Pi^2)/(27*x) + (40*x)/9 -      (22*Pi^2*x)/27)*H(1, x) + L^2*(-4/9 + x/9 + (-4/9 + (2*x)/9)*H(0, x) +      (-8/9 + 8/(9*x) + (4*x)/9)*H(1, x)) + (-32/9 + (4*x)/3)*H(0, 0, x) +    (-104/9 + 28/(9*x) + 4*x)*H(0, 1, x) + (-32/3 + 56/(9*x) + (28*x)/9)*    H(1, 0, x) + (-64/3 + 112/(9*x) + (56*x)/9)*H(1, 1, x) +    L*(-22/9 + (16*Pi^2)/27 + 10/(9*x) - (8*Pi^2)/(27*x) + (4*x)/3 -      (8*Pi^2*x)/27 + (-32/9 + (4*x)/3)*H(0, x) +      (-56/9 + 28/(9*x) + (16*x)/9)*H(1, x) + (-8/9 + (4*x)/9)*H(0, 0, x) +      (-32/9 + 16/(9*x) + (16*x)/9)*H(0, 1, x) + (-32/9 + 32/(9*x) + (16*x)/9)*      H(1, 0, x) + (-64/9 + 64/(9*x) + (32*x)/9)*H(1, 1, x)) +    (-8/9 + (4*x)/9)*H(0, 0, 0, x) + (-32/9 + 16/(9*x) + (16*x)/9)*    H(0, 0, 1, x) + (-16/3 + 32/(9*x) + (8*x)/3)*H(0, 1, 0, x) +    (-32/3 + 64/(9*x) + (16*x)/3)*H(0, 1, 1, x) +    (-32/9 + 32/(9*x) + (16*x)/9)*H(1, 0, 0, x) +    (-32/3 + 32/(3*x) + (16*x)/3)*H(1, 0, 1, x) +    (-32/3 + 32/(3*x) + (16*x)/3)*H(1, 1, 0, x) +    (-64/3 + 64/(3*x) + (32*x)/3)*H(1, 1, 1, x) + (32*Zeta(3))/9 -    (16*Zeta(3))/(9*x) - (16*x*Zeta(3))/9) +  e^2*(-109/9 + (217*Pi^2)/54 - (16*Pi^4)/405 + 79/(12*x) - (71*Pi^2)/(54*x) +    (22*Pi^4)/(405*x) + (223*x)/36 - (44*Pi^2*x)/27 + (8*Pi^4*x)/405 +    L^3*(-4/27 + x/27 + (-4/27 + (2*x)/27)*H(0, x) +      (-8/27 + 8/(27*x) + (4*x)/27)*H(1, x)) +    (-74/9 + (14*Pi^2)/27 + 10/(9*x) - (8*Pi^2)/(27*x) + (35*x)/9 -      (7*Pi^2*x)/27)*H(0, 0, x) + (-76/3 + (56*Pi^2)/27 + 76/(9*x) -      (44*Pi^2)/(27*x) + (94*x)/9 - (28*Pi^2*x)/27)*H(0, 1, x) +    (-68/3 + (40*Pi^2)/27 + 44/(3*x) - (40*Pi^2)/(27*x) + 8*x -      (20*Pi^2*x)/27)*H(1, 0, x) + (-136/3 + (112*Pi^2)/27 + 88/(3*x) -      (112*Pi^2)/(27*x) + 16*x - (56*Pi^2*x)/27)*H(1, 1, x) +    L^2*(-11/9 + (8*Pi^2)/27 + 5/(9*x) - (4*Pi^2)/(27*x) + (2*x)/3 -      (4*Pi^2*x)/27 + (-16/9 + (2*x)/3)*H(0, x) + (-28/9 + 14/(9*x) + (8*x)/9)*      H(1, x) + (-4/9 + (2*x)/9)*H(0, 0, x) + (-16/9 + 8/(9*x) + (8*x)/9)*      H(0, 1, x) + (-16/9 + 16/(9*x) + (8*x)/9)*H(1, 0, x) +      (-32/9 + 32/(9*x) + (16*x)/9)*H(1, 1, x)) +    (-32/9 + (4*x)/3)*H(0, 0, 0, x) + (-104/9 + 28/(9*x) + 4*x)*    H(0, 0, 1, x) + (-16 + 56/(9*x) + (16*x)/3)*H(0, 1, 0, x) +    (-32 + 112/(9*x) + (32*x)/3)*H(0, 1, 1, x) + (-32/3 + 56/(9*x) + (28*x)/9)*    H(1, 0, 0, x) + (-272/9 + 56/(3*x) + (80*x)/9)*H(1, 0, 1, x) +    (-272/9 + 56/(3*x) + (80*x)/9)*H(1, 1, 0, x) +    (-544/9 + 112/(3*x) + (160*x)/9)*H(1, 1, 1, x) +    (-8/9 + (4*x)/9)*H(0, 0, 0, 0, x) + (-32/9 + 16/(9*x) + (16*x)/9)*    H(0, 0, 0, 1, x) + (-16/3 + 32/(9*x) + (8*x)/3)*H(0, 0, 1, 0, x) +    (-32/3 + 64/(9*x) + (16*x)/3)*H(0, 0, 1, 1, x) +    (-16/3 + 32/(9*x) + (8*x)/3)*H(0, 1, 0, 0, x) +    (-128/9 + 32/(3*x) + (64*x)/9)*H(0, 1, 0, 1, x) +    (-128/9 + 32/(3*x) + (64*x)/9)*H(0, 1, 1, 0, x) +    (-256/9 + 64/(3*x) + (128*x)/9)*H(0, 1, 1, 1, x) +    (-32/9 + 32/(9*x) + (16*x)/9)*H(1, 0, 0, 0, x) +    (-32/3 + 32/(3*x) + (16*x)/3)*H(1, 0, 0, 1, x) +    (-128/9 + 128/(9*x) + (64*x)/9)*H(1, 0, 1, 0, x) +    (-256/9 + 256/(9*x) + (128*x)/9)*H(1, 0, 1, 1, x) +    (-32/3 + 32/(3*x) + (16*x)/3)*H(1, 1, 0, 0, x) +    (-256/9 + 256/(9*x) + (128*x)/9)*H(1, 1, 0, 1, x) +    (-256/9 + 256/(9*x) + (128*x)/9)*H(1, 1, 1, 0, x) +    (-512/9 + 512/(9*x) + (256*x)/9)*H(1, 1, 1, 1, x) + (320*Zeta(3))/27 -    (28*Zeta(3))/(9*x) - (110*x*Zeta(3))/27 +    H(1, x)*(-28 + (122*Pi^2)/27 + 149/(9*x) - (77*Pi^2)/(27*x) + (95*x)/9 -      (4*Pi^2*x)/3 + (304*Zeta(3))/27 - (304*Zeta(3))/(27*x) -      (152*x*Zeta(3))/27) + H(0, x)*(-154/9 + (44*Pi^2)/27 + 53/(18*x) -      (14*Pi^2)/(27*x) + (71*x)/9 - (5*Pi^2*x)/9 + (104*Zeta(3))/27 -      (16*Zeta(3))/(9*x) - (52*x*Zeta(3))/27) +    L*(-6 + (50*Pi^2)/27 + 53/(18*x) - (14*Pi^2)/(27*x) + (55*x)/18 -      (35*Pi^2*x)/54 + (-74/9 + (14*Pi^2)/27 + 10/(9*x) - (8*Pi^2)/(27*x) +        (35*x)/9 - (7*Pi^2*x)/27)*H(0, x) +      (-124/9 + (44*Pi^2)/27 + 76/(9*x) - (44*Pi^2)/(27*x) + (16*x)/3 -        (22*Pi^2*x)/27)*H(1, x) + (-32/9 + (4*x)/3)*H(0, 0, x) +      (-104/9 + 28/(9*x) + 4*x)*H(0, 1, x) + (-32/3 + 56/(9*x) + (28*x)/9)*      H(1, 0, x) + (-64/3 + 112/(9*x) + (56*x)/9)*H(1, 1, x) +      (-8/9 + (4*x)/9)*H(0, 0, 0, x) + (-32/9 + 16/(9*x) + (16*x)/9)*      H(0, 0, 1, x) + (-16/3 + 32/(9*x) + (8*x)/3)*H(0, 1, 0, x) +      (-32/3 + 64/(9*x) + (16*x)/3)*H(0, 1, 1, x) +      (-32/9 + 32/(9*x) + (16*x)/9)*H(1, 0, 0, x) +      (-32/3 + 32/(3*x) + (16*x)/3)*H(1, 0, 1, x) +      (-32/3 + 32/(3*x) + (16*x)/3)*H(1, 1, 0, x) +      (-64/3 + 64/(3*x) + (32*x)/3)*H(1, 1, 1, x) + (32*Zeta(3))/9 -      (16*Zeta(3))/(9*x) - (16*x*Zeta(3))/9));

 pqq0sigma2qQ:=-376/27 + (536*Pi^2)/81 + (32*Pi^4)/135 + 157/(9*x) - (92*Pi^2)/(27*x) +  (32*Pi^4)/(405*x) - (95*x)/27 + (268*Pi^2*x)/81 + (8*Pi^4*x)/135 +  (-880/27 + (128*Pi^2)/27 + 136/(3*x) - (64*Pi^2)/(9*x) - (344*x)/27 +    (64*Pi^2*x)/27)*H(1, x) + (-176/9 - (32*Pi^2)/27 + 80/(27*x) -    (64*Pi^2)/(81*x) - (308*x)/27 - (8*Pi^2*x)/27)*H(0, 0, x) +  (-1088/27 - (128*Pi^2)/27 + 632/(27*x) - (128*Pi^2)/(27*x) - (200*x)/9 -    (32*Pi^2*x)/27)*H(0, 1, x) + L^2*(-8/27 - (32*Pi^2)/81 + 40/(27*x) -    (32*Pi^2)/(81*x) - (32*x)/27 - (8*Pi^2*x)/81 +    (-16/9 - (20*x)/27)*H(0, x) + (-64/27 + 32/(9*x) - (32*x)/27)*H(1, x) +    (32/27 + (8*x)/27)*H(0, 0, x) + (64/27 + 64/(27*x) + (16*x)/27)*    H(0, 1, x)) + (-208/9 + 352/(9*x) - 16*x)*H(1, 0, x) +  (-1216/27 + 1952/(27*x) - (736*x)/27)*H(1, 1, x) +  (-160/27 - (40*x)/27)*H(0, 0, 0, x) + (-448/27 + 64/(9*x) - (160*x)/27)*  H(0, 0, 1, x) + (-544/27 + 128/(9*x) - (280*x)/27)*H(0, 1, 0, x) +  (-896/27 + 256/(9*x) - (160*x)/9)*H(0, 1, 1, x) +  (-128/9 + 64/(3*x) - (64*x)/9)*H(1, 0, 0, x) +  (-896/27 + 448/(9*x) - (448*x)/27)*H(1, 0, 1, x) +  (-896/27 + 448/(9*x) - (448*x)/27)*H(1, 1, 0, x) +  (-512/9 + 256/(3*x) - (256*x)/9)*H(1, 1, 1, x) +  (64/27 + (16*x)/27)*H(0, 0, 0, 0, x) + (256/27 + 128/(27*x) + (64*x)/27)*  H(0, 0, 0, 1, x) + (448/27 + 256/(27*x) + (112*x)/27)*H(0, 0, 1, 0, x) +  (256/9 + 512/(27*x) + (64*x)/9)*H(0, 0, 1, 1, x) +  (128/9 + 128/(9*x) + (32*x)/9)*H(0, 1, 0, 0, x) +  (896/27 + 896/(27*x) + (224*x)/27)*H(0, 1, 0, 1, x) +  (896/27 + 896/(27*x) + (224*x)/27)*H(0, 1, 1, 0, x) +  (512/9 + 512/(9*x) + (128*x)/9)*H(0, 1, 1, 1, x) + (256*Zeta(3))/27 -  (64*Zeta(3))/(9*x) + (80*x*Zeta(3))/27 +  L*(-64/27 + (160*Pi^2)/81 + 64/(9*x) - (32*Pi^2)/(27*x) - (128*x)/27 +    (80*Pi^2*x)/81 + (-368/27 - (128*Pi^2)/81 + 80/(27*x) - (64*Pi^2)/(81*x) -      (184*x)/27 - (32*Pi^2*x)/81)*H(0, x) +    (-320/27 + 568/(27*x) - (248*x)/27)*H(1, x) +    (-32/9 - (16*x)/9)*H(0, 0, x) + (-320/27 + 64/(9*x) - (160*x)/27)*    H(0, 1, x) + (-256/27 + 128/(9*x) - (128*x)/27)*H(1, 0, x) +    (-512/27 + 256/(9*x) - (256*x)/27)*H(1, 1, x) +    (64/27 + (16*x)/27)*H(0, 0, 0, x) + (256/27 + 128/(27*x) + (64*x)/27)*    H(0, 0, 1, x) + (256/27 + 256/(27*x) + (64*x)/27)*H(0, 1, 0, x) +    (512/27 + 512/(27*x) + (128*x)/27)*H(0, 1, 1, x) - (256*Zeta(3))/27 -    (128*Zeta(3))/(27*x) - (64*x*Zeta(3))/27) +  H(0, x)*(-296/9 + (176*Pi^2)/81 + 64/(9*x) - (32*Pi^2)/(27*x) - (106*x)/9 +    (20*Pi^2*x)/27 - (128*Zeta(3))/27 - (128*Zeta(3))/(27*x) -    (32*x*Zeta(3))/27) + e*(-278/3 + (4640*Pi^2)/81 - (376*Pi^4)/1215 +    3218/(27*x) - (1798*Pi^2)/(81*x) + (8*Pi^4)/(15*x) - (716*x)/27 +    (1444*Pi^2*x)/81 - (56*Pi^4*x)/405 +    L^3*(-8/27 - (32*Pi^2)/81 + 40/(27*x) - (32*Pi^2)/(81*x) - (32*x)/27 -      (8*Pi^2*x)/81 + (-16/9 - (20*x)/27)*H(0, x) +      (-64/27 + 32/(9*x) - (32*x)/27)*H(1, x) + (32/27 + (8*x)/27)*      H(0, 0, x) + (64/27 + 64/(27*x) + (16*x)/27)*H(0, 1, x)) +    (-592/3 + (1280*Pi^2)/81 + 7592/(27*x) - (640*Pi^2)/(27*x) - (2264*x)/27 +      (640*Pi^2*x)/81)*H(1, 0, x) + (-384 + (2944*Pi^2)/81 + 528/x -      (1472*Pi^2)/(27*x) - 144*x + (1472*Pi^2*x)/81)*H(1, 1, x) +    (-592/9 - (304*Pi^2)/81 + 80/(9*x) - (64*Pi^2)/(27*x) - (980*x)/27 -      (76*Pi^2*x)/81)*H(0, 0, 0, x) +    (-1472/9 - (1472*Pi^2)/81 + 2024/(27*x) - (1120*Pi^2)/(81*x) - (832*x)/9 -      (368*Pi^2*x)/81)*H(0, 0, 1, x) +    (-608/3 - (1280*Pi^2)/81 + 3728/(27*x) - (1280*Pi^2)/(81*x) -      (2936*x)/27 - (320*Pi^2*x)/81)*H(0, 1, 0, x) +    (-9280/27 - (2944*Pi^2)/81 + 7136/(27*x) - (2944*Pi^2)/(81*x) -      (5056*x)/27 - (736*Pi^2*x)/81)*H(0, 1, 1, x) +    (-944/9 + 1520/(9*x) - 64*x)*H(1, 0, 0, x) +    (-256 + 10784/(27*x) - (3872*x)/27)*H(1, 0, 1, x) +    (-256 + 10784/(27*x) - (3872*x)/27)*H(1, 1, 0, x) +    (-4096/9 + 6304/(9*x) - (736*x)/3)*H(1, 1, 1, x) +    (-416/27 - (104*x)/27)*H(0, 0, 0, 0, x) +    (-448/9 + 704/(27*x) - (128*x)/9)*H(0, 0, 0, 1, x) +    (-1600/27 + 1408/(27*x) - (688*x)/27)*H(0, 0, 1, 0, x) +    (-2944/27 + 2816/(27*x) - (1216*x)/27)*H(0, 0, 1, 1, x) +    (-1504/27 + 640/(9*x) - (904*x)/27)*H(0, 1, 0, 0, x) +    (-3200/27 + 4736/(27*x) - (224*x)/3)*H(0, 1, 0, 1, x) +    (-3200/27 + 4736/(27*x) - (224*x)/3)*H(0, 1, 1, 0, x) +    (-1792/9 + 2816/(9*x) - 128*x)*H(0, 1, 1, 1, x) +    (-128/3 + 64/x - (64*x)/3)*H(1, 0, 0, 0, x) +    (-3200/27 + 1600/(9*x) - (1600*x)/27)*H(1, 0, 0, 1, x) +    (-4096/27 + 2048/(9*x) - (2048*x)/27)*H(1, 0, 1, 0, x) +    (-7168/27 + 3584/(9*x) - (3584*x)/27)*H(1, 0, 1, 1, x) +    (-3200/27 + 1600/(9*x) - (1600*x)/27)*H(1, 1, 0, 0, x) +    (-7168/27 + 3584/(9*x) - (3584*x)/27)*H(1, 1, 0, 1, x) +    (-7168/27 + 3584/(9*x) - (3584*x)/27)*H(1, 1, 1, 0, x) +    (-4096/9 + 2048/(3*x) - (2048*x)/9)*H(1, 1, 1, 1, x) +    (64/9 + (16*x)/9)*H(0, 0, 0, 0, 0, x) + (256/9 + 128/(9*x) + (64*x)/9)*    H(0, 0, 0, 0, 1, x) + (1280/27 + 256/(9*x) + (320*x)/27)*    H(0, 0, 0, 1, 0, x) + (256/3 + 512/(9*x) + (64*x)/3)*    H(0, 0, 0, 1, 1, x) + (1600/27 + 1024/(27*x) + (400*x)/27)*    H(0, 0, 1, 0, 0, x) + (3584/27 + 2560/(27*x) + (896*x)/27)*    H(0, 0, 1, 0, 1, x) + (3584/27 + 2560/(27*x) + (896*x)/27)*    H(0, 0, 1, 1, 0, x) + (2048/9 + 512/(3*x) + (512*x)/9)*    H(0, 0, 1, 1, 1, x) + (128/3 + 128/(3*x) + (32*x)/3)*    H(0, 1, 0, 0, 0, x) + (3200/27 + 3200/(27*x) + (800*x)/27)*    H(0, 1, 0, 0, 1, x) + (4096/27 + 4096/(27*x) + (1024*x)/27)*    H(0, 1, 0, 1, 0, x) + (7168/27 + 7168/(27*x) + (1792*x)/27)*    H(0, 1, 0, 1, 1, x) + (3200/27 + 3200/(27*x) + (800*x)/27)*    H(0, 1, 1, 0, 0, x) + (7168/27 + 7168/(27*x) + (1792*x)/27)*    H(0, 1, 1, 0, 1, x) + (7168/27 + 7168/(27*x) + (1792*x)/27)*    H(0, 1, 1, 1, 0, x) + (4096/9 + 4096/(9*x) + (1024*x)/9)*    H(0, 1, 1, 1, 1, x) + (2768*Zeta(3))/27 + (128*Pi^2*Zeta(3))/27 -    (1784*Zeta(3))/(27*x) + (416*Pi^2*Zeta(3))/(81*x) + (1744*x*Zeta(3))/27 +    (32*Pi^2*x*Zeta(3))/27 + H(0, 1, x)*(-3152/9 + (1264*Pi^2)/81 +      4156/(27*x) - (688*Pi^2)/(27*x) - (3272*x)/27 + (824*Pi^2*x)/81 -      (256*Zeta(3))/3 - (256*Zeta(3))/(3*x) - (64*x*Zeta(3))/3) +    H(0, 0, x)*(-4360/27 + (584*Pi^2)/81 + 656/(27*x) - (352*Pi^2)/(81*x) -      (1700*x)/27 + (140*Pi^2*x)/81 - (64*Zeta(3))/3 - (128*Zeta(3))/(9*x) -      (16*x*Zeta(3))/3) + L^2*(-104/27 + (208*Pi^2)/81 + 328/(27*x) -      (176*Pi^2)/(81*x) - (224*x)/27 + (112*Pi^2*x)/81 +      (-200/9 - (64*Pi^2)/27 + 40/(9*x) - (32*Pi^2)/(27*x) - (296*x)/27 -        (16*Pi^2*x)/27)*H(0, x) + (-544/27 + 316/(9*x) - (404*x)/27)*H(1, x) +      (-112/27 - (64*x)/27)*H(0, 0, x) + (-416/27 + 352/(27*x) - (224*x)/27)*      H(0, 1, x) + (-128/9 + 64/(3*x) - (64*x)/9)*H(1, 0, x) +      (-256/9 + 128/(3*x) - (128*x)/9)*H(1, 1, x) +      (32/9 + (8*x)/9)*H(0, 0, 0, x) + (128/9 + 64/(9*x) + (32*x)/9)*      H(0, 0, 1, x) + (128/9 + 128/(9*x) + (32*x)/9)*H(0, 1, 0, x) +      (256/9 + 256/(9*x) + (64*x)/9)*H(0, 1, 1, x) - (128*Zeta(3))/9 -      (64*Zeta(3))/(9*x) - (32*x*Zeta(3))/9) +    H(0, x)*(-632/3 + (1700*Pi^2)/81 + (352*Pi^4)/1215 + 1565/(27*x) -      (304*Pi^2)/(27*x) + (368*Pi^4)/(1215*x) - (1511*x)/27 +      (998*Pi^2*x)/81 + (88*Pi^4*x)/1215 + (1184*Zeta(3))/27 -      (704*Zeta(3))/(27*x) + (88*x*Zeta(3))/9) +    H(1, x)*(-6064/27 + (2992*Pi^2)/81 + 7810/(27*x) - (4586*Pi^2)/(81*x) -      (194*x)/3 + (1594*Pi^2*x)/81 + (256*Zeta(3))/3 - (128*Zeta(3))/x +      (128*x*Zeta(3))/3) + L*(-980/27 + (580*Pi^2)/27 + (848*Pi^4)/1215 +      1565/(27*x) - (304*Pi^2)/(27*x) + (368*Pi^4)/(1215*x) - (65*x)/3 +      (848*Pi^2*x)/81 + (212*Pi^4*x)/1215 +      (-2800/27 + (1120*Pi^2)/81 + 4220/(27*x) - (560*Pi^2)/(27*x) -        (1420*x)/27 + (560*Pi^2*x)/81)*H(1, x) +      (-1520/27 - (304*Pi^2)/81 + 80/(9*x) - (64*Pi^2)/(27*x) - (284*x)/9 -        (76*Pi^2*x)/81)*H(0, 0, x) + (-3520/27 - (1120*Pi^2)/81 +        2024/(27*x) - (1120*Pi^2)/(81*x) - (1856*x)/27 - (280*Pi^2*x)/81)*      H(0, 1, x) + (-704/9 + 3472/(27*x) - (1360*x)/27)*H(1, 0, x) +      (-4160/27 + 736/(3*x) - (2464*x)/27)*H(1, 1, x) +      (-352/27 - (112*x)/27)*H(0, 0, 0, x) + (-320/9 + 704/(27*x) - 16*x)*      H(0, 0, 1, x) + (-1280/27 + 1408/(27*x) - (736*x)/27)*H(0, 1, 0, x) +      (-2176/27 + 2816/(27*x) - (1312*x)/27)*H(0, 1, 1, x) +      (-1024/27 + 512/(9*x) - (512*x)/27)*H(1, 0, 0, x) +      (-2560/27 + 1280/(9*x) - (1280*x)/27)*H(1, 0, 1, x) +      (-2560/27 + 1280/(9*x) - (1280*x)/27)*H(1, 1, 0, x) +      (-512/3 + 256/x - (256*x)/3)*H(1, 1, 1, x) +      (64/9 + (16*x)/9)*H(0, 0, 0, 0, x) + (256/9 + 128/(9*x) + (64*x)/9)*      H(0, 0, 0, 1, x) + (1280/27 + 256/(9*x) + (320*x)/27)*      H(0, 0, 1, 0, x) + (256/3 + 512/(9*x) + (64*x)/3)*H(0, 0, 1, 1, x) +      (1024/27 + 1024/(27*x) + (256*x)/27)*H(0, 1, 0, 0, x) +      (2560/27 + 2560/(27*x) + (640*x)/27)*H(0, 1, 0, 1, x) +      (2560/27 + 2560/(27*x) + (640*x)/27)*H(0, 1, 1, 0, x) +      (512/3 + 512/(3*x) + (128*x)/3)*H(0, 1, 1, 1, x) + (64*Zeta(3))/3 -      (704*Zeta(3))/(27*x) + (272*x*Zeta(3))/27 +      H(0, x)*(-2968/27 + (40*Pi^2)/9 + 656/(27*x) - (352*Pi^2)/(81*x) -        (1178*x)/27 + (166*Pi^2*x)/81 - (512*Zeta(3))/27 -        (128*Zeta(3))/(9*x) - (128*x*Zeta(3))/27)) - (640*Zeta(5))/27 -    (128*Zeta(5))/(9*x) - (160*x*Zeta(5))/27);

 pqq0sigma2qg:=-51734/729 + (3233*Pi^2)/81 + (557*Pi^4)/405 + 42983/(486*x) -  (11606*Pi^2)/(729*x) + (44*Pi^4)/(1215*x) - (36509*x)/1458 +  (115*Pi^2*x)/9 + (391*Pi^4*x)/810 + (1046*x^2)/243 + (224*Pi^2*x^2)/81 +  ((16*Pi^2)/3 + (16*Pi^2)/(3*x) + (8*Pi^2*x)/3)*H(-1, -1, x) +  (496/81 - (16*Pi^2)/3 + 10/(3*x) - (16*Pi^2)/(3*x) + (307*x)/81 -    (8*Pi^2*x)/3)*H(-1, 0, x) + ((-8*Pi^2)/3 - (4*Pi^2)/(3*x) - (4*Pi^2*x)/3)*  H(0, -1, x) + (-3391/27 - (424*Pi^2)/81 + 10/x - (8*Pi^2)/(3*x) -    (3626*x)/81 - (418*Pi^2*x)/81 - (2464*x^2)/243)*H(0, 0, x) +  (-6890/27 - (706*Pi^2)/81 + 28882/(243*x) - (1672*Pi^2)/(81*x) -    (5846*x)/81 - (1591*Pi^2*x)/81 - (448*x^2)/27)*H(0, 1, x) +  (-11480/81 + (664*Pi^2)/81 + 52220/(243*x) - (664*Pi^2)/(81*x) -    (4096*x)/81 - (332*Pi^2*x)/81 - (1568*x^2)/243)*H(1, 0, x) +  (-2524/9 + (1904*Pi^2)/81 + 99625/(243*x) - (1904*Pi^2)/(81*x) -    (1457*x)/18 - (952*Pi^2*x)/81 - (3136*x^2)/243)*H(1, 1, x) +  L^2*(-86/27 - (38*Pi^2)/81 + 5/x - (4*Pi^2)/(3*x) - (179*x)/54 -    (143*Pi^2*x)/81 + (-464/27 + (14*x)/27 - (8*x^2)/3)*H(0, x) +    (-704/27 + 230/(9*x) + (47*x)/27 - (8*x^2)/3)*H(1, x) +    NF*(4/27 - x/27 + (4/27 - (2*x)/27)*H(0, x) + (8/27 - 8/(27*x) - (4*x)/27)*      H(1, x)) + (100/27 + (112*x)/27)*H(0, 0, x) +    (76/27 + 8/x + (286*x)/27)*H(0, 1, x) +    (-248/27 + 248/(27*x) + (124*x)/27)*H(1, 0, x) +    (-496/27 + 496/(27*x) + (248*x)/27)*H(1, 1, x)) +  (-440/27 - 664/(81*x) - (80*x)/27 - (16*x^2)/81)*H(-1, -1, 0, x) +  (512/27 + 664/(81*x) + (98*x)/27 + (16*x^2)/81)*H(-1, 0, 0, x) +  (440/27 + 664/(81*x) + (80*x)/27 + (16*x^2)/81)*H(-1, 0, 1, x) +  (256/27 + (76*x)/27 + (16*x^2)/81)*H(0, -1, 0, x) +  (-1762/27 + (13*x)/3 - (904*x^2)/81)*H(0, 0, 0, x) +  (-4580/27 + 124/(3*x) + (58*x)/3 - (2504*x^2)/81)*H(0, 0, 1, x) +  (-5524/27 + 740/(9*x) + (61*x)/9 - (968*x^2)/27)*H(0, 1, 0, x) +  (-9376/27 + 1480/(9*x) + (178*x)/9 - (4928*x^2)/81)*H(0, 1, 1, x) +  (-1244/9 + 11870/(81*x) - 5*x - (1304*x^2)/81)*H(1, 0, 0, x) +  (-8816/27 + 27422/(81*x) - (25*x)/3 - (3032*x^2)/81)*H(1, 0, 1, x) +  (-8780/27 + 27422/(81*x) - (26*x)/3 - (3032*x^2)/81)*H(1, 1, 0, x) +  (-15136/27 + 576/x - (299*x)/27 - 64*x^2)*H(1, 1, 1, x) +  (64/3 + 64/(3*x) + (32*x)/3)*H(-1, -1, -1, 0, x) +  (-80/3 - 80/(3*x) - (40*x)/3)*H(-1, -1, 0, 0, x) +  (-64/3 - 64/(3*x) - (32*x)/3)*H(-1, -1, 0, 1, x) +  (-32/3 - 32/(3*x) - (16*x)/3)*H(-1, 0, -1, 0, x) +  (16 + 16/x + 8*x)*H(-1, 0, 0, 0, x) + (80/3 + 80/(3*x) + (40*x)/3)*  H(-1, 0, 0, 1, x) + (32/3 + 32/(3*x) + (16*x)/3)*H(-1, 0, 1, 0, x) +  (64/3 + 64/(3*x) + (32*x)/3)*H(-1, 0, 1, 1, x) +  (-32/3 - 16/(3*x) - (16*x)/3)*H(0, -1, -1, 0, x) +  (40/3 + 16/(3*x) + (20*x)/3)*H(0, -1, 0, 0, x) +  (32/3 + 16/(3*x) + (16*x)/3)*H(0, -1, 0, 1, x) +  (8/3 + (4*x)/3)*H(0, 0, -1, 0, x) + (284/27 + (290*x)/27)*H(0, 0, 0, 0, x) +  (904/27 + 16/x + (1204*x)/27)*H(0, 0, 0, 1, x) +  (1136/27 + 1216/(27*x) + (2024*x)/27)*H(0, 0, 1, 0, x) +  (1724/27 + 2432/(27*x) + (3602*x)/27)*H(0, 0, 1, 1, x) +  (500/27 + 1712/(27*x) + (1766*x)/27)*H(0, 1, 0, 0, x) +  (244/9 + 4280/(27*x) + (1414*x)/9)*H(0, 1, 0, 1, x) +  (256/9 + 4280/(27*x) + (1408*x)/9)*H(0, 1, 1, 0, x) +  (812/27 + 856/(3*x) + (7370*x)/27)*H(0, 1, 1, 1, x) +  (-856/27 + 856/(27*x) + (428*x)/27)*H(1, 0, 0, 0, x) +  (-2768/27 + 2768/(27*x) + (1384*x)/27)*H(1, 0, 0, 1, x) +  (-3752/27 + 3752/(27*x) + (1876*x)/27)*H(1, 0, 1, 0, x) +  (-6760/27 + 6760/(27*x) + (3380*x)/27)*H(1, 0, 1, 1, x) +  (-2696/27 + 2696/(27*x) + (1348*x)/27)*H(1, 1, 0, 0, x) +  (-6688/27 + 6688/(27*x) + (3344*x)/27)*H(1, 1, 0, 1, x) +  (-6616/27 + 6616/(27*x) + (3308*x)/27)*H(1, 1, 1, 0, x) +  (-11744/27 + 11744/(27*x) + (5872*x)/27)*H(1, 1, 1, 1, x) +  (3296*Zeta(3))/27 - (124*Zeta(3))/(3*x) - (604*x*Zeta(3))/27 +  (1648*x^2*Zeta(3))/81 + H(1, x)*(-39439/243 + (3106*Pi^2)/81 +    155642/(729*x) - (407*Pi^2)/(9*x) - (25885*x)/486 + (47*Pi^2*x)/18 -    (3794*x^2)/729 + (16*Pi^2*x^2)/3 + (2140*Zeta(3))/27 -    (2140*Zeta(3))/(27*x) - (1070*x*Zeta(3))/27) +  L*(-4150/243 + (1588*Pi^2)/81 + 209/(6*x) - (62*Pi^2)/(9*x) -    (11521*x)/486 - (31*Pi^2*x)/27 - (40*x^2)/81 + (832*Pi^2*x^2)/243 +    ((-4*Pi^2)/3 - (4*Pi^2)/(3*x) - (2*Pi^2*x)/3)*H(-1, x) +    (-2020/27 - (512*Pi^2)/81 + 10/x - (8*Pi^2)/(3*x) - (176*x)/9 -      (446*Pi^2*x)/81 - (784*x^2)/243)*H(0, x) +    (-2302/27 + (844*Pi^2)/81 + 29062/(243*x) - (844*Pi^2)/(81*x) -      (599*x)/27 - (422*Pi^2*x)/81 - (784*x^2)/243)*H(1, x) +    (8/3 + (2*x)/3)*H(-1, 0, x) + (-1312/27 + (130*x)/27 - (800*x^2)/81)*    H(0, 0, x) + (-3464/27 + 124/(3*x) + (92*x)/9 - (1664*x^2)/81)*    H(0, 1, x) + (-2888/27 + 916/(9*x) + (98*x)/27 - (32*x^2)/3)*H(1, 0, x) +    (-5672/27 + 1832/(9*x) + (170*x)/27 - (64*x^2)/3)*H(1, 1, x) +    NF*(94/81 - (4*Pi^2)/27 - 10/(27*x) + (8*Pi^2)/(81*x) - (34*x)/81 +      (2*Pi^2*x)/27 + (88/81 - (44*x)/81)*H(0, x) +      (176/81 - 116/(81*x) - (82*x)/81)*H(1, x) + (8/27 - (4*x)/27)*      H(0, 0, x) + (8/9 - 16/(27*x) - (4*x)/9)*H(0, 1, x) +      (16/27 - 16/(27*x) - (8*x)/27)*H(1, 0, x) +      (32/27 - 32/(27*x) - (16*x)/27)*H(1, 1, x)) +    (-16/3 - 16/(3*x) - (8*x)/3)*H(-1, -1, 0, x) +    (16/3 + 16/(3*x) + (8*x)/3)*H(-1, 0, 0, x) + (16/3 + 16/(3*x) + (8*x)/3)*    H(-1, 0, 1, x) + (8/3 + (4*x)/3)*H(0, -1, 0, x) +    (256/27 + (268*x)/27)*H(0, 0, 0, x) + (736/27 + 16/x + (1072*x)/27)*    H(0, 0, 1, x) + (8/9 + 1216/(27*x) + (428*x)/9)*H(0, 1, 0, x) +    (152/27 + 2432/(27*x) + (2516*x)/27)*H(0, 1, 1, x) +    (-848/27 + 848/(27*x) + (424*x)/27)*H(1, 0, 0, x) +    (-2336/27 + 2336/(27*x) + (1168*x)/27)*H(1, 0, 1, x) +    (-2336/27 + 2336/(27*x) + (1168*x)/27)*H(1, 1, 0, x) +    (-496/3 + 496/(3*x) + (248*x)/3)*H(1, 1, 1, x) - (244*Zeta(3))/9 -    (16*Zeta(3))/x - (322*x*Zeta(3))/9) +  H(0, x)*(-73351/486 + (506*Pi^2)/27 + 209/(6*x) - (62*Pi^2)/(9*x) -    (27197*x)/486 - (145*Pi^2*x)/81 - (5414*x^2)/729 + (1036*Pi^2*x^2)/243 -    (244*Zeta(3))/27 - (16*Zeta(3))/x - (760*x*Zeta(3))/27) +  H(-1, x)*((-110*Pi^2)/27 - (166*Pi^2)/(81*x) - (20*Pi^2*x)/27 -    (4*Pi^2*x^2)/81 - (116*Zeta(3))/3 - (116*Zeta(3))/(3*x) -    (58*x*Zeta(3))/3) + NF*(640/243 - (112*Pi^2)/243 - 199/(162*x) +    (58*Pi^2)/(243*x) - (605*x)/486 + (62*Pi^2*x)/243 +    (646/243 - (8*Pi^2)/81 - 10/(27*x) + (8*Pi^2)/(81*x) - (329*x)/243 +      (4*Pi^2*x)/81)*H(0, x) + (1196/243 - (4*Pi^2)/81 - 620/(243*x) +      (4*Pi^2)/(81*x) - (466*x)/243 + (2*Pi^2*x)/81)*H(1, x) +    (88/81 - (44*x)/81)*H(0, 0, x) + (248/81 - 116/(81*x) - (130*x)/81)*    H(0, 1, x) + (8/3 - 52/(27*x) - (38*x)/27)*H(1, 0, x) +    (44/9 - 104/(27*x) - (73*x)/27)*H(1, 1, x) +    (8/27 - (4*x)/27)*H(0, 0, 0, x) + (8/9 - 16/(27*x) - (4*x)/9)*    H(0, 0, 1, x) + (8/9 - 16/(27*x) - (4*x)/9)*H(0, 1, 0, x) +    (4/3 - 32/(27*x) - (2*x)/3)*H(0, 1, 1, x) + (16/27 - 16/(27*x) - (8*x)/27)*    H(1, 0, 0, x) + (8/9 - 8/(9*x) - (4*x)/9)*H(1, 0, 1, x) +    (8/9 - 8/(9*x) - (4*x)/9)*H(1, 1, 0, x) + (8/9 - 8/(9*x) - (4*x)/9)*    H(1, 1, 1, x) - (4*Zeta(3))/9 + (16*Zeta(3))/(27*x) + (2*x*Zeta(3))/9) +  e*(-1198055/2916 + (197477*Pi^2)/729 - (8029*Pi^4)/2430 + 3381347/(5832*x) -    (1758823*Pi^2)/(17496*x) + (2465*Pi^4)/(1458*x) - (124183*x)/648 +    (531113*Pi^2*x)/5832 + (2251*Pi^4*x)/972 + (31897*x^2)/2916 +    (46837*Pi^2*x^2)/2187 - (1346*Pi^4*x^2)/1215 +    L^3*(-86/27 - (38*Pi^2)/81 + 5/x - (4*Pi^2)/(3*x) - (179*x)/54 -      (143*Pi^2*x)/81 + (-464/27 + (14*x)/27 - (8*x^2)/3)*H(0, x) +      (-704/27 + 230/(9*x) + (47*x)/27 - (8*x^2)/3)*H(1, x) +      NF*(4/27 - x/27 + (4/27 - (2*x)/27)*H(0, x) +        (8/27 - 8/(27*x) - (4*x)/27)*H(1, x)) + (100/27 + (112*x)/27)*      H(0, 0, x) + (76/27 + 8/x + (286*x)/27)*H(0, 1, x) +      (-248/27 + 248/(27*x) + (124*x)/27)*H(1, 0, x) +      (-496/27 + 496/(27*x) + (248*x)/27)*H(1, 1, x)) +    (-32*Pi^2 - (32*Pi^2)/x - 16*Pi^2*x)*H(-1, -1, -1, x) +    (-6872/81 + (100*Pi^2)/3 - 13216/(243*x) + (100*Pi^2)/(3*x) -      (2420*x)/81 + (50*Pi^2*x)/3 - (184*x^2)/243)*H(-1, -1, 0, x) +    (16*Pi^2 + (16*Pi^2)/x + 8*Pi^2*x)*H(-1, 0, -1, x) +    (8080/81 - 20*Pi^2 + 14836/(243*x) - (20*Pi^2)/x + (3088*x)/81 -      10*Pi^2*x + (184*x^2)/243)*H(-1, 0, 0, x) +    (6872/81 - (92*Pi^2)/9 + 13216/(243*x) - (92*Pi^2)/(9*x) + (2420*x)/81 -      (46*Pi^2*x)/9 + (184*x^2)/243)*H(-1, 0, 1, x) +    (16*Pi^2 + (32*Pi^2)/(3*x) + 8*Pi^2*x)*H(0, -1, -1, x) +    (4300/81 - (50*Pi^2)/3 + 20/(3*x) - (32*Pi^2)/(3*x) + (1750*x)/81 -      (25*Pi^2*x)/3 + (184*x^2)/243)*H(0, -1, 0, x) +    ((-16*Pi^2)/3 - (8*Pi^2)/(3*x) - (8*Pi^2*x)/3)*H(0, 0, -1, x) +    (-40387/81 - (44*Pi^2)/3 + 30/x - (8*Pi^2)/x - (12494*x)/81 -      (143*Pi^2*x)/9 - (12724*x^2)/243)*H(0, 0, 0, x) +    (-99658/81 - (3436*Pi^2)/81 + 30460/(81*x) - (5156*Pi^2)/(81*x) -      (24694*x)/81 - (6598*Pi^2*x)/81 - (33236*x^2)/243)*H(0, 0, 1, x) +    (-111490/81 - (694*Pi^2)/27 + 56420/(81*x) - (5960*Pi^2)/(81*x) -      (27142*x)/81 - (1897*Pi^2*x)/27 - (35516*x^2)/243)*H(0, 1, 0, x) +    (-64888/27 - (3134*Pi^2)/81 + 109630/(81*x) - (14372*Pi^2)/(81*x) -      (43378*x)/81 - (13409*Pi^2*x)/81 - (61952*x^2)/243)*H(0, 1, 1, x) +    (-55148/81 + (2744*Pi^2)/81 + 236188/(243*x) - (2744*Pi^2)/(81*x) -      (17614*x)/81 - (1372*Pi^2*x)/81 - (15004*x^2)/243)*H(1, 0, 0, x) +    (-45674/27 + (3812*Pi^2)/27 + 565438/(243*x) - (3812*Pi^2)/(27*x) -      (11987*x)/27 - (1906*Pi^2*x)/27 - (35932*x^2)/243)*H(1, 0, 1, x) +    (-135986/81 + (7768*Pi^2)/81 + 563008/(243*x) - (7768*Pi^2)/(81*x) -      (36187*x)/81 - (3884*Pi^2*x)/81 - (35932*x^2)/243)*H(1, 1, 0, x) +    (-81332/27 + (19720*Pi^2)/81 + 110225/(27*x) - (19720*Pi^2)/(81*x) -      (38935*x)/54 - (9860*Pi^2*x)/81 - (6976*x^2)/27)*H(1, 1, 1, x) +    (3520/27 + 7040/(81*x) + (784*x)/27 + (128*x^2)/81)*H(-1, -1, -1, 0, x) +    (-4544/27 - 8800/(81*x) - (1016*x)/27 - (160*x^2)/81)*H(-1, -1, 0, 0, x) +    (-3520/27 - 7040/(81*x) - (784*x)/27 - (128*x^2)/81)*H(-1, -1, 0, 1, x) +    (-1760/27 - 3520/(81*x) - (392*x)/27 - (64*x^2)/81)*H(-1, 0, -1, 0, x) +    (952/9 + 1760/(27*x) + (214*x)/9 + (32*x^2)/27)*H(-1, 0, 0, 0, x) +    (4544/27 + 8800/(81*x) + (1016*x)/27 + (160*x^2)/81)*H(-1, 0, 0, 1, x) +    (1760/27 + 3520/(81*x) + (392*x)/27 + (64*x^2)/81)*H(-1, 0, 1, 0, x) +    (3520/27 + 7040/(81*x) + (784*x)/27 + (128*x^2)/81)*H(-1, 0, 1, 1, x) +    (-1904/27 - 1760/(81*x) - (536*x)/27 - (32*x^2)/27)*H(0, -1, -1, 0, x) +    (2488/27 + 1760/(81*x) + (724*x)/27 + (128*x^2)/81)*H(0, -1, 0, 0, x) +    (1904/27 + 1760/(81*x) + (536*x)/27 + (32*x^2)/27)*H(0, -1, 0, 1, x) +    (584/27 + (188*x)/27 + (32*x^2)/81)*H(0, 0, -1, 0, x) +    (-1570/9 + (637*x)/27 - (2440*x^2)/81)*H(0, 0, 0, 0, x) +    (-14120/27 + 140/x + (3280*x)/27 - (2360*x^2)/27)*H(0, 0, 0, 1, x) +    (-6044/9 + 8044/(27*x) + (4906*x)/27 - (3392*x^2)/27)*H(0, 0, 1, 0, x) +    (-33736/27 + 16088/(27*x) + (9304*x)/27 - (17728*x^2)/81)*    H(0, 0, 1, 1, x) + (-17032/27 + 31756/(81*x) + (2569*x)/27 -      (9464*x^2)/81)*H(0, 1, 0, 0, x) +    (-39568/27 + 79492/(81*x) + (7486*x)/27 - (6976*x^2)/27)*    H(0, 1, 0, 1, x) + (-39052/27 + 79492/(81*x) + (7352*x)/27 -      (20912*x^2)/81)*H(0, 1, 1, 0, x) +    (-2564 + 1768/x + (14080*x)/27 - (3968*x^2)/9)*H(0, 1, 1, 1, x) +    (-12244/27 + 39310/(81*x) - x - (3928*x^2)/81)*H(1, 0, 0, 0, x) +    (-34864/27 + 36674/(27*x) + (560*x)/27 - (1208*x^2)/9)*H(1, 0, 0, 1, x) +    (-44552/27 + 15544/(9*x) + (338*x)/9 - (4624*x^2)/27)*H(1, 0, 1, 0, x) +    (-79184/27 + 246136/(81*x) + (2359*x)/27 - (24256*x^2)/81)*    H(1, 0, 1, 1, x) + (-11320/9 + 108494/(81*x) + (346*x)/27 -      (10856*x^2)/81)*H(1, 1, 0, 0, x) +    (-78460/27 + 81536/(27*x) + (730*x)/9 - (8080*x^2)/27)*H(1, 1, 0, 1, x) +    (-8620/3 + 243080/(81*x) + (1982*x)/27 - (24224*x^2)/81)*    H(1, 1, 1, 0, x) + (-135620/27 + 139616/(27*x) + (1567*x)/9 - 512*x^2)*    H(1, 1, 1, 1, x) + (-128 - 128/x - 64*x)*H(-1, -1, -1, -1, 0, x) +    (512/3 + 512/(3*x) + (256*x)/3)*H(-1, -1, -1, 0, 0, x) +    (128 + 128/x + 64*x)*H(-1, -1, -1, 0, 1, x) +    (64 + 64/x + 32*x)*H(-1, -1, 0, -1, 0, x) + (-112 - 112/x - 56*x)*    H(-1, -1, 0, 0, 0, x) + (-512/3 - 512/(3*x) - (256*x)/3)*    H(-1, -1, 0, 0, 1, x) + (-64 - 64/x - 32*x)*H(-1, -1, 0, 1, 0, x) +    (-128 - 128/x - 64*x)*H(-1, -1, 0, 1, 1, x) +    (64 + 64/x + 32*x)*H(-1, 0, -1, -1, 0, x) +    (-256/3 - 256/(3*x) - (128*x)/3)*H(-1, 0, -1, 0, 0, x) +    (-64 - 64/x - 32*x)*H(-1, 0, -1, 0, 1, x) + (-64/3 - 64/(3*x) - (32*x)/3)*    H(-1, 0, 0, -1, 0, x) + (48 + 48/x + 24*x)*H(-1, 0, 0, 0, 0, x) +    (112 + 112/x + 56*x)*H(-1, 0, 0, 0, 1, x) +    (256/3 + 256/(3*x) + (128*x)/3)*H(-1, 0, 0, 1, 0, x) +    (512/3 + 512/(3*x) + (256*x)/3)*H(-1, 0, 0, 1, 1, x) +    (64/3 + 64/(3*x) + (32*x)/3)*H(-1, 0, 1, 0, 0, x) +    (64 + 64/x + 32*x)*H(-1, 0, 1, 0, 1, x) + (64 + 64/x + 32*x)*    H(-1, 0, 1, 1, 0, x) + (128 + 128/x + 64*x)*H(-1, 0, 1, 1, 1, x) +    (64 + 128/(3*x) + 32*x)*H(0, -1, -1, -1, 0, x) +    (-256/3 - 160/(3*x) - (128*x)/3)*H(0, -1, -1, 0, 0, x) +    (-64 - 128/(3*x) - 32*x)*H(0, -1, -1, 0, 1, x) +    (-32 - 64/(3*x) - 16*x)*H(0, -1, 0, -1, 0, x) +    (56 + 32/x + 28*x)*H(0, -1, 0, 0, 0, x) + (256/3 + 160/(3*x) + (128*x)/3)*    H(0, -1, 0, 0, 1, x) + (32 + 64/(3*x) + 16*x)*H(0, -1, 0, 1, 0, x) +    (64 + 128/(3*x) + 32*x)*H(0, -1, 0, 1, 1, x) +    (-64/3 - 32/(3*x) - (32*x)/3)*H(0, 0, -1, -1, 0, x) +    (80/3 + 32/(3*x) + (40*x)/3)*H(0, 0, -1, 0, 0, x) +    (64/3 + 32/(3*x) + (32*x)/3)*H(0, 0, -1, 0, 1, x) +    (16/3 + (8*x)/3)*H(0, 0, 0, -1, 0, x) + (796/27 + (826*x)/27)*    H(0, 0, 0, 0, 0, x) + (2672/27 + 48/x + (3488*x)/27)*    H(0, 0, 0, 0, 1, x) + (3560/27 + 1168/(9*x) + (5996*x)/27)*    H(0, 0, 0, 1, 0, x) + (5912/27 + 2336/(9*x) + (11012*x)/27)*    H(0, 0, 0, 1, 1, x) + (4328/27 + 1568/(9*x) + (6980*x)/27)*    H(0, 0, 1, 0, 0, x) + (2624/9 + 12400/(27*x) + (5456*x)/9)*    H(0, 0, 1, 0, 1, x) + (2648/9 + 12400/(27*x) + (5420*x)/9)*    H(0, 0, 1, 1, 0, x) + (11716/27 + 7696/(9*x) + (28702*x)/27)*    H(0, 0, 1, 1, 1, x) + (1876/27 + 5152/(27*x) + (5254*x)/27)*    H(0, 1, 0, 0, 0, x) + (3928/27 + 1696/(3*x) + (14884*x)/27)*    H(0, 1, 0, 0, 1, x) + (4280/27 + 19792/(27*x) + (19028*x)/27)*    H(0, 1, 0, 1, 0, x) + (6068/27 + 35864/(27*x) + (33830*x)/27)*    H(0, 1, 0, 1, 1, x) + (160 + 1648/(3*x) + (1616*x)/3)*    H(0, 1, 1, 0, 0, x) + (6280/27 + 35432/(27*x) + (33580*x)/27)*    H(0, 1, 1, 0, 1, x) + (2216/9 + 35000/(27*x) + (11084*x)/9)*    H(0, 1, 1, 1, 0, x) + (8012/27 + 62560/(27*x) + (58202*x)/27)*    H(0, 1, 1, 1, 1, x) + (-2360/27 + 2360/(27*x) + (1180*x)/27)*    H(1, 0, 0, 0, 0, x) + (-8168/27 + 8168/(27*x) + (4084*x)/27)*    H(1, 0, 0, 0, 1, x) + (-12640/27 + 12640/(27*x) + (6320*x)/27)*    H(1, 0, 0, 1, 0, x) + (-23240/27 + 23240/(27*x) + (11620*x)/27)*    H(1, 0, 0, 1, 1, x) + (-4048/9 + 4048/(9*x) + (2024*x)/9)*    H(1, 0, 1, 0, 0, x) + (-29944/27 + 29944/(27*x) + (14972*x)/27)*    H(1, 0, 1, 0, 1, x) + (-9832/9 + 9832/(9*x) + (4916*x)/9)*    H(1, 0, 1, 1, 0, x) + (-17824/9 + 17824/(9*x) + (8912*x)/9)*    H(1, 0, 1, 1, 1, x) + (-7672/27 + 7672/(27*x) + (3836*x)/27)*    H(1, 1, 0, 0, 0, x) + (-2512/3 + 2512/(3*x) + (1256*x)/3)*    H(1, 1, 0, 0, 1, x) + (-29360/27 + 29360/(27*x) + (14680*x)/27)*    H(1, 1, 0, 1, 0, x) + (-53200/27 + 53200/(27*x) + (26600*x)/27)*    H(1, 1, 0, 1, 1, x) + (-21664/27 + 21664/(27*x) + (10832*x)/27)*    H(1, 1, 1, 0, 0, x) + (-52616/27 + 52616/(27*x) + (26308*x)/27)*    H(1, 1, 1, 0, 1, x) + (-17240/9 + 17240/(9*x) + (8620*x)/9)*    H(1, 1, 1, 1, 0, x) + (-31000/9 + 31000/(9*x) + (15500*x)/9)*    H(1, 1, 1, 1, 1, x) + (25426*Zeta(3))/27 + (107*Pi^2*Zeta(3))/81 -    (26740*Zeta(3))/(81*x) + (1396*Pi^2*Zeta(3))/(81*x) +    (16982*x*Zeta(3))/81 + (4051*Pi^2*x*Zeta(3))/162 + (8144*x^2*Zeta(3))/81 +    H(0, 1, x)*(-419408/243 + (14948*Pi^2)/81 + 1112201/(1458*x) -      (10951*Pi^2)/(81*x) - (91927*x)/162 - (3056*Pi^2*x)/81 -      (96194*x^2)/729 + (2840*Pi^2*x^2)/81 - (2252*Zeta(3))/27 -      (11488*Zeta(3))/(27*x) - (10826*x*Zeta(3))/27) +    H(1, 1, x)*(-48905/27 + (29780*Pi^2)/81 + 1878784/(729*x) -      (95558*Pi^2)/(243*x) - (50362*x)/81 - (211*Pi^2*x)/54 -      (88648*x^2)/729 + (9944*Pi^2*x^2)/243 + (5600*Zeta(3))/9 -      (5600*Zeta(3))/(9*x) - (2800*x*Zeta(3))/9) +    H(1, 0, x)*(-221242/243 + (12586*Pi^2)/81 + 1993525/(1458*x) -      (41638*Pi^2)/(243*x) - (187561*x)/486 + (31*Pi^2*x)/18 -      (46754*x^2)/729 + (4348*Pi^2*x^2)/243 + (5984*Zeta(3))/27 -      (5984*Zeta(3))/(27*x) - (2992*x*Zeta(3))/27) +    H(0, 0, x)*(-401515/486 + (634*Pi^2)/9 + 229/(2*x) - (70*Pi^2)/(3*x) -      (27623*x)/81 - (869*Pi^2*x)/54 - (17620*x^2)/243 + (2692*Pi^2*x^2)/243 -      64*Zeta(3) - (48*Zeta(3))/x - (284*x*Zeta(3))/3) +    H(-1, 0, x)*(8494/243 - (898*Pi^2)/27 + 1586/(81*x) - (1760*Pi^2)/(81*x) +      (4039*x)/243 - (401*Pi^2*x)/54 + (20*x^2)/81 - (32*Pi^2*x^2)/81 -      128*Zeta(3) - (128*Zeta(3))/x - 64*x*Zeta(3)) +    H(0, -1, x)*((-476*Pi^2)/27 - (440*Pi^2)/(81*x) - (134*Pi^2*x)/27 -      (8*Pi^2*x^2)/27 - (352*Zeta(3))/3 - (232*Zeta(3))/(3*x) -      (176*x*Zeta(3))/3) + L^2*(-3907/162 + (2264*Pi^2)/81 + 229/(4*x) -      (35*Pi^2)/(3*x) - (12223*x)/324 - (37*Pi^2*x)/9 - (50*x^2)/27 +      (392*Pi^2*x^2)/81 + ((-4*Pi^2)/3 - (4*Pi^2)/(3*x) - (2*Pi^2*x)/3)*      H(-1, x) + (-3623/27 - (758*Pi^2)/81 + 15/x - (4*Pi^2)/x - (527*x)/18 -        (647*Pi^2*x)/81 - (872*x^2)/81)*H(0, x) +      (-1391/9 + (1228*Pi^2)/81 + 16412/(81*x) - (1228*Pi^2)/(81*x) -        (901*x)/27 - (614*Pi^2*x)/81 - (872*x^2)/81)*H(1, x) +      (8/3 + (2*x)/3)*H(-1, 0, x) + (-1682/27 + (349*x)/27 - (352*x^2)/27)*      H(0, 0, x) + (-4960/27 + 70/x + (88*x)/3 - (784*x^2)/27)*H(0, 1, x) +      (-4628/27 + 4454/(27*x) + 12*x - 16*x^2)*H(1, 0, x) +      (-9152/27 + 8908/(27*x) + (622*x)/27 - 32*x^2)*H(1, 1, x) +      NF*(127/81 - (20*Pi^2)/81 - 5/(9*x) + (4*Pi^2)/(27*x) - (52*x)/81 +        (10*Pi^2*x)/81 + (136/81 - (62*x)/81)*H(0, x) +        (260/81 - 158/(81*x) - (106*x)/81)*H(1, x) + (4/9 - (2*x)/9)*        H(0, 0, x) + (40/27 - 8/(9*x) - (20*x)/27)*H(0, 1, x) +        (32/27 - 32/(27*x) - (16*x)/27)*H(1, 0, x) +        (64/27 - 64/(27*x) - (32*x)/27)*H(1, 1, x)) +      (-16/3 - 16/(3*x) - (8*x)/3)*H(-1, -1, 0, x) +      (16/3 + 16/(3*x) + (8*x)/3)*H(-1, 0, 0, x) + (16/3 + 16/(3*x) + (8*x)/3)*      H(-1, 0, 1, x) + (8/3 + (4*x)/3)*H(0, -1, 0, x) +      (356/27 + (380*x)/27)*H(0, 0, 0, x) + (1084/27 + 24/x + (1546*x)/27)*      H(0, 0, 1, x) + (16/3 + 584/(9*x) + (208*x)/3)*H(0, 1, 0, x) +      (392/27 + 1168/(9*x) + (3692*x)/27)*H(0, 1, 1, x) +      (-400/9 + 400/(9*x) + (200*x)/9)*H(1, 0, 0, x) +      (-3392/27 + 3392/(27*x) + (1696*x)/27)*H(1, 0, 1, x) +      (-3392/27 + 3392/(27*x) + (1696*x)/27)*H(1, 1, 0, x) +      (-2192/9 + 2192/(9*x) + (1096*x)/9)*H(1, 1, 1, x) - 40*Zeta(3) -      (24*Zeta(3))/x - (160*x*Zeta(3))/3) +    H(-1, -1, x)*((880*Pi^2)/27 + (1760*Pi^2)/(81*x) + (196*Pi^2*x)/27 +      (32*Pi^2*x^2)/81 + (704*Zeta(3))/3 + (704*Zeta(3))/(3*x) +      (352*x*Zeta(3))/3) + H(-1, x)*((-1718*Pi^2)/81 + (50*Pi^4)/27 -      (3304*Pi^2)/(243*x) + (50*Pi^4)/(27*x) - (605*Pi^2*x)/81 +      (25*Pi^4*x)/27 - (46*Pi^2*x^2)/243 - (6416*Zeta(3))/27 -      (12760*Zeta(3))/(81*x) - (1430*x*Zeta(3))/27 - (232*x^2*Zeta(3))/81) +    H(0, x)*(-1411333/1458 + (37783*Pi^2)/243 + (344*Pi^4)/405 +      46751/(162*x) - (26275*Pi^2)/(486*x) + (314*Pi^4)/(405*x) -      (963193*x)/2916 + (23107*Pi^2*x)/486 + (503*Pi^4*x)/405 -      (7933*x^2)/243 + (14198*Pi^2*x^2)/729 + 460*Zeta(3) - (140*Zeta(3))/x -      (2486*x*Zeta(3))/27 + (4904*x^2*Zeta(3))/81) +    H(1, x)*(-727033/729 + (104875*Pi^2)/486 - (635*Pi^4)/243 + 37108/(27*x) -      (458941*Pi^2)/(1458*x) + (635*Pi^4)/(243*x) - (516379*x)/1458 +      (67219*Pi^2*x)/972 + (635*Pi^4*x)/486 - (6167*x^2)/243 +      (15500*Pi^2*x^2)/729 + (25424*Zeta(3))/27 - (79550*Zeta(3))/(81*x) -      (757*x*Zeta(3))/27 + (7808*x^2*Zeta(3))/81) +    L*(-250829/1458 + (11582*Pi^2)/81 + (439*Pi^4)/135 + 46751/(162*x) -      (26275*Pi^2)/(486*x) + (314*Pi^4)/(405*x) - (93701*x)/729 +      (3337*Pi^2*x)/108 + (499*Pi^4*x)/270 + (248*x^2)/243 +      (10360*Pi^2*x^2)/729 + ((32*Pi^2)/3 + (32*Pi^2)/(3*x) + (16*Pi^2*x)/3)*      H(-1, -1, x) + (1208/81 - (32*Pi^2)/3 + 20/(3*x) - (32*Pi^2)/(3*x) +        (668*x)/81 - (16*Pi^2*x)/3)*H(-1, 0, x) +      ((-16*Pi^2)/3 - (8*Pi^2)/(3*x) - (8*Pi^2*x)/3)*H(0, -1, x) +      (-10670/27 - (382*Pi^2)/27 + 30/x - (8*Pi^2)/x - (8044*x)/81 -        (418*Pi^2*x)/27 - (10256*x^2)/243)*H(0, 0, x) +      (-24386/27 - (166*Pi^2)/9 + 30460/(81*x) - (5156*Pi^2)/(81*x) -        (14287*x)/81 - (547*Pi^2*x)/9 - (20720*x^2)/243)*H(0, 1, x) +      (-46156/81 + (2468*Pi^2)/81 + 61148/(81*x) - (2468*Pi^2)/(81*x) -        (10544*x)/81 - (1234*Pi^2*x)/81 - (3488*x^2)/81)*H(1, 0, x) +      (-10168/9 + (7208*Pi^2)/81 + 119086/(81*x) - (7208*Pi^2)/(81*x) -        (5965*x)/27 - (3604*Pi^2*x)/81 - (6976*x^2)/81)*H(1, 1, x) +      (-1024/27 - 1760/(81*x) - (232*x)/27 - (32*x^2)/81)*H(-1, -1, 0, x) +      (1168/27 + 1760/(81*x) + (268*x)/27 + (32*x^2)/81)*H(-1, 0, 0, x) +      (1024/27 + 1760/(81*x) + (232*x)/27 + (32*x^2)/81)*H(-1, 0, 1, x) +      (584/27 + (188*x)/27 + (32*x^2)/81)*H(0, -1, 0, x) +      (-4208/27 + (716*x)/27 - (2320*x^2)/81)*H(0, 0, 0, x) +      (-1288/3 + 140/x + (2948*x)/27 - (6544*x^2)/81)*H(0, 0, 1, x) +      (-584 + 8044/(27*x) + (2566*x)/27 - (7696*x^2)/81)*H(0, 1, 0, x) +      (-28088/27 + 16088/(27*x) + (5416*x)/27 - (4544*x^2)/27)*H(0, 1, 1, x) +      (-11608/27 + 35500/(81*x) + (410*x)/27 - (3472*x^2)/81)*H(1, 0, 0, x) +      (-9904/9 + 89500/(81*x) + (1450*x)/27 - (8656*x^2)/81)*H(1, 0, 1, x) +      (-9880/9 + 89500/(81*x) + (1432*x)/27 - (8656*x^2)/81)*H(1, 1, 0, x) +      (-54224/27 + 2000/x + (3098*x)/27 - 192*x^2)*H(1, 1, 1, x) +      (128/3 + 128/(3*x) + (64*x)/3)*H(-1, -1, -1, 0, x) +      (-160/3 - 160/(3*x) - (80*x)/3)*H(-1, -1, 0, 0, x) +      (-128/3 - 128/(3*x) - (64*x)/3)*H(-1, -1, 0, 1, x) +      (-64/3 - 64/(3*x) - (32*x)/3)*H(-1, 0, -1, 0, x) +      (32 + 32/x + 16*x)*H(-1, 0, 0, 0, x) + (160/3 + 160/(3*x) + (80*x)/3)*      H(-1, 0, 0, 1, x) + (64/3 + 64/(3*x) + (32*x)/3)*H(-1, 0, 1, 0, x) +      (128/3 + 128/(3*x) + (64*x)/3)*H(-1, 0, 1, 1, x) +      (-64/3 - 32/(3*x) - (32*x)/3)*H(0, -1, -1, 0, x) +      (80/3 + 32/(3*x) + (40*x)/3)*H(0, -1, 0, 0, x) +      (64/3 + 32/(3*x) + (32*x)/3)*H(0, -1, 0, 1, x) +      (16/3 + (8*x)/3)*H(0, 0, -1, 0, x) + (256/9 + (268*x)/9)*      H(0, 0, 0, 0, x) + (2504/27 + 48/x + (3356*x)/27)*H(0, 0, 0, 1, x) +      (3056/27 + 1168/(9*x) + (5600*x)/27)*H(0, 0, 1, 0, x) +      (1672/9 + 2336/(9*x) + (3436*x)/9)*H(0, 0, 1, 1, x) +      (344/9 + 1568/(9*x) + (1604*x)/9)*H(0, 1, 0, 0, x) +      (568/9 + 12400/(27*x) + (4084*x)/9)*H(0, 1, 0, 1, x) +      (592/9 + 12400/(27*x) + (4072*x)/9)*H(0, 1, 1, 0, x) +      (2104/27 + 7696/(9*x) + (22276*x)/27)*H(0, 1, 1, 1, x) +      (-2416/27 + 2416/(27*x) + (1208*x)/27)*H(1, 0, 0, 0, x) +      (-896/3 + 896/(3*x) + (448*x)/3)*H(1, 0, 0, 1, x) +      (-11152/27 + 11152/(27*x) + (5576*x)/27)*H(1, 0, 1, 0, x) +      (-20816/27 + 20816/(27*x) + (10408*x)/27)*H(1, 0, 1, 1, x) +      (-880/3 + 880/(3*x) + (440*x)/3)*H(1, 1, 0, 0, x) +      (-20672/27 + 20672/(27*x) + (10336*x)/27)*H(1, 1, 0, 1, x) +      (-20528/27 + 20528/(27*x) + (10264*x)/27)*H(1, 1, 1, 0, x) +      (-38080/27 + 38080/(27*x) + (19040*x)/27)*H(1, 1, 1, 1, x) +      (8884*Zeta(3))/27 - (140*Zeta(3))/x - 110*x*Zeta(3) +      (4832*x^2*Zeta(3))/81 + H(1, x)*(-43964/81 + (11576*Pi^2)/81 +        1143125/(1458*x) - (12433*Pi^2)/(81*x) - (33929*x)/162 -        (683*Pi^2*x)/162 - (24862*x^2)/729 + (140*Pi^2*x^2)/9 +        (6520*Zeta(3))/27 - (6520*Zeta(3))/(27*x) - (3260*x*Zeta(3))/27) +      H(0, x)*(-43702/81 + (1292*Pi^2)/27 + 229/(2*x) - (70*Pi^2)/(3*x) -        198*x - (1145*Pi^2*x)/81 - (26122*x^2)/729 + (2732*Pi^2*x^2)/243 -        (1328*Zeta(3))/27 - (48*Zeta(3))/x - (2396*x*Zeta(3))/27) +      H(-1, x)*((-256*Pi^2)/27 - (440*Pi^2)/(81*x) - (58*Pi^2*x)/27 -        (8*Pi^2*x^2)/81 - (232*Zeta(3))/3 - (232*Zeta(3))/(3*x) -        (116*x*Zeta(3))/3) + NF*(1850/243 - (362*Pi^2)/243 - 557/(162*x) +        (158*Pi^2)/(243*x) - (1693*x)/486 + (341*Pi^2*x)/486 +        (1934/243 - (10*Pi^2)/27 - 10/(9*x) + (8*Pi^2)/(27*x) - (997*x)/243 +          (5*Pi^2*x)/27)*H(0, x) + (3532/243 - (52*Pi^2)/81 - 2020/(243*x) +          (52*Pi^2)/(81*x) - (1466*x)/243 + (26*Pi^2*x)/81)*H(1, x) +        (272/81 - (124*x)/81)*H(0, 0, x) + (784/81 - 316/(81*x) - (356*x)/81)*        H(0, 1, x) + (224/27 - 16/(3*x) - (32*x)/9)*H(1, 0, x) +        (424/27 - 32/(3*x) - (62*x)/9)*H(1, 1, x) + (8/9 - (4*x)/9)*        H(0, 0, 0, x) + (80/27 - 16/(9*x) - (40*x)/27)*H(0, 0, 1, x) +        (32/9 - 64/(27*x) - (16*x)/9)*H(0, 1, 0, x) +        (56/9 - 128/(27*x) - (28*x)/9)*H(0, 1, 1, x) +        (64/27 - 64/(27*x) - (32*x)/27)*H(1, 0, 0, x) +        (16/3 - 16/(3*x) - (8*x)/3)*H(1, 0, 1, x) +        (16/3 - 16/(3*x) - (8*x)/3)*H(1, 1, 0, x) +        (80/9 - 80/(9*x) - (40*x)/9)*H(1, 1, 1, x) - (56*Zeta(3))/27 +        (16*Zeta(3))/(9*x) + (28*x*Zeta(3))/27)) +    NF*(10931/729 - (4471*Pi^2)/1458 - (4*Pi^4)/405 - 7201/(972*x) +      (1795*Pi^2)/(1458*x) - (2*Pi^4)/(405*x) - (20693*x)/2916 +      (2147*Pi^2*x)/1458 + (2*Pi^4*x)/405 +      (1934/243 - (10*Pi^2)/27 - 10/(9*x) + (8*Pi^2)/(27*x) - (997*x)/243 +        (5*Pi^2*x)/27)*H(0, 0, x) + (5092/243 - (58*Pi^2)/81 - 2020/(243*x) +        (52*Pi^2)/(81*x) - (2408*x)/243 + (29*Pi^2*x)/81)*H(0, 1, x) +      (1496/81 - (44*Pi^2)/81 - 890/(81*x) + (44*Pi^2)/(81*x) - (640*x)/81 +        (22*Pi^2*x)/81)*H(1, 0, x) + (2752/81 - (68*Pi^2)/81 - 1690/(81*x) +        (68*Pi^2)/(81*x) - (1175*x)/81 + (34*Pi^2*x)/81)*H(1, 1, x) +      (272/81 - (124*x)/81)*H(0, 0, 0, x) + (784/81 - 316/(81*x) - (356*x)/81)*      H(0, 0, 1, x) + (104/9 - 16/(3*x) - (16*x)/3)*H(0, 1, 0, x) +      (532/27 - 32/(3*x) - (248*x)/27)*H(0, 1, 1, x) +      (224/27 - 16/(3*x) - (32*x)/9)*H(1, 0, 0, x) +      (160/9 - 332/(27*x) - (218*x)/27)*H(1, 0, 1, x) +      (160/9 - 332/(27*x) - (218*x)/27)*H(1, 1, 0, x) +      (788/27 - 188/(9*x) - (371*x)/27)*H(1, 1, 1, x) +      (8/9 - (4*x)/9)*H(0, 0, 0, 0, x) + (80/27 - 16/(9*x) - (40*x)/27)*      H(0, 0, 0, 1, x) + (32/9 - 64/(27*x) - (16*x)/9)*H(0, 0, 1, 0, x) +      (56/9 - 128/(27*x) - (28*x)/9)*H(0, 0, 1, 1, x) +      (32/9 - 64/(27*x) - (16*x)/9)*H(0, 1, 0, 0, x) +      (184/27 - 16/(3*x) - (92*x)/27)*H(0, 1, 0, 1, x) +      (184/27 - 16/(3*x) - (92*x)/27)*H(0, 1, 1, 0, x) +      (284/27 - 80/(9*x) - (142*x)/27)*H(0, 1, 1, 1, x) +      (64/27 - 64/(27*x) - (32*x)/27)*H(1, 0, 0, 0, x) +      (16/3 - 16/(3*x) - (8*x)/3)*H(1, 0, 0, 1, x) +      (160/27 - 160/(27*x) - (80*x)/27)*H(1, 0, 1, 0, x) +      (248/27 - 248/(27*x) - (124*x)/27)*H(1, 0, 1, 1, x) +      (16/3 - 16/(3*x) - (8*x)/3)*H(1, 1, 0, 0, x) +      (248/27 - 248/(27*x) - (124*x)/27)*H(1, 1, 0, 1, x) +      (248/27 - 248/(27*x) - (124*x)/27)*H(1, 1, 1, 0, x) +      (352/27 - 352/(27*x) - (176*x)/27)*H(1, 1, 1, 1, x) - (532*Zeta(3))/81 +      (316*Zeta(3))/(81*x) + (242*x*Zeta(3))/81 +      H(0, x)*(11492/729 - (278*Pi^2)/243 - 557/(162*x) + (158*Pi^2)/(243*x) -        (6298*x)/729 + (127*Pi^2*x)/243 - (64*Zeta(3))/27 +        (16*Zeta(3))/(9*x) + (32*x*Zeta(3))/27) +      H(1, x)*(20002/729 - (56*Pi^2)/27 - 11119/(729*x) + (41*Pi^2)/(27*x) -        (8522*x)/729 + (161*Pi^2*x)/162 - (88*Zeta(3))/27 +        (88*Zeta(3))/(27*x) + (44*x*Zeta(3))/27)) - (638*Zeta(5))/9 -    (48*Zeta(5))/x - (965*x*Zeta(5))/9);

 pqq0sigma2qq:=-976/81 + (1576*Pi^2)/243 + (272*Pi^4)/1215 + 157/(9*x) - (92*Pi^2)/(27*x) +  (32*Pi^4)/(405*x) - (437*x)/81 + (244*Pi^2*x)/81 + (16*Pi^4*x)/243 +  (-1552/81 - (32*Pi^2)/27 + 80/(27*x) - (64*Pi^2)/(81*x) - (844*x)/81 -    (8*Pi^2*x)/27)*H(0, 0, x) + (-3200/81 - (128*Pi^2)/27 + 632/(27*x) -    (128*Pi^2)/(27*x) - (184*x)/9 - (32*Pi^2*x)/27)*H(0, 1, x) +  L^2*(-8/27 - (32*Pi^2)/81 + 40/(27*x) - (32*Pi^2)/(81*x) - (32*x)/27 -    (8*Pi^2*x)/81 + (-16/9 - (20*x)/27)*H(0, x) +    (-64/27 + 32/(9*x) - (32*x)/27)*H(1, x) + (32/27 + (8*x)/27)*H(0, 0, x) +    (64/27 + 64/(27*x) + (16*x)/27)*H(0, 1, x)) +  (-208/9 - (32*Pi^2)/243 + 352/(9*x) + (32*Pi^2)/(243*x) - 16*x +    (16*Pi^2*x)/243)*H(1, 0, x) + (-1216/27 + 1952/(27*x) - (736*x)/27)*  H(1, 1, x) + (-160/27 - (184*x)/81)*H(0, 0, 0, x) +  (-1408/81 + 64/(9*x) - (64*x)/9)*H(0, 0, 1, x) +  (-544/27 + 128/(9*x) - (280*x)/27)*H(0, 1, 0, x) +  (-896/27 + 256/(9*x) - (160*x)/9)*H(0, 1, 1, x) +  (-1120/81 + 64/(3*x) - (584*x)/81)*H(1, 0, 0, x) +  (-896/27 + 448/(9*x) - (448*x)/27)*H(1, 0, 1, x) +  (-896/27 + 448/(9*x) - (448*x)/27)*H(1, 1, 0, x) +  (-512/9 + 256/(3*x) - (256*x)/9)*H(1, 1, 1, x) +  (64/27 + (16*x)/27)*H(0, 0, 0, 0, x) + (256/27 + 128/(27*x) + (64*x)/27)*  H(0, 0, 0, 1, x) + (448/27 + 256/(27*x) + (112*x)/27)*H(0, 0, 1, 0, x) +  (256/9 + 512/(27*x) + (64*x)/9)*H(0, 0, 1, 1, x) +  (1184/81 + 128/(9*x) + (272*x)/81)*H(0, 1, 0, 0, x) +  (896/27 + 896/(27*x) + (224*x)/27)*H(0, 1, 0, 1, x) +  (896/27 + 896/(27*x) + (224*x)/27)*H(0, 1, 1, 0, x) +  (512/9 + 512/(9*x) + (128*x)/9)*H(0, 1, 1, 1, x) +  (64/81 - 64/(81*x) - (32*x)/81)*H(1, 0, 0, 0, x) +  (64/81 - 64/(81*x) - (32*x)/81)*H(1, 0, 0, 1, x) +  (64/81 - 64/(81*x) - (32*x)/81)*H(1, 1, 0, 0, x) + (800*Zeta(3))/81 -  (64*Zeta(3))/(9*x) + (344*x*Zeta(3))/81 +  L*(-64/27 + (160*Pi^2)/81 + 64/(9*x) - (32*Pi^2)/(27*x) - (128*x)/27 +    (80*Pi^2*x)/81 + (-368/27 - (128*Pi^2)/81 + 80/(27*x) - (64*Pi^2)/(81*x) -      (184*x)/27 - (32*Pi^2*x)/81)*H(0, x) +    (-320/27 + 568/(27*x) - (248*x)/27)*H(1, x) +    (-32/9 - (16*x)/9)*H(0, 0, x) + (-320/27 + 64/(9*x) - (160*x)/27)*    H(0, 1, x) + (-256/27 + 128/(9*x) - (128*x)/27)*H(1, 0, x) +    (-512/27 + 256/(9*x) - (256*x)/27)*H(1, 1, x) +    (64/27 + (16*x)/27)*H(0, 0, 0, x) + (256/27 + 128/(27*x) + (64*x)/27)*    H(0, 0, 1, x) + (256/27 + 256/(27*x) + (64*x)/27)*H(0, 1, 0, x) +    (512/27 + 512/(27*x) + (128*x)/27)*H(0, 1, 1, x) - (256*Zeta(3))/27 -    (128*Zeta(3))/(27*x) - (64*x*Zeta(3))/27) +  H(0, x)*(-296/9 + (560*Pi^2)/243 + 64/(9*x) - (32*Pi^2)/(27*x) -    (1010*x)/81 + (76*Pi^2*x)/81 - (416*Zeta(3))/81 - (128*Zeta(3))/(27*x) -    (80*x*Zeta(3))/81) + H(1, x)*(-2512/81 + (128*Pi^2)/27 + 3712/(81*x) -    (64*Pi^2)/(9*x) - (400*x)/27 + (64*Pi^2*x)/27 - (128*Zeta(3))/81 +    (128*Zeta(3))/(81*x) + (64*x*Zeta(3))/81) +  e*(-2258/27 + (4576*Pi^2)/81 - (1424*Pi^4)/3645 + 9704/(81*x) -    (5434*Pi^2)/(243*x) + (8*Pi^4)/(15*x) - (2930*x)/81 + (1504*Pi^2*x)/81 -    (706*Pi^4*x)/3645 + L^3*(-8/27 - (32*Pi^2)/81 + 40/(27*x) -      (32*Pi^2)/(81*x) - (32*x)/27 - (8*Pi^2*x)/81 +      (-16/9 - (20*x)/27)*H(0, x) + (-64/27 + 32/(9*x) - (32*x)/27)*H(1, x) +      (32/27 + (8*x)/27)*H(0, 0, x) + (64/27 + 64/(27*x) + (16*x)/27)*      H(0, 1, x)) + (-5168/81 - (304*Pi^2)/81 + 80/(9*x) - (64*Pi^2)/(27*x) -      (916*x)/27 - (76*Pi^2*x)/81)*H(0, 0, 0, x) +    (-12928/81 - (1472*Pi^2)/81 + 2024/(27*x) - (1120*Pi^2)/(81*x) -      (6800*x)/81 - (368*Pi^2*x)/81)*H(0, 0, 1, x) +    (-16160/81 - (3968*Pi^2)/243 + 3728/(27*x) - (3776*Pi^2)/(243*x) -      (2744*x)/27 - (896*Pi^2*x)/243)*H(0, 1, 0, x) +    (-27328/81 - (2944*Pi^2)/81 + 7136/(27*x) - (2944*Pi^2)/(81*x) -      (4672*x)/27 - (736*Pi^2*x)/81)*H(0, 1, 1, x) +    (-8416/81 - (224*Pi^2)/243 + 13600/(81*x) + (224*Pi^2)/(243*x) -      (1736*x)/27 + (112*Pi^2*x)/243)*H(1, 0, 0, x) +    (-256 + 10784/(27*x) - (3872*x)/27)*H(1, 0, 1, x) +    (-256 - (64*Pi^2)/81 + 10784/(27*x) + (64*Pi^2)/(81*x) - (3872*x)/27 +      (32*Pi^2*x)/81)*H(1, 1, 0, x) + (-4096/9 + 6304/(9*x) - (736*x)/3)*    H(1, 1, 1, x) + (-416/27 - (56*x)/9)*H(0, 0, 0, 0, x) +    (-1408/27 + 704/(27*x) - (1696*x)/81)*H(0, 0, 0, 1, x) +    (-5056/81 + 1408/(27*x) - (272*x)/9)*H(0, 0, 1, 0, x) +    (-9344/81 + 2816/(27*x) - (1472*x)/27)*H(0, 0, 1, 1, x) +    (-4480/81 + 640/(9*x) - (904*x)/27)*H(0, 1, 0, 0, x) +    (-3200/27 + 4736/(27*x) - (224*x)/3)*H(0, 1, 0, 1, x) +    (-3200/27 + 4736/(27*x) - (224*x)/3)*H(0, 1, 1, 0, x) +    (-1792/9 + 2816/(9*x) - 128*x)*H(0, 1, 1, 1, x) +    (-1120/27 + 64/x - (1720*x)/81)*H(1, 0, 0, 0, x) +    (-9472/81 + 1600/(9*x) - (1600*x)/27)*H(1, 0, 0, 1, x) +    (-4096/27 + 2048/(9*x) - (2048*x)/27)*H(1, 0, 1, 0, x) +    (-7168/27 + 3584/(9*x) - (3584*x)/27)*H(1, 0, 1, 1, x) +    (-9536/81 + 1600/(9*x) - (4784*x)/81)*H(1, 1, 0, 0, x) +    (-7168/27 + 3584/(9*x) - (3584*x)/27)*H(1, 1, 0, 1, x) +    (-7168/27 + 3584/(9*x) - (3584*x)/27)*H(1, 1, 1, 0, x) +    (-4096/9 + 2048/(3*x) - (2048*x)/9)*H(1, 1, 1, 1, x) +    (64/9 + (16*x)/9)*H(0, 0, 0, 0, 0, x) + (256/9 + 128/(9*x) + (64*x)/9)*    H(0, 0, 0, 0, 1, x) + (1280/27 + 256/(9*x) + (320*x)/27)*    H(0, 0, 0, 1, 0, x) + (256/3 + 512/(9*x) + (64*x)/3)*    H(0, 0, 0, 1, 1, x) + (4864/81 + 1024/(27*x) + (1168*x)/81)*    H(0, 0, 1, 0, 0, x) + (3584/27 + 2560/(27*x) + (896*x)/27)*    H(0, 0, 1, 0, 1, x) + (3584/27 + 2560/(27*x) + (896*x)/27)*    H(0, 0, 1, 1, 0, x) + (2048/9 + 512/(3*x) + (512*x)/9)*    H(0, 0, 1, 1, 1, x) + (3680/81 + 3328/(81*x) + (752*x)/81)*    H(0, 1, 0, 0, 0, x) + (9856/81 + 9472/(81*x) + (2272*x)/81)*    H(0, 1, 0, 0, 1, x) + (4096/27 + 4096/(27*x) + (1024*x)/27)*    H(0, 1, 0, 1, 0, x) + (7168/27 + 7168/(27*x) + (1792*x)/27)*    H(0, 1, 0, 1, 1, x) + (1088/9 + 9472/(81*x) + (256*x)/9)*    H(0, 1, 1, 0, 0, x) + (7168/27 + 7168/(27*x) + (1792*x)/27)*    H(0, 1, 1, 0, 1, x) + (7168/27 + 7168/(27*x) + (1792*x)/27)*    H(0, 1, 1, 1, 0, x) + (4096/9 + 4096/(9*x) + (1024*x)/9)*    H(0, 1, 1, 1, 1, x) + (64/27 - 64/(27*x) - (32*x)/27)*    H(1, 0, 0, 0, 0, x) + (448/81 - 448/(81*x) - (224*x)/81)*    H(1, 0, 0, 0, 1, x) + (256/81 - 256/(81*x) - (128*x)/81)*    H(1, 0, 0, 1, 0, x) + (512/81 - 512/(81*x) - (256*x)/81)*    H(1, 0, 0, 1, 1, x) + (128/81 - 128/(81*x) - (64*x)/81)*    H(1, 0, 1, 0, 0, x) + (320/81 - 320/(81*x) - (160*x)/81)*    H(1, 1, 0, 0, 0, x) + (128/27 - 128/(27*x) - (64*x)/27)*    H(1, 1, 0, 0, 1, x) + (256/81 - 256/(81*x) - (128*x)/81)*    H(1, 1, 1, 0, 0, x) + (7904*Zeta(3))/81 + (1280*Pi^2*Zeta(3))/243 -    (5272*Zeta(3))/(81*x) + (1184*Pi^2*Zeta(3))/(243*x) +    (4568*x*Zeta(3))/81 + (224*Pi^2*x*Zeta(3))/243 +    H(0, 1, x)*(-9328/27 + (1264*Pi^2)/81 + 12548/(81*x) - (688*Pi^2)/(27*x) -      (3392*x)/27 + (824*Pi^2*x)/81 - (7360*Zeta(3))/81 -      (6656*Zeta(3))/(81*x) - (1504*x*Zeta(3))/81) +    H(0, 0, x)*(-13096/81 + (616*Pi^2)/81 + 656/(27*x) - (352*Pi^2)/(81*x) -      (1684*x)/27 + (692*Pi^2*x)/243 - (1792*Zeta(3))/81 -      (128*Zeta(3))/(9*x) - (400*x*Zeta(3))/81) +    L^2*(-104/27 + (208*Pi^2)/81 + 328/(27*x) - (176*Pi^2)/(81*x) -      (224*x)/27 + (112*Pi^2*x)/81 + (-200/9 - (64*Pi^2)/27 + 40/(9*x) -        (32*Pi^2)/(27*x) - (296*x)/27 - (16*Pi^2*x)/27)*H(0, x) +      (-544/27 + 316/(9*x) - (404*x)/27)*H(1, x) + (-112/27 - (64*x)/27)*      H(0, 0, x) + (-416/27 + 352/(27*x) - (224*x)/27)*H(0, 1, x) +      (-128/9 + 64/(3*x) - (64*x)/9)*H(1, 0, x) +      (-256/9 + 128/(3*x) - (128*x)/9)*H(1, 1, x) +      (32/9 + (8*x)/9)*H(0, 0, 0, x) + (128/9 + 64/(9*x) + (32*x)/9)*      H(0, 0, 1, x) + (128/9 + 128/(9*x) + (32*x)/9)*H(0, 1, 0, x) +      (256/9 + 256/(9*x) + (64*x)/9)*H(0, 1, 1, x) - (128*Zeta(3))/9 -      (64*Zeta(3))/(9*x) - (32*x*Zeta(3))/9) +    H(1, 0, x)*(-15472/81 + (3776*Pi^2)/243 + 22936/(81*x) -      (640*Pi^2)/(27*x) - (2488*x)/27 + (640*Pi^2*x)/81 - (64*Zeta(3))/9 +      (64*Zeta(3))/(9*x) + (32*x*Zeta(3))/9) +    H(1, 1, x)*(-30080/81 + (2944*Pi^2)/81 + 43088/(81*x) -      (1472*Pi^2)/(27*x) - (4336*x)/27 + (1472*Pi^2*x)/81 - (640*Zeta(3))/81 +      (640*Zeta(3))/(81*x) + (320*x*Zeta(3))/81) +    H(0, x)*(-16936/81 + (4940*Pi^2)/243 + (104*Pi^4)/405 + 1565/(27*x) -      (304*Pi^2)/(27*x) + (368*Pi^4)/(1215*x) - (5597*x)/81 +      (2650*Pi^2*x)/243 + (4*Pi^4*x)/45 + (3712*Zeta(3))/81 -      (704*Zeta(3))/(27*x) + (1336*x*Zeta(3))/81) +    H(1, x)*(-208 + (2992*Pi^2)/81 - (16*Pi^4)/405 + 23642/(81*x) -      (4586*Pi^2)/(81*x) + (16*Pi^4)/(405*x) - (6794*x)/81 +      (1594*Pi^2*x)/81 + (8*Pi^4*x)/405 + (2240*Zeta(3))/27 -      (128*Zeta(3))/x + (3440*x*Zeta(3))/81) +    L*(-2636/81 + (5156*Pi^2)/243 + (272*Pi^4)/405 + 1565/(27*x) -      (304*Pi^2)/(27*x) + (368*Pi^4)/(1215*x) - (2059*x)/81 +      (800*Pi^2*x)/81 + (76*Pi^4*x)/405 +      (-4496/81 - (304*Pi^2)/81 + 80/(9*x) - (64*Pi^2)/(27*x) - (2396*x)/81 -        (76*Pi^2*x)/81)*H(0, 0, x) + (-10432/81 - (1120*Pi^2)/81 +        2024/(27*x) - (1120*Pi^2)/(81*x) - (1760*x)/27 - (280*Pi^2*x)/81)*      H(0, 1, x) + (-704/9 - (64*Pi^2)/243 + 3472/(27*x) +        (64*Pi^2)/(243*x) - (1360*x)/27 + (32*Pi^2*x)/243)*H(1, 0, x) +      (-4160/27 + 736/(3*x) - (2464*x)/27)*H(1, 1, x) +      (-352/27 - (464*x)/81)*H(0, 0, 0, x) +      (-3008/81 + 704/(27*x) - (496*x)/27)*H(0, 0, 1, x) +      (-1280/27 + 1408/(27*x) - (736*x)/27)*H(0, 1, 0, x) +      (-2176/27 + 2816/(27*x) - (1312*x)/27)*H(0, 1, 1, x) +      (-3008/81 + 512/(9*x) - (1552*x)/81)*H(1, 0, 0, x) +      (-2560/27 + 1280/(9*x) - (1280*x)/27)*H(1, 0, 1, x) +      (-2560/27 + 1280/(9*x) - (1280*x)/27)*H(1, 1, 0, x) +      (-512/3 + 256/x - (256*x)/3)*H(1, 1, 1, x) +      (64/9 + (16*x)/9)*H(0, 0, 0, 0, x) + (256/9 + 128/(9*x) + (64*x)/9)*      H(0, 0, 0, 1, x) + (1280/27 + 256/(9*x) + (320*x)/27)*      H(0, 0, 1, 0, x) + (256/3 + 512/(9*x) + (64*x)/3)*H(0, 0, 1, 1, x) +      (3136/81 + 1024/(27*x) + (736*x)/81)*H(0, 1, 0, 0, x) +      (2560/27 + 2560/(27*x) + (640*x)/27)*H(0, 1, 0, 1, x) +      (2560/27 + 2560/(27*x) + (640*x)/27)*H(0, 1, 1, 0, x) +      (512/3 + 512/(3*x) + (128*x)/3)*H(0, 1, 1, 1, x) +      (128/81 - 128/(81*x) - (64*x)/81)*H(1, 0, 0, 0, x) +      (128/81 - 128/(81*x) - (64*x)/81)*H(1, 0, 0, 1, x) +      (128/81 - 128/(81*x) - (64*x)/81)*H(1, 1, 0, 0, x) + (1792*Zeta(3))/81 -      (704*Zeta(3))/(27*x) + (1024*x*Zeta(3))/81 +      H(0, x)*(-2968/27 + (1144*Pi^2)/243 + 656/(27*x) - (352*Pi^2)/(81*x) -        (3646*x)/81 + (22*Pi^2*x)/9 - (1600*Zeta(3))/81 -        (128*Zeta(3))/(9*x) - (352*x*Zeta(3))/81) +      H(1, x)*(-8144/81 + (1120*Pi^2)/81 + 12740/(81*x) - (560*Pi^2)/(27*x) -        (1532*x)/27 + (560*Pi^2*x)/81 - (256*Zeta(3))/81 +        (256*Zeta(3))/(81*x) + (128*x*Zeta(3))/81)) - (2464*Zeta(5))/81 -    (128*Zeta(5))/(9*x) - (208*x*Zeta(5))/81);

 pqq1sigma1qg:=-16879/972 + (458*Pi^2)/81 - (112*Pi^4)/1215 - 37/(648*x) -  (1585*Pi^2)/(972*x) - (2*Pi^4)/(1215*x) + (35819*x)/1944 -  (325*Pi^2*x)/324 + (56*Pi^4*x)/1215 - (34*x^2)/81 - (16*Pi^2*x^2)/243 +  (-506/27 + (26*Pi^2)/81 + 40/(81*x) + (98*x)/27 - (13*Pi^2*x)/81 +    (32*x^2)/81)*H(0, 0, x) + (-100/3 + (8*Pi^2)/9 + 764/(81*x) -    (4*Pi^2)/(9*x) + (52*x)/9 - (4*Pi^2*x)/9 + (32*x^2)/81)*H(0, 1, x) +  (-694/27 + (16*Pi^2)/9 + 595/(27*x) - (16*Pi^2)/(9*x) + (325*x)/27 -    (8*Pi^2*x)/9)*H(1, 0, x) + (-880/27 + (16*Pi^2)/9 + 304/(9*x) -    (16*Pi^2)/(9*x) + (56*x)/3 - (8*Pi^2*x)/9)*H(1, 1, x) +  (-200/27 + 4*x)*H(0, 0, 0, x) + (-368/27 + (188*x)/27)*H(0, 0, 1, x) +  (-12 + 44/(9*x) + (130*x)/27)*H(0, 1, 0, x) +  (-64/9 + (64*x)/27)*H(0, 1, 1, x) + (-436/27 + 106/(9*x) + (166*x)/27)*  H(1, 0, 0, x) + (-424/27 + 104/(9*x) + (164*x)/27)*H(1, 0, 1, x) +  (-424/27 + 104/(9*x) + (164*x)/27)*H(1, 1, 0, x) +  (-8/27 + (4*x)/27)*H(0, 0, 0, 0, x) + (-16/9 + (8*x)/9)*H(0, 0, 0, 1, x) +  (-32/9 + (16*x)/9)*H(0, 0, 1, 0, x) + (-128/27 + (64*x)/27)*  H(0, 0, 1, 1, x) + (-136/27 + 8/(3*x) + (68*x)/27)*H(0, 1, 0, 0, x) +  (-128/27 + 64/(27*x) + (64*x)/27)*H(0, 1, 0, 1, x) +  (-128/27 + 64/(27*x) + (64*x)/27)*H(0, 1, 1, 0, x) +  (-16/3 + 16/(3*x) + (8*x)/3)*H(1, 0, 0, 0, x) +  (-272/27 + 272/(27*x) + (136*x)/27)*H(1, 0, 0, 1, x) +  (-256/27 + 256/(27*x) + (128*x)/27)*H(1, 0, 1, 0, x) +  (-256/27 + 256/(27*x) + (128*x)/27)*H(1, 0, 1, 1, x) +  (-272/27 + 272/(27*x) + (136*x)/27)*H(1, 1, 0, 0, x) +  (-256/27 + 256/(27*x) + (128*x)/27)*H(1, 1, 0, 1, x) +  (-256/27 + 256/(27*x) + (128*x)/27)*H(1, 1, 1, 0, x) - (94*Zeta(3))/27 +  (89*Zeta(3))/(9*x) + (x*Zeta(3))/3 +  NF*(91/162 - (82*Pi^2)/243 + 20/(81*x) + (20*Pi^2)/(243*x) - (67*x)/81 +    (14*Pi^2*x)/243 + (31/27 - (4*Pi^2)/81 - (62*x)/81 + (2*Pi^2*x)/81)*    H(0, x) + (142/81 - (8*Pi^2)/81 - 10/(27*x) + (8*Pi^2)/(81*x) -      (89*x)/81 + (4*Pi^2*x)/81)*H(1, x) + (86/81 - (13*x)/81)*H(0, 0, x) +    (164/81 - 40/(81*x) - (28*x)/81)*H(0, 1, x) +    (116/81 - 98/(81*x) - (46*x)/81)*H(1, 0, x) +    (160/81 - 160/(81*x) - (80*x)/81)*H(1, 1, x) +    (4/27 - (2*x)/27)*H(0, 0, 0, x) + (8/27 - (4*x)/27)*H(0, 0, 1, x) +    (8/27 - 8/(27*x) - (4*x)/27)*H(0, 1, 0, x) +    (16/27 - 16/(27*x) - (8*x)/27)*H(1, 0, 0, x) +    (16/27 - 16/(27*x) - (8*x)/27)*H(1, 0, 1, x) +    (16/27 - 16/(27*x) - (8*x)/27)*H(1, 1, 0, x) + (8*Zeta(3))/27 -    (16*Zeta(3))/(27*x) - (4*x*Zeta(3))/27) +  H(1, x)*(-977/27 + (76*Pi^2)/27 + 1822/(243*x) - (55*Pi^2)/(27*x) +    (1291*x)/54 - (29*Pi^2*x)/27 - (328*x^2)/243 + (8*Zeta(3))/27 -    (8*Zeta(3))/(27*x) - (4*x*Zeta(3))/27) +  H(0, x)*(-383/18 + (193*Pi^2)/81 + 931/(486*x) - Pi^2/(27*x) +    (1679*x)/108 - (65*Pi^2*x)/54 - (104*x^2)/81 - (20*Zeta(3))/27 +    (4*Zeta(3))/(27*x) + (10*x*Zeta(3))/27) +  L*(-229/18 + (29*Pi^2)/81 + 931/(486*x) - Pi^2/(27*x) + (1177*x)/108 -    (10*Pi^2*x)/81 - (164*x^2)/243 + (-12 + (2*Pi^2)/9 + 40/(81*x) +      (13*x)/27 - (Pi^2*x)/9 + (16*x^2)/81)*H(0, x) +    (-220/27 + (4*Pi^2)/9 + 76/(9*x) - (4*Pi^2)/(9*x) + (14*x)/3 -      (2*Pi^2*x)/9)*H(1, x) + (-128/27 + (74*x)/27)*H(0, 0, x) +    (-16/9 + (16*x)/27)*H(0, 1, x) + (-164/27 + 44/(9*x) + (74*x)/27)*    H(1, 0, x) + NF*(41/81 - (79*x)/162 + (62/81 - (4*x)/81)*H(0, x) +      (40/81 - 40/(81*x) - (20*x)/81)*H(1, x) + (4/27 - (2*x)/27)*H(0, 0, x) +      (8/27 - 8/(27*x) - (4*x)/27)*H(1, 0, x)) +    (-8/27 + (4*x)/27)*H(0, 0, 0, x) + (-32/27 + (16*x)/27)*H(0, 0, 1, x) +    (-32/27 + (16*x)/27)*H(0, 1, 0, x) + (-8/3 + 8/(3*x) + (4*x)/3)*    H(1, 0, 0, x) + (-64/27 + 64/(27*x) + (32*x)/27)*H(1, 0, 1, x) +    (-64/27 + 64/(27*x) + (32*x)/27)*H(1, 1, 0, x) - (4*Zeta(3))/3 +    (4*Zeta(3))/(27*x) + (2*x*Zeta(3))/3) +  e*(-24041/486 + (2995*Pi^2)/216 - (643*Pi^4)/972 - 46501/(17496*x) -    (919*Pi^2)/(324*x) + (823*Pi^4)/(4860*x) + (103927*x)/1944 -    (7393*Pi^2*x)/1296 + (3*Pi^4*x)/10 - (1645*x^2)/2187 +    (223*Pi^2*x^2)/729 + (-832/27 + (8*Pi^2)/27 + 40/(81*x) + (268*x)/27 -      (4*Pi^2*x)/27 + (32*x^2)/81)*H(0, 0, 0, x) +    (-1744/27 + (160*Pi^2)/81 + 764/(81*x) - (4*Pi^2)/(9*x) + (566*x)/27 -      (80*Pi^2*x)/81 + (64*x^2)/81)*H(0, 0, 1, x) +    (-614/9 + (68*Pi^2)/27 + 2261/(81*x) - (16*Pi^2)/(9*x) + (541*x)/27 -      (34*Pi^2*x)/27 + (32*x^2)/81)*H(0, 1, 0, x) +    (-832/9 + (8*Pi^2)/3 + 2896/(81*x) - (16*Pi^2)/(9*x) + (212*x)/9 -      (4*Pi^2*x)/3 + (64*x^2)/81)*H(0, 1, 1, x) +    (-1564/27 + (22*Pi^2)/9 + 1178/(27*x) - (22*Pi^2)/(9*x) + (206*x)/9 -      (11*Pi^2*x)/9)*H(1, 0, 0, x) + (-268/3 + (392*Pi^2)/81 + 230/(3*x) -      (392*Pi^2)/(81*x) + (1114*x)/27 - (196*Pi^2*x)/81)*H(1, 0, 1, x) +    (-268/3 + (136*Pi^2)/27 + 230/(3*x) - (136*Pi^2)/(27*x) + (1114*x)/27 -      (68*Pi^2*x)/27)*H(1, 1, 0, x) + (-880/9 + (16*Pi^2)/3 + 304/(3*x) -      (16*Pi^2)/(3*x) + 56*x - (8*Pi^2*x)/3)*H(1, 1, 1, x) +    (-208/27 + (112*x)/27)*H(0, 0, 0, 0, x) + (-560/27 + (280*x)/27)*    H(0, 0, 0, 1, x) + (-268/9 + 44/(9*x) + (374*x)/27)*H(0, 0, 1, 0, x) +    (-1088/27 + (520*x)/27)*H(0, 0, 1, 1, x) +    (-796/27 + 130/(9*x) + (314*x)/27)*H(0, 1, 0, 0, x) +    (-968/27 + 376/(27*x) + (124*x)/9)*H(0, 1, 0, 1, x) +    (-968/27 + 376/(27*x) + (124*x)/9)*H(0, 1, 1, 0, x) +    (-64/3 + (64*x)/9)*H(0, 1, 1, 1, x) + (-688/27 + 172/(9*x) + (256*x)/27)*    H(1, 0, 0, 0, x) + (-1336/27 + 1004/(27*x) + (500*x)/27)*    H(1, 0, 0, 1, x) + (-48 + 976/(27*x) + (488*x)/27)*H(1, 0, 1, 0, x) +    (-48 + 976/(27*x) + (488*x)/27)*H(1, 0, 1, 1, x) +    (-1336/27 + 1004/(27*x) + (500*x)/27)*H(1, 1, 0, 0, x) +    (-48 + 976/(27*x) + (488*x)/27)*H(1, 1, 0, 1, x) +    (-48 + 976/(27*x) + (488*x)/27)*H(1, 1, 1, 0, x) +    (-8/27 + (4*x)/27)*H(0, 0, 0, 0, 0, x) + (-16/9 + (8*x)/9)*    H(0, 0, 0, 0, 1, x) + (-112/27 + (56*x)/27)*H(0, 0, 0, 1, 0, x) +    (-160/27 + (80*x)/27)*H(0, 0, 0, 1, 1, x) +    (-200/27 + 8/(3*x) + (100*x)/27)*H(0, 0, 1, 0, 0, x) +    (-320/27 + 64/(27*x) + (160*x)/27)*H(0, 0, 1, 0, 1, x) +    (-320/27 + 64/(27*x) + (160*x)/27)*H(0, 0, 1, 1, 0, x) +    (-128/9 + (64*x)/9)*H(0, 0, 1, 1, 1, x) +    (-208/27 + 16/(3*x) + (104*x)/27)*H(0, 1, 0, 0, 0, x) +    (-400/27 + 272/(27*x) + (200*x)/27)*H(0, 1, 0, 0, 1, x) +    (-128/9 + 256/(27*x) + (64*x)/9)*H(0, 1, 0, 1, 0, x) +    (-128/9 + 256/(27*x) + (64*x)/9)*H(0, 1, 0, 1, 1, x) +    (-400/27 + 272/(27*x) + (200*x)/27)*H(0, 1, 1, 0, 0, x) +    (-128/9 + 256/(27*x) + (64*x)/9)*H(0, 1, 1, 0, 1, x) +    (-128/9 + 256/(27*x) + (64*x)/9)*H(0, 1, 1, 1, 0, x) +    (-16/3 + 16/(3*x) + (8*x)/3)*H(1, 0, 0, 0, 0, x) +    (-416/27 + 416/(27*x) + (208*x)/27)*H(1, 0, 0, 0, 1, x) +    (-176/9 + 176/(9*x) + (88*x)/9)*H(1, 0, 0, 1, 0, x) +    (-800/27 + 800/(27*x) + (400*x)/27)*H(1, 0, 0, 1, 1, x) +    (-176/9 + 176/(9*x) + (88*x)/9)*H(1, 0, 1, 0, 0, x) +    (-256/9 + 256/(9*x) + (128*x)/9)*H(1, 0, 1, 0, 1, x) +    (-256/9 + 256/(9*x) + (128*x)/9)*H(1, 0, 1, 1, 0, x) +    (-256/9 + 256/(9*x) + (128*x)/9)*H(1, 0, 1, 1, 1, x) +    (-416/27 + 416/(27*x) + (208*x)/27)*H(1, 1, 0, 0, 0, x) +    (-800/27 + 800/(27*x) + (400*x)/27)*H(1, 1, 0, 0, 1, x) +    (-256/9 + 256/(9*x) + (128*x)/9)*H(1, 1, 0, 1, 0, x) +    (-256/9 + 256/(9*x) + (128*x)/9)*H(1, 1, 0, 1, 1, x) +    (-800/27 + 800/(27*x) + (400*x)/27)*H(1, 1, 1, 0, 0, x) +    (-256/9 + 256/(9*x) + (128*x)/9)*H(1, 1, 1, 0, 1, x) +    (-256/9 + 256/(9*x) + (128*x)/9)*H(1, 1, 1, 1, 0, x) + 20*Zeta(3) +    (35*Pi^2*Zeta(3))/81 + (892*Zeta(3))/(81*x) - (7*Pi^2*Zeta(3))/(9*x) -    (116*x*Zeta(3))/27 - (35*Pi^2*x*Zeta(3))/162 - (64*x^2*Zeta(3))/81 +    H(1, 0, x)*(-2419/27 + (73*Pi^2)/9 + 10741/(243*x) - (163*Pi^2)/(27*x) +      (2377*x)/54 - (161*Pi^2*x)/54 - (328*x^2)/243 + (152*Zeta(3))/27 -      (152*Zeta(3))/(27*x) - (76*x*Zeta(3))/27) +    H(0, x)*(-48721/972 + (815*Pi^2)/81 - (73*Pi^4)/810 + 3613/(1944*x) -      (527*Pi^2)/(324*x) - (2*Pi^4)/(1215*x) + (82115*x)/1944 -      (1159*Pi^2*x)/324 + (73*Pi^4*x)/1620 - (1532*x^2)/729 -      (28*Pi^2*x^2)/243 + (10*Zeta(3))/9 + (271*Zeta(3))/(27*x) -      (49*x*Zeta(3))/27) + H(1, 1, x)*(-1138/9 + (236*Pi^2)/27 +      13634/(243*x) - (176*Pi^2)/(27*x) + (1909*x)/27 - (88*Pi^2*x)/27 -      (656*x^2)/243 + (16*Zeta(3))/27 - (16*Zeta(3))/(27*x) -      (8*x*Zeta(3))/27) + H(1, x)*(-42277/486 + (1193*Pi^2)/81 -      (95*Pi^4)/243 + 15925/(972*x) - (223*Pi^2)/(18*x) + (95*Pi^4)/(243*x) +      (65933*x)/972 - (20*Pi^2*x)/3 + (95*Pi^4*x)/486 - (532*x^2)/243 +      (20*Zeta(3))/27 - (14*Zeta(3))/(27*x) - (2*x*Zeta(3))/9) +    H(0, 1, x)*(-2371/27 + (56*Pi^2)/9 + 4114/(243*x) - (67*Pi^2)/(27*x) +      (2105*x)/54 - (194*Pi^2*x)/81 - (176*x^2)/81 + (8*Zeta(3))/27 -      (8*Zeta(3))/(27*x) - (4*x*Zeta(3))/27) +    L^2*(-229/36 + (29*Pi^2)/162 + 931/(972*x) - Pi^2/(54*x) + (1177*x)/216 -      (5*Pi^2*x)/81 - (82*x^2)/243 + (-6 + Pi^2/9 + 20/(81*x) + (13*x)/54 -        (Pi^2*x)/18 + (8*x^2)/81)*H(0, x) +      (-110/27 + (2*Pi^2)/9 + 38/(9*x) - (2*Pi^2)/(9*x) + (7*x)/3 -        (Pi^2*x)/9)*H(1, x) + (-64/27 + (37*x)/27)*H(0, 0, x) +      (-8/9 + (8*x)/27)*H(0, 1, x) + (-82/27 + 22/(9*x) + (37*x)/27)*      H(1, 0, x) + NF*(41/162 - (79*x)/324 + (31/81 - (2*x)/81)*H(0, x) +        (20/81 - 20/(81*x) - (10*x)/81)*H(1, x) + (2/27 - x/27)*H(0, 0, x) +        (4/27 - 4/(27*x) - (2*x)/27)*H(1, 0, x)) + (-4/27 + (2*x)/27)*      H(0, 0, 0, x) + (-16/27 + (8*x)/27)*H(0, 0, 1, x) +      (-16/27 + (8*x)/27)*H(0, 1, 0, x) + (-4/3 + 4/(3*x) + (2*x)/3)*      H(1, 0, 0, x) + (-32/27 + 32/(27*x) + (16*x)/27)*H(1, 0, 1, x) +      (-32/27 + 32/(27*x) + (16*x)/27)*H(1, 1, 0, x) - (2*Zeta(3))/3 +      (2*Zeta(3))/(27*x) + (x*Zeta(3))/3) +    H(0, 0, x)*(-2803/54 + (259*Pi^2)/81 + 1171/(486*x) - Pi^2/(27*x) +      (2731*x)/108 - (14*Pi^2*x)/9 - (200*x^2)/243 - (20*Zeta(3))/27 +      (4*Zeta(3))/(27*x) + (10*x*Zeta(3))/27) +    NF*(245/162 - (779*Pi^2)/972 + (2*Pi^4)/135 + 287/(324*x) +      (35*Pi^2)/(243*x) - (4*Pi^4)/(405*x) - (29*x)/12 + (569*Pi^2*x)/1944 -      (Pi^4*x)/135 + (37/9 - (170*Pi^2)/243 - 20/(27*x) + (152*Pi^2)/(243*x) -        (253*x)/81 + (73*Pi^2*x)/243)*H(1, x) +      (221/81 - Pi^2/27 - (7*x)/6 + (Pi^2*x)/54)*H(0, 0, x) +      (410/81 - (8*Pi^2)/81 - 70/(81*x) + (8*Pi^2)/(81*x) - 2*x +        (4*Pi^2*x)/81)*H(0, 1, x) + (14/3 - (14*Pi^2)/81 - 200/(81*x) +        (14*Pi^2)/(81*x) - (163*x)/81 + (7*Pi^2*x)/81)*H(1, 0, x) +      (188/27 - (16*Pi^2)/81 - 280/(81*x) + (16*Pi^2)/(81*x) - (278*x)/81 +        (8*Pi^2*x)/81)*H(1, 1, x) + (98/81 - (19*x)/81)*H(0, 0, 0, x) +      (236/81 - 40/(81*x) - (58*x)/81)*H(0, 0, 1, x) +      (88/27 - 122/(81*x) - (22*x)/27)*H(0, 1, 0, x) +      (136/27 - 160/(81*x) - (32*x)/27)*H(0, 1, 1, x) +      (200/81 - 164/(81*x) - (76*x)/81)*H(1, 0, 0, x) +      (40/9 - 4/x - (52*x)/27)*H(1, 0, 1, x) + (40/9 - 4/x - (52*x)/27)*      H(1, 1, 0, x) + (160/27 - 160/(27*x) - (80*x)/27)*H(1, 1, 1, x) +      (4/27 - (2*x)/27)*H(0, 0, 0, 0, x) + (8/27 - (4*x)/27)*      H(0, 0, 0, 1, x) + (16/27 - 8/(27*x) - (8*x)/27)*H(0, 0, 1, 0, x) +      (16/27 - (8*x)/27)*H(0, 0, 1, 1, x) + (16/27 - 16/(27*x) - (8*x)/27)*      H(0, 1, 0, 0, x) + (16/27 - 16/(27*x) - (8*x)/27)*H(0, 1, 0, 1, x) +      (16/27 - 16/(27*x) - (8*x)/27)*H(0, 1, 1, 0, x) +      (16/27 - 16/(27*x) - (8*x)/27)*H(1, 0, 0, 0, x) +      (32/27 - 32/(27*x) - (16*x)/27)*H(1, 0, 0, 1, x) +      (32/27 - 32/(27*x) - (16*x)/27)*H(1, 0, 1, 0, x) +      (32/27 - 32/(27*x) - (16*x)/27)*H(1, 0, 1, 1, x) +      (32/27 - 32/(27*x) - (16*x)/27)*H(1, 1, 0, 0, x) +      (32/27 - 32/(27*x) - (16*x)/27)*H(1, 1, 0, 1, x) +      (32/27 - 32/(27*x) - (16*x)/27)*H(1, 1, 1, 0, x) - (116*Zeta(3))/81 -      (44*Zeta(3))/(81*x) + (22*x*Zeta(3))/81 +      H(0, x)*(49/18 - (205*Pi^2)/486 + 20/(81*x) + (20*Pi^2)/(243*x) -        (329*x)/162 + (28*Pi^2*x)/243 + (8*Zeta(3))/27 - (16*Zeta(3))/(27*x) -        (4*x*Zeta(3))/27)) + L*(-29245/972 + (487*Pi^2)/81 - (112*Pi^4)/1215 +      3613/(1944*x) - (1621*Pi^2)/(972*x) - (2*Pi^4)/(1215*x) +      (57005*x)/1944 - (365*Pi^2*x)/324 + (56*Pi^4*x)/1215 - (266*x^2)/243 -      (16*Pi^2*x^2)/243 + (-634/27 + (26*Pi^2)/81 + 40/(81*x) + (172*x)/27 -        (13*Pi^2*x)/81 + (32*x^2)/81)*H(0, 0, x) +      (-316/9 + (8*Pi^2)/9 + 764/(81*x) - (4*Pi^2)/(9*x) + (172*x)/27 -        (4*Pi^2*x)/9 + (32*x^2)/81)*H(0, 1, x) +      (-286/9 + (16*Pi^2)/9 + 727/(27*x) - (16*Pi^2)/(9*x) + (133*x)/9 -        (8*Pi^2*x)/9)*H(1, 0, x) + (-880/27 + (16*Pi^2)/9 + 304/(9*x) -        (16*Pi^2)/(9*x) + (56*x)/3 - (8*Pi^2*x)/9)*H(1, 1, x) +      (-208/27 + (112*x)/27)*H(0, 0, 0, x) + (-400/27 + (68*x)/9)*      H(0, 0, 1, x) + (-356/27 + 44/(9*x) + (146*x)/27)*H(0, 1, 0, x) +      (-64/9 + (64*x)/27)*H(0, 1, 1, x) + (-508/27 + 130/(9*x) + (202*x)/27)*      H(1, 0, 0, x) + (-488/27 + 376/(27*x) + (196*x)/27)*H(1, 0, 1, x) +      (-488/27 + 376/(27*x) + (196*x)/27)*H(1, 1, 0, x) +      (-8/27 + (4*x)/27)*H(0, 0, 0, 0, x) + (-16/9 + (8*x)/9)*      H(0, 0, 0, 1, x) + (-32/9 + (16*x)/9)*H(0, 0, 1, 0, x) +      (-128/27 + (64*x)/27)*H(0, 0, 1, 1, x) + (-136/27 + 8/(3*x) + (68*x)/27)*      H(0, 1, 0, 0, x) + (-128/27 + 64/(27*x) + (64*x)/27)*H(0, 1, 0, 1, x) +      (-128/27 + 64/(27*x) + (64*x)/27)*H(0, 1, 1, 0, x) +      (-16/3 + 16/(3*x) + (8*x)/3)*H(1, 0, 0, 0, x) +      (-272/27 + 272/(27*x) + (136*x)/27)*H(1, 0, 0, 1, x) +      (-256/27 + 256/(27*x) + (128*x)/27)*H(1, 0, 1, 0, x) +      (-256/27 + 256/(27*x) + (128*x)/27)*H(1, 0, 1, 1, x) +      (-272/27 + 272/(27*x) + (136*x)/27)*H(1, 1, 0, 0, x) +      (-256/27 + 256/(27*x) + (128*x)/27)*H(1, 1, 0, 1, x) +      (-256/27 + 256/(27*x) + (128*x)/27)*H(1, 1, 1, 0, x) -      (130*Zeta(3))/27 + (271*Zeta(3))/(27*x) + x*Zeta(3) +      NF*(173/162 - (82*Pi^2)/243 + 20/(81*x) + (20*Pi^2)/(243*x) -        (71*x)/54 + (14*Pi^2*x)/243 + (155/81 - (4*Pi^2)/81 - (22*x)/27 +          (2*Pi^2*x)/81)*H(0, x) + (182/81 - (8*Pi^2)/81 - 70/(81*x) +          (8*Pi^2)/(81*x) - (109*x)/81 + (4*Pi^2*x)/81)*H(1, x) +        (98/81 - (19*x)/81)*H(0, 0, x) + (164/81 - 40/(81*x) - (28*x)/81)*        H(0, 1, x) + (140/81 - 122/(81*x) - (58*x)/81)*H(1, 0, x) +        (160/81 - 160/(81*x) - (80*x)/81)*H(1, 1, x) +        (4/27 - (2*x)/27)*H(0, 0, 0, x) + (8/27 - (4*x)/27)*H(0, 0, 1, x) +        (8/27 - 8/(27*x) - (4*x)/27)*H(0, 1, 0, x) +        (16/27 - 16/(27*x) - (8*x)/27)*H(1, 0, 0, x) +        (16/27 - 16/(27*x) - (8*x)/27)*H(1, 0, 1, x) +        (16/27 - 16/(27*x) - (8*x)/27)*H(1, 1, 0, x) + (8*Zeta(3))/27 -        (16*Zeta(3))/(27*x) - (4*x*Zeta(3))/27) +      H(1, x)*(-133/3 + (88*Pi^2)/27 + 3874/(243*x) - (67*Pi^2)/(27*x) +        (1543*x)/54 - (35*Pi^2*x)/27 - (328*x^2)/243 + (8*Zeta(3))/27 -        (8*Zeta(3))/(27*x) - (4*x*Zeta(3))/27) +      H(0, x)*(-599/18 + (211*Pi^2)/81 + 1171/(486*x) - Pi^2/(27*x) +        (577*x)/36 - (71*Pi^2*x)/54 - (88*x^2)/81 - (20*Zeta(3))/27 +        (4*Zeta(3))/(27*x) + (10*x*Zeta(3))/27)) - (32*Zeta(5))/27 -    (16*Zeta(5))/(9*x) + (16*x*Zeta(5))/27);

 pgg0pgg0pgg0sigma0gg:=-2979/8 + 3501/(16*x) - (27*Pi^2)/(2*x) + (4869*x)/16 - (81*Pi^2*x)/2 -  (3501*x^2)/16 + (27*Pi^2*x^2)/2 + (1331*d1(1 - x))/64 -  (NF^3*d1(1 - x))/216 - (99*Pi^2*d1(1 - x))/8 +  NF^2*(-1/2 + 1/(4*x) + x/4 - x^2/4 + (11*d1(1 - x))/48 + DD(0, x)/4) +  (1089*DD(0, x))/16 - (27*Pi^2*DD(0, x))/2 + (297*DD(1, x))/2 + 81*DD(2, x) +  (189/(-1 + x) - 297/(4*(-1 + x)*x) - (81*x)/(4*(-1 + x)) +    (54*x^2)/(-1 + x) - (297*x^3)/(4*(-1 + x)))*H(0, x) +  (54 + 297/(2*x) + (189*x)/2 - (297*x^2)/2)*H(1, x) +  NF*(3 + 33/(4*x) + (21*x)/4 - (33*x^2)/4 - (121*d1(1 - x))/32 +    (3*Pi^2*d1(1 - x))/4 - (33*DD(0, x))/4 - 9*DD(1, x) +    (-9/(2*(-1 + x)*x) - (27*x)/(2*(-1 + x)) + (18*x^2)/(-1 + x) -      (9*x^3)/(2*(-1 + x)))*H(0, x) + (-18 + 9/x + 9*x - 9*x^2)*H(1, x)) +  (54/(-1 + x) - 27/((-1 + x)*x) - (243*x)/(-1 + x) + (216*x^2)/(-1 + x) -    (27*x^3)/(-1 + x))*H(0, 0, x) +  (162 + 162/(-1 + x) - 81/((-1 + x)*x) + 162*x - (243*x)/(-1 + x) +    (162*x^2)/(-1 + x) - (81*x^3)/(-1 + x))*H(0, 1, x) +  (162/(-1 + x) - 81/((-1 + x)*x) - (243*x)/(-1 + x) + (162*x^2)/(-1 + x) -    (81*x^3)/(-1 + x))*H(1, 0, x) + (-324 + 162/x + 162*x - 162*x^2)*  H(1, 1, x) + 54*d1(1 - x)*Zeta(3) +  e*(-2979/8 + 3501/(16*x) - (27*Pi^2)/(2*x) + (4869*x)/16 - (81*Pi^2*x)/2 -    (3501*x^2)/16 + (27*Pi^2*x^2)/2 + (1331*d1(1 - x))/64 -    (NF^3*d1(1 - x))/216 - (99*Pi^2*d1(1 - x))/8 +    NF^2*(-1/2 + 1/(4*x) + x/4 - x^2/4 + (11*d1(1 - x))/48 + DD(0, x)/4) +    (1089*DD(0, x))/16 - (27*Pi^2*DD(0, x))/2 + (297*DD(1, x))/2 +    81*DD(2, x) + (189/(-1 + x) - 297/(4*(-1 + x)*x) - (81*x)/(4*(-1 + x)) +      (54*x^2)/(-1 + x) - (297*x^3)/(4*(-1 + x)))*H(0, x) +    (54 + 297/(2*x) + (189*x)/2 - (297*x^2)/2)*H(1, x) +    NF*(3 + 33/(4*x) + (21*x)/4 - (33*x^2)/4 - (121*d1(1 - x))/32 +      (3*Pi^2*d1(1 - x))/4 - (33*DD(0, x))/4 - 9*DD(1, x) +      (-9/(2*(-1 + x)*x) - (27*x)/(2*(-1 + x)) + (18*x^2)/(-1 + x) -        (9*x^3)/(2*(-1 + x)))*H(0, x) + (-18 + 9/x + 9*x - 9*x^2)*H(1, x)) +    (54/(-1 + x) - 27/((-1 + x)*x) - (243*x)/(-1 + x) + (216*x^2)/(-1 + x) -      (27*x^3)/(-1 + x))*H(0, 0, x) + (162 + 162/(-1 + x) - 81/((-1 + x)*x) +      162*x - (243*x)/(-1 + x) + (162*x^2)/(-1 + x) - (81*x^3)/(-1 + x))*    H(0, 1, x) + (162/(-1 + x) - 81/((-1 + x)*x) - (243*x)/(-1 + x) +      (162*x^2)/(-1 + x) - (81*x^3)/(-1 + x))*H(1, 0, x) +    (-324 + 162/x + 162*x - 162*x^2)*H(1, 1, x) + 54*d1(1 - x)*Zeta(3)) +  e^2*(-2979/8 + 3501/(16*x) - (27*Pi^2)/(2*x) + (4869*x)/16 - (81*Pi^2*x)/2 -    (3501*x^2)/16 + (27*Pi^2*x^2)/2 + (1331*d1(1 - x))/64 -    (NF^3*d1(1 - x))/216 - (99*Pi^2*d1(1 - x))/8 +    NF^2*(-1/2 + 1/(4*x) + x/4 - x^2/4 + (11*d1(1 - x))/48 + DD(0, x)/4) +    (1089*DD(0, x))/16 - (27*Pi^2*DD(0, x))/2 + (297*DD(1, x))/2 +    81*DD(2, x) + (189/(-1 + x) - 297/(4*(-1 + x)*x) - (81*x)/(4*(-1 + x)) +      (54*x^2)/(-1 + x) - (297*x^3)/(4*(-1 + x)))*H(0, x) +    (54 + 297/(2*x) + (189*x)/2 - (297*x^2)/2)*H(1, x) +    NF*(3 + 33/(4*x) + (21*x)/4 - (33*x^2)/4 - (121*d1(1 - x))/32 +      (3*Pi^2*d1(1 - x))/4 - (33*DD(0, x))/4 - 9*DD(1, x) +      (-9/(2*(-1 + x)*x) - (27*x)/(2*(-1 + x)) + (18*x^2)/(-1 + x) -        (9*x^3)/(2*(-1 + x)))*H(0, x) + (-18 + 9/x + 9*x - 9*x^2)*H(1, x)) +    (54/(-1 + x) - 27/((-1 + x)*x) - (243*x)/(-1 + x) + (216*x^2)/(-1 + x) -      (27*x^3)/(-1 + x))*H(0, 0, x) + (162 + 162/(-1 + x) - 81/((-1 + x)*x) +      162*x - (243*x)/(-1 + x) + (162*x^2)/(-1 + x) - (81*x^3)/(-1 + x))*    H(0, 1, x) + (162/(-1 + x) - 81/((-1 + x)*x) - (243*x)/(-1 + x) +      (162*x^2)/(-1 + x) - (81*x^3)/(-1 + x))*H(1, 0, x) +    (-324 + 162/x + 162*x - 162*x^2)*H(1, 1, x) + 54*d1(1 - x)*Zeta(3)) +  e^3*(-2979/8 + 3501/(16*x) - (27*Pi^2)/(2*x) + (4869*x)/16 - (81*Pi^2*x)/2 -    (3501*x^2)/16 + (27*Pi^2*x^2)/2 + (1331*d1(1 - x))/64 -    (NF^3*d1(1 - x))/216 - (99*Pi^2*d1(1 - x))/8 +    NF^2*(-1/2 + 1/(4*x) + x/4 - x^2/4 + (11*d1(1 - x))/48 + DD(0, x)/4) +    (1089*DD(0, x))/16 - (27*Pi^2*DD(0, x))/2 + (297*DD(1, x))/2 +    81*DD(2, x) + (189/(-1 + x) - 297/(4*(-1 + x)*x) - (81*x)/(4*(-1 + x)) +      (54*x^2)/(-1 + x) - (297*x^3)/(4*(-1 + x)))*H(0, x) +    (54 + 297/(2*x) + (189*x)/2 - (297*x^2)/2)*H(1, x) +    NF*(3 + 33/(4*x) + (21*x)/4 - (33*x^2)/4 - (121*d1(1 - x))/32 +      (3*Pi^2*d1(1 - x))/4 - (33*DD(0, x))/4 - 9*DD(1, x) +      (-9/(2*(-1 + x)*x) - (27*x)/(2*(-1 + x)) + (18*x^2)/(-1 + x) -        (9*x^3)/(2*(-1 + x)))*H(0, x) + (-18 + 9/x + 9*x - 9*x^2)*H(1, x)) +    (54/(-1 + x) - 27/((-1 + x)*x) - (243*x)/(-1 + x) + (216*x^2)/(-1 + x) -      (27*x^3)/(-1 + x))*H(0, 0, x) + (162 + 162/(-1 + x) - 81/((-1 + x)*x) +      162*x - (243*x)/(-1 + x) + (162*x^2)/(-1 + x) - (81*x^3)/(-1 + x))*    H(0, 1, x) + (162/(-1 + x) - 81/((-1 + x)*x) - (243*x)/(-1 + x) +      (162*x^2)/(-1 + x) - (81*x^3)/(-1 + x))*H(1, 0, x) +    (-324 + 162/x + 162*x - 162*x^2)*H(1, 1, x) + 54*d1(1 - x)*Zeta(3));

 pgg0pgg0pgq0sigma0gg:=-1309/12 - 4*Pi^2 + NF^2*(-1/27 + 1/(27*x) + x/54) + 327/(4*x) - (4*Pi^2)/x +  (1057*x)/24 - 4*Pi^2*x - (35*x^2)/3 + (-16 + 31/x - 28*x - 4*x^2)*H(0, x) +  (-26 + 40/x - 17*x - 8*x^2)*H(1, x) +  NF*(-13/9 + 20/(9*x) - (17*x)/18 - (4*x^2)/9 + (4/3 + 4/(3*x) + (4*x)/3)*    H(0, x) + (-4/3 + 4/(3*x) + (2*x)/3)*H(1, x)) +  (-12 + 12/x + 24*x)*H(0, 0, x) + (24 + 24/x + 24*x)*H(0, 1, x) +  (-12 + 12/x + 6*x)*H(1, 0, x) + (-24 + 24/x + 12*x)*H(1, 1, x) +  e*(-1309/12 - 4*Pi^2 + NF^2*(-1/27 + 1/(27*x) + x/54) + 327/(4*x) -    (4*Pi^2)/x + (1057*x)/24 - 4*Pi^2*x - (35*x^2)/3 +    (-16 + 31/x - 28*x - 4*x^2)*H(0, x) + (-26 + 40/x - 17*x - 8*x^2)*    H(1, x) + NF*(-13/9 + 20/(9*x) - (17*x)/18 - (4*x^2)/9 +      (4/3 + 4/(3*x) + (4*x)/3)*H(0, x) + (-4/3 + 4/(3*x) + (2*x)/3)*      H(1, x)) + (-12 + 12/x + 24*x)*H(0, 0, x) +    (24 + 24/x + 24*x)*H(0, 1, x) + (-12 + 12/x + 6*x)*H(1, 0, x) +    (-24 + 24/x + 12*x)*H(1, 1, x)) +  e^2*(-1309/12 - 4*Pi^2 + NF^2*(-1/27 + 1/(27*x) + x/54) + 327/(4*x) -    (4*Pi^2)/x + (1057*x)/24 - 4*Pi^2*x - (35*x^2)/3 +    (-16 + 31/x - 28*x - 4*x^2)*H(0, x) + (-26 + 40/x - 17*x - 8*x^2)*    H(1, x) + NF*(-13/9 + 20/(9*x) - (17*x)/18 - (4*x^2)/9 +      (4/3 + 4/(3*x) + (4*x)/3)*H(0, x) + (-4/3 + 4/(3*x) + (2*x)/3)*      H(1, x)) + (-12 + 12/x + 24*x)*H(0, 0, x) +    (24 + 24/x + 24*x)*H(0, 1, x) + (-12 + 12/x + 6*x)*H(1, 0, x) +    (-24 + 24/x + 12*x)*H(1, 1, x)) +  e^3*(-1309/12 - 4*Pi^2 + NF^2*(-1/27 + 1/(27*x) + x/54) + 327/(4*x) -    (4*Pi^2)/x + (1057*x)/24 - 4*Pi^2*x - (35*x^2)/3 +    (-16 + 31/x - 28*x - 4*x^2)*H(0, x) + (-26 + 40/x - 17*x - 8*x^2)*    H(1, x) + NF*(-13/9 + 20/(9*x) - (17*x)/18 - (4*x^2)/9 +      (4/3 + 4/(3*x) + (4*x)/3)*H(0, x) + (-4/3 + 4/(3*x) + (2*x)/3)*      H(1, x)) + (-12 + 12/x + 24*x)*H(0, 0, x) +    (24 + 24/x + 24*x)*H(0, 1, x) + (-12 + 12/x + 6*x)*H(1, 0, x) +    (-24 + 24/x + 12*x)*H(1, 1, x));

 pgg0pgg0sigma0gg:=-6 - 33/(2*x) - (21*x)/2 + (33*x^2)/2 + (121*d1(1 - x))/16 +  (NF^2*d1(1 - x))/36 - (3*Pi^2*d1(1 - x))/2 +  NF*(2 - x^(-1) - x + x^2 - (11*d1(1 - x))/12 - DD(0, x)) + (33*DD(0, x))/2 +  18*DD(1, x) + (9/((-1 + x)*x) + (27*x)/(-1 + x) - (36*x^2)/(-1 + x) +    (9*x^3)/(-1 + x))*H(0, x) + (36 - 18/x - 18*x + 18*x^2)*H(1, x) +  e*(-6 - 33/(2*x) - (21*x)/2 + (33*x^2)/2 + (121*d1(1 - x))/16 +    (NF^2*d1(1 - x))/36 - (3*Pi^2*d1(1 - x))/2 +    NF*(2 - x^(-1) - x + x^2 - (11*d1(1 - x))/12 - DD(0, x)) +    (33*DD(0, x))/2 + 18*DD(1, x) + (9/((-1 + x)*x) + (27*x)/(-1 + x) -      (36*x^2)/(-1 + x) + (9*x^3)/(-1 + x))*H(0, x) +    (36 - 18/x - 18*x + 18*x^2)*H(1, x)) +  e^2*(-6 - 33/(2*x) - (21*x)/2 + (33*x^2)/2 + (121*d1(1 - x))/16 +    (NF^2*d1(1 - x))/36 - (3*Pi^2*d1(1 - x))/2 +    NF*(2 - x^(-1) - x + x^2 - (11*d1(1 - x))/12 - DD(0, x)) +    (33*DD(0, x))/2 + 18*DD(1, x) + (9/((-1 + x)*x) + (27*x)/(-1 + x) -      (36*x^2)/(-1 + x) + (9*x^3)/(-1 + x))*H(0, x) +    (36 - 18/x - 18*x + 18*x^2)*H(1, x)) +  e^3*(-6 - 33/(2*x) - (21*x)/2 + (33*x^2)/2 + (121*d1(1 - x))/16 +    (NF^2*d1(1 - x))/36 - (3*Pi^2*d1(1 - x))/2 +    NF*(2 - x^(-1) - x + x^2 - (11*d1(1 - x))/12 - DD(0, x)) +    (33*DD(0, x))/2 + 18*DD(1, x) + (9/((-1 + x)*x) + (27*x)/(-1 + x) -      (36*x^2)/(-1 + x) + (9*x^3)/(-1 + x))*H(0, x) +    (36 - 18/x - 18*x + 18*x^2)*H(1, x));

 pgg0pgg0sigma1gg:=60009/32 - (111*Pi^2)/2 - 40723/(32*x) + (66*Pi^2)/x - (60009*x)/32 +  (213*Pi^2*x)/2 + (40723*x^2)/32 - (231*Pi^2*x^2)/2 +  (121*Pi^2*d1(1 - x))/16 - (21*Pi^4*d1(1 - x))/10 - (33*Pi^2*DD(0, x))/2 +  (363*DD(1, x))/4 - 72*Pi^2*DD(1, x) + 297*DD(2, x) + 216*DD(3, x) +  (1152 - 18*Pi^2 - 363/(4*(-1 + x)) - 483/x + (18*Pi^2)/x +    363/(8*(-1 + x)*x) - (1323*x)/4 + 144*Pi^2*x + (1089*x)/(8*(-1 + x)) +    (4629*x^2)/4 - 18*Pi^2*x^2 - (363*x^2)/(4*(-1 + x)) -    (18*Pi^2*x^2)/(-1 + x) + (363*x^3)/(8*(-1 + x)))*H(0, x) +  (6657/4 - 144*Pi^2 - 1731/x + (72*Pi^2)/x - (3147*x)/2 + 72*Pi^2*x +    1731*x^2 - 72*Pi^2*x^2)*H(1, x) +  NF^2*(11/24 - 11/(72*x) - (11*x)/24 + (11*x^2)/72 + (Pi^2*d1(1 - x))/36 +    DD(1, x)/3 + (-1/(3*(-1 + x)) + 1/(6*(-1 + x)*x) + x/(2*(-1 + x)) -      x^2/(3*(-1 + x)) + x^3/(6*(-1 + x)))*H(0, x) +    (2/3 - 1/(3*x) - x/3 + x^2/3)*H(1, x)) +  (405/2 - 99/(-1 + x) - 297/(2*x) - 405*x + 297*x^2)*H(0, 0, x) +  (459 + 198/(1 - x) + 198/(-1 + x) - 693/x - 99/((-1 + x)*x) - 864*x -    (297*x)/(-1 + x) + 990*x^2 + (198*x^2)/(-1 + x) - (99*x^3)/(-1 + x))*  H(0, 1, x) + (1125/2 + 198/(1 - x) + 198/(-1 + x) - 1683/(2*x) -    99/((-1 + x)*x) - (1521*x)/2 - (297*x)/(-1 + x) + (1683*x^2)/2 +    (198*x^2)/(-1 + x) - (99*x^3)/(-1 + x))*H(1, 0, x) +  (729 - 1485/x - 1323*x + 1485*x^2)*H(1, 1, x) +  (108 + 54/(-1 + x) - 54/x - 378*x + 54*x^2)*H(0, 0, 0, x) +  (216 + 216/(-1 + x) - 216/x - 1080*x + 216*x^2)*H(0, 0, 1, x) +  (108 - 216/(1 - x) + 108/(-1 + x) - 324/x - 864*x + 324*x^2)*H(0, 1, 0, x) +  (-432/(1 - x) - 216/(-1 + x) - 432/x + 216/((-1 + x)*x) - 1296*x +    (648*x)/(-1 + x) + 432*x^2 - (648*x^2)/(-1 + x) + (216*x^3)/(-1 + x))*  H(0, 1, 1, x) + (432 + 216/(-1 + x) - 216/x - 216*x + 216*x^2)*  H(1, 0, 0, x) + (1080 - 432/(1 - x) - 216/(-1 + x) - 432/x +    216/((-1 + x)*x) - 216*x + (648*x)/(-1 + x) + 432*x^2 -    (648*x^2)/(-1 + x) + (216*x^3)/(-1 + x))*H(1, 0, 1, x) +  (1080 - 432/(1 - x) - 216/(-1 + x) - 432/x + 216/((-1 + x)*x) - 216*x +    (648*x)/(-1 + x) + 432*x^2 - (648*x^2)/(-1 + x) + (216*x^3)/(-1 + x))*  H(1, 1, 0, x) + (2592 - 1296/x - 1296*x + 1296*x^2)*H(1, 1, 1, x) -  216*Zeta(3) - (432*Zeta(3))/(1 - x) - (216*Zeta(3))/(-1 + x) +  (216*Zeta(3))/x + 1080*x*Zeta(3) - 216*x^2*Zeta(3) + 198*d1(1 - x)*Zeta(3) +  432*DD(0, x)*Zeta(3) + L*(2847/4 - 4227/(8*x) + (27*Pi^2)/x - (5331*x)/8 +    81*Pi^2*x + (4227*x^2)/8 - 27*Pi^2*x^2 + (33*Pi^2*d1(1 - x))/2 +    NF^2*(1/3 - 1/(6*x) - x/6 + x^2/6 - DD(0, x)/6) - (363*DD(0, x))/8 +    27*Pi^2*DD(0, x) - 198*DD(1, x) - 162*DD(2, x) +    (81 + 99/(1 - x) - 198/x - 108*x + 198*x^2)*H(0, x) +    (90 - 396/x - 288*x + 396*x^2)*H(1, x) +    NF*(7 - 33/(2*x) - (25*x)/2 + (33*x^2)/2 - Pi^2*d1(1 - x) +      (11*DD(0, x))/2 + 12*DD(1, x) + (-6/(1 - x) - 6/x - 18*x + 6*x^2)*      H(0, x) + (24 - 12/x - 12*x + 12*x^2)*H(1, x)) +    (108 + 54/(-1 + x) - 54/x - 378*x + 54*x^2)*H(0, 0, x) +    (-108/(1 - x) - 108/x + 54/((-1 + x)*x) - 324*x + (162*x)/(-1 + x) +      108*x^2 - (216*x^2)/(-1 + x) + (54*x^3)/(-1 + x))*H(0, 1, x) +    (324 - 108/(1 - x) - 108/x + 54/((-1 + x)*x) + (162*x)/(-1 + x) +      108*x^2 - (216*x^2)/(-1 + x) + (54*x^3)/(-1 + x))*H(1, 0, x) +    (648 - 324/x - 324*x + 324*x^2)*H(1, 1, x) - 108*d1(1 - x)*Zeta(3)) +  NF*(107/8 + 2*Pi^2 - 899/(24*x) + Pi^2/x - (107*x)/8 + 5*Pi^2*x +    (899*x^2)/24 - Pi^2*x^2 - (11*Pi^2*d1(1 - x))/12 + Pi^2*DD(0, x) -    11*DD(1, x) - 18*DD(2, x) + (33/2 + 11/(-1 + x) - 33/(2*x) -      11/(2*(-1 + x)*x) - 36*x - (33*x)/(2*(-1 + x)) + 33*x^2 +      (11*x^2)/(-1 + x) - (11*x^3)/(2*(-1 + x)))*H(0, x) +    (61/2 - 77/(2*x) - (83*x)/2 + (77*x^2)/2)*H(1, x) +    (6/(-1 + x) - 6/x - 18*x + 6*x^2)*H(0, 0, x) +    (-12/(1 - x) - 12/(-1 + x) - 12/x + 6/((-1 + x)*x) - 36*x +      (18*x)/(-1 + x) + 12*x^2 - (12*x^2)/(-1 + x) + (6*x^3)/(-1 + x))*    H(0, 1, x) + (24 - 12/(1 - x) - 12/(-1 + x) - 12/x + 6/((-1 + x)*x) -      12*x + (18*x)/(-1 + x) + 12*x^2 - (12*x^2)/(-1 + x) + (6*x^3)/(-1 + x))*    H(1, 0, x) + (72 - 36/x - 36*x + 36*x^2)*H(1, 1, x) -    12*d1(1 - x)*Zeta(3)) + e*(11741/2 - (7581*Pi^2)/16 + (33*Pi^4)/5 -    (6*Pi^4)/(1 - x) - (3*Pi^4)/(2*(-1 + x)) - 90751/(24*x) +    (8967*Pi^2)/(32*x) - (21*Pi^4)/(4*x) - 5821*x + (8823*Pi^2*x)/32 -    (399*Pi^4*x)/20 + (90751*x^2)/24 - (20751*Pi^2*x^2)/32 + (21*Pi^4*x^2)/4 -    (363*d1(1 - x))/16 + (193*Pi^2*d1(1 - x))/16 - (73*Pi^4*d1(1 - x))/40 -    (99*DD(0, x))/2 - (165*Pi^2*DD(0, x))/32 - (3*Pi^4*DD(0, x))/4 +    (147*DD(1, x))/4 + (87*Pi^2*DD(1, x))/2 + (825*DD(2, x))/4 +    (333*Pi^2*DD(2, x))/2 - 48*DD(3, x) - 180*DD(4, x) +    (5967/4 - 9*Pi^2 - 759/(4*(-1 + x)) - (9*Pi^2)/(2*(-1 + x)) - 2163/(4*x) +      (45*Pi^2)/(2*x) + 363/(8*(-1 + x)*x) - (9*Pi^2)/((-1 + x)*x) - 981*x +      (279*Pi^2*x)/2 + (1089*x)/(8*(-1 + x)) - (27*Pi^2*x)/(-1 + x) +      (3291*x^2)/2 - (45*Pi^2*x^2)/2 - (363*x^2)/(4*(-1 + x)) +      (18*Pi^2*x^2)/(-1 + x) + (363*x^3)/(8*(-1 + x)) - (9*Pi^2*x^3)/(-1 + x))*    H(0, 0, x) + (6831/2 - 72*Pi^2 + 198/(1 - x) + (99*Pi^2)/(1 - x) +      759/(2*(-1 + x)) - 4485/(2*x) + (135*Pi^2)/x - 99/((-1 + x)*x) -      (63*Pi^2)/(2*(-1 + x)*x) - 2394*x + 333*Pi^2*x - (2277*x)/(4*(-1 + x)) -      (189*Pi^2*x)/(2*(-1 + x)) + 4452*x^2 - 135*Pi^2*x^2 +      (759*x^2)/(2*(-1 + x)) + (90*Pi^2*x^2)/(-1 + x) +      (363*x^3)/(4*(-1 + x)) - (63*Pi^2*x^3)/(2*(-1 + x)) -      (759*x^3)/(2*(-2 + 2*x)))*H(0, 1, x) +    (11223/4 - 189*Pi^2 + 198/(1 - x) + (27*Pi^2)/(1 - x) + 759/(2*(-1 + x)) -      (18*Pi^2)/(-1 + x) - 13389/(4*x) + (81*Pi^2)/x - 99/((-1 + x)*x) -      (63*Pi^2)/(2*(-1 + x)*x) - (12015*x)/4 + 54*Pi^2*x -      (2277*x)/(4*(-1 + x)) - (189*Pi^2*x)/(2*(-1 + x)) + (13389*x^2)/4 -      81*Pi^2*x^2 + (759*x^2)/(2*(-1 + x)) + (90*Pi^2*x^2)/(-1 + x) +      (363*x^3)/(4*(-1 + x)) - (63*Pi^2*x^3)/(2*(-1 + x)) -      (759*x^3)/(2*(-2 + 2*x)))*H(1, 0, x) +    (5034 - 666*Pi^2 - 12993/(2*x) + (333*Pi^2)/x - (10893*x)/2 + 333*Pi^2*x +      (12993*x^2)/2 - 333*Pi^2*x^2)*H(1, 1, x) +    NF^2*(11/9 - Pi^2/12 - 25/(54*x) + Pi^2/(24*x) - (11*x)/9 + (Pi^2*x)/24 +      (25*x^2)/54 - (Pi^2*x^2)/24 - d1(1 - x)/12 + (Pi^2*d1(1 - x))/36 +      (Pi^2*DD(0, x))/24 + DD(1, x)/3 - DD(2, x)/3 +      (-17/(18*(-1 + x)) + 23/(72*(-1 + x)*x) + (17*x)/(12*(-1 + x)) -        (17*x^2)/(18*(-1 + x)) + (23*x^3)/(36*(-2 + 2*x)))*H(0, x) +      (19/12 - 23/(36*x) - (5*x)/4 + (23*x^2)/36)*H(1, x) +      (-1/(3*(-1 + x)) + 1/(6*(-1 + x)*x) + x/(2*(-1 + x)) -        x^2/(3*(-1 + x)) + x^3/(6*(-1 + x)))*H(0, 0, x) +      (-2/(3*(-1 + x)) + 1/(3*(-1 + x)*x) + x/(-1 + x) -        (2*x^2)/(3*(-1 + x)) + x^3/(3*(-1 + x)))*H(0, 1, x) +      (-2/(3*(-1 + x)) + 1/(3*(-1 + x)*x) + x/(-1 + x) -        (2*x^2)/(3*(-1 + x)) + x^3/(3*(-1 + x)))*H(1, 0, x) +      (4/3 - 2/(3*x) - (2*x)/3 + (2*x^2)/3)*H(1, 1, x)) +    (621/2 - 45/(-1 + x) - 405/(2*x) - 783*x + 351*x^2)*H(0, 0, 0, x) +    (918 + 216/(-1 + x) - 810/x - 99/((-1 + x)*x) - 2538*x -      (297*x)/(-1 + x) + 1404*x^2 + (198*x^2)/(-1 + x) - (99*x^3)/(-1 + x))*    H(0, 0, 1, x) + (1629/2 - 216/(1 - x) + 9/(-1 + x) - 2529/(2*x) -      99/((-1 + x)*x) - (4851*x)/2 - (297*x)/(-1 + x) + (3717*x^2)/2 +      (198*x^2)/(-1 + x) - (99*x^3)/(-1 + x))*H(0, 1, 0, x) +    (1512 - 36/(1 - x) + 180/(-1 + x) - 2412/x - 81/((-1 + x)*x) - 4320*x +      (54*x)/(-1 + x) + 3600*x^2 - (252*x^2)/(-1 + x) - (288*x^3)/(-1 + x) +      (414*x^3)/(-2 + 2*x))*H(0, 1, 1, x) +    (1143 + 216/(-1 + x) - 1107/x - 99/((-1 + x)*x) - 1125*x -      (297*x)/(-1 + x) + 1107*x^2 + (198*x^2)/(-1 + x) - (99*x^3)/(-1 + x))*    H(1, 0, 0, x) + (3150 - 36/(1 - x) + 180/(-1 + x) - 3006/x -      81/((-1 + x)*x) - 2682*x + (54*x)/(-1 + x) + 3006*x^2 -      (252*x^2)/(-1 + x) - (288*x^3)/(-1 + x) + (414*x^3)/(-2 + 2*x))*    H(1, 0, 1, x) + (3150 - 36/(1 - x) + 180/(-1 + x) - 3006/x -      81/((-1 + x)*x) - 2682*x + (54*x)/(-1 + x) + 3006*x^2 -      (252*x^2)/(-1 + x) - (288*x^3)/(-1 + x) + (414*x^3)/(-2 + 2*x))*    H(1, 1, 0, x) + (5742 - 5850/x - 6030*x + 5850*x^2)*H(1, 1, 1, x) +    (108 + 54/(-1 + x) - 54/x - 378*x + 54*x^2)*H(0, 0, 0, 0, x) +    (216 + 216/(-1 + x) - 216/x - 1080*x + 216*x^2)*H(0, 0, 0, 1, x) +    (324 + 378/(-1 + x) - 378/x - 1458*x + 378*x^2)*H(0, 0, 1, 0, x) +    (432 + 432/(-1 + x) - 648/x + 108/((-1 + x)*x) - 2808*x +      (324*x)/(-1 + x) + 648*x^2 - (216*x^2)/(-1 + x) + (108*x^3)/(-1 + x))*    H(0, 0, 1, 1, x) + (216 + 378/(-1 + x) - 378/x - 918*x + 378*x^2)*    H(0, 1, 0, 0, x) + (432 - 432/(1 - x) + 324/(-1 + x) - 972/x +      108/((-1 + x)*x) - 2484*x + (324*x)/(-1 + x) + 972*x^2 -      (216*x^2)/(-1 + x) + (108*x^3)/(-1 + x))*H(0, 1, 0, 1, x) +    (432 - 432/(1 - x) + 324/(-1 + x) - 972/x + 108/((-1 + x)*x) - 2484*x +      (324*x)/(-1 + x) + 972*x^2 - (216*x^2)/(-1 + x) + (108*x^3)/(-1 + x))*    H(0, 1, 1, 0, x) + (-1296/(1 - x) - 1296/(-1 + x) - 1296/x +      864/((-1 + x)*x) - 3888*x + (2592*x)/(-1 + x) + 1296*x^2 -      (2160*x^2)/(-1 + x) + (864*x^3)/(-1 + x))*H(0, 1, 1, 1, x) +    (432 + 216/(-1 + x) - 216/x - 216*x + 216*x^2)*H(1, 0, 0, 0, x) +    (1296 + 432/(-1 + x) - 648/x + 108/((-1 + x)*x) - 648*x +      (324*x)/(-1 + x) + 648*x^2 - (216*x^2)/(-1 + x) + (108*x^3)/(-1 + x))*    H(1, 0, 0, 1, x) + (1944 - 432/(1 - x) + 324/(-1 + x) - 972/x +      108/((-1 + x)*x) - 972*x + (324*x)/(-1 + x) + 972*x^2 -      (216*x^2)/(-1 + x) + (108*x^3)/(-1 + x))*H(1, 0, 1, 0, x) +    (3024 - 1296/(1 - x) - 1296/(-1 + x) - 1296/x + 864/((-1 + x)*x) - 864*x +      (2592*x)/(-1 + x) + 1296*x^2 - (2160*x^2)/(-1 + x) + (864*x^3)/(-1 + x))*    H(1, 0, 1, 1, x) + (1296 + 432/(-1 + x) - 648/x + 108/((-1 + x)*x) -      648*x + (324*x)/(-1 + x) + 648*x^2 - (216*x^2)/(-1 + x) +      (108*x^3)/(-1 + x))*H(1, 1, 0, 0, x) +    (3024 - 1296/(1 - x) - 1296/(-1 + x) - 1296/x + 864/((-1 + x)*x) - 864*x +      (2592*x)/(-1 + x) + 1296*x^2 - (2160*x^2)/(-1 + x) + (864*x^3)/(-1 + x))*    H(1, 1, 0, 1, x) + (3024 - 1296/(1 - x) - 1296/(-1 + x) - 1296/x +      864/((-1 + x)*x) - 864*x + (2592*x)/(-1 + x) + 1296*x^2 -      (2160*x^2)/(-1 + x) + (864*x^3)/(-1 + x))*H(1, 1, 1, 0, x) +    (8640 - 4320/x - 4320*x + 4320*x^2)*H(1, 1, 1, 1, x) - 756*Zeta(3) -    (432*Zeta(3))/(1 - x) - (414*Zeta(3))/(-1 + x) + (612*Zeta(3))/x +    2376*x*Zeta(3) - 1206*x^2*Zeta(3) + 198*d1(1 - x)*Zeta(3) +    99*Pi^2*d1(1 - x)*Zeta(3) + 36*DD(0, x)*Zeta(3) - 1296*DD(1, x)*Zeta(3) +    H(1, x)*(89361/16 - 399*Pi^2 - 86239/(16*x) + (837*Pi^2)/(2*x) -      (88773*x)/16 + (885*Pi^2*x)/2 + (86239*x^2)/16 - (837*Pi^2*x^2)/2 -      1296*Zeta(3) - (864*Zeta(3))/(1 - x) - (216*Zeta(3))/(-1 + x) +      (648*Zeta(3))/x + 648*x*Zeta(3) - 648*x^2*Zeta(3)) +    H(0, x)*(32091/8 - (141*Pi^2)/2 - (99*Pi^2)/(4*(1 - x)) -      2057/(8*(-1 + x)) + (99*Pi^2)/(2*(-1 + x)) - 12309/(8*x) +      (303*Pi^2)/(4*x) + 1919/(32*(-1 + x)*x) - (33*Pi^2)/(4*(-1 + x)*x) -      (10005*x)/8 + (1347*Pi^2*x)/4 + (4875*x)/(16*(-1 + x)) -      (99*Pi^2*x)/(2*(-1 + x)) + (29851*x^2)/8 - (699*Pi^2*x^2)/4 -      (1193*x^2)/(8*(-1 + x)) + (15*Pi^2*x^2)/(-1 + x) - (27*x^3)/(-1 + x) +      (9*Pi^2*x^3)/(-1 + x) + (2783*x^3)/(16*(-2 + 2*x)) -      (69*Pi^2*x^3)/(2*(-2 + 2*x)) - 216*Zeta(3) - (162*Zeta(3))/(-1 + x) +      (162*Zeta(3))/x + 918*x*Zeta(3) - 162*x^2*Zeta(3)) +    L^2*(2847/8 - 4227/(16*x) + (27*Pi^2)/(2*x) - (5331*x)/16 +      (81*Pi^2*x)/2 + (4227*x^2)/16 - (27*Pi^2*x^2)/2 +      (33*Pi^2*d1(1 - x))/4 + NF^2*(1/6 - 1/(12*x) - x/12 + x^2/12 -        DD(0, x)/12) - (363*DD(0, x))/16 + (27*Pi^2*DD(0, x))/2 -      99*DD(1, x) - 81*DD(2, x) + (81/2 + 99/(2*(1 - x)) - 99/x - 54*x +        99*x^2)*H(0, x) + (45 - 198/x - 144*x + 198*x^2)*H(1, x) +      NF*(7/2 - 33/(4*x) - (25*x)/4 + (33*x^2)/4 - (Pi^2*d1(1 - x))/2 +        (11*DD(0, x))/4 + 6*DD(1, x) + (-3/(1 - x) - 3/x - 9*x + 3*x^2)*        H(0, x) + (12 - 6/x - 6*x + 6*x^2)*H(1, x)) +      (54 + 27/(-1 + x) - 27/x - 189*x + 27*x^2)*H(0, 0, x) +      (-54/(1 - x) - 54/x + 27/((-1 + x)*x) - 162*x + (81*x)/(-1 + x) +        54*x^2 - (108*x^2)/(-1 + x) + (27*x^3)/(-1 + x))*H(0, 1, x) +      (162 - 54/(1 - x) - 54/x + 27/((-1 + x)*x) + (81*x)/(-1 + x) + 54*x^2 -        (108*x^2)/(-1 + x) + (27*x^3)/(-1 + x))*H(1, 0, x) +      (324 - 162/x - 162*x + 162*x^2)*H(1, 1, x) - 54*d1(1 - x)*Zeta(3)) +    NF*(137/6 - 2*Pi^2 - 298/(3*x) + (101*Pi^2)/(24*x) - (155*x)/6 +      (135*Pi^2*x)/8 + (298*x^2)/3 - (233*Pi^2*x^2)/24 + (11*d1(1 - x))/4 -      (11*Pi^2*d1(1 - x))/12 - (Pi^4*d1(1 - x))/60 + 3*DD(0, x) -      (3*Pi^2*DD(0, x))/8 - 11*DD(1, x) - 7*Pi^2*DD(1, x) - 7*DD(2, x) +      16*DD(3, x) + (211/4 - 2*Pi^2 + (3*Pi^2)/(2*(1 - x)) +        187/(6*(-1 + x)) - Pi^2/(-1 + x) - 587/(12*x) + (5*Pi^2)/(2*x) -        253/(24*(-1 + x)*x) - (337*x)/4 + (11*Pi^2*x)/2 -        (187*x)/(4*(-1 + x)) + (387*x^2)/4 - (5*Pi^2*x^2)/2 +        (187*x^2)/(6*(-1 + x)) - (253*x^3)/(12*(-2 + 2*x)))*H(0, x) +      (339/4 - 14*Pi^2 - 1495/(12*x) + (7*Pi^2)/x - (383*x)/4 + 7*Pi^2*x +        (1495*x^2)/12 - 7*Pi^2*x^2)*H(1, x) +      (33/2 + 17/(-1 + x) - 45/(2*x) - 11/(2*(-1 + x)*x) - 54*x -        (33*x)/(2*(-1 + x)) + 39*x^2 + (11*x^2)/(-1 + x) -        (11*x^3)/(2*(-1 + x)))*H(0, 0, x) +      (33 - 12/(1 - x) - 12/(-1 + x) - 45/x + 1/(2*(-1 + x)*x) - 108*x +        (18*x)/(-1 + x) + 78*x^2 - (12*x^2)/(-1 + x) - (11*x^3)/(-1 + x) +        (23*x^3)/(-2 + 2*x))*H(0, 1, x) + (153/2 - 12/(1 - x) - 12/(-1 + x) -        123/(2*x) + 1/(2*(-1 + x)*x) - (129*x)/2 + (18*x)/(-1 + x) +        (123*x^2)/2 - (12*x^2)/(-1 + x) - (11*x^3)/(-1 + x) +        (23*x^3)/(-2 + 2*x))*H(1, 0, x) + (166 - 124/x - 152*x + 124*x^2)*      H(1, 1, x) + (6/(-1 + x) - 6/x - 18*x + 6*x^2)*H(0, 0, 0, x) +      (-12/x + 6/((-1 + x)*x) - 36*x + (18*x)/(-1 + x) + 12*x^2 -        (12*x^2)/(-1 + x) + (6*x^3)/(-1 + x))*H(0, 0, 1, x) +      (12 + 6/(-1 + x) - 18/x + 6/((-1 + x)*x) - 42*x + (18*x)/(-1 + x) +        18*x^2 - (12*x^2)/(-1 + x) + (6*x^3)/(-1 + x))*H(0, 1, 0, x) +      (-24/(1 - x) - 48/(-1 + x) - 24/x + 24/((-1 + x)*x) - 72*x +        (72*x)/(-1 + x) + 24*x^2 - (48*x^2)/(-1 + x) + (24*x^3)/(-1 + x))*      H(0, 1, 1, x) + (24 - 12/x + 6/((-1 + x)*x) - 12*x + (18*x)/(-1 + x) +        12*x^2 - (12*x^2)/(-1 + x) + (6*x^3)/(-1 + x))*H(1, 0, 0, x) +      (48 - 24/(1 - x) - 48/(-1 + x) - 24/x + 24/((-1 + x)*x) - 24*x +        (72*x)/(-1 + x) + 24*x^2 - (48*x^2)/(-1 + x) + (24*x^3)/(-1 + x))*      H(1, 0, 1, x) + (48 - 24/(1 - x) - 48/(-1 + x) - 24/x +        24/((-1 + x)*x) - 24*x + (72*x)/(-1 + x) + 24*x^2 -        (48*x^2)/(-1 + x) + (24*x^3)/(-1 + x))*H(1, 1, 0, x) +      (192 - 96/x - 96*x + 96*x^2)*H(1, 1, 1, x) + (12*Zeta(3))/(-1 + x) +      (12*Zeta(3))/x + 36*x*Zeta(3) - 12*x^2*Zeta(3) - 12*d1(1 - x)*Zeta(3) +      24*DD(0, x)*Zeta(3)) + L*(82785/32 - (111*Pi^2)/2 - 57631/(32*x) +      (93*Pi^2)/x - (81333*x)/32 + (375*Pi^2*x)/2 + (57631*x^2)/32 -      (285*Pi^2*x^2)/2 + (385*Pi^2*d1(1 - x))/16 - (21*Pi^4*d1(1 - x))/10 -      (363*DD(0, x))/8 + (21*Pi^2*DD(0, x))/2 - (429*DD(1, x))/4 -      72*Pi^2*DD(1, x) + 135*DD(2, x) + 216*DD(3, x) +      (1233 - 18*Pi^2 + 99/(1 - x) - 363/(4*(-1 + x)) - 681/x + (18*Pi^2)/x +        363/(8*(-1 + x)*x) - (1755*x)/4 + 144*Pi^2*x + (1089*x)/(8*(-1 + x)) +        (5421*x^2)/4 - 18*Pi^2*x^2 - (363*x^2)/(4*(-1 + x)) -        (18*Pi^2*x^2)/(-1 + x) + (363*x^3)/(8*(-1 + x)))*H(0, x) +      (7017/4 - 144*Pi^2 - 2127/x + (72*Pi^2)/x - (3723*x)/2 + 72*Pi^2*x +        2127*x^2 - 72*Pi^2*x^2)*H(1, x) + NF^2*(19/24 - 23/(72*x) - (5*x)/8 +        (23*x^2)/72 + (Pi^2*d1(1 - x))/36 - DD(0, x)/6 + DD(1, x)/3 +        (-1/(3*(-1 + x)) + 1/(6*(-1 + x)*x) + x/(2*(-1 + x)) -          x^2/(3*(-1 + x)) + x^3/(6*(-1 + x)))*H(0, x) +        (2/3 - 1/(3*x) - x/3 + x^2/3)*H(1, x)) +      (621/2 - 45/(-1 + x) - 405/(2*x) - 783*x + 351*x^2)*H(0, 0, x) +      (459 + 90/(1 - x) + 198/(-1 + x) - 801/x - 45/((-1 + x)*x) - 1188*x -        (135*x)/(-1 + x) + 1098*x^2 - (18*x^2)/(-1 + x) - (45*x^3)/(-1 + x))*      H(0, 1, x) + (1773/2 + 90/(1 - x) + 198/(-1 + x) - 1899/(2*x) -        45/((-1 + x)*x) - (1521*x)/2 - (135*x)/(-1 + x) + (1899*x^2)/2 -        (18*x^2)/(-1 + x) - (45*x^3)/(-1 + x))*H(1, 0, x) +      (1377 - 1809/x - 1647*x + 1809*x^2)*H(1, 1, x) +      (108 + 54/(-1 + x) - 54/x - 378*x + 54*x^2)*H(0, 0, 0, x) +      (216 + 216/(-1 + x) - 216/x - 1080*x + 216*x^2)*H(0, 0, 1, x) +      (108 - 216/(1 - x) + 108/(-1 + x) - 324/x - 864*x + 324*x^2)*      H(0, 1, 0, x) + (-432/(1 - x) - 216/(-1 + x) - 432/x +        216/((-1 + x)*x) - 1296*x + (648*x)/(-1 + x) + 432*x^2 -        (648*x^2)/(-1 + x) + (216*x^3)/(-1 + x))*H(0, 1, 1, x) +      (432 + 216/(-1 + x) - 216/x - 216*x + 216*x^2)*H(1, 0, 0, x) +      (1080 - 432/(1 - x) - 216/(-1 + x) - 432/x + 216/((-1 + x)*x) - 216*x +        (648*x)/(-1 + x) + 432*x^2 - (648*x^2)/(-1 + x) + (216*x^3)/(-1 + x))*      H(1, 0, 1, x) + (1080 - 432/(1 - x) - 216/(-1 + x) - 432/x +        216/((-1 + x)*x) - 216*x + (648*x)/(-1 + x) + 432*x^2 -        (648*x^2)/(-1 + x) + (216*x^3)/(-1 + x))*H(1, 1, 0, x) +      (2592 - 1296/x - 1296*x + 1296*x^2)*H(1, 1, 1, x) - 216*Zeta(3) -      (432*Zeta(3))/(1 - x) - (216*Zeta(3))/(-1 + x) + (216*Zeta(3))/x +      1080*x*Zeta(3) - 216*x^2*Zeta(3) + 90*d1(1 - x)*Zeta(3) +      432*DD(0, x)*Zeta(3) + NF*(163/8 + 2*Pi^2 - 1295/(24*x) + Pi^2/x -        (207*x)/8 + 5*Pi^2*x + (1295*x^2)/24 - Pi^2*x^2 -        (23*Pi^2*d1(1 - x))/12 + (11*DD(0, x))/2 + Pi^2*DD(0, x) + DD(1, x) -        18*DD(2, x) + (33/2 - 6/(1 - x) + 11/(-1 + x) - 45/(2*x) -          11/(2*(-1 + x)*x) - 54*x - (33*x)/(2*(-1 + x)) + 39*x^2 +          (11*x^2)/(-1 + x) - (11*x^3)/(2*(-1 + x)))*H(0, x) +        (109/2 - 101/(2*x) - (107*x)/2 + (101*x^2)/2)*H(1, x) +        (6/(-1 + x) - 6/x - 18*x + 6*x^2)*H(0, 0, x) +        (-12/(1 - x) - 12/(-1 + x) - 12/x + 6/((-1 + x)*x) - 36*x +          (18*x)/(-1 + x) + 12*x^2 - (12*x^2)/(-1 + x) + (6*x^3)/(-1 + x))*        H(0, 1, x) + (24 - 12/(1 - x) - 12/(-1 + x) - 12/x + 6/((-1 + x)*x) -          12*x + (18*x)/(-1 + x) + 12*x^2 - (12*x^2)/(-1 + x) +          (6*x^3)/(-1 + x))*H(1, 0, x) + (72 - 36/x - 36*x + 36*x^2)*        H(1, 1, x) - 12*d1(1 - x)*Zeta(3))) - 864*d1(1 - x)*Zeta(5)) +  e^2*(220983/16 - (183041*Pi^2)/128 + (69*Pi^4)/4 - (6*Pi^4)/(1 - x) -    (17*Pi^4)/(4*(-1 + x)) - 137097/(16*x) + (269981*Pi^2)/(384*x) -    (221*Pi^4)/(40*x) - (217815*x)/16 + (75605*Pi^2*x)/128 - (951*Pi^4*x)/20 +    (137097*x^2)/16 - (218591*Pi^2*x^2)/128 + (391*Pi^4*x^2)/20 -    (363*d1(1 - x))/4 + (409*Pi^2*d1(1 - x))/16 - (3083*Pi^4*d1(1 - x))/960 -    (73*Pi^6*d1(1 - x))/280 - 198*DD(0, x) - (165*Pi^2*DD(0, x))/32 -    (173*Pi^4*DD(0, x))/40 - (501*DD(1, x))/4 + (333*Pi^2*DD(1, x))/16 -    (12*Pi^4*DD(1, x))/5 + (825*DD(2, x))/4 + (105*Pi^2*DD(2, x))/4 +    (25*DD(3, x))/2 - 162*Pi^2*DD(3, x) - 15*DD(4, x) + 108*DD(5, x) +    (6399/4 - 9*Pi^2 - 543/(4*(-1 + x)) - (9*Pi^2)/(2*(-1 + x)) - 2379/(4*x) +      (45*Pi^2)/(2*x) + 363/(8*(-1 + x)*x) - (9*Pi^2)/((-1 + x)*x) - 1359*x +      (279*Pi^2*x)/2 + (1089*x)/(8*(-1 + x)) - (27*Pi^2*x)/(-1 + x) +      (3399*x^2)/2 - (45*Pi^2*x^2)/2 - (363*x^2)/(4*(-1 + x)) +      (18*Pi^2*x^2)/(-1 + x) + (363*x^3)/(8*(-1 + x)) - (9*Pi^2*x^3)/(-1 + x))*    H(0, 0, 0, x) + (4149 - 126*Pi^2 + 795/(2*(-1 + x)) -      (126*Pi^2)/(-1 + x) - 2178/x + (162*Pi^2)/x - 99/((-1 + x)*x) -      (18*Pi^2)/((-1 + x)*x) - (9117*x)/2 + 522*Pi^2*x -      (2277*x)/(4*(-1 + x)) - (54*Pi^2*x)/(-1 + x) + (10497*x^2)/2 -      162*Pi^2*x^2 + (759*x^2)/(2*(-1 + x)) + (36*Pi^2*x^2)/(-1 + x) +      (363*x^3)/(4*(-1 + x)) - (18*Pi^2*x^3)/(-1 + x) -      (759*x^3)/(2*(-2 + 2*x)))*H(0, 0, 1, x) +    (17595/4 - 99*Pi^2 - 216/(1 - x) + (54*Pi^2)/(1 - x) + 381/(2*(-1 + x)) -      (63*Pi^2)/(-1 + x) - 13629/(4*x) + (153*Pi^2)/x - 99/((-1 + x)*x) -      (18*Pi^2)/((-1 + x)*x) - (19197*x)/4 + 360*Pi^2*x -      (2277*x)/(4*(-1 + x)) - (54*Pi^2*x)/(-1 + x) + (25911*x^2)/4 -      153*Pi^2*x^2 + (759*x^2)/(2*(-1 + x)) + (36*Pi^2*x^2)/(-1 + x) +      (363*x^3)/(4*(-1 + x)) - (18*Pi^2*x^3)/(-1 + x) -      (759*x^3)/(2*(-2 + 2*x)))*H(0, 1, 0, x) +    (8730 - 288*Pi^2 - 36/(1 - x) + (252*Pi^2)/(1 - x) + 1881/(-1 + x) -      (18*Pi^2)/(-1 + x) - 6678/x + (396*Pi^2)/x - 123/(2*(-1 + x)*x) -      (90*Pi^2)/((-1 + x)*x) - 9117*x + 900*Pi^2*x - (1179*x)/(2*(-1 + x)) -      (189*Pi^2*x)/(-1 + x) + 12819*x^2 - 396*Pi^2*x^2 + (1449*x^2)/(-1 + x) +      (234*Pi^2*x^2)/(-1 + x) - (939*x^3)/(2*(-1 + x)) -      (63*Pi^2*x^3)/(-1 + x) - (162*Pi^2*x)/(-2 + 2*x) -      (54*Pi^2*x^3)/(-2 + 2*x) - 3924/(-3 + 3*x) - (3924*x^2)/(-3 + 3*x) +      (1224*x^3)/(-3 + 3*x))*H(0, 1, 1, x) +    (14535/4 - 180*Pi^2 + 795/(2*(-1 + x)) - (54*Pi^2)/(-1 + x) -      14853/(4*x) + (90*Pi^2)/x - 99/((-1 + x)*x) - (18*Pi^2)/((-1 + x)*x) -      (14463*x)/4 + 90*Pi^2*x - (2277*x)/(4*(-1 + x)) - (54*Pi^2*x)/(-1 + x) +      (14853*x^2)/4 - 90*Pi^2*x^2 + (759*x^2)/(2*(-1 + x)) +      (36*Pi^2*x^2)/(-1 + x) + (363*x^3)/(4*(-1 + x)) -      (18*Pi^2*x^3)/(-1 + x) - (759*x^3)/(2*(-2 + 2*x)))*H(1, 0, 0, x) +    (18315/2 - 846*Pi^2 - 36/(1 - x) + (252*Pi^2)/(1 - x) + 1881/(-1 + x) -      (18*Pi^2)/(-1 + x) - 19497/(2*x) + (396*Pi^2)/x - 123/(2*(-1 + x)*x) -      (90*Pi^2)/((-1 + x)*x) - (17379*x)/2 + 342*Pi^2*x -      (1179*x)/(2*(-1 + x)) - (189*Pi^2*x)/(-1 + x) + (19497*x^2)/2 -      396*Pi^2*x^2 + (1449*x^2)/(-1 + x) + (234*Pi^2*x^2)/(-1 + x) -      (939*x^3)/(2*(-1 + x)) - (63*Pi^2*x^3)/(-1 + x) -      (162*Pi^2*x)/(-2 + 2*x) - (54*Pi^2*x^3)/(-2 + 2*x) - 3924/(-3 + 3*x) -      (3924*x^2)/(-3 + 3*x) + (1224*x^3)/(-3 + 3*x))*H(1, 0, 1, x) +    (18315/2 - 558*Pi^2 - 36/(1 - x) + (108*Pi^2)/(1 - x) + 1881/(-1 + x) -      (18*Pi^2)/(-1 + x) - 19497/(2*x) + (252*Pi^2)/x - 123/(2*(-1 + x)*x) -      (90*Pi^2)/((-1 + x)*x) - (17379*x)/2 + 198*Pi^2*x -      (1179*x)/(2*(-1 + x)) - (189*Pi^2*x)/(-1 + x) + (19497*x^2)/2 -      252*Pi^2*x^2 + (1449*x^2)/(-1 + x) + (234*Pi^2*x^2)/(-1 + x) -      (939*x^3)/(2*(-1 + x)) - (63*Pi^2*x^3)/(-1 + x) -      (162*Pi^2*x)/(-2 + 2*x) - (54*Pi^2*x^3)/(-2 + 2*x) - 3924/(-3 + 3*x) -      (3924*x^2)/(-3 + 3*x) + (1224*x^3)/(-3 + 3*x))*H(1, 1, 0, x) +    (17295 - 1944*Pi^2 - 19374/x + (972*Pi^2)/x - 17220*x + 972*Pi^2*x +      19374*x^2 - 972*Pi^2*x^2)*H(1, 1, 1, x) +    (621/2 - 45/(-1 + x) - 405/(2*x) - 783*x + 351*x^2)*H(0, 0, 0, 0, x) +    (918 + 216/(-1 + x) - 810/x - 99/((-1 + x)*x) - 2538*x -      (297*x)/(-1 + x) + 1404*x^2 + (198*x^2)/(-1 + x) - (99*x^3)/(-1 + x))*    H(0, 0, 0, 1, x) + (2547/2 + 279/(-1 + x) - 2439/(2*x) -      99/((-1 + x)*x) - (7227*x)/2 - (297*x)/(-1 + x) + (4221*x^2)/2 +      (198*x^2)/(-1 + x) - (99*x^3)/(-1 + x))*H(0, 0, 1, 0, x) +    (2430 + 432/(-1 + x) - 2430/x - 189/((-1 + x)*x) - 7020*x -      (270*x)/(-1 + x) + 4212*x^2 + (180*x^2)/(-1 + x) - (396*x^3)/(-1 + x) +      (414*x^3)/(-2 + 2*x))*H(0, 0, 1, 1, x) +    (1071 + 279/(-1 + x) - 1368/x - 99/((-1 + x)*x) - 2628*x -      (297*x)/(-1 + x) + 1962*x^2 + (198*x^2)/(-1 + x) - (99*x^3)/(-1 + x))*    H(0, 1, 0, 0, x) + (2736 - 432/(1 - x) + 126/(-1 + x) - 3546/x -      189/((-1 + x)*x) - 7200*x - (270*x)/(-1 + x) + 5328*x^2 +      (180*x^2)/(-1 + x) - (396*x^3)/(-1 + x) + (414*x^3)/(-2 + 2*x))*    H(0, 1, 0, 1, x) + (2736 - 432/(1 - x) + 126/(-1 + x) - 3546/x -      189/((-1 + x)*x) - 7200*x - (270*x)/(-1 + x) + 5328*x^2 +      (180*x^2)/(-1 + x) - (396*x^3)/(-1 + x) + (414*x^3)/(-2 + 2*x))*    H(0, 1, 1, 0, x) + (4212 - 504/(1 - x) - 1296/(-1 + x) - 6444/x +      270/((-1 + x)*x) - 12528*x + (2592*x)/(-1 + x) + 10008*x^2 -      (2160*x^2)/(-1 + x) + (270*x^3)/(-1 + x))*H(0, 1, 1, 1, x) +    (1143 + 216/(-1 + x) - 1107/x - 99/((-1 + x)*x) - 1125*x -      (297*x)/(-1 + x) + 1107*x^2 + (198*x^2)/(-1 + x) - (99*x^3)/(-1 + x))*    H(1, 0, 0, 0, x) + (3663 + 432/(-1 + x) - 3321/x - 189/((-1 + x)*x) -      3411*x - (270*x)/(-1 + x) + 3321*x^2 + (180*x^2)/(-1 + x) -      (396*x^3)/(-1 + x) + (414*x^3)/(-2 + 2*x))*H(1, 0, 0, 1, x) +    (5157 - 432/(1 - x) + 126/(-1 + x) - 4437/x - 189/((-1 + x)*x) - 4779*x -      (270*x)/(-1 + x) + 4437*x^2 + (180*x^2)/(-1 + x) - (396*x^3)/(-1 + x) +      (414*x^3)/(-2 + 2*x))*H(1, 0, 1, 0, x) +    (9054 - 504/(1 - x) - 1296/(-1 + x) - 8226/x + 270/((-1 + x)*x) - 7686*x +      (2592*x)/(-1 + x) + 8226*x^2 - (2160*x^2)/(-1 + x) + (270*x^3)/(-1 + x))*    H(1, 0, 1, 1, x) + (3663 + 432/(-1 + x) - 3321/x - 189/((-1 + x)*x) -      3411*x - (270*x)/(-1 + x) + 3321*x^2 + (180*x^2)/(-1 + x) -      (396*x^3)/(-1 + x) + (414*x^3)/(-2 + 2*x))*H(1, 1, 0, 0, x) +    (9054 - 504/(1 - x) - 1296/(-1 + x) - 8226/x + 270/((-1 + x)*x) - 7686*x +      (2592*x)/(-1 + x) + 8226*x^2 - (2160*x^2)/(-1 + x) + (270*x^3)/(-1 + x))*    H(1, 1, 0, 1, x) + (9054 - 504/(1 - x) - 1296/(-1 + x) - 8226/x +      270/((-1 + x)*x) - 7686*x + (2592*x)/(-1 + x) + 8226*x^2 -      (2160*x^2)/(-1 + x) + (270*x^3)/(-1 + x))*H(1, 1, 1, 0, x) +    (19512 - 16992/x - 19152*x + 16992*x^2)*H(1, 1, 1, 1, x) +    (108 + 54/(-1 + x) - 54/x - 378*x + 54*x^2)*H(0, 0, 0, 0, 0, x) +    (216 + 216/(-1 + x) - 216/x - 1080*x + 216*x^2)*H(0, 0, 0, 0, 1, x) +    (324 + 378/(-1 + x) - 378/x - 1458*x + 378*x^2)*H(0, 0, 0, 1, 0, x) +    (432 + 432/(-1 + x) - 648/x + 108/((-1 + x)*x) - 2808*x +      (324*x)/(-1 + x) + 648*x^2 - (216*x^2)/(-1 + x) + (108*x^3)/(-1 + x))*    H(0, 0, 0, 1, 1, x) + (432 + 432/(-1 + x) - 432/x - 1512*x + 432*x^2)*    H(0, 0, 1, 0, 0, x) + (864 + 864/(-1 + x) - 1080/x + 108/((-1 + x)*x) -      3672*x + (324*x)/(-1 + x) + 1080*x^2 - (216*x^2)/(-1 + x) +      (108*x^3)/(-1 + x))*H(0, 0, 1, 0, 1, x) +    (864 + 864/(-1 + x) - 1080/x + 108/((-1 + x)*x) - 3672*x +      (324*x)/(-1 + x) + 1080*x^2 - (216*x^2)/(-1 + x) + (108*x^3)/(-1 + x))*    H(0, 0, 1, 1, 0, x) + (864 + 432/(-1 + x) - 1728/x + 648/((-1 + x)*x) -      6912*x + (1944*x)/(-1 + x) + 1728*x^2 - (1296*x^2)/(-1 + x) +      (648*x^3)/(-1 + x))*H(0, 0, 1, 1, 1, x) +    (216 + 378/(-1 + x) - 378/x - 918*x + 378*x^2)*H(0, 1, 0, 0, 0, x) +    (648 + 864/(-1 + x) - 1080/x + 108/((-1 + x)*x) - 2592*x +      (324*x)/(-1 + x) + 1080*x^2 - (216*x^2)/(-1 + x) + (108*x^3)/(-1 + x))*    H(0, 1, 0, 0, 1, x) + (1080 + 1296/(-1 + x) - 1512/x + 108/((-1 + x)*x) -      3456*x + (324*x)/(-1 + x) + 1512*x^2 - (216*x^2)/(-1 + x) +      (108*x^3)/(-1 + x))*H(0, 1, 0, 1, 0, x) +    (1296 - 864/(1 - x) + 432/(-1 + x) - 2592/x + 648/((-1 + x)*x) - 6480*x +      (1944*x)/(-1 + x) + 2592*x^2 - (1296*x^2)/(-1 + x) + (648*x^3)/(-1 + x))*    H(0, 1, 0, 1, 1, x) + (648 + 864/(-1 + x) - 1080/x + 108/((-1 + x)*x) -      2592*x + (324*x)/(-1 + x) + 1080*x^2 - (216*x^2)/(-1 + x) +      (108*x^3)/(-1 + x))*H(0, 1, 1, 0, 0, x) +    (1296 - 864/(1 - x) + 432/(-1 + x) - 2592/x + 648/((-1 + x)*x) - 6480*x +      (1944*x)/(-1 + x) + 2592*x^2 - (1296*x^2)/(-1 + x) + (648*x^3)/(-1 + x))*    H(0, 1, 1, 0, 1, x) + (1296 - 864/(1 - x) + 432/(-1 + x) - 2592/x +      648/((-1 + x)*x) - 6480*x + (1944*x)/(-1 + x) + 2592*x^2 -      (1296*x^2)/(-1 + x) + (648*x^3)/(-1 + x))*H(0, 1, 1, 1, 0, x) +    (-3456/(1 - x) - 5184/(-1 + x) - 3456/x + 3024/((-1 + x)*x) - 10368*x +      (9072*x)/(-1 + x) + 3456*x^2 - (6912*x^2)/(-1 + x) +      (3024*x^3)/(-1 + x))*H(0, 1, 1, 1, 1, x) +    (432 + 216/(-1 + x) - 216/x - 216*x + 216*x^2)*H(1, 0, 0, 0, 0, x) +    (1296 + 432/(-1 + x) - 648/x + 108/((-1 + x)*x) - 648*x +      (324*x)/(-1 + x) + 648*x^2 - (216*x^2)/(-1 + x) + (108*x^3)/(-1 + x))*    H(1, 0, 0, 0, 1, x) + (2160 + 864/(-1 + x) - 1080/x + 108/((-1 + x)*x) -      1080*x + (324*x)/(-1 + x) + 1080*x^2 - (216*x^2)/(-1 + x) +      (108*x^3)/(-1 + x))*H(1, 0, 0, 1, 0, x) +    (3456 + 432/(-1 + x) - 1728/x + 648/((-1 + x)*x) - 1728*x +      (1944*x)/(-1 + x) + 1728*x^2 - (1296*x^2)/(-1 + x) + (648*x^3)/(-1 + x))*    H(1, 0, 0, 1, 1, x) + (2160 + 864/(-1 + x) - 1080/x + 108/((-1 + x)*x) -      1080*x + (324*x)/(-1 + x) + 1080*x^2 - (216*x^2)/(-1 + x) +      (108*x^3)/(-1 + x))*H(1, 0, 1, 0, 0, x) +    (5184 - 864/(1 - x) + 432/(-1 + x) - 2592/x + 648/((-1 + x)*x) - 2592*x +      (1944*x)/(-1 + x) + 2592*x^2 - (1296*x^2)/(-1 + x) + (648*x^3)/(-1 + x))*    H(1, 0, 1, 0, 1, x) + (5184 - 864/(1 - x) + 432/(-1 + x) - 2592/x +      648/((-1 + x)*x) - 2592*x + (1944*x)/(-1 + x) + 2592*x^2 -      (1296*x^2)/(-1 + x) + (648*x^3)/(-1 + x))*H(1, 0, 1, 1, 0, x) +    (7776 - 3456/(1 - x) - 5184/(-1 + x) - 3456/x + 3024/((-1 + x)*x) -      2592*x + (9072*x)/(-1 + x) + 3456*x^2 - (6912*x^2)/(-1 + x) +      (3024*x^3)/(-1 + x))*H(1, 0, 1, 1, 1, x) +    (1296 + 432/(-1 + x) - 648/x + 108/((-1 + x)*x) - 648*x +      (324*x)/(-1 + x) + 648*x^2 - (216*x^2)/(-1 + x) + (108*x^3)/(-1 + x))*    H(1, 1, 0, 0, 0, x) + (3456 + 432/(-1 + x) - 1728/x + 648/((-1 + x)*x) -      1728*x + (1944*x)/(-1 + x) + 1728*x^2 - (1296*x^2)/(-1 + x) +      (648*x^3)/(-1 + x))*H(1, 1, 0, 0, 1, x) +    (5184 - 864/(1 - x) + 432/(-1 + x) - 2592/x + 648/((-1 + x)*x) - 2592*x +      (1944*x)/(-1 + x) + 2592*x^2 - (1296*x^2)/(-1 + x) + (648*x^3)/(-1 + x))*    H(1, 1, 0, 1, 0, x) + (7776 - 3456/(1 - x) - 5184/(-1 + x) - 3456/x +      3024/((-1 + x)*x) - 2592*x + (9072*x)/(-1 + x) + 3456*x^2 -      (6912*x^2)/(-1 + x) + (3024*x^3)/(-1 + x))*H(1, 1, 0, 1, 1, x) +    (3456 + 432/(-1 + x) - 1728/x + 648/((-1 + x)*x) - 1728*x +      (1944*x)/(-1 + x) + 1728*x^2 - (1296*x^2)/(-1 + x) + (648*x^3)/(-1 + x))*    H(1, 1, 1, 0, 0, x) + (7776 - 3456/(1 - x) - 5184/(-1 + x) - 3456/x +      3024/((-1 + x)*x) - 2592*x + (9072*x)/(-1 + x) + 3456*x^2 -      (6912*x^2)/(-1 + x) + (3024*x^3)/(-1 + x))*H(1, 1, 1, 0, 1, x) +    (7776 - 3456/(1 - x) - 5184/(-1 + x) - 3456/x + 3024/((-1 + x)*x) -      2592*x + (9072*x)/(-1 + x) + 3456*x^2 - (6912*x^2)/(-1 + x) +      (3024*x^3)/(-1 + x))*H(1, 1, 1, 1, 0, x) +    (25920 - 12960/x - 12960*x + 12960*x^2)*H(1, 1, 1, 1, 1, x) -    (8267*Zeta(3))/2 + 90*Pi^2*Zeta(3) - (432*Zeta(3))/(1 - x) +    (252*Pi^2*Zeta(3))/(1 - x) - (414*Zeta(3))/(-1 + x) +    (54*Pi^2*Zeta(3))/(-1 + x) + (17249*Zeta(3))/(8*x) -    (117*Pi^2*Zeta(3))/x + (35497*x*Zeta(3))/8 - 423*Pi^2*x*Zeta(3) -    (41813*x^2*Zeta(3))/8 + 117*Pi^2*x^2*Zeta(3) + 198*d1(1 - x)*Zeta(3) +    11*Pi^2*d1(1 - x)*Zeta(3) + (1135*DD(0, x)*Zeta(3))/8 -    315*Pi^2*DD(0, x)*Zeta(3) - 42*DD(1, x)*Zeta(3) + 2106*DD(2, x)*Zeta(3) +    684*d1(1 - x)*Zeta(3)^2 + H(1, x)*(27173/2 - (19569*Pi^2)/16 +      (96*Pi^4)/5 - (12*Pi^4)/(1 - x) - 12443/x + (5605*Pi^2)/(4*x) -      (48*Pi^4)/(5*x) - (54847*x)/4 + (9951*Pi^2*x)/8 - (48*Pi^4*x)/5 +      12443*x^2 - (5605*Pi^2*x^2)/4 + (48*Pi^4*x^2)/5 - 3198*Zeta(3) -      (864*Zeta(3))/(1 - x) - (612*Zeta(3))/(-1 + x) + (3156*Zeta(3))/x +      3408*x*Zeta(3) - 3156*x^2*Zeta(3)) +    H(1, 1, x)*(116289/8 - (6045*Pi^2)/4 - 133295/(8*x) + (5061*Pi^2)/(4*x) -      (119589*x)/8 + (5835*Pi^2*x)/4 + (133295*x^2)/8 - (5061*Pi^2*x^2)/4 -      4968*Zeta(3) - (1728*Zeta(3))/(1 - x) + (2484*Zeta(3))/x +      2484*x*Zeta(3) - 2484*x^2*Zeta(3)) +    H(0, x)*(78657/8 - (3411*Pi^2)/8 - (33*Pi^4)/10 - (99*Pi^2)/(4*(1 - x)) +      (339*Pi^2)/(16*(-1 + x)) - (12*Pi^4)/(5*(-1 + x)) - 11116/(3*x) +      (1853*Pi^2)/(8*x) - (21*Pi^4)/(10*x) + 761/(12*(-1 + x)*x) -      (1163*Pi^2)/(32*(-1 + x)*x) + (3*Pi^4)/(5*(-1 + x)*x) - (26715*x)/8 +      (8949*Pi^2*x)/16 - (21*Pi^4*x)/5 + (3821*x)/(8*(-1 + x)) -      (132*Pi^2*x)/(-1 + x) - (99*Pi^4*x)/(20*(-1 + x)) + (51665*x^2)/6 -      (10995*Pi^2*x^2)/16 + (21*Pi^4*x^2)/10 + (432*x^2)/(-1 + x) -      (213*Pi^2*x^2)/(16*(-1 + x)) + (21*Pi^4*x^2)/(10*(-1 + x)) -      (108*x^3)/(-1 + x) + (9*Pi^2*x^3)/(-1 + x) -      (33*Pi^4*x^3)/(20*(-1 + x)) - (1089*Pi^2*x)/(16*(-2 + 2*x)) +      (27*Pi^4*x)/(2*(-2 + 2*x)) - (363*Pi^2*x^3)/(16*(-2 + 2*x)) +      (9*Pi^4*x^3)/(2*(-2 + 2*x)) - 13189/(8*(-3 + 3*x)) +      (327*Pi^2)/(-3 + 3*x) - (13189*x^2)/(8*(-3 + 3*x)) +      (327*Pi^2*x^2)/(-3 + 3*x) + (2057*x^3)/(4*(-3 + 3*x)) -      (102*Pi^2*x^3)/(-3 + 3*x) - 747*Zeta(3) - (231*Zeta(3))/(1 - x) -      (63*Zeta(3))/(-1 + x) + (723*Zeta(3))/x + 2313*x*Zeta(3) -      1317*x^2*Zeta(3)) + H(0, 0, x)*(4545 - (411*Pi^2)/8 -      2849/(8*(-1 + x)) + (279*Pi^2)/(4*(-1 + x)) - 1502/x +      (675*Pi^2)/(8*x) + 2783/(32*(-1 + x)*x) - (69*Pi^2)/(4*(-1 + x)*x) -      (4221*x)/2 + (615*Pi^2*x)/2 + (6171*x)/(16*(-1 + x)) -      (153*Pi^2*x)/(2*(-1 + x)) + 4516*x^2 - 171*Pi^2*x^2 -      (2057*x^2)/(8*(-1 + x)) + (51*Pi^2*x^2)/(-1 + x) +      (2783*x^3)/(16*(-2 + 2*x)) - (69*Pi^2*x^3)/(2*(-2 + 2*x)) -      252*Zeta(3) - (234*Zeta(3))/(-1 + x) + (234*Zeta(3))/x +      1206*x*Zeta(3) - 234*x^2*Zeta(3)) +    H(0, 1, x)*(20589/2 - (1407*Pi^2)/4 + 198/(1 - x) +      (99*Pi^2)/(2*(1 - x)) - 2057/(4*(-1 + x)) + (165*Pi^2)/(2*(-1 + x)) -      5517/x + (1893*Pi^2)/(4*x) - 3201/(16*(-1 + x)*x) -      (93*Pi^2)/(4*(-1 + x)*x) - (10851*x)/2 + 1014*Pi^2*x -      (7821*x)/(8*(-1 + x)) - (387*Pi^2*x)/(2*(-1 + x)) + 11545*x^2 -      (1491*Pi^2*x^2)/2 - (2057*x^2)/(4*(-1 + x)) +      (213*Pi^2*x^2)/(2*(-1 + x)) + (2783*x^3)/(16*(-1 + x)) -      (48*Pi^2*x^3)/(-1 + x) + (297*Pi^2*x)/(2*(-2 + 2*x)) +      (99*Pi^2*x^3)/(2*(-2 + 2*x)) + 3597/(-3 + 3*x) + (3597*x^2)/(-3 + 3*x) -      (1122*x^3)/(-3 + 3*x) - 864*Zeta(3) + (1116*Zeta(3))/(1 - x) +      (1116*Zeta(3))/x - (126*Zeta(3))/((-1 + x)*x) + 2484*x*Zeta(3) -      (378*x*Zeta(3))/(-1 + x) - 1116*x^2*Zeta(3) +      (504*x^2*Zeta(3))/(-1 + x) - (126*x^3*Zeta(3))/(-1 + x)) +    H(1, 0, x)*(7761 - (3765*Pi^2)/8 + 198/(1 - x) - (45*Pi^2)/(2*(1 - x)) -      2057/(4*(-1 + x)) + (63*Pi^2)/(2*(-1 + x)) - 8531/x +      (3387*Pi^2)/(8*x) - 3201/(16*(-1 + x)*x) - (93*Pi^2)/(4*(-1 + x)*x) -      7959*x + (3345*Pi^2*x)/8 - (7821*x)/(8*(-1 + x)) -      (387*Pi^2*x)/(2*(-1 + x)) + 8531*x^2 - (3387*Pi^2*x^2)/8 -      (2057*x^2)/(4*(-1 + x)) + (213*Pi^2*x^2)/(2*(-1 + x)) +      (2783*x^3)/(16*(-1 + x)) - (48*Pi^2*x^3)/(-1 + x) +      (297*Pi^2*x)/(2*(-2 + 2*x)) + (99*Pi^2*x^3)/(2*(-2 + 2*x)) +      3597/(-3 + 3*x) + (3597*x^2)/(-3 + 3*x) - (1122*x^3)/(-3 + 3*x) -      1620*Zeta(3) + (252*Zeta(3))/(1 - x) - (432*Zeta(3))/(-1 + x) +      (684*Zeta(3))/x - (126*Zeta(3))/((-1 + x)*x) + 432*x*Zeta(3) -      (378*x*Zeta(3))/(-1 + x) - 684*x^2*Zeta(3) +      (504*x^2*Zeta(3))/(-1 + x) - (126*x^3*Zeta(3))/(-1 + x)) +    L^3*(949/8 - 1409/(16*x) + (9*Pi^2)/(2*x) - (1777*x)/16 + (27*Pi^2*x)/2 +      (1409*x^2)/16 - (9*Pi^2*x^2)/2 + (11*Pi^2*d1(1 - x))/4 +      NF^2*(1/18 - 1/(36*x) - x/36 + x^2/36 - DD(0, x)/36) -      (121*DD(0, x))/16 + (9*Pi^2*DD(0, x))/2 - 33*DD(1, x) - 27*DD(2, x) +      (27/2 + 33/(2*(1 - x)) - 33/x - 18*x + 33*x^2)*H(0, x) +      (15 - 66/x - 48*x + 66*x^2)*H(1, x) +      NF*(7/6 - 11/(4*x) - (25*x)/12 + (11*x^2)/4 - (Pi^2*d1(1 - x))/6 +        (11*DD(0, x))/12 + 2*DD(1, x) + (-(1 - x)^(-1) - x^(-1) - 3*x + x^2)*        H(0, x) + (4 - 2/x - 2*x + 2*x^2)*H(1, x)) +      (18 + 9/(-1 + x) - 9/x - 63*x + 9*x^2)*H(0, 0, x) +      (-18/(1 - x) - 18/x + 9/((-1 + x)*x) - 54*x + (27*x)/(-1 + x) + 18*x^2 -        (36*x^2)/(-1 + x) + (9*x^3)/(-1 + x))*H(0, 1, x) +      (54 - 18/(1 - x) - 18/x + 9/((-1 + x)*x) + (27*x)/(-1 + x) + 18*x^2 -        (36*x^2)/(-1 + x) + (9*x^3)/(-1 + x))*H(1, 0, x) +      (108 - 54/x - 54*x + 54*x^2)*H(1, 1, x) - 18*d1(1 - x)*Zeta(3)) +    NF^2*(70/27 - (19*Pi^2)/96 - 88/(81*x) + (23*Pi^2)/(288*x) - (70*x)/27 +      (5*Pi^2*x)/32 + (88*x^2)/81 - (23*Pi^2*x^2)/288 - d1(1 - x)/3 +      (Pi^2*d1(1 - x))/36 - (11*Pi^4*d1(1 - x))/2160 + (Pi^2*DD(0, x))/24 +      DD(1, x)/3 - (Pi^2*DD(1, x))/12 - DD(2, x)/3 + (2*DD(3, x))/9 +      (Pi^2/(12*(-1 + x)) + 17/(27*(-1 + x)*x) - Pi^2/(24*(-1 + x)*x) +        (53*x)/(18*(-1 + x)) + (Pi^2*x^2)/(12*(-1 + x)) -        (Pi^2*x)/(4*(-2 + 2*x)) - (Pi^2*x^3)/(12*(-2 + 2*x)) -        109/(18*(-3 + 3*x)) - (109*x^2)/(18*(-3 + 3*x)) +        (17*x^3)/(9*(-3 + 3*x)))*H(0, x) +      (28/9 - Pi^2/6 - 34/(27*x) + Pi^2/(12*x) - (25*x)/9 + (Pi^2*x)/12 +        (34*x^2)/27 - (Pi^2*x^2)/12)*H(1, x) +      (-17/(18*(-1 + x)) + 23/(72*(-1 + x)*x) + (17*x)/(12*(-1 + x)) -        (17*x^2)/(18*(-1 + x)) + (23*x^3)/(36*(-2 + 2*x)))*H(0, 0, x) +      (-17/(9*(-1 + x)) + 23/(36*(-1 + x)*x) + (17*x)/(6*(-1 + x)) -        (17*x^2)/(9*(-1 + x)) + (23*x^3)/(36*(-1 + x)))*H(0, 1, x) +      (-17/(9*(-1 + x)) + 23/(36*(-1 + x)*x) + (17*x)/(6*(-1 + x)) -        (17*x^2)/(9*(-1 + x)) + (23*x^3)/(36*(-1 + x)))*H(1, 0, x) +      (19/6 - 23/(18*x) - (5*x)/2 + (23*x^2)/18)*H(1, 1, x) +      (-1/(3*(-1 + x)) + 1/(6*(-1 + x)*x) + x/(2*(-1 + x)) -        x^2/(3*(-1 + x)) + x^3/(6*(-1 + x)))*H(0, 0, 0, x) +      (-2/(3*(-1 + x)) + 1/(3*(-1 + x)*x) + x/(-1 + x) -        (2*x^2)/(3*(-1 + x)) + x^3/(3*(-1 + x)))*H(0, 0, 1, x) +      (-2/(3*(-1 + x)) + 1/(3*(-1 + x)*x) + x/(-1 + x) -        (2*x^2)/(3*(-1 + x)) + x^3/(3*(-1 + x)))*H(0, 1, 0, x) +      (-4/(3*(-1 + x)) + 2/(3*(-1 + x)*x) + (2*x)/(-1 + x) -        (4*x^2)/(3*(-1 + x)) + (2*x^3)/(3*(-1 + x)))*H(0, 1, 1, x) +      (-2/(3*(-1 + x)) + 1/(3*(-1 + x)*x) + x/(-1 + x) -        (2*x^2)/(3*(-1 + x)) + x^3/(3*(-1 + x)))*H(1, 0, 0, x) +      (-4/(3*(-1 + x)) + 2/(3*(-1 + x)*x) + (2*x)/(-1 + x) -        (4*x^2)/(3*(-1 + x)) + (2*x^3)/(3*(-1 + x)))*H(1, 0, 1, x) +      (-4/(3*(-1 + x)) + 2/(3*(-1 + x)*x) + (2*x)/(-1 + x) -        (4*x^2)/(3*(-1 + x)) + (2*x^3)/(3*(-1 + x)))*H(1, 1, 0, x) +      (8/3 - 4/(3*x) - (4*x)/3 + (4*x^2)/3)*H(1, 1, 1, x) - (7*Zeta(3))/9 +      (7*Zeta(3))/(18*x) + (7*x*Zeta(3))/18 - (7*x^2*Zeta(3))/18 +      (7*DD(0, x)*Zeta(3))/18) + L^2*(82785/64 - (111*Pi^2)/4 - 57631/(64*x) +      (93*Pi^2)/(2*x) - (81333*x)/64 + (375*Pi^2*x)/4 + (57631*x^2)/64 -      (285*Pi^2*x^2)/4 + (385*Pi^2*d1(1 - x))/32 - (21*Pi^4*d1(1 - x))/20 -      (363*DD(0, x))/16 + (21*Pi^2*DD(0, x))/4 - (429*DD(1, x))/8 -      36*Pi^2*DD(1, x) + (135*DD(2, x))/2 + 108*DD(3, x) +      (1233/2 - 9*Pi^2 + 99/(2*(1 - x)) - 363/(8*(-1 + x)) - 681/(2*x) +        (9*Pi^2)/x + 363/(16*(-1 + x)*x) - (1755*x)/8 + 72*Pi^2*x +        (1089*x)/(16*(-1 + x)) + (5421*x^2)/8 - 9*Pi^2*x^2 -        (363*x^2)/(8*(-1 + x)) - (9*Pi^2*x^2)/(-1 + x) +        (363*x^3)/(16*(-1 + x)))*H(0, x) +      (7017/8 - 72*Pi^2 - 2127/(2*x) + (36*Pi^2)/x - (3723*x)/4 + 36*Pi^2*x +        (2127*x^2)/2 - 36*Pi^2*x^2)*H(1, x) +      NF^2*(19/48 - 23/(144*x) - (5*x)/16 + (23*x^2)/144 +        (Pi^2*d1(1 - x))/72 - DD(0, x)/12 + DD(1, x)/6 +        (-1/(6*(-1 + x)) + 1/(12*(-1 + x)*x) + x/(4*(-1 + x)) -          x^2/(6*(-1 + x)) + x^3/(12*(-1 + x)))*H(0, x) +        (1/3 - 1/(6*x) - x/6 + x^2/6)*H(1, x)) +      (621/4 - 45/(2*(-1 + x)) - 405/(4*x) - (783*x)/2 + (351*x^2)/2)*      H(0, 0, x) + (459/2 + 45/(1 - x) + 99/(-1 + x) - 801/(2*x) -        45/(2*(-1 + x)*x) - 594*x - (135*x)/(2*(-1 + x)) + 549*x^2 -        (9*x^2)/(-1 + x) - (45*x^3)/(2*(-1 + x)))*H(0, 1, x) +      (1773/4 + 45/(1 - x) + 99/(-1 + x) - 1899/(4*x) - 45/(2*(-1 + x)*x) -        (1521*x)/4 - (135*x)/(2*(-1 + x)) + (1899*x^2)/4 - (9*x^2)/(-1 + x) -        (45*x^3)/(2*(-1 + x)))*H(1, 0, x) +      (1377/2 - 1809/(2*x) - (1647*x)/2 + (1809*x^2)/2)*H(1, 1, x) +      (54 + 27/(-1 + x) - 27/x - 189*x + 27*x^2)*H(0, 0, 0, x) +      (108 + 108/(-1 + x) - 108/x - 540*x + 108*x^2)*H(0, 0, 1, x) +      (54 - 108/(1 - x) + 54/(-1 + x) - 162/x - 432*x + 162*x^2)*      H(0, 1, 0, x) + (-216/(1 - x) - 108/(-1 + x) - 216/x +        108/((-1 + x)*x) - 648*x + (324*x)/(-1 + x) + 216*x^2 -        (324*x^2)/(-1 + x) + (108*x^3)/(-1 + x))*H(0, 1, 1, x) +      (216 + 108/(-1 + x) - 108/x - 108*x + 108*x^2)*H(1, 0, 0, x) +      (540 - 216/(1 - x) - 108/(-1 + x) - 216/x + 108/((-1 + x)*x) - 108*x +        (324*x)/(-1 + x) + 216*x^2 - (324*x^2)/(-1 + x) + (108*x^3)/(-1 + x))*      H(1, 0, 1, x) + (540 - 216/(1 - x) - 108/(-1 + x) - 216/x +        108/((-1 + x)*x) - 108*x + (324*x)/(-1 + x) + 216*x^2 -        (324*x^2)/(-1 + x) + (108*x^3)/(-1 + x))*H(1, 1, 0, x) +      (1296 - 648/x - 648*x + 648*x^2)*H(1, 1, 1, x) - 108*Zeta(3) -      (216*Zeta(3))/(1 - x) - (108*Zeta(3))/(-1 + x) + (108*Zeta(3))/x +      540*x*Zeta(3) - 108*x^2*Zeta(3) + 45*d1(1 - x)*Zeta(3) +      216*DD(0, x)*Zeta(3) + NF*(163/16 + Pi^2 - 1295/(48*x) + Pi^2/(2*x) -        (207*x)/16 + (5*Pi^2*x)/2 + (1295*x^2)/48 - (Pi^2*x^2)/2 -        (23*Pi^2*d1(1 - x))/24 + (11*DD(0, x))/4 + (Pi^2*DD(0, x))/2 +        DD(1, x)/2 - 9*DD(2, x) + (33/4 - 3/(1 - x) + 11/(2*(-1 + x)) -          45/(4*x) - 11/(4*(-1 + x)*x) - 27*x - (33*x)/(4*(-1 + x)) +          (39*x^2)/2 + (11*x^2)/(2*(-1 + x)) - (11*x^3)/(4*(-1 + x)))*        H(0, x) + (109/4 - 101/(4*x) - (107*x)/4 + (101*x^2)/4)*H(1, x) +        (3/(-1 + x) - 3/x - 9*x + 3*x^2)*H(0, 0, x) +        (-6/(1 - x) - 6/(-1 + x) - 6/x + 3/((-1 + x)*x) - 18*x +          (9*x)/(-1 + x) + 6*x^2 - (6*x^2)/(-1 + x) + (3*x^3)/(-1 + x))*        H(0, 1, x) + (12 - 6/(1 - x) - 6/(-1 + x) - 6/x + 3/((-1 + x)*x) -          6*x + (9*x)/(-1 + x) + 6*x^2 - (6*x^2)/(-1 + x) + (3*x^3)/(-1 + x))*        H(1, 0, x) + (36 - 18/x - 18*x + 18*x^2)*H(1, 1, x) -        6*d1(1 - x)*Zeta(3))) - 648*Zeta(5) - (2592*Zeta(5))/(1 - x) -    (432*Zeta(5))/(-1 + x) + (432*Zeta(5))/x + 2592*x*Zeta(5) -    432*x^2*Zeta(5) - 72*d1(1 - x)*Zeta(5) + 2592*DD(0, x)*Zeta(5) +    L*(26329/4 - (7581*Pi^2)/16 + (33*Pi^4)/5 - (6*Pi^4)/(1 - x) -      (3*Pi^4)/(2*(-1 + x)) - 12929/(3*x) + (9831*Pi^2)/(32*x) -      (21*Pi^4)/(4*x) - (51899*x)/8 + (11415*Pi^2*x)/32 - (399*Pi^4*x)/20 +      (12929*x^2)/3 - (21615*Pi^2*x^2)/32 + (21*Pi^4*x^2)/4 -      (363*d1(1 - x))/16 + (457*Pi^2*d1(1 - x))/16 - (73*Pi^4*d1(1 - x))/40 -      (759*DD(0, x))/8 + (699*Pi^2*DD(0, x))/32 - (3*Pi^4*DD(0, x))/4 -      (645*DD(1, x))/4 + (87*Pi^2*DD(1, x))/2 + (177*DD(2, x))/4 +      (333*Pi^2*DD(2, x))/2 - 48*DD(3, x) - 180*DD(4, x) +      (6399/4 - 9*Pi^2 - 543/(4*(-1 + x)) - (9*Pi^2)/(2*(-1 + x)) -        2379/(4*x) + (45*Pi^2)/(2*x) + 363/(8*(-1 + x)*x) -        (9*Pi^2)/((-1 + x)*x) - 1359*x + (279*Pi^2*x)/2 +        (1089*x)/(8*(-1 + x)) - (27*Pi^2*x)/(-1 + x) + (3399*x^2)/2 -        (45*Pi^2*x^2)/2 - (363*x^2)/(4*(-1 + x)) + (18*Pi^2*x^2)/(-1 + x) +        (363*x^3)/(8*(-1 + x)) - (9*Pi^2*x^3)/(-1 + x))*H(0, 0, x) +      (6831/2 - 72*Pi^2 + 90/(1 - x) + (99*Pi^2)/(1 - x) + 759/(2*(-1 + x)) -        4701/(2*x) + (135*Pi^2)/x - 45/((-1 + x)*x) -        (63*Pi^2)/(2*(-1 + x)*x) - 2718*x + 333*Pi^2*x -        (1629*x)/(4*(-1 + x)) - (189*Pi^2*x)/(2*(-1 + x)) + 4560*x^2 -        135*Pi^2*x^2 + (327*x^2)/(2*(-1 + x)) + (90*Pi^2*x^2)/(-1 + x) +        (579*x^3)/(4*(-1 + x)) - (63*Pi^2*x^3)/(2*(-1 + x)) -        (759*x^3)/(2*(-2 + 2*x)))*H(0, 1, x) +      (12519/4 - 189*Pi^2 + 90/(1 - x) + (27*Pi^2)/(1 - x) +        759/(2*(-1 + x)) - (18*Pi^2)/(-1 + x) - 13821/(4*x) + (81*Pi^2)/x -        45/((-1 + x)*x) - (63*Pi^2)/(2*(-1 + x)*x) - (12015*x)/4 + 54*Pi^2*x -        (1629*x)/(4*(-1 + x)) - (189*Pi^2*x)/(2*(-1 + x)) + (13821*x^2)/4 -        81*Pi^2*x^2 + (327*x^2)/(2*(-1 + x)) + (90*Pi^2*x^2)/(-1 + x) +        (579*x^3)/(4*(-1 + x)) - (63*Pi^2*x^3)/(2*(-1 + x)) -        (759*x^3)/(2*(-2 + 2*x)))*H(1, 0, x) +      (5682 - 666*Pi^2 - 13641/(2*x) + (333*Pi^2)/x - (11541*x)/2 +        333*Pi^2*x + (13641*x^2)/2 - 333*Pi^2*x^2)*H(1, 1, x) +      NF^2*(14/9 - Pi^2/12 - 17/(27*x) + Pi^2/(24*x) - (25*x)/18 +        (Pi^2*x)/24 + (17*x^2)/27 - (Pi^2*x^2)/24 - d1(1 - x)/12 +        (Pi^2*d1(1 - x))/36 - DD(0, x)/6 + (Pi^2*DD(0, x))/24 + DD(1, x)/3 -        DD(2, x)/3 + (-17/(18*(-1 + x)) + 23/(72*(-1 + x)*x) +          (17*x)/(12*(-1 + x)) - (17*x^2)/(18*(-1 + x)) +          (23*x^3)/(36*(-2 + 2*x)))*H(0, x) + (19/12 - 23/(36*x) - (5*x)/4 +          (23*x^2)/36)*H(1, x) + (-1/(3*(-1 + x)) + 1/(6*(-1 + x)*x) +          x/(2*(-1 + x)) - x^2/(3*(-1 + x)) + x^3/(6*(-1 + x)))*H(0, 0, x) +        (-2/(3*(-1 + x)) + 1/(3*(-1 + x)*x) + x/(-1 + x) -          (2*x^2)/(3*(-1 + x)) + x^3/(3*(-1 + x)))*H(0, 1, x) +        (-2/(3*(-1 + x)) + 1/(3*(-1 + x)*x) + x/(-1 + x) -          (2*x^2)/(3*(-1 + x)) + x^3/(3*(-1 + x)))*H(1, 0, x) +        (4/3 - 2/(3*x) - (2*x)/3 + (2*x^2)/3)*H(1, 1, x)) +      (621/2 - 45/(-1 + x) - 405/(2*x) - 783*x + 351*x^2)*H(0, 0, 0, x) +      (918 + 216/(-1 + x) - 810/x - 99/((-1 + x)*x) - 2538*x -        (297*x)/(-1 + x) + 1404*x^2 + (198*x^2)/(-1 + x) - (99*x^3)/(-1 + x))*      H(0, 0, 1, x) + (1629/2 - 216/(1 - x) + 9/(-1 + x) - 2529/(2*x) -        99/((-1 + x)*x) - (4851*x)/2 - (297*x)/(-1 + x) + (3717*x^2)/2 +        (198*x^2)/(-1 + x) - (99*x^3)/(-1 + x))*H(0, 1, 0, x) +      (1512 - 36/(1 - x) + 180/(-1 + x) - 2412/x - 81/((-1 + x)*x) - 4320*x +        (54*x)/(-1 + x) + 3600*x^2 - (252*x^2)/(-1 + x) - (288*x^3)/(-1 + x) +        (414*x^3)/(-2 + 2*x))*H(0, 1, 1, x) +      (1143 + 216/(-1 + x) - 1107/x - 99/((-1 + x)*x) - 1125*x -        (297*x)/(-1 + x) + 1107*x^2 + (198*x^2)/(-1 + x) - (99*x^3)/(-1 + x))*      H(1, 0, 0, x) + (3150 - 36/(1 - x) + 180/(-1 + x) - 3006/x -        81/((-1 + x)*x) - 2682*x + (54*x)/(-1 + x) + 3006*x^2 -        (252*x^2)/(-1 + x) - (288*x^3)/(-1 + x) + (414*x^3)/(-2 + 2*x))*      H(1, 0, 1, x) + (3150 - 36/(1 - x) + 180/(-1 + x) - 3006/x -        81/((-1 + x)*x) - 2682*x + (54*x)/(-1 + x) + 3006*x^2 -        (252*x^2)/(-1 + x) - (288*x^3)/(-1 + x) + (414*x^3)/(-2 + 2*x))*      H(1, 1, 0, x) + (5742 - 5850/x - 6030*x + 5850*x^2)*H(1, 1, 1, x) +      (108 + 54/(-1 + x) - 54/x - 378*x + 54*x^2)*H(0, 0, 0, 0, x) +      (216 + 216/(-1 + x) - 216/x - 1080*x + 216*x^2)*H(0, 0, 0, 1, x) +      (324 + 378/(-1 + x) - 378/x - 1458*x + 378*x^2)*H(0, 0, 1, 0, x) +      (432 + 432/(-1 + x) - 648/x + 108/((-1 + x)*x) - 2808*x +        (324*x)/(-1 + x) + 648*x^2 - (216*x^2)/(-1 + x) + (108*x^3)/(-1 + x))*      H(0, 0, 1, 1, x) + (216 + 378/(-1 + x) - 378/x - 918*x + 378*x^2)*      H(0, 1, 0, 0, x) + (432 - 432/(1 - x) + 324/(-1 + x) - 972/x +        108/((-1 + x)*x) - 2484*x + (324*x)/(-1 + x) + 972*x^2 -        (216*x^2)/(-1 + x) + (108*x^3)/(-1 + x))*H(0, 1, 0, 1, x) +      (432 - 432/(1 - x) + 324/(-1 + x) - 972/x + 108/((-1 + x)*x) - 2484*x +        (324*x)/(-1 + x) + 972*x^2 - (216*x^2)/(-1 + x) + (108*x^3)/(-1 + x))*      H(0, 1, 1, 0, x) + (-1296/(1 - x) - 1296/(-1 + x) - 1296/x +        864/((-1 + x)*x) - 3888*x + (2592*x)/(-1 + x) + 1296*x^2 -        (2160*x^2)/(-1 + x) + (864*x^3)/(-1 + x))*H(0, 1, 1, 1, x) +      (432 + 216/(-1 + x) - 216/x - 216*x + 216*x^2)*H(1, 0, 0, 0, x) +      (1296 + 432/(-1 + x) - 648/x + 108/((-1 + x)*x) - 648*x +        (324*x)/(-1 + x) + 648*x^2 - (216*x^2)/(-1 + x) + (108*x^3)/(-1 + x))*      H(1, 0, 0, 1, x) + (1944 - 432/(1 - x) + 324/(-1 + x) - 972/x +        108/((-1 + x)*x) - 972*x + (324*x)/(-1 + x) + 972*x^2 -        (216*x^2)/(-1 + x) + (108*x^3)/(-1 + x))*H(1, 0, 1, 0, x) +      (3024 - 1296/(1 - x) - 1296/(-1 + x) - 1296/x + 864/((-1 + x)*x) -        864*x + (2592*x)/(-1 + x) + 1296*x^2 - (2160*x^2)/(-1 + x) +        (864*x^3)/(-1 + x))*H(1, 0, 1, 1, x) +      (1296 + 432/(-1 + x) - 648/x + 108/((-1 + x)*x) - 648*x +        (324*x)/(-1 + x) + 648*x^2 - (216*x^2)/(-1 + x) + (108*x^3)/(-1 + x))*      H(1, 1, 0, 0, x) + (3024 - 1296/(1 - x) - 1296/(-1 + x) - 1296/x +        864/((-1 + x)*x) - 864*x + (2592*x)/(-1 + x) + 1296*x^2 -        (2160*x^2)/(-1 + x) + (864*x^3)/(-1 + x))*H(1, 1, 0, 1, x) +      (3024 - 1296/(1 - x) - 1296/(-1 + x) - 1296/x + 864/((-1 + x)*x) -        864*x + (2592*x)/(-1 + x) + 1296*x^2 - (2160*x^2)/(-1 + x) +        (864*x^3)/(-1 + x))*H(1, 1, 1, 0, x) +      (8640 - 4320/x - 4320*x + 4320*x^2)*H(1, 1, 1, 1, x) - 756*Zeta(3) -      (432*Zeta(3))/(1 - x) - (414*Zeta(3))/(-1 + x) + (612*Zeta(3))/x +      2376*x*Zeta(3) - 1206*x^2*Zeta(3) + 90*d1(1 - x)*Zeta(3) +      99*Pi^2*d1(1 - x)*Zeta(3) + 36*DD(0, x)*Zeta(3) -      1296*DD(1, x)*Zeta(3) + H(1, x)*(90801/16 - 399*Pi^2 - 92575/(16*x) +        (837*Pi^2)/(2*x) - (93381*x)/16 + (885*Pi^2*x)/2 + (92575*x^2)/16 -        (837*Pi^2*x^2)/2 - 1296*Zeta(3) - (864*Zeta(3))/(1 - x) -        (216*Zeta(3))/(-1 + x) + (648*Zeta(3))/x + 648*x*Zeta(3) -        648*x^2*Zeta(3)) + H(0, x)*(32739/8 - (141*Pi^2)/2 + 99/(1 - x) -        (99*Pi^2)/(4*(1 - x)) - 2057/(8*(-1 + x)) + (99*Pi^2)/(2*(-1 + x)) -        13893/(8*x) + (303*Pi^2)/(4*x) + 1919/(32*(-1 + x)*x) -        (33*Pi^2)/(4*(-1 + x)*x) - (10869*x)/8 + (1347*Pi^2*x)/4 +        (4875*x)/(16*(-1 + x)) - (99*Pi^2*x)/(2*(-1 + x)) + (31435*x^2)/8 -        (699*Pi^2*x^2)/4 - (1193*x^2)/(8*(-1 + x)) + (15*Pi^2*x^2)/(-1 + x) -        (27*x^3)/(-1 + x) + (9*Pi^2*x^3)/(-1 + x) +        (2783*x^3)/(16*(-2 + 2*x)) - (69*Pi^2*x^3)/(2*(-2 + 2*x)) -        216*Zeta(3) - (162*Zeta(3))/(-1 + x) + (162*Zeta(3))/x +        918*x*Zeta(3) - 162*x^2*Zeta(3)) +      NF*(179/6 - 2*Pi^2 - 695/(6*x) + (101*Pi^2)/(24*x) - (115*x)/3 +        (135*Pi^2*x)/8 + (695*x^2)/6 - (233*Pi^2*x^2)/24 + (11*d1(1 - x))/4 -        (23*Pi^2*d1(1 - x))/12 - (Pi^4*d1(1 - x))/60 + (17*DD(0, x))/2 -        (3*Pi^2*DD(0, x))/8 + DD(1, x) - 7*Pi^2*DD(1, x) - 7*DD(2, x) +        16*DD(3, x) + (211/4 - 2*Pi^2 - 6/(1 - x) + (3*Pi^2)/(2*(1 - x)) +          187/(6*(-1 + x)) - Pi^2/(-1 + x) - 659/(12*x) + (5*Pi^2)/(2*x) -          253/(24*(-1 + x)*x) - (409*x)/4 + (11*Pi^2*x)/2 -          (187*x)/(4*(-1 + x)) + (411*x^2)/4 - (5*Pi^2*x^2)/2 +          (187*x^2)/(6*(-1 + x)) - (253*x^3)/(12*(-2 + 2*x)))*H(0, x) +        (435/4 - 14*Pi^2 - 1639/(12*x) + (7*Pi^2)/x - (431*x)/4 + 7*Pi^2*x +          (1639*x^2)/12 - 7*Pi^2*x^2)*H(1, x) +        (33/2 + 17/(-1 + x) - 45/(2*x) - 11/(2*(-1 + x)*x) - 54*x -          (33*x)/(2*(-1 + x)) + 39*x^2 + (11*x^2)/(-1 + x) -          (11*x^3)/(2*(-1 + x)))*H(0, 0, x) + (33 - 12/(1 - x) - 12/(-1 + x) -          45/x + 1/(2*(-1 + x)*x) - 108*x + (18*x)/(-1 + x) + 78*x^2 -          (12*x^2)/(-1 + x) - (11*x^3)/(-1 + x) + (23*x^3)/(-2 + 2*x))*        H(0, 1, x) + (153/2 - 12/(1 - x) - 12/(-1 + x) - 123/(2*x) +          1/(2*(-1 + x)*x) - (129*x)/2 + (18*x)/(-1 + x) + (123*x^2)/2 -          (12*x^2)/(-1 + x) - (11*x^3)/(-1 + x) + (23*x^3)/(-2 + 2*x))*        H(1, 0, x) + (166 - 124/x - 152*x + 124*x^2)*H(1, 1, x) +        (6/(-1 + x) - 6/x - 18*x + 6*x^2)*H(0, 0, 0, x) +        (-12/x + 6/((-1 + x)*x) - 36*x + (18*x)/(-1 + x) + 12*x^2 -          (12*x^2)/(-1 + x) + (6*x^3)/(-1 + x))*H(0, 0, 1, x) +        (12 + 6/(-1 + x) - 18/x + 6/((-1 + x)*x) - 42*x + (18*x)/(-1 + x) +          18*x^2 - (12*x^2)/(-1 + x) + (6*x^3)/(-1 + x))*H(0, 1, 0, x) +        (-24/(1 - x) - 48/(-1 + x) - 24/x + 24/((-1 + x)*x) - 72*x +          (72*x)/(-1 + x) + 24*x^2 - (48*x^2)/(-1 + x) + (24*x^3)/(-1 + x))*        H(0, 1, 1, x) + (24 - 12/x + 6/((-1 + x)*x) - 12*x +          (18*x)/(-1 + x) + 12*x^2 - (12*x^2)/(-1 + x) + (6*x^3)/(-1 + x))*        H(1, 0, 0, x) + (48 - 24/(1 - x) - 48/(-1 + x) - 24/x +          24/((-1 + x)*x) - 24*x + (72*x)/(-1 + x) + 24*x^2 -          (48*x^2)/(-1 + x) + (24*x^3)/(-1 + x))*H(1, 0, 1, x) +        (48 - 24/(1 - x) - 48/(-1 + x) - 24/x + 24/((-1 + x)*x) - 24*x +          (72*x)/(-1 + x) + 24*x^2 - (48*x^2)/(-1 + x) + (24*x^3)/(-1 + x))*        H(1, 1, 0, x) + (192 - 96/x - 96*x + 96*x^2)*H(1, 1, 1, x) +        (12*Zeta(3))/(-1 + x) + (12*Zeta(3))/x + 36*x*Zeta(3) -        12*x^2*Zeta(3) - 12*d1(1 - x)*Zeta(3) + 24*DD(0, x)*Zeta(3)) -      864*d1(1 - x)*Zeta(5)) + NF*(229/9 - (1201*Pi^2)/96 + Pi^4/10 +      Pi^4/(6*(-1 + x)) - 5587/(27*x) + (1159*Pi^2)/(96*x) + Pi^4/(20*x) -      (337*x)/9 + (3013*Pi^2*x)/96 + (Pi^4*x)/4 + (5587*x^2)/27 -      (8069*Pi^2*x^2)/288 - (Pi^4*x^2)/20 + 11*d1(1 - x) -      (11*Pi^2*d1(1 - x))/12 + (109*Pi^4*d1(1 - x))/720 + 12*DD(0, x) -      (3*Pi^2*DD(0, x))/8 + (13*Pi^4*DD(0, x))/60 - 11*DD(1, x) -      (17*Pi^2*DD(1, x))/4 - 7*DD(2, x) + (17*Pi^2*DD(2, x))/2 +      (26*DD(3, x))/3 - 10*DD(4, x) + (211/4 - 2*Pi^2 + 223/(6*(-1 + x)) -        (5*Pi^2)/(2*(-1 + x)) - 659/(12*x) + (5*Pi^2)/(2*x) -        253/(24*(-1 + x)*x) - (409*x)/4 + (11*Pi^2*x)/2 -        (187*x)/(4*(-1 + x)) + (411*x^2)/4 - (5*Pi^2*x^2)/2 +        (187*x^2)/(6*(-1 + x)) - (253*x^3)/(12*(-2 + 2*x)))*H(0, 0, x) +      (211/2 - 8*Pi^2 - 12/(1 - x) + (3*Pi^2)/(1 - x) + 187/(3*(-1 + x)) -        Pi^2/(-1 + x) - 659/(6*x) + (7*Pi^2)/x + 19/(12*(-1 + x)*x) -        (3*Pi^2)/(2*(-1 + x)*x) - (409*x)/2 + 13*Pi^2*x +        (25*x)/(2*(-1 + x)) + (411*x^2)/2 - 7*Pi^2*x^2 +        (187*x^2)/(3*(-1 + x)) + (3*Pi^2*x^2)/(-1 + x) -        (253*x^3)/(12*(-1 + x)) - (9*Pi^2*x)/(-2 + 2*x) -        (3*Pi^2*x^3)/(-2 + 2*x) - 218/(-3 + 3*x) - (218*x^2)/(-3 + 3*x) +        (68*x^3)/(-3 + 3*x))*H(0, 1, x) + (161 - 10*Pi^2 - 12/(1 - x) +        (3*Pi^2)/(1 - x) + 187/(3*(-1 + x)) + Pi^2/(-1 + x) - 473/(3*x) +        (5*Pi^2)/x + 19/(12*(-1 + x)*x) - (3*Pi^2)/(2*(-1 + x)*x) - 149*x +        5*Pi^2*x + (25*x)/(2*(-1 + x)) + (473*x^2)/3 - 5*Pi^2*x^2 +        (187*x^2)/(3*(-1 + x)) + (3*Pi^2*x^2)/(-1 + x) -        (253*x^3)/(12*(-1 + x)) - (9*Pi^2*x)/(-2 + 2*x) -        (3*Pi^2*x^3)/(-2 + 2*x) - 218/(-3 + 3*x) - (218*x^2)/(-3 + 3*x) +        (68*x^3)/(-3 + 3*x))*H(1, 0, x) + (659/2 - 34*Pi^2 - 637/(2*x) +        (17*Pi^2)/x - (631*x)/2 + 17*Pi^2*x + (637*x^2)/2 - 17*Pi^2*x^2)*      H(1, 1, x) + (33/2 + 17/(-1 + x) - 45/(2*x) - 11/(2*(-1 + x)*x) -        54*x - (33*x)/(2*(-1 + x)) + 39*x^2 + (11*x^2)/(-1 + x) -        (11*x^3)/(2*(-1 + x)))*H(0, 0, 0, x) +      (33 - 45/x + 1/(2*(-1 + x)*x) - 108*x + (18*x)/(-1 + x) + 78*x^2 -        (12*x^2)/(-1 + x) - (11*x^3)/(-1 + x) + (23*x^3)/(-2 + 2*x))*      H(0, 0, 1, x) + (123/2 + 6/(-1 + x) - 113/(2*x) + 1/(2*(-1 + x)*x) -        (261*x)/2 + (18*x)/(-1 + x) + (179*x^2)/2 - (12*x^2)/(-1 + x) -        (11*x^3)/(-1 + x) + (23*x^3)/(-2 + 2*x))*H(0, 1, 0, x) +      (66 - 24/(1 - x) - 92/(-1 + x) - 90/x + 24/((-1 + x)*x) - 216*x +        (138*x)/(-1 + x) + 156*x^2 - (92*x^2)/(-1 + x) + (24*x^3)/(-1 + x))*      H(0, 1, 1, x) + (153/2 - 123/(2*x) + 1/(2*(-1 + x)*x) - (129*x)/2 +        (18*x)/(-1 + x) + (123*x^2)/2 - (12*x^2)/(-1 + x) -        (11*x^3)/(-1 + x) + (23*x^3)/(-2 + 2*x))*H(1, 0, 0, x) +      (153 - 24/(1 - x) - 92/(-1 + x) - 123/x + 24/((-1 + x)*x) - 129*x +        (138*x)/(-1 + x) + 123*x^2 - (92*x^2)/(-1 + x) + (24*x^3)/(-1 + x))*      H(1, 0, 1, x) + (153 - 24/(1 - x) - 92/(-1 + x) - 123/x +        24/((-1 + x)*x) - 129*x + (138*x)/(-1 + x) + 123*x^2 -        (92*x^2)/(-1 + x) + (24*x^3)/(-1 + x))*H(1, 1, 0, x) +      (446 - 294/x - 394*x + 294*x^2)*H(1, 1, 1, x) +      (6/(-1 + x) - 6/x - 18*x + 6*x^2)*H(0, 0, 0, 0, x) +      (-12/x + 6/((-1 + x)*x) - 36*x + (18*x)/(-1 + x) + 12*x^2 -        (12*x^2)/(-1 + x) + (6*x^3)/(-1 + x))*H(0, 0, 0, 1, x) +      (12 + 6/(-1 + x) - 18/x + 6/((-1 + x)*x) - 42*x + (18*x)/(-1 + x) +        18*x^2 - (12*x^2)/(-1 + x) + (6*x^3)/(-1 + x))*H(0, 0, 1, 0, x) +      (-24/(-1 + x) - 24/x + 24/((-1 + x)*x) - 72*x + (72*x)/(-1 + x) +        24*x^2 - (48*x^2)/(-1 + x) + (24*x^3)/(-1 + x))*H(0, 0, 1, 1, x) +      (12 + 6/(-1 + x) - 18/x + 6/((-1 + x)*x) - 42*x + (18*x)/(-1 + x) +        18*x^2 - (12*x^2)/(-1 + x) + (6*x^3)/(-1 + x))*H(0, 1, 0, 0, x) +      (24 - 12/(-1 + x) - 36/x + 24/((-1 + x)*x) - 84*x + (72*x)/(-1 + x) +        36*x^2 - (48*x^2)/(-1 + x) + (24*x^3)/(-1 + x))*H(0, 1, 0, 1, x) +      (24 - 12/(-1 + x) - 36/x + 24/((-1 + x)*x) - 84*x + (72*x)/(-1 + x) +        36*x^2 - (48*x^2)/(-1 + x) + (24*x^3)/(-1 + x))*H(0, 1, 1, 0, x) +      (-48/(1 - x) - 144/(-1 + x) - 48/x + 72/((-1 + x)*x) - 144*x +        (216*x)/(-1 + x) + 48*x^2 - (144*x^2)/(-1 + x) + (72*x^3)/(-1 + x))*      H(0, 1, 1, 1, x) + (24 - 12/x + 6/((-1 + x)*x) - 12*x +        (18*x)/(-1 + x) + 12*x^2 - (12*x^2)/(-1 + x) + (6*x^3)/(-1 + x))*      H(1, 0, 0, 0, x) + (48 - 24/(-1 + x) - 24/x + 24/((-1 + x)*x) - 24*x +        (72*x)/(-1 + x) + 24*x^2 - (48*x^2)/(-1 + x) + (24*x^3)/(-1 + x))*      H(1, 0, 0, 1, x) + (72 - 12/(-1 + x) - 36/x + 24/((-1 + x)*x) - 36*x +        (72*x)/(-1 + x) + 36*x^2 - (48*x^2)/(-1 + x) + (24*x^3)/(-1 + x))*      H(1, 0, 1, 0, x) + (96 - 48/(1 - x) - 144/(-1 + x) - 48/x +        72/((-1 + x)*x) - 48*x + (216*x)/(-1 + x) + 48*x^2 -        (144*x^2)/(-1 + x) + (72*x^3)/(-1 + x))*H(1, 0, 1, 1, x) +      (48 - 24/(-1 + x) - 24/x + 24/((-1 + x)*x) - 24*x + (72*x)/(-1 + x) +        24*x^2 - (48*x^2)/(-1 + x) + (24*x^3)/(-1 + x))*H(1, 1, 0, 0, x) +      (96 - 48/(1 - x) - 144/(-1 + x) - 48/x + 72/((-1 + x)*x) - 48*x +        (216*x)/(-1 + x) + 48*x^2 - (144*x^2)/(-1 + x) + (72*x^3)/(-1 + x))*      H(1, 1, 0, 1, x) + (96 - 48/(1 - x) - 144/(-1 + x) - 48/x +        72/((-1 + x)*x) - 48*x + (216*x)/(-1 + x) + 48*x^2 -        (144*x^2)/(-1 + x) + (72*x^3)/(-1 + x))*H(1, 1, 1, 0, x) +      (480 - 240/x - 240*x + 240*x^2)*H(1, 1, 1, 1, x) - (179*Zeta(3))/6 +      (12*Zeta(3))/(-1 + x) + (45*Zeta(3))/x + (353*x*Zeta(3))/3 -      78*x^2*Zeta(3) - 12*d1(1 - x)*Zeta(3) + (16*Pi^2*d1(1 - x)*Zeta(3))/3 +      (67*DD(0, x)*Zeta(3))/6 - 76*DD(1, x)*Zeta(3) +      H(1, x)*(165 - (261*Pi^2)/8 - 2491/(9*x) + (487*Pi^2)/(24*x) - 176*x +        (227*Pi^2*x)/8 + (2491*x^2)/9 - (487*Pi^2*x^2)/24 - 104*Zeta(3) +        (24*Zeta(3))/(-1 + x) + (52*Zeta(3))/x + 52*x*Zeta(3) -        52*x^2*Zeta(3)) + H(0, x)*(2813/24 - (71*Pi^2)/8 +        (3*Pi^2)/(2*(1 - x)) - (15*Pi^2)/(4*(-1 + x)) - 2725/(24*x) +        (181*Pi^2)/(24*x) - 187/(9*(-1 + x)*x) + (11*Pi^2)/(8*(-1 + x)*x) -        (3611*x)/24 + (69*Pi^2*x)/4 - (583*x)/(6*(-1 + x)) + (4915*x^2)/24 -        (35*Pi^2*x^2)/3 - (11*Pi^2*x^2)/(4*(-1 + x)) +        (33*Pi^2*x)/(4*(-2 + 2*x)) + (11*Pi^2*x^3)/(4*(-2 + 2*x)) +        1199/(6*(-3 + 3*x)) + (1199*x^2)/(6*(-3 + 3*x)) -        (187*x^3)/(3*(-3 + 3*x)) - 12*Zeta(3) + (14*Zeta(3))/(1 - x) -        (6*Zeta(3))/(-1 + x) + (20*Zeta(3))/x + 48*x*Zeta(3) -        20*x^2*Zeta(3)) - 48*d1(1 - x)*Zeta(5)));

 pgg0pgg0sigma1qg:=2065/8 - (41*Pi^2)/3 - 9463/(48*x) + (17*Pi^2)/x - (3061*x)/48 -  (73*Pi^2*x)/6 + (47*x^2)/6 - 4*Pi^2*x^2 +  (2113/12 - 369/(4*x) + (8*Pi^2)/x - (205*x)/24 + 12*Pi^2*x + (74*x^2)/3)*  H(0, x) + (1675/6 - 12*Pi^2 - 800/(3*x) + (12*Pi^2)/x - (715*x)/12 +    6*Pi^2*x + 26*x^2)*H(1, x) + NF^2*(1/18 - 1/(36*x) - x/108 +    (1/27 - 1/(27*x) - x/54)*H(0, x) + (2/27 - 2/(27*x) - x/27)*H(1, x)) +  (28 - 31/x + 34*x + 8*x^2)*H(0, 0, x) + (82 - 102/x + 73*x + 24*x^2)*  H(0, 1, x) + (70 - 89/x + 31*x + 16*x^2)*H(1, 0, x) +  (140 - 178/x + 62*x + 32*x^2)*H(1, 1, x) +  L*(1309/12 + 4*Pi^2 + NF^2*(1/27 - 1/(27*x) - x/54) - 327/(4*x) +    (4*Pi^2)/x - (1057*x)/24 + 4*Pi^2*x + (35*x^2)/3 +    (16 - 31/x + 28*x + 4*x^2)*H(0, x) + (26 - 40/x + 17*x + 8*x^2)*H(1, x) +    NF*(13/9 - 20/(9*x) + (17*x)/18 + (4*x^2)/9 + (-4/3 - 4/(3*x) - (4*x)/3)*      H(0, x) + (4/3 - 4/(3*x) - (2*x)/3)*H(1, x)) +    (12 - 12/x - 24*x)*H(0, 0, x) + (-24 - 24/x - 24*x)*H(0, 1, x) +    (12 - 12/x - 6*x)*H(1, 0, x) + (24 - 24/x - 12*x)*H(1, 1, x)) +  NF*(61/18 + (2*Pi^2)/9 - 619/(108*x) + (2*Pi^2)/(3*x) + (19*x)/12 +    (5*Pi^2*x)/9 + (4*x^2)/27 + (25/9 - 20/(9*x) + (17*x)/18 + (8*x^2)/9)*    H(0, x) + (44/9 - 49/(9*x) + (14*x)/9 + (8*x^2)/9)*H(1, x) +    (-4/3 - 4/(3*x) - (4*x)/3)*H(0, 0, x) + (-4/3 - 4/x - (10*x)/3)*    H(0, 1, x) + (8/3 - 8/(3*x) - (4*x)/3)*H(1, 0, x) +    (16/3 - 16/(3*x) - (8*x)/3)*H(1, 1, x)) +  (12 - 12/x - 24*x)*H(0, 0, 0, x) + (-48/x - 72*x)*H(0, 0, 1, x) +  (-36 - 60/x - 54*x)*H(0, 1, 0, x) + (-72 - 120/x - 108*x)*H(0, 1, 1, x) +  (24 - 24/x - 12*x)*H(1, 0, 0, x) + (72 - 72/x - 36*x)*H(1, 0, 1, x) +  (72 - 72/x - 36*x)*H(1, 1, 0, x) + (144 - 144/x - 72*x)*H(1, 1, 1, x) +  (48*Zeta(3))/x + 72*x*Zeta(3) +  e*(29267/36 - (1287*Pi^2)/16 - 137783/(216*x) + (8371*Pi^2)/(144*x) -    (22*Pi^4)/(15*x) - (3319*x)/18 - (1463*Pi^2*x)/96 - (17*Pi^4*x)/10 +    (1549*x^2)/108 - (437*Pi^2*x^2)/36 +    (2701/12 + Pi^2 - 493/(4*x) + (7*Pi^2)/x + (503*x)/24 + 10*Pi^2*x +      34*x^2)*H(0, 0, x) + (3223/6 + 10*Pi^2 - 1169/(3*x) + (34*Pi^2)/x +      (833*x)/12 + 28*Pi^2*x + (236*x^2)/3)*H(0, 1, x) +    (2641/6 - 15*Pi^2 - 2879/(6*x) + (15*Pi^2)/x - (109*x)/12 +      (15*Pi^2*x)/2 + (134*x^2)/3)*H(1, 0, x) +    (2641/3 - 46*Pi^2 - 2879/(3*x) + (46*Pi^2)/x - (109*x)/6 + 23*Pi^2*x +      (268*x^2)/3)*H(1, 1, x) + L^2*(1309/24 + 2*Pi^2 +      NF^2*(1/54 - 1/(54*x) - x/108) - 327/(8*x) + (2*Pi^2)/x - (1057*x)/48 +      2*Pi^2*x + (35*x^2)/6 + (8 - 31/(2*x) + 14*x + 2*x^2)*H(0, x) +      (13 - 20/x + (17*x)/2 + 4*x^2)*H(1, x) +      NF*(13/18 - 10/(9*x) + (17*x)/36 + (2*x^2)/9 +        (-2/3 - 2/(3*x) - (2*x)/3)*H(0, x) + (2/3 - 2/(3*x) - x/3)*H(1, x)) +      (6 - 6/x - 12*x)*H(0, 0, x) + (-12 - 12/x - 12*x)*H(0, 1, x) +      (6 - 6/x - 3*x)*H(1, 0, x) + (12 - 12/x - 6*x)*H(1, 1, x)) +    NF^2*(4/27 - Pi^2/108 - 5/(54*x) + Pi^2/(108*x) - x/27 + (Pi^2*x)/216 +      (5/54 - 7/(108*x) - x/36)*H(0, x) + (5/27 - 7/(54*x) - x/18)*H(1, x) +      (1/27 - 1/(27*x) - x/54)*H(0, 0, x) + (2/27 - 2/(27*x) - x/27)*      H(0, 1, x) + (2/27 - 2/(27*x) - x/27)*H(1, 0, x) +      (4/27 - 4/(27*x) - (2*x)/27)*H(1, 1, x)) + (40 - 43/x + 10*x + 8*x^2)*    H(0, 0, 0, x) + (106 - 150/x + 13*x + 32*x^2)*H(0, 0, 1, x) +    (114 - 211/x + 33*x + 40*x^2)*H(0, 1, 0, x) +    (228 - 422/x + 66*x + 80*x^2)*H(0, 1, 1, x) +    (112 - 122/x + 16*x + 16*x^2)*H(1, 0, 0, x) +    (336 - 366/x + 48*x + 48*x^2)*H(1, 0, 1, x) +    (336 - 366/x + 48*x + 48*x^2)*H(1, 1, 0, x) +    (672 - 732/x + 96*x + 96*x^2)*H(1, 1, 1, x) +    (12 - 12/x - 24*x)*H(0, 0, 0, 0, x) + (-48/x - 72*x)*H(0, 0, 0, 1, x) +    (-12 - 84/x - 102*x)*H(0, 0, 1, 0, x) + (-24 - 168/x - 204*x)*    H(0, 0, 1, 1, x) + (-24 - 72/x - 60*x)*H(0, 1, 0, 0, x) +    (-72 - 216/x - 180*x)*H(0, 1, 0, 1, x) + (-72 - 216/x - 180*x)*    H(0, 1, 1, 0, x) + (-144 - 432/x - 360*x)*H(0, 1, 1, 1, x) +    (24 - 24/x - 12*x)*H(1, 0, 0, 0, x) + (96 - 96/x - 48*x)*    H(1, 0, 0, 1, x) + (144 - 144/x - 72*x)*H(1, 0, 1, 0, x) +    (288 - 288/x - 144*x)*H(1, 0, 1, 1, x) + (96 - 96/x - 48*x)*    H(1, 1, 0, 0, x) + (288 - 288/x - 144*x)*H(1, 1, 0, 1, x) +    (288 - 288/x - 144*x)*H(1, 1, 1, 0, x) + (576 - 576/x - 288*x)*    H(1, 1, 1, 1, x) - 106*Zeta(3) + (150*Zeta(3))/x - 13*x*Zeta(3) -    32*x^2*Zeta(3) + NF*(296/27 - (11*Pi^2)/12 - 5491/(324*x) +      (25*Pi^2)/(18*x) + (559*x)/108 + (3*Pi^2*x)/8 + (16*x^2)/81 -      (7*Pi^2*x^2)/27 + (17/2 + Pi^2/9 - 859/(108*x) + (5*Pi^2)/(9*x) +        (61*x)/36 + (4*Pi^2*x)/9 + (32*x^2)/27)*H(0, x) +      (15 - (11*Pi^2)/9 - 1039/(54*x) + (11*Pi^2)/(9*x) + (67*x)/18 +        (11*Pi^2*x)/18 + (32*x^2)/27)*H(1, x) +      (13/9 - 32/(9*x) - (7*x)/18 + (8*x^2)/9)*H(0, 0, x) +      (56/9 - 85/(9*x) - (16*x)/9 + (16*x^2)/9)*H(0, 1, x) +      (86/9 - 82/(9*x) - x/9 + (8*x^2)/9)*H(1, 0, x) +      (172/9 - 164/(9*x) - (2*x)/9 + (16*x^2)/9)*H(1, 1, x) +      (-4/3 - 4/(3*x) - (4*x)/3)*H(0, 0, 0, x) + (-4/3 - 4/x - (10*x)/3)*      H(0, 0, 1, x) + (-16/(3*x) - 4*x)*H(0, 1, 0, x) +      (-32/(3*x) - 8*x)*H(0, 1, 1, x) + (8/3 - 8/(3*x) - (4*x)/3)*      H(1, 0, 0, x) + (8 - 8/x - 4*x)*H(1, 0, 1, x) +      (8 - 8/x - 4*x)*H(1, 1, 0, x) + (16 - 16/x - 8*x)*H(1, 1, 1, x) +      (4*Zeta(3))/3 + (4*Zeta(3))/x + (10*x*Zeta(3))/3) +    H(1, x)*(3727/4 - (323*Pi^2)/6 - 62125/(72*x) + (173*Pi^2)/(3*x) -      (2939*x)/24 - (79*Pi^2*x)/12 + (383*x^2)/9 - (22*Pi^2*x^2)/3 -      96*Zeta(3) + (96*Zeta(3))/x + 48*x*Zeta(3)) +    H(0, x)*(4835/8 - (49*Pi^2)/3 - 14431/(48*x) + (269*Pi^2)/(12*x) -      (299*x)/48 + (Pi^2*x)/6 + (367*x^2)/9 - 5*Pi^2*x^2 + (48*Zeta(3))/x +      72*x*Zeta(3)) + L*(8813/24 - (29*Pi^2)/3 - 13387/(48*x) + (21*Pi^2)/x -      (1725*x)/16 - (49*Pi^2*x)/6 + (39*x^2)/2 - 4*Pi^2*x^2 +      (2305/12 - 493/(4*x) + (8*Pi^2)/x + (467*x)/24 + 12*Pi^2*x + (86*x^2)/3)*      H(0, x) + (1831/6 - 12*Pi^2 - 920/(3*x) + (12*Pi^2)/x - (511*x)/12 +        6*Pi^2*x + 34*x^2)*H(1, x) + NF^2*(5/54 - 7/(108*x) - x/36 +        (1/27 - 1/(27*x) - x/54)*H(0, x) + (2/27 - 2/(27*x) - x/27)*H(1, x)) +      (40 - 43/x + 10*x + 8*x^2)*H(0, 0, x) + (58 - 126/x + 49*x + 24*x^2)*      H(0, 1, x) + (82 - 101/x + 25*x + 16*x^2)*H(1, 0, x) +      (164 - 202/x + 50*x + 32*x^2)*H(1, 1, x) +      NF*(29/6 + (2*Pi^2)/9 - 859/(108*x) + (2*Pi^2)/(3*x) + (91*x)/36 +        (5*Pi^2*x)/9 + (16*x^2)/27 + (13/9 - 32/(9*x) - (7*x)/18 + (8*x^2)/9)*        H(0, x) + (56/9 - 61/(9*x) + (8*x)/9 + (8*x^2)/9)*H(1, x) +        (-4/3 - 4/(3*x) - (4*x)/3)*H(0, 0, x) + (-4/3 - 4/x - (10*x)/3)*        H(0, 1, x) + (8/3 - 8/(3*x) - (4*x)/3)*H(1, 0, x) +        (16/3 - 16/(3*x) - (8*x)/3)*H(1, 1, x)) + (12 - 12/x - 24*x)*      H(0, 0, 0, x) + (-48/x - 72*x)*H(0, 0, 1, x) +      (-36 - 60/x - 54*x)*H(0, 1, 0, x) + (-72 - 120/x - 108*x)*      H(0, 1, 1, x) + (24 - 24/x - 12*x)*H(1, 0, 0, x) +      (72 - 72/x - 36*x)*H(1, 0, 1, x) + (72 - 72/x - 36*x)*H(1, 1, 0, x) +      (144 - 144/x - 72*x)*H(1, 1, 1, x) + (48*Zeta(3))/x + 72*x*Zeta(3))) +  e^2*(425363/216 - (68663*Pi^2)/288 + (389*Pi^4)/180 - 2028401/(1296*x) +    (250243*Pi^2)/(1728*x) - (109*Pi^4)/(45*x) - (181243*x)/432 -    (15179*Pi^2*x)/576 - (551*Pi^4*x)/360 + (13243*x^2)/648 -    (1235*Pi^2*x^2)/72 + (5*Pi^4*x^2)/9 +    L^3*(1309/72 + (2*Pi^2)/3 + NF^2*(1/162 - 1/(162*x) - x/324) - 109/(8*x) +      (2*Pi^2)/(3*x) - (1057*x)/144 + (2*Pi^2*x)/3 + (35*x^2)/18 +      (8/3 - 31/(6*x) + (14*x)/3 + (2*x^2)/3)*H(0, x) +      (13/3 - 20/(3*x) + (17*x)/6 + (4*x^2)/3)*H(1, x) +      NF*(13/54 - 10/(27*x) + (17*x)/108 + (2*x^2)/27 +        (-2/9 - 2/(9*x) - (2*x)/9)*H(0, x) + (2/9 - 2/(9*x) - x/9)*H(1, x)) +      (2 - 2/x - 4*x)*H(0, 0, x) + (-4 - 4/x - 4*x)*H(0, 1, x) +      (2 - 2/x - x)*H(1, 0, x) + (4 - 4/x - 2*x)*H(1, 1, x)) +    (2845/12 + Pi^2 - 541/(4*x) + (7*Pi^2)/x - (73*x)/24 + 10*Pi^2*x + 34*x^2)*    H(0, 0, 0, x) + (3619/6 + 4*Pi^2 - 1313/(3*x) + (40*Pi^2)/x + (5*x)/12 +      40*Pi^2*x + (268*x^2)/3)*H(0, 0, 1, x) +    (4213/6 + 5*Pi^2 - 3737/(6*x) + (35*Pi^2)/x + (407*x)/12 + (55*Pi^2*x)/2 +      100*x^2)*H(0, 1, 0, x) + (4213/3 + 10*Pi^2 - 3737/(3*x) + (102*Pi^2)/x +      (407*x)/6 + 79*Pi^2*x + 200*x^2)*H(0, 1, 1, x) +    (3073/6 - 14*Pi^2 - 3203/(6*x) + (14*Pi^2)/x - (397*x)/12 + 7*Pi^2*x +      (134*x^2)/3)*H(1, 0, 0, x) + (3955/3 - 74*Pi^2 - 1438/x + (74*Pi^2)/x -      (67*x)/6 + 37*Pi^2*x + (332*x^2)/3)*H(1, 0, 1, x) +    (3955/3 - 50*Pi^2 - 1438/x + (50*Pi^2)/x - (67*x)/6 + 25*Pi^2*x +      (332*x^2)/3)*H(1, 1, 0, x) + (7910/3 - 148*Pi^2 - 2876/x +      (148*Pi^2)/x - (67*x)/3 + 74*Pi^2*x + (664*x^2)/3)*H(1, 1, 1, x) +    (40 - 43/x + 10*x + 8*x^2)*H(0, 0, 0, 0, x) +    (106 - 150/x + 13*x + 32*x^2)*H(0, 0, 0, 1, x) +    (162 - 235/x - 3*x + 48*x^2)*H(0, 0, 1, 0, x) +    (324 - 470/x - 6*x + 96*x^2)*H(0, 0, 1, 1, x) +    (144 - 232/x + 24*x + 40*x^2)*H(0, 1, 0, 0, x) +    (400 - 634/x + 16*x + 112*x^2)*H(0, 1, 0, 1, x) +    (400 - 634/x + 16*x + 112*x^2)*H(0, 1, 1, 0, x) +    (800 - 1268/x + 32*x + 224*x^2)*H(0, 1, 1, 1, x) +    (112 - 122/x + 16*x + 16*x^2)*H(1, 0, 0, 0, x) +    (396 - 408/x + 30*x + 48*x^2)*H(1, 0, 0, 1, x) +    (568 - 572/x + 28*x + 64*x^2)*H(1, 0, 1, 0, x) +    (1136 - 1144/x + 56*x + 128*x^2)*H(1, 0, 1, 1, x) +    (396 - 408/x + 30*x + 48*x^2)*H(1, 1, 0, 0, x) +    (1136 - 1144/x + 56*x + 128*x^2)*H(1, 1, 0, 1, x) +    (1136 - 1144/x + 56*x + 128*x^2)*H(1, 1, 1, 0, x) +    (2272 - 2288/x + 112*x + 256*x^2)*H(1, 1, 1, 1, x) +    (12 - 12/x - 24*x)*H(0, 0, 0, 0, 0, x) +    (-48/x - 72*x)*H(0, 0, 0, 0, 1, x) + (-12 - 84/x - 102*x)*    H(0, 0, 0, 1, 0, x) + (-24 - 168/x - 204*x)*H(0, 0, 0, 1, 1, x) +    (-96/x - 108*x)*H(0, 0, 1, 0, 0, x) + (-24 - 264/x - 276*x)*    H(0, 0, 1, 0, 1, x) + (-24 - 264/x - 276*x)*H(0, 0, 1, 1, 0, x) +    (-48 - 528/x - 552*x)*H(0, 0, 1, 1, 1, x) + (-24 - 72/x - 60*x)*    H(0, 1, 0, 0, 0, x) + (-48 - 240/x - 192*x)*H(0, 1, 0, 0, 1, x) +    (-48 - 336/x - 264*x)*H(0, 1, 0, 1, 0, x) + (-96 - 672/x - 528*x)*    H(0, 1, 0, 1, 1, x) + (-48 - 240/x - 192*x)*H(0, 1, 1, 0, 0, x) +    (-96 - 672/x - 528*x)*H(0, 1, 1, 0, 1, x) + (-96 - 672/x - 528*x)*    H(0, 1, 1, 1, 0, x) + (-192 - 1344/x - 1056*x)*H(0, 1, 1, 1, 1, x) +    (24 - 24/x - 12*x)*H(1, 0, 0, 0, 0, x) + (96 - 96/x - 48*x)*    H(1, 0, 0, 0, 1, x) + (168 - 168/x - 84*x)*H(1, 0, 0, 1, 0, x) +    (336 - 336/x - 168*x)*H(1, 0, 0, 1, 1, x) + (168 - 168/x - 84*x)*    H(1, 0, 1, 0, 0, x) + (480 - 480/x - 240*x)*H(1, 0, 1, 0, 1, x) +    (480 - 480/x - 240*x)*H(1, 0, 1, 1, 0, x) + (960 - 960/x - 480*x)*    H(1, 0, 1, 1, 1, x) + (96 - 96/x - 48*x)*H(1, 1, 0, 0, 0, x) +    (336 - 336/x - 168*x)*H(1, 1, 0, 0, 1, x) + (480 - 480/x - 240*x)*    H(1, 1, 0, 1, 0, x) + (960 - 960/x - 480*x)*H(1, 1, 0, 1, 1, x) +    (336 - 336/x - 168*x)*H(1, 1, 1, 0, 0, x) + (960 - 960/x - 480*x)*    H(1, 1, 1, 0, 1, x) + (960 - 960/x - 480*x)*H(1, 1, 1, 1, 0, x) +    (1920 - 1920/x - 960*x)*H(1, 1, 1, 1, 1, x) - (23023*Zeta(3))/36 -    (16*Pi^2*Zeta(3))/3 + (5579*Zeta(3))/(12*x) - (76*Pi^2*Zeta(3))/(3*x) +    (1027*x*Zeta(3))/72 - (88*Pi^2*x*Zeta(3))/3 - (839*x^2*Zeta(3))/9 +    NF^2*(1/3 - (5*Pi^2)/216 - 2/(9*x) + (7*Pi^2)/(432*x) - (5*x)/54 +      (Pi^2*x)/144 + (5/27 - Pi^2/108 - 7/(54*x) + Pi^2/(108*x) - x/18 +        (Pi^2*x)/216)*H(0, x) + (10/27 - Pi^2/54 - 7/(27*x) + Pi^2/(54*x) -        x/9 + (Pi^2*x)/108)*H(1, x) + (5/54 - 7/(108*x) - x/36)*H(0, 0, x) +      (5/27 - 7/(54*x) - x/18)*H(0, 1, x) + (5/27 - 7/(54*x) - x/18)*      H(1, 0, x) + (10/27 - 7/(27*x) - x/9)*H(1, 1, x) +      (1/27 - 1/(27*x) - x/54)*H(0, 0, 0, x) + (2/27 - 2/(27*x) - x/27)*      H(0, 0, 1, x) + (2/27 - 2/(27*x) - x/27)*H(0, 1, 0, x) +      (4/27 - 4/(27*x) - (2*x)/27)*H(0, 1, 1, x) + (2/27 - 2/(27*x) - x/27)*      H(1, 0, 0, x) + (4/27 - 4/(27*x) - (2*x)/27)*H(1, 0, 1, x) +      (4/27 - 4/(27*x) - (2*x)/27)*H(1, 1, 0, x) +      (8/27 - 8/(27*x) - (4*x)/27)*H(1, 1, 1, x) - (7*Zeta(3))/81 +      (7*Zeta(3))/(81*x) + (7*x*Zeta(3))/162) +    L^2*(8813/48 - (29*Pi^2)/6 - 13387/(96*x) + (21*Pi^2)/(2*x) -      (1725*x)/32 - (49*Pi^2*x)/12 + (39*x^2)/4 - 2*Pi^2*x^2 +      (2305/24 - 493/(8*x) + (4*Pi^2)/x + (467*x)/48 + 6*Pi^2*x + (43*x^2)/3)*      H(0, x) + (1831/12 - 6*Pi^2 - 460/(3*x) + (6*Pi^2)/x - (511*x)/24 +        3*Pi^2*x + 17*x^2)*H(1, x) + NF^2*(5/108 - 7/(216*x) - x/72 +        (1/54 - 1/(54*x) - x/108)*H(0, x) + (1/27 - 1/(27*x) - x/54)*        H(1, x)) + (20 - 43/(2*x) + 5*x + 4*x^2)*H(0, 0, x) +      (29 - 63/x + (49*x)/2 + 12*x^2)*H(0, 1, x) +      (41 - 101/(2*x) + (25*x)/2 + 8*x^2)*H(1, 0, x) +      (82 - 101/x + 25*x + 16*x^2)*H(1, 1, x) +      NF*(29/12 + Pi^2/9 - 859/(216*x) + Pi^2/(3*x) + (91*x)/72 +        (5*Pi^2*x)/18 + (8*x^2)/27 + (13/18 - 16/(9*x) - (7*x)/36 + (4*x^2)/9)*        H(0, x) + (28/9 - 61/(18*x) + (4*x)/9 + (4*x^2)/9)*H(1, x) +        (-2/3 - 2/(3*x) - (2*x)/3)*H(0, 0, x) + (-2/3 - 2/x - (5*x)/3)*        H(0, 1, x) + (4/3 - 4/(3*x) - (2*x)/3)*H(1, 0, x) +        (8/3 - 8/(3*x) - (4*x)/3)*H(1, 1, x)) + (6 - 6/x - 12*x)*      H(0, 0, 0, x) + (-24/x - 36*x)*H(0, 0, 1, x) +      (-18 - 30/x - 27*x)*H(0, 1, 0, x) + (-36 - 60/x - 54*x)*H(0, 1, 1, x) +      (12 - 12/x - 6*x)*H(1, 0, 0, x) + (36 - 36/x - 18*x)*H(1, 0, 1, x) +      (36 - 36/x - 18*x)*H(1, 1, 0, x) + (72 - 72/x - 36*x)*H(1, 1, 1, x) +      (24*Zeta(3))/x + 36*x*Zeta(3)) + H(1, 0, x)*(15469/12 - (355*Pi^2)/6 -      95033/(72*x) + (715*Pi^2)/(12*x) - (607*x)/24 - (35*Pi^2*x)/12 +      (559*x^2)/9 - (20*Pi^2*x^2)/3 - 100*Zeta(3) + (100*Zeta(3))/x +      50*x*Zeta(3)) + H(0, 0, x)*(5563/8 - (43*Pi^2)/3 - 15919/(48*x) +      (257*Pi^2)/(12*x) + (361*x)/48 - (4*Pi^2*x)/3 + (455*x^2)/9 -      (14*Pi^2*x^2)/3 - 4*Zeta(3) + (52*Zeta(3))/x + 80*x*Zeta(3)) +    H(1, 1, x)*(15469/6 - (527*Pi^2)/3 - 95033/(36*x) + (1043*Pi^2)/(6*x) -      (607*x)/12 - (31*Pi^2*x)/6 + (1118*x^2)/9 - (56*Pi^2*x^2)/3 -      344*Zeta(3) + (344*Zeta(3))/x + 172*x*Zeta(3)) +    H(0, 1, x)*(19369/12 - (371*Pi^2)/6 - 72601/(72*x) + (571*Pi^2)/(6*x) +      (2501*x)/24 + (17*Pi^2*x)/12 + (338*x^2)/3 - (50*Pi^2*x^2)/3 +      56*Zeta(3) + (248*Zeta(3))/x + 200*x*Zeta(3)) +    H(1, x)*(20846/9 - (4663*Pi^2)/24 + (7*Pi^4)/3 - 58015/(27*x) +      (1927*Pi^2)/(9*x) - (7*Pi^4)/(3*x) - (4219*x)/18 - (27*Pi^2*x)/16 -      (7*Pi^4*x)/6 + (3017*x^2)/54 - (281*Pi^2*x^2)/18 - (1214*Zeta(3))/3 +      (1264*Zeta(3))/(3*x) - (107*x*Zeta(3))/3 - (152*x^2*Zeta(3))/3) +    H(0, x)*(27563/18 - (4057*Pi^2)/48 - (3*Pi^4)/5 - 81325/(108*x) +      (9025*Pi^2)/(144*x) - (13*Pi^4)/(15*x) + (169*x)/72 + (149*Pi^2*x)/96 -      (Pi^4*x)/2 + (971*x^2)/18 - (25*Pi^2*x^2)/2 - (334*Zeta(3))/3 +      (481*Zeta(3))/(3*x) - (67*x*Zeta(3))/3 - (100*x^2*Zeta(3))/3) +    NF*(4249/162 - (223*Pi^2)/72 + (17*Pi^4)/270 - 76619/(1944*x) +      (1387*Pi^2)/(432*x) - Pi^4/(54*x) + (8009*x)/648 + (61*Pi^2*x)/144 +      (Pi^4*x)/540 + (52*x^2)/243 - (28*Pi^2*x^2)/81 +      (43/6 + Pi^2/9 - 1003/(108*x) + (5*Pi^2)/(9*x) + (13*x)/36 +        (4*Pi^2*x)/9 + (32*x^2)/27)*H(0, 0, x) +      (21 - (5*Pi^2)/9 - 1255/(54*x) + (17*Pi^2)/(9*x) - (23*x)/18 +        (23*Pi^2*x)/18 + (64*x^2)/27)*H(0, 1, x) +      (23 - (10*Pi^2)/9 - 1363/(54*x) + (10*Pi^2)/(9*x) + (19*x)/18 +        (5*Pi^2*x)/9 + (32*x^2)/27)*H(1, 0, x) +      (46 - (28*Pi^2)/9 - 1363/(27*x) + (28*Pi^2)/(9*x) + (19*x)/9 +        (14*Pi^2*x)/9 + (64*x^2)/27)*H(1, 1, x) +      (13/9 - 32/(9*x) - (7*x)/18 + (8*x^2)/9)*H(0, 0, 0, x) +      (56/9 - 85/(9*x) - (16*x)/9 + (16*x^2)/9)*H(0, 0, 1, x) +      (86/9 - 106/(9*x) - (25*x)/9 + (16*x^2)/9)*H(0, 1, 0, x) +      (172/9 - 212/(9*x) - (50*x)/9 + (32*x^2)/9)*H(0, 1, 1, x) +      (86/9 - 82/(9*x) - x/9 + (8*x^2)/9)*H(1, 0, 0, x) +      (232/9 - 206/(9*x) - (20*x)/9 + (16*x^2)/9)*H(1, 0, 1, x) +      (232/9 - 206/(9*x) - (20*x)/9 + (16*x^2)/9)*H(1, 1, 0, x) +      (464/9 - 412/(9*x) - (40*x)/9 + (32*x^2)/9)*H(1, 1, 1, x) +      (-4/3 - 4/(3*x) - (4*x)/3)*H(0, 0, 0, 0, x) + (-4/3 - 4/x - (10*x)/3)*      H(0, 0, 0, 1, x) + (-16/(3*x) - 4*x)*H(0, 0, 1, 0, x) +      (-32/(3*x) - 8*x)*H(0, 0, 1, 1, x) + (-16/(3*x) - 4*x)*      H(0, 1, 0, 0, x) + (8/3 - 40/(3*x) - (28*x)/3)*H(0, 1, 0, 1, x) +      (8/3 - 40/(3*x) - (28*x)/3)*H(0, 1, 1, 0, x) +      (16/3 - 80/(3*x) - (56*x)/3)*H(0, 1, 1, 1, x) +      (8/3 - 8/(3*x) - (4*x)/3)*H(1, 0, 0, 0, x) +      (8 - 8/x - 4*x)*H(1, 0, 0, 1, x) + (32/3 - 32/(3*x) - (16*x)/3)*      H(1, 0, 1, 0, x) + (64/3 - 64/(3*x) - (32*x)/3)*H(1, 0, 1, 1, x) +      (8 - 8/x - 4*x)*H(1, 1, 0, 0, x) + (64/3 - 64/(3*x) - (32*x)/3)*      H(1, 1, 0, 1, x) + (64/3 - 64/(3*x) - (32*x)/3)*H(1, 1, 1, 0, x) +      (128/3 - 128/(3*x) - (64*x)/3)*H(1, 1, 1, 1, x) - (181*Zeta(3))/27 +      (275*Zeta(3))/(27*x) + (79*x*Zeta(3))/54 - (52*x^2*Zeta(3))/27 +      H(0, x)*(560/27 - (11*Pi^2)/12 - 6211/(324*x) + (23*Pi^2)/(18*x) +        (91*x)/27 + (19*Pi^2*x)/72 + (104*x^2)/81 - (2*Pi^2*x^2)/9 +        (16*Zeta(3))/9 + (40*Zeta(3))/(9*x) + (34*x*Zeta(3))/9) +      H(1, x)*(994/27 - (34*Pi^2)/9 - 7507/(162*x) + (13*Pi^2)/(4*x) +        (481*x)/54 + (4*Pi^2*x)/9 + (104*x^2)/81 - (2*Pi^2*x^2)/9 -        (76*Zeta(3))/9 + (76*Zeta(3))/(9*x) + (38*x*Zeta(3))/9)) +    L*(16597/18 - (1223*Pi^2)/16 - 155441/(216*x) + (8947*Pi^2)/(144*x) -      (22*Pi^4)/(15*x) - (16447*x)/72 - (1079*Pi^2*x)/96 - (17*Pi^4*x)/10 +      (2809*x^2)/108 - (437*Pi^2*x^2)/36 +      (2845/12 + Pi^2 - 541/(4*x) + (7*Pi^2)/x - (73*x)/24 + 10*Pi^2*x +        34*x^2)*H(0, 0, x) + (3079/6 + 10*Pi^2 - 1241/(3*x) + (34*Pi^2)/x +        (545*x)/12 + 28*Pi^2*x + (236*x^2)/3)*H(0, 1, x) +      (2713/6 - 15*Pi^2 - 2951/(6*x) + (15*Pi^2)/x - (181*x)/12 +        (15*Pi^2*x)/2 + (134*x^2)/3)*H(1, 0, x) +      (2713/3 - 46*Pi^2 - 2951/(3*x) + (46*Pi^2)/x - (181*x)/6 + 23*Pi^2*x +        (268*x^2)/3)*H(1, 1, x) + NF^2*(5/27 - Pi^2/108 - 7/(54*x) +        Pi^2/(108*x) - x/18 + (Pi^2*x)/216 + (5/54 - 7/(108*x) - x/36)*        H(0, x) + (5/27 - 7/(54*x) - x/18)*H(1, x) + (1/27 - 1/(27*x) - x/54)*        H(0, 0, x) + (2/27 - 2/(27*x) - x/27)*H(0, 1, x) +        (2/27 - 2/(27*x) - x/27)*H(1, 0, x) + (4/27 - 4/(27*x) - (2*x)/27)*        H(1, 1, x)) + (40 - 43/x + 10*x + 8*x^2)*H(0, 0, 0, x) +      (106 - 150/x + 13*x + 32*x^2)*H(0, 0, 1, x) +      (114 - 211/x + 33*x + 40*x^2)*H(0, 1, 0, x) +      (228 - 422/x + 66*x + 80*x^2)*H(0, 1, 1, x) +      (112 - 122/x + 16*x + 16*x^2)*H(1, 0, 0, x) +      (336 - 366/x + 48*x + 48*x^2)*H(1, 0, 1, x) +      (336 - 366/x + 48*x + 48*x^2)*H(1, 1, 0, x) +      (672 - 732/x + 96*x + 96*x^2)*H(1, 1, 1, x) +      (12 - 12/x - 24*x)*H(0, 0, 0, 0, x) + (-48/x - 72*x)*H(0, 0, 0, 1, x) +      (-12 - 84/x - 102*x)*H(0, 0, 1, 0, x) + (-24 - 168/x - 204*x)*      H(0, 0, 1, 1, x) + (-24 - 72/x - 60*x)*H(0, 1, 0, 0, x) +      (-72 - 216/x - 180*x)*H(0, 1, 0, 1, x) + (-72 - 216/x - 180*x)*      H(0, 1, 1, 0, x) + (-144 - 432/x - 360*x)*H(0, 1, 1, 1, x) +      (24 - 24/x - 12*x)*H(1, 0, 0, 0, x) + (96 - 96/x - 48*x)*      H(1, 0, 0, 1, x) + (144 - 144/x - 72*x)*H(1, 0, 1, 0, x) +      (288 - 288/x - 144*x)*H(1, 0, 1, 1, x) + (96 - 96/x - 48*x)*      H(1, 1, 0, 0, x) + (288 - 288/x - 144*x)*H(1, 1, 0, 1, x) +      (288 - 288/x - 144*x)*H(1, 1, 1, 0, x) + (576 - 576/x - 288*x)*      H(1, 1, 1, 1, x) - 106*Zeta(3) + (150*Zeta(3))/x - 13*x*Zeta(3) -      32*x^2*Zeta(3) + NF*(335/27 - (11*Pi^2)/12 - 6211/(324*x) +        (25*Pi^2)/(18*x) + (661*x)/108 + (3*Pi^2*x)/8 + (52*x^2)/81 -        (7*Pi^2*x^2)/27 + (43/6 + Pi^2/9 - 1003/(108*x) + (5*Pi^2)/(9*x) +          (13*x)/36 + (4*Pi^2*x)/9 + (32*x^2)/27)*H(0, x) +        (49/3 - (11*Pi^2)/9 - 1111/(54*x) + (11*Pi^2)/(9*x) + (55*x)/18 +          (11*Pi^2*x)/18 + (32*x^2)/27)*H(1, x) +        (13/9 - 32/(9*x) - (7*x)/18 + (8*x^2)/9)*H(0, 0, x) +        (56/9 - 85/(9*x) - (16*x)/9 + (16*x^2)/9)*H(0, 1, x) +        (86/9 - 82/(9*x) - x/9 + (8*x^2)/9)*H(1, 0, x) +        (172/9 - 164/(9*x) - (2*x)/9 + (16*x^2)/9)*H(1, 1, x) +        (-4/3 - 4/(3*x) - (4*x)/3)*H(0, 0, 0, x) + (-4/3 - 4/x - (10*x)/3)*        H(0, 0, 1, x) + (-16/(3*x) - 4*x)*H(0, 1, 0, x) +        (-32/(3*x) - 8*x)*H(0, 1, 1, x) + (8/3 - 8/(3*x) - (4*x)/3)*        H(1, 0, 0, x) + (8 - 8/x - 4*x)*H(1, 0, 1, x) +        (8 - 8/x - 4*x)*H(1, 1, 0, x) + (16 - 16/x - 8*x)*H(1, 1, 1, x) +        (4*Zeta(3))/3 + (4*Zeta(3))/x + (10*x*Zeta(3))/3) +      H(1, x)*(3831/4 - (323*Pi^2)/6 - 65005/(72*x) + (173*Pi^2)/(3*x) -        (2531*x)/24 - (79*Pi^2*x)/12 + (455*x^2)/9 - (22*Pi^2*x^2)/3 -        96*Zeta(3) + (96*Zeta(3))/x + 48*x*Zeta(3)) +      H(0, x)*(4963/8 - (49*Pi^2)/3 - 15919/(48*x) + (269*Pi^2)/(12*x) +        (1045*x)/48 + (Pi^2*x)/6 + (403*x^2)/9 - 5*Pi^2*x^2 + (48*Zeta(3))/x +        72*x*Zeta(3))) - 48*Zeta(5) + (96*Zeta(5))/x + 168*x*Zeta(5));

 pgg0pgq0pgq0sigma0gg:=-340/9 - (8*Pi^2)/9 + 799/(27*x) - (8*Pi^2)/(9*x) + (79*x)/9 - (2*Pi^2*x)/9 -  (16*x^2)/27 + (28/9 + 116/(9*x) - (53*x)/9)*H(0, x) +  NF*(-8/27 + 4/(9*x) - (4*x)/27 + (8/27 + 8/(27*x) + (2*x)/27)*H(0, x)) +  (-16/3 + 8/x - (8*x)/3)*H(1, x) + (-16/3 + 16/(3*x) + (8*x)/3)*H(0, 0, x) +  (16/3 + 16/(3*x) + (4*x)/3)*H(0, 1, x) +  e*(-340/9 - (8*Pi^2)/9 + 799/(27*x) - (8*Pi^2)/(9*x) + (79*x)/9 -    (2*Pi^2*x)/9 - (16*x^2)/27 + (28/9 + 116/(9*x) - (53*x)/9)*H(0, x) +    NF*(-8/27 + 4/(9*x) - (4*x)/27 + (8/27 + 8/(27*x) + (2*x)/27)*H(0, x)) +    (-16/3 + 8/x - (8*x)/3)*H(1, x) + (-16/3 + 16/(3*x) + (8*x)/3)*    H(0, 0, x) + (16/3 + 16/(3*x) + (4*x)/3)*H(0, 1, x)) +  e^2*(-340/9 - (8*Pi^2)/9 + 799/(27*x) - (8*Pi^2)/(9*x) + (79*x)/9 -    (2*Pi^2*x)/9 - (16*x^2)/27 + (28/9 + 116/(9*x) - (53*x)/9)*H(0, x) +    NF*(-8/27 + 4/(9*x) - (4*x)/27 + (8/27 + 8/(27*x) + (2*x)/27)*H(0, x)) +    (-16/3 + 8/x - (8*x)/3)*H(1, x) + (-16/3 + 16/(3*x) + (8*x)/3)*    H(0, 0, x) + (16/3 + 16/(3*x) + (4*x)/3)*H(0, 1, x)) +  e^3*(-340/9 - (8*Pi^2)/9 + 799/(27*x) - (8*Pi^2)/(9*x) + (79*x)/9 -    (2*Pi^2*x)/9 - (16*x^2)/27 + (28/9 + 116/(9*x) - (53*x)/9)*H(0, x) +    NF*(-8/27 + 4/(9*x) - (4*x)/27 + (8/27 + 8/(27*x) + (2*x)/27)*H(0, x)) +    (-16/3 + 8/x - (8*x)/3)*H(1, x) + (-16/3 + 16/(3*x) + (8*x)/3)*    H(0, 0, x) + (16/3 + 16/(3*x) + (4*x)/3)*H(0, 1, x));

 pgg0pgq0pqg0sigma0gg:=41/8 + Pi^2/6 - 11/(6*x) - (41*x)/8 + (Pi^2*x)/6 + (11*x^2)/6 +  (11/12 - 2/(3*x) + (17*x)/12)*H(0, x) +  NF*(-1/36 - 1/(27*x) + x/36 + x^2/27 + (-1/18 - x/18)*H(0, x)) +  (-1/2 - 2/(3*x) + x/2 + (2*x^2)/3)*H(1, x) + (1 - 2*x)*H(0, 0, x) +  (-1 - x)*H(0, 1, x) + e*(41/8 + Pi^2/6 - 11/(6*x) - (41*x)/8 + (Pi^2*x)/6 +    (11*x^2)/6 + (11/12 - 2/(3*x) + (17*x)/12)*H(0, x) +    NF*(-1/36 - 1/(27*x) + x/36 + x^2/27 + (-1/18 - x/18)*H(0, x)) +    (-1/2 - 2/(3*x) + x/2 + (2*x^2)/3)*H(1, x) + (1 - 2*x)*H(0, 0, x) +    (-1 - x)*H(0, 1, x)) + e^2*(41/8 + Pi^2/6 - 11/(6*x) - (41*x)/8 +    (Pi^2*x)/6 + (11*x^2)/6 + (11/12 - 2/(3*x) + (17*x)/12)*H(0, x) +    NF*(-1/36 - 1/(27*x) + x/36 + x^2/27 + (-1/18 - x/18)*H(0, x)) +    (-1/2 - 2/(3*x) + x/2 + (2*x^2)/3)*H(1, x) + (1 - 2*x)*H(0, 0, x) +    (-1 - x)*H(0, 1, x)) + e^3*(41/8 + Pi^2/6 - 11/(6*x) - (41*x)/8 +    (Pi^2*x)/6 + (11*x^2)/6 + (11/12 - 2/(3*x) + (17*x)/12)*H(0, x) +    NF*(-1/36 - 1/(27*x) + x/36 + x^2/27 + (-1/18 - x/18)*H(0, x)) +    (-1/2 - 2/(3*x) + x/2 + (2*x^2)/3)*H(1, x) + (1 - 2*x)*H(0, 0, x) +    (-1 - x)*H(0, 1, x));

 pgg0pgq0pqq0sigma0gg:=2 - (4*Pi^2)/9 + 10/(3*x) - (8*Pi^2)/(9*x) - (7*x)/2 - (10*Pi^2*x)/9 +  (-62/9 - (17*x)/9 - (16*x^2)/9)*H(0, x) +  (-76/9 + 80/(9*x) - (28*x)/9 - (16*x^2)/9)*H(1, x) +  NF*(-4/27 + x/27 + (-4/27 + (2*x)/27)*H(0, x) +    (-8/27 + 8/(27*x) + (4*x)/27)*H(1, x)) + (8/3 + (8*x)/3)*H(0, 0, x) +  (8/3 + 16/(3*x) + (20*x)/3)*H(0, 1, x) + (-16/3 + 16/(3*x) + (8*x)/3)*  H(1, 0, x) + (-32/3 + 32/(3*x) + (16*x)/3)*H(1, 1, x) +  e*(2 - (4*Pi^2)/9 + 10/(3*x) - (8*Pi^2)/(9*x) - (7*x)/2 - (10*Pi^2*x)/9 +    (-62/9 - (17*x)/9 - (16*x^2)/9)*H(0, x) +    (-76/9 + 80/(9*x) - (28*x)/9 - (16*x^2)/9)*H(1, x) +    NF*(-4/27 + x/27 + (-4/27 + (2*x)/27)*H(0, x) +      (-8/27 + 8/(27*x) + (4*x)/27)*H(1, x)) + (8/3 + (8*x)/3)*H(0, 0, x) +    (8/3 + 16/(3*x) + (20*x)/3)*H(0, 1, x) + (-16/3 + 16/(3*x) + (8*x)/3)*    H(1, 0, x) + (-32/3 + 32/(3*x) + (16*x)/3)*H(1, 1, x)) +  e^2*(2 - (4*Pi^2)/9 + 10/(3*x) - (8*Pi^2)/(9*x) - (7*x)/2 - (10*Pi^2*x)/9 +    (-62/9 - (17*x)/9 - (16*x^2)/9)*H(0, x) +    (-76/9 + 80/(9*x) - (28*x)/9 - (16*x^2)/9)*H(1, x) +    NF*(-4/27 + x/27 + (-4/27 + (2*x)/27)*H(0, x) +      (-8/27 + 8/(27*x) + (4*x)/27)*H(1, x)) + (8/3 + (8*x)/3)*H(0, 0, x) +    (8/3 + 16/(3*x) + (20*x)/3)*H(0, 1, x) + (-16/3 + 16/(3*x) + (8*x)/3)*    H(1, 0, x) + (-32/3 + 32/(3*x) + (16*x)/3)*H(1, 1, x)) +  e^3*(2 - (4*Pi^2)/9 + 10/(3*x) - (8*Pi^2)/(9*x) - (7*x)/2 - (10*Pi^2*x)/9 +    (-62/9 - (17*x)/9 - (16*x^2)/9)*H(0, x) +    (-76/9 + 80/(9*x) - (28*x)/9 - (16*x^2)/9)*H(1, x) +    NF*(-4/27 + x/27 + (-4/27 + (2*x)/27)*H(0, x) +      (-8/27 + 8/(27*x) + (4*x)/27)*H(1, x)) + (8/3 + (8*x)/3)*H(0, 0, x) +    (8/3 + 16/(3*x) + (20*x)/3)*H(0, 1, x) + (-16/3 + 16/(3*x) + (8*x)/3)*    H(1, 0, x) + (-32/3 + 32/(3*x) + (16*x)/3)*H(1, 1, x));

 pgg0pgq0sigma0gg:=13/3 + NF*(2/9 - 2/(9*x) - x/9) - 20/(3*x) + (17*x)/6 + (4*x^2)/3 +  (-4 - 4/x - 4*x)*H(0, x) + (4 - 4/x - 2*x)*H(1, x) +  e*(13/3 + NF*(2/9 - 2/(9*x) - x/9) - 20/(3*x) + (17*x)/6 + (4*x^2)/3 +    (-4 - 4/x - 4*x)*H(0, x) + (4 - 4/x - 2*x)*H(1, x)) +  e^2*(13/3 + NF*(2/9 - 2/(9*x) - x/9) - 20/(3*x) + (17*x)/6 + (4*x^2)/3 +    (-4 - 4/x - 4*x)*H(0, x) + (4 - 4/x - 2*x)*H(1, x)) +  e^3*(13/3 + NF*(2/9 - 2/(9*x) - x/9) - 20/(3*x) + (17*x)/6 + (4*x^2)/3 +    (-4 - 4/x - 4*x)*H(0, x) + (4 - 4/x - 2*x)*H(1, x));

 pgg0pgq0sigma1gg:=3821/6 + (7*Pi^2)/3 - 34117/(72*x) + (64*Pi^2)/(3*x) - (5729*x)/24 -  (25*Pi^2*x)/6 + (1363*x^2)/18 - (4*Pi^2*x^2)/3 +  (669/2 - 12*Pi^2 - 1223/(6*x) + (4*Pi^2)/x - (9*x)/4 + 12*Pi^2*x + 54*x^2)*  H(0, x) + (554 - 4*Pi^2 - 3137/(6*x) + (4*Pi^2)/x - (217*x)/2 + 2*Pi^2*x +    (232*x^2)/3)*H(1, x) + (40 - 62/x + 4*x + 8*x^2)*H(0, 0, x) +  (38 - 208/x + 59*x + 24*x^2)*H(0, 1, x) + (122 - 164/x + 29*x + 24*x^2)*  H(1, 0, x) + (244 - 328/x + 58*x + 48*x^2)*H(1, 1, x) +  L*(242 + 8*Pi^2 - 1201/(6*x) + (8*Pi^2)/x - (145*x)/2 + 8*Pi^2*x +    (92*x^2)/3 + (10 - 84/x + 34*x + 8*x^2)*H(0, x) +    (74 - 102/x + 23*x + 16*x^2)*H(1, x) +    NF*(8/3 - 31/(9*x) + x/3 + (4*x^2)/9 + (-4/3 - 4/(3*x) - (4*x)/3)*      H(0, x) + (4/3 - 4/(3*x) - (2*x)/3)*H(1, x)) +    (24 - 24/x - 48*x)*H(0, 0, x) + (-48 - 48/x - 48*x)*H(0, 1, x) +    (24 - 24/x - 12*x)*H(1, 0, x) + (48 - 48/x - 24*x)*H(1, 1, x)) +  NF*(35/9 + (8*Pi^2)/9 - 245/(36*x) + (73*x)/36 + (2*Pi^2*x)/9 + (8*x^2)/9 +    (1 - 20/(9*x) - x/2 + (4*x^2)/9)*H(0, x) +    (16/3 - 62/(9*x) + (2*x)/3 + (8*x^2)/9)*H(1, x) +    (-4/3 - 4/(3*x) - (4*x)/3)*H(0, 0, x) + (-8/3 - 8/(3*x) - (8*x)/3)*    H(0, 1, x) + (4/3 - 4/(3*x) - (2*x)/3)*H(1, 0, x) +    (8/3 - 8/(3*x) - (4*x)/3)*H(1, 1, x)) + (24 - 24/x - 48*x)*H(0, 0, 0, x) +  (24 - 72/x - 120*x)*H(0, 0, 1, x) + (-72 - 72/x - 72*x)*H(0, 1, 0, x) +  (-144 - 144/x - 144*x)*H(0, 1, 1, x) + (24 - 24/x - 12*x)*H(1, 0, 0, x) +  (72 - 72/x - 36*x)*H(1, 0, 1, x) + (72 - 72/x - 36*x)*H(1, 1, 0, x) +  (144 - 144/x - 72*x)*H(1, 1, 1, x) - 24*Zeta(3) + (72*Zeta(3))/x +  120*x*Zeta(3) + e*(15561/8 - (589*Pi^2)/6 + (2*Pi^4)/3 - 593209/(432*x) +    (2071*Pi^2)/(24*x) - (14*Pi^4)/(15*x) - (38599*x)/48 - (343*Pi^2*x)/24 -    (26*Pi^4*x)/15 + (48965*x^2)/216 - (175*Pi^2*x^2)/9 +    (779/2 - 2*Pi^2 - 451/(2*x) + (10*Pi^2)/x - (53*x)/4 + 16*Pi^2*x + 62*x^2)*    H(0, 0, x) + (762 + 28*Pi^2 - 4187/(6*x) + (28*Pi^2)/x + (167*x)/2 +      28*Pi^2*x + 148*x^2)*H(0, 1, x) +    (746 - 10*Pi^2 - 2428/(3*x) + (10*Pi^2)/x - 43*x + 5*Pi^2*x + (352*x^2)/3)*    H(1, 0, x) + (1492 - 28*Pi^2 - 4856/(3*x) + (28*Pi^2)/x - 86*x +      14*Pi^2*x + (704*x^2)/3)*H(1, 1, x) +    L^2*(121 + 4*Pi^2 - 1201/(12*x) + (4*Pi^2)/x - (145*x)/4 + 4*Pi^2*x +      (46*x^2)/3 + (5 - 42/x + 17*x + 4*x^2)*H(0, x) +      (37 - 51/x + (23*x)/2 + 8*x^2)*H(1, x) +      NF*(4/3 - 31/(18*x) + x/6 + (2*x^2)/9 + (-2/3 - 2/(3*x) - (2*x)/3)*        H(0, x) + (2/3 - 2/(3*x) - x/3)*H(1, x)) +      (12 - 12/x - 24*x)*H(0, 0, x) + (-24 - 24/x - 24*x)*H(0, 1, x) +      (12 - 12/x - 6*x)*H(1, 0, x) + (24 - 24/x - 12*x)*H(1, 1, x)) +    (64 - 86/x - 44*x + 8*x^2)*H(0, 0, 0, x) + (122 - 236/x - 121*x + 24*x^2)*    H(0, 0, 1, x) + (-16 - 320/x - 22*x + 32*x^2)*H(0, 1, 0, x) +    (-32 - 640/x - 44*x + 64*x^2)*H(0, 1, 1, x) +    (146 - 188/x + 17*x + 24*x^2)*H(1, 0, 0, x) +    (412 - 524/x + 34*x + 64*x^2)*H(1, 0, 1, x) +    (412 - 524/x + 34*x + 64*x^2)*H(1, 1, 0, x) +    (824 - 1048/x + 68*x + 128*x^2)*H(1, 1, 1, x) +    (24 - 24/x - 48*x)*H(0, 0, 0, 0, x) + (24 - 72/x - 120*x)*    H(0, 0, 0, 1, x) + (-96/x - 144*x)*H(0, 0, 1, 0, x) +    (-192/x - 288*x)*H(0, 0, 1, 1, x) + (-72 - 72/x - 72*x)*H(0, 1, 0, 0, x) +    (-192 - 192/x - 192*x)*H(0, 1, 0, 1, x) + (-192 - 192/x - 192*x)*    H(0, 1, 1, 0, x) + (-384 - 384/x - 384*x)*H(0, 1, 1, 1, x) +    (24 - 24/x - 12*x)*H(1, 0, 0, 0, x) + (72 - 72/x - 36*x)*    H(1, 0, 0, 1, x) + (96 - 96/x - 48*x)*H(1, 0, 1, 0, x) +    (192 - 192/x - 96*x)*H(1, 0, 1, 1, x) + (72 - 72/x - 36*x)*    H(1, 1, 0, 0, x) + (192 - 192/x - 96*x)*H(1, 1, 0, 1, x) +    (192 - 192/x - 96*x)*H(1, 1, 1, 0, x) + (384 - 384/x - 192*x)*    H(1, 1, 1, 1, x) - 96*Zeta(3) + (196*Zeta(3))/x + 138*x*Zeta(3) -    16*x^2*Zeta(3) + NF*(281/36 + (7*Pi^2)/9 - 11429/(648*x) +      (49*Pi^2)/(108*x) + (179*x)/24 + (5*Pi^2*x)/12 + (877*x^2)/324 -      (Pi^2*x^2)/9 + (73/18 + Pi^2/3 - 733/(108*x) + Pi^2/(3*x) + (10*x)/9 +        (Pi^2*x)/3 + (4*x^2)/3)*H(0, x) +      (118/9 - Pi^2/3 - 41/(2*x) + Pi^2/(3*x) + (85*x)/18 + (Pi^2*x)/6 +        (8*x^2)/3)*H(1, x) + (-1/3 - 32/(9*x) - (11*x)/6 + (4*x^2)/9)*      H(0, 0, x) + (-2/3 - 64/(9*x) - (11*x)/3 + (8*x^2)/9)*H(0, 1, x) +      (20/3 - 74/(9*x) + (8*x^2)/9)*H(1, 0, x) +      (40/3 - 148/(9*x) + (16*x^2)/9)*H(1, 1, x) + (-4/3 - 4/(3*x) - (4*x)/3)*      H(0, 0, 0, x) + (-8/3 - 8/(3*x) - (8*x)/3)*H(0, 0, 1, x) +      (-8/3 - 8/(3*x) - (8*x)/3)*H(0, 1, 0, x) + (-16/3 - 16/(3*x) - (16*x)/3)*      H(0, 1, 1, x) + (4/3 - 4/(3*x) - (2*x)/3)*H(1, 0, 0, x) +      (8/3 - 8/(3*x) - (4*x)/3)*H(1, 0, 1, x) + (8/3 - 8/(3*x) - (4*x)/3)*      H(1, 1, 0, x) + (16/3 - 16/(3*x) - (8*x)/3)*H(1, 1, 1, x) + 4*Zeta(3) +      (4*Zeta(3))/(3*x) + 2*x*Zeta(3)) +    H(1, x)*(11389/6 - (109*Pi^2)/2 - 3331/(2*x) + (425*Pi^2)/(6*x) -      (2929*x)/6 - (31*Pi^2*x)/4 + (523*x^2)/2 - (28*Pi^2*x^2)/3 -      48*Zeta(3) + (48*Zeta(3))/x + 24*x*Zeta(3)) +    H(0, x)*(14311/12 - (55*Pi^2)/2 - 14267/(24*x) + (73*Pi^2)/(3*x) -      (1087*x)/12 + 15*Pi^2*x + (1583*x^2)/9 - (10*Pi^2*x^2)/3 - 48*Zeta(3) +      (48*Zeta(3))/x + 96*x*Zeta(3)) +    L*(5273/6 + (31*Pi^2)/3 - 48529/(72*x) + (88*Pi^2)/(3*x) - (7469*x)/24 +      (23*Pi^2*x)/6 + (1915*x^2)/18 - (4*Pi^2*x^2)/3 +      (689/2 - 12*Pi^2 - 1727/(6*x) + (4*Pi^2)/x + (127*x)/4 + 12*Pi^2*x +        62*x^2)*H(0, x) + (628 - 4*Pi^2 - 3749/(6*x) + (4*Pi^2)/x -        (171*x)/2 + 2*Pi^2*x + (280*x^2)/3)*H(1, x) +      (64 - 86/x - 44*x + 8*x^2)*H(0, 0, x) + (-10 - 256/x + 11*x + 24*x^2)*      H(0, 1, x) + (146 - 188/x + 17*x + 24*x^2)*H(1, 0, x) +      (292 - 376/x + 34*x + 48*x^2)*H(1, 1, x) +      NF*(59/9 + (8*Pi^2)/9 - 41/(4*x) + (85*x)/36 + (2*Pi^2*x)/9 +        (4*x^2)/3 + (-1/3 - 32/(9*x) - (11*x)/6 + (4*x^2)/9)*H(0, x) +        (20/3 - 74/(9*x) + (8*x^2)/9)*H(1, x) + (-4/3 - 4/(3*x) - (4*x)/3)*        H(0, 0, x) + (-8/3 - 8/(3*x) - (8*x)/3)*H(0, 1, x) +        (4/3 - 4/(3*x) - (2*x)/3)*H(1, 0, x) + (8/3 - 8/(3*x) - (4*x)/3)*        H(1, 1, x)) + (24 - 24/x - 48*x)*H(0, 0, 0, x) +      (24 - 72/x - 120*x)*H(0, 0, 1, x) + (-72 - 72/x - 72*x)*H(0, 1, 0, x) +      (-144 - 144/x - 144*x)*H(0, 1, 1, x) + (24 - 24/x - 12*x)*      H(1, 0, 0, x) + (72 - 72/x - 36*x)*H(1, 0, 1, x) +      (72 - 72/x - 36*x)*H(1, 1, 0, x) + (144 - 144/x - 72*x)*H(1, 1, 1, x) -      24*Zeta(3) + (72*Zeta(3))/x + 120*x*Zeta(3))) +  e^2*(1936319/432 - (2733*Pi^2)/8 + (53*Pi^4)/36 - 7882217/(2592*x) +    (60053*Pi^2)/(288*x) + (13*Pi^4)/(15*x) - (1717813*x)/864 -    (525*Pi^2*x)/32 - (1423*Pi^4*x)/360 + (680359*x^2)/1296 -    (12791*Pi^2*x^2)/216 - (Pi^4*x^2)/15 +    L^3*(121/3 + (4*Pi^2)/3 - 1201/(36*x) + (4*Pi^2)/(3*x) - (145*x)/12 +      (4*Pi^2*x)/3 + (46*x^2)/9 + (5/3 - 14/x + (17*x)/3 + (4*x^2)/3)*      H(0, x) + (37/3 - 17/x + (23*x)/6 + (8*x^2)/3)*H(1, x) +      NF*(4/9 - 31/(54*x) + x/18 + (2*x^2)/27 + (-2/9 - 2/(9*x) - (2*x)/9)*        H(0, x) + (2/9 - 2/(9*x) - x/9)*H(1, x)) +      (4 - 4/x - 8*x)*H(0, 0, x) + (-8 - 8/x - 8*x)*H(0, 1, x) +      (4 - 4/x - 2*x)*H(1, 0, x) + (8 - 8/x - 4*x)*H(1, 1, x)) +    (827/2 - 2*Pi^2 - 499/(2*x) + (10*Pi^2)/x - (245*x)/4 + 16*Pi^2*x +      62*x^2)*H(0, 0, 0, x) + (876 + 10*Pi^2 - 3871/(6*x) + (34*Pi^2)/x -      (253*x)/2 + 46*Pi^2*x + 148*x^2)*H(0, 0, 1, x) +    (763 + 26*Pi^2 - 892/x + (26*Pi^2)/x + (63*x)/2 + 26*Pi^2*x + 172*x^2)*    H(0, 1, 0, x) + (1526 + 68*Pi^2 - 1784/x + (68*Pi^2)/x + 63*x +      68*Pi^2*x + 344*x^2)*H(0, 1, 1, x) +    (770 - 10*Pi^2 - 2500/(3*x) + (10*Pi^2)/x - 55*x + 5*Pi^2*x + (352*x^2)/3)*    H(1, 0, 0, x) + (1800 - 34*Pi^2 - 6179/(3*x) + (34*Pi^2)/x - 37*x +      17*Pi^2*x + (848*x^2)/3)*H(1, 0, 1, x) +    (1800 - 26*Pi^2 - 6179/(3*x) + (26*Pi^2)/x - 37*x + 13*Pi^2*x +      (848*x^2)/3)*H(1, 1, 0, x) + (3600 - 68*Pi^2 - 12358/(3*x) +      (68*Pi^2)/x - 74*x + 34*Pi^2*x + (1696*x^2)/3)*H(1, 1, 1, x) +    (64 - 86/x - 44*x + 8*x^2)*H(0, 0, 0, 0, x) +    (122 - 236/x - 121*x + 24*x^2)*H(0, 0, 0, 1, x) +    (116 - 300/x - 154*x + 32*x^2)*H(0, 0, 1, 0, x) +    (232 - 600/x - 308*x + 64*x^2)*H(0, 0, 1, 1, x) +    (-16 - 320/x - 22*x + 32*x^2)*H(0, 1, 0, 0, x) +    (-44 - 768/x - 110*x + 80*x^2)*H(0, 1, 0, 1, x) +    (-44 - 768/x - 110*x + 80*x^2)*H(0, 1, 1, 0, x) +    (-88 - 1536/x - 220*x + 160*x^2)*H(0, 1, 1, 1, x) +    (146 - 188/x + 17*x + 24*x^2)*H(1, 0, 0, 0, x) +    (412 - 524/x + 34*x + 64*x^2)*H(1, 0, 0, 1, x) +    (532 - 672/x + 34*x + 80*x^2)*H(1, 0, 1, 0, x) +    (1064 - 1344/x + 68*x + 160*x^2)*H(1, 0, 1, 1, x) +    (412 - 524/x + 34*x + 64*x^2)*H(1, 1, 0, 0, x) +    (1064 - 1344/x + 68*x + 160*x^2)*H(1, 1, 0, 1, x) +    (1064 - 1344/x + 68*x + 160*x^2)*H(1, 1, 1, 0, x) +    (2128 - 2688/x + 136*x + 320*x^2)*H(1, 1, 1, 1, x) +    (24 - 24/x - 48*x)*H(0, 0, 0, 0, 0, x) + (24 - 72/x - 120*x)*    H(0, 0, 0, 0, 1, x) + (-96/x - 144*x)*H(0, 0, 0, 1, 0, x) +    (-192/x - 288*x)*H(0, 0, 0, 1, 1, x) + (-96/x - 144*x)*    H(0, 0, 1, 0, 0, x) + (-48 - 240/x - 336*x)*H(0, 0, 1, 0, 1, x) +    (-48 - 240/x - 336*x)*H(0, 0, 1, 1, 0, x) + (-96 - 480/x - 672*x)*    H(0, 0, 1, 1, 1, x) + (-72 - 72/x - 72*x)*H(0, 1, 0, 0, 0, x) +    (-192 - 192/x - 192*x)*H(0, 1, 0, 0, 1, x) + (-240 - 240/x - 240*x)*    H(0, 1, 0, 1, 0, x) + (-480 - 480/x - 480*x)*H(0, 1, 0, 1, 1, x) +    (-192 - 192/x - 192*x)*H(0, 1, 1, 0, 0, x) + (-480 - 480/x - 480*x)*    H(0, 1, 1, 0, 1, x) + (-480 - 480/x - 480*x)*H(0, 1, 1, 1, 0, x) +    (-960 - 960/x - 960*x)*H(0, 1, 1, 1, 1, x) +    (24 - 24/x - 12*x)*H(1, 0, 0, 0, 0, x) + (72 - 72/x - 36*x)*    H(1, 0, 0, 0, 1, x) + (96 - 96/x - 48*x)*H(1, 0, 0, 1, 0, x) +    (192 - 192/x - 96*x)*H(1, 0, 0, 1, 1, x) + (96 - 96/x - 48*x)*    H(1, 0, 1, 0, 0, x) + (240 - 240/x - 120*x)*H(1, 0, 1, 0, 1, x) +    (240 - 240/x - 120*x)*H(1, 0, 1, 1, 0, x) + (480 - 480/x - 240*x)*    H(1, 0, 1, 1, 1, x) + (72 - 72/x - 36*x)*H(1, 1, 0, 0, 0, x) +    (192 - 192/x - 96*x)*H(1, 1, 0, 0, 1, x) + (240 - 240/x - 120*x)*    H(1, 1, 0, 1, 0, x) + (480 - 480/x - 240*x)*H(1, 1, 0, 1, 1, x) +    (192 - 192/x - 96*x)*H(1, 1, 1, 0, 0, x) + (480 - 480/x - 240*x)*    H(1, 1, 1, 0, 1, x) + (480 - 480/x - 240*x)*H(1, 1, 1, 1, 0, x) +    (960 - 960/x - 480*x)*H(1, 1, 1, 1, 1, x) - (2792*Zeta(3))/3 -    (14*Pi^2*Zeta(3))/3 + (6047*Zeta(3))/(9*x) - (86*Pi^2*Zeta(3))/(3*x) +    (503*x*Zeta(3))/3 - (122*Pi^2*x*Zeta(3))/3 - (1352*x^2*Zeta(3))/9 +    H(1, 0, x)*(6554/3 - (113*Pi^2)/2 - 78155/(36*x) + (215*Pi^2)/(3*x) -      (4043*x)/12 - (17*Pi^2*x)/4 + (3008*x^2)/9 - (26*Pi^2*x^2)/3 -      80*Zeta(3) + (80*Zeta(3))/x + 40*x*Zeta(3)) +    L^2*(5273/12 + (31*Pi^2)/6 - 48529/(144*x) + (44*Pi^2)/(3*x) -      (7469*x)/48 + (23*Pi^2*x)/12 + (1915*x^2)/36 - (2*Pi^2*x^2)/3 +      (689/4 - 6*Pi^2 - 1727/(12*x) + (2*Pi^2)/x + (127*x)/8 + 6*Pi^2*x +        31*x^2)*H(0, x) + (314 - 2*Pi^2 - 3749/(12*x) + (2*Pi^2)/x -        (171*x)/4 + Pi^2*x + (140*x^2)/3)*H(1, x) + (32 - 43/x - 22*x + 4*x^2)*      H(0, 0, x) + (-5 - 128/x + (11*x)/2 + 12*x^2)*H(0, 1, x) +      (73 - 94/x + (17*x)/2 + 12*x^2)*H(1, 0, x) +      (146 - 188/x + 17*x + 24*x^2)*H(1, 1, x) +      NF*(59/18 + (4*Pi^2)/9 - 41/(8*x) + (85*x)/72 + (Pi^2*x)/9 + (2*x^2)/3 +        (-1/6 - 16/(9*x) - (11*x)/12 + (2*x^2)/9)*H(0, x) +        (10/3 - 37/(9*x) + (4*x^2)/9)*H(1, x) + (-2/3 - 2/(3*x) - (2*x)/3)*        H(0, 0, x) + (-4/3 - 4/(3*x) - (4*x)/3)*H(0, 1, x) +        (2/3 - 2/(3*x) - x/3)*H(1, 0, x) + (4/3 - 4/(3*x) - (2*x)/3)*        H(1, 1, x)) + (12 - 12/x - 24*x)*H(0, 0, 0, x) +      (12 - 36/x - 60*x)*H(0, 0, 1, x) + (-36 - 36/x - 36*x)*H(0, 1, 0, x) +      (-72 - 72/x - 72*x)*H(0, 1, 1, x) + (12 - 12/x - 6*x)*H(1, 0, 0, x) +      (36 - 36/x - 18*x)*H(1, 0, 1, x) + (36 - 36/x - 18*x)*H(1, 1, 0, x) +      (72 - 72/x - 36*x)*H(1, 1, 1, x) - 12*Zeta(3) + (36*Zeta(3))/x +      60*x*Zeta(3)) + H(1, 1, x)*(13108/3 - 153*Pi^2 - 78155/(18*x) +      (578*Pi^2)/(3*x) - (4043*x)/6 - (17*Pi^2*x)/2 + (6016*x^2)/9 -      (68*Pi^2*x^2)/3 - 208*Zeta(3) + (208*Zeta(3))/x + 104*x*Zeta(3)) +    H(0, 0, x)*(14773/12 - 15*Pi^2 - 42205/(72*x) + (193*Pi^2)/(6*x) -      (1309*x)/12 + (33*Pi^2*x)/2 + (1655*x^2)/9 - (10*Pi^2*x^2)/3 -      32*Zeta(3) + (80*Zeta(3))/x + 136*x*Zeta(3)) +    H(0, 1, x)*(15247/6 + (13*Pi^2)/2 - 15013/(9*x) + (320*Pi^2)/(3*x) -      (139*x)/6 + (77*Pi^2*x)/4 + (849*x^2)/2 - (34*Pi^2*x^2)/3 +      208*Zeta(3) + (208*Zeta(3))/x + 208*x*Zeta(3)) +    H(1, x)*(41542/9 - (719*Pi^2)/3 - Pi^4/5 - 103424/(27*x) +      (6797*Pi^2)/(24*x) + Pi^4/(5*x) - (25175*x)/18 - (119*Pi^2*x)/24 +      (Pi^4*x)/10 + (34417*x^2)/54 - (118*Pi^2*x^2)/3 - (1238*Zeta(3))/3 +      (534*Zeta(3))/x - (161*x*Zeta(3))/3 - (208*x^2*Zeta(3))/3) +    H(0, x)*(105305/36 - (3007*Pi^2)/24 - (3*Pi^4)/5 - 582469/(432*x) +      (1813*Pi^2)/(24*x) + Pi^4/(5*x) - (26041*x)/72 + (755*Pi^2*x)/48 +      (3*Pi^4*x)/5 + (88723*x^2)/216 - (39*Pi^2*x^2)/2 - (448*Zeta(3))/3 +      (240*Zeta(3))/x + (257*x*Zeta(3))/3 - (80*x^2*Zeta(3))/3) +    NF*(7759/648 + Pi^2/12 - Pi^4/135 - 46357/(1296*x) +      (1825*Pi^2)/(1296*x) + (7*Pi^4)/(135*x) + (24313*x)/1296 +      (7*Pi^2*x)/144 + (Pi^4*x)/27 + (4127*x^2)/648 - (Pi^2*x^2)/3 +      (49/18 + Pi^2/3 - 877/(108*x) + Pi^2/(3*x) - (2*x)/9 + (Pi^2*x)/3 +        (4*x^2)/3)*H(0, 0, x) + (49/9 + (2*Pi^2)/3 - 877/(54*x) +        (2*Pi^2)/(3*x) - (4*x)/9 + (2*Pi^2*x)/3 + (8*x^2)/3)*H(0, 1, x) +      (130/9 - Pi^2/3 - 131/(6*x) + Pi^2/(3*x) + (73*x)/18 + (Pi^2*x)/6 +        (8*x^2)/3)*H(1, 0, x) + (260/9 - (2*Pi^2)/3 - 131/(3*x) +        (2*Pi^2)/(3*x) + (73*x)/9 + (Pi^2*x)/3 + (16*x^2)/3)*H(1, 1, x) +      (-1/3 - 32/(9*x) - (11*x)/6 + (4*x^2)/9)*H(0, 0, 0, x) +      (-2/3 - 64/(9*x) - (11*x)/3 + (8*x^2)/9)*H(0, 0, 1, x) +      (-2/3 - 64/(9*x) - (11*x)/3 + (8*x^2)/9)*H(0, 1, 0, x) +      (-4/3 - 128/(9*x) - (22*x)/3 + (16*x^2)/9)*H(0, 1, 1, x) +      (20/3 - 74/(9*x) + (8*x^2)/9)*H(1, 0, 0, x) +      (40/3 - 148/(9*x) + (16*x^2)/9)*H(1, 0, 1, x) +      (40/3 - 148/(9*x) + (16*x^2)/9)*H(1, 1, 0, x) +      (80/3 - 296/(9*x) + (32*x^2)/9)*H(1, 1, 1, x) +      (-4/3 - 4/(3*x) - (4*x)/3)*H(0, 0, 0, 0, x) + (-8/3 - 8/(3*x) - (8*x)/3)*      H(0, 0, 0, 1, x) + (-8/3 - 8/(3*x) - (8*x)/3)*H(0, 0, 1, 0, x) +      (-16/3 - 16/(3*x) - (16*x)/3)*H(0, 0, 1, 1, x) +      (-8/3 - 8/(3*x) - (8*x)/3)*H(0, 1, 0, 0, x) +      (-16/3 - 16/(3*x) - (16*x)/3)*H(0, 1, 0, 1, x) +      (-16/3 - 16/(3*x) - (16*x)/3)*H(0, 1, 1, 0, x) +      (-32/3 - 32/(3*x) - (32*x)/3)*H(0, 1, 1, 1, x) +      (4/3 - 4/(3*x) - (2*x)/3)*H(1, 0, 0, 0, x) + (8/3 - 8/(3*x) - (4*x)/3)*      H(1, 0, 0, 1, x) + (8/3 - 8/(3*x) - (4*x)/3)*H(1, 0, 1, 0, x) +      (16/3 - 16/(3*x) - (8*x)/3)*H(1, 0, 1, 1, x) +      (8/3 - 8/(3*x) - (4*x)/3)*H(1, 1, 0, 0, x) + (16/3 - 16/(3*x) - (8*x)/3)*      H(1, 1, 0, 1, x) + (16/3 - 16/(3*x) - (8*x)/3)*H(1, 1, 1, 0, x) +      (32/3 - 32/(3*x) - (16*x)/3)*H(1, 1, 1, 1, x) + (10*Zeta(3))/9 +      (187*Zeta(3))/(27*x) + (26*x*Zeta(3))/9 - (28*x^2*Zeta(3))/27 +      H(1, x)*(401/18 - (5*Pi^2)/3 - 14093/(324*x) + (37*Pi^2)/(18*x) +        (179*x)/12 + (1021*x^2)/162 - (2*Pi^2*x^2)/9 - (28*Zeta(3))/9 +        (28*Zeta(3))/(9*x) + (14*x*Zeta(3))/9) +      H(0, x)*(80/9 + Pi^2/12 - 10339/(648*x) + (8*Pi^2)/(9*x) + (19*x)/3 +        (11*Pi^2*x)/24 + (1021*x^2)/324 - (Pi^2*x^2)/9 + (28*Zeta(3))/9 +        (28*Zeta(3))/(9*x) + (28*x*Zeta(3))/9)) +    L*(17497/8 - (541*Pi^2)/6 + (2*Pi^4)/3 - 679681/(432*x) +      (2263*Pi^2)/(24*x) - (14*Pi^4)/(15*x) - (42079*x)/48 - (151*Pi^2*x)/24 -      (26*Pi^4*x)/15 + (55589*x^2)/216 - (175*Pi^2*x^2)/9 +      (827/2 - 2*Pi^2 - 499/(2*x) + (10*Pi^2)/x - (245*x)/4 + 16*Pi^2*x +        62*x^2)*H(0, 0, x) + (714 + 28*Pi^2 - 4475/(6*x) + (28*Pi^2)/x +        (71*x)/2 + 28*Pi^2*x + 148*x^2)*H(0, 1, x) +      (770 - 10*Pi^2 - 2500/(3*x) + (10*Pi^2)/x - 55*x + 5*Pi^2*x +        (352*x^2)/3)*H(1, 0, x) + (1540 - 28*Pi^2 - 5000/(3*x) + (28*Pi^2)/x -        110*x + 14*Pi^2*x + (704*x^2)/3)*H(1, 1, x) +      (64 - 86/x - 44*x + 8*x^2)*H(0, 0, 0, x) +      (122 - 236/x - 121*x + 24*x^2)*H(0, 0, 1, x) +      (-16 - 320/x - 22*x + 32*x^2)*H(0, 1, 0, x) +      (-32 - 640/x - 44*x + 64*x^2)*H(0, 1, 1, x) +      (146 - 188/x + 17*x + 24*x^2)*H(1, 0, 0, x) +      (412 - 524/x + 34*x + 64*x^2)*H(1, 0, 1, x) +      (412 - 524/x + 34*x + 64*x^2)*H(1, 1, 0, x) +      (824 - 1048/x + 68*x + 128*x^2)*H(1, 1, 1, x) +      (24 - 24/x - 48*x)*H(0, 0, 0, 0, x) + (24 - 72/x - 120*x)*      H(0, 0, 0, 1, x) + (-96/x - 144*x)*H(0, 0, 1, 0, x) +      (-192/x - 288*x)*H(0, 0, 1, 1, x) + (-72 - 72/x - 72*x)*      H(0, 1, 0, 0, x) + (-192 - 192/x - 192*x)*H(0, 1, 0, 1, x) +      (-192 - 192/x - 192*x)*H(0, 1, 1, 0, x) + (-384 - 384/x - 384*x)*      H(0, 1, 1, 1, x) + (24 - 24/x - 12*x)*H(1, 0, 0, 0, x) +      (72 - 72/x - 36*x)*H(1, 0, 0, 1, x) + (96 - 96/x - 48*x)*      H(1, 0, 1, 0, x) + (192 - 192/x - 96*x)*H(1, 0, 1, 1, x) +      (72 - 72/x - 36*x)*H(1, 1, 0, 0, x) + (192 - 192/x - 96*x)*      H(1, 1, 0, 1, x) + (192 - 192/x - 96*x)*H(1, 1, 1, 0, x) +      (384 - 384/x - 192*x)*H(1, 1, 1, 1, x) - 96*Zeta(3) + (196*Zeta(3))/x +      138*x*Zeta(3) - 16*x^2*Zeta(3) + NF*(377/36 + (7*Pi^2)/9 -        13661/(648*x) + (49*Pi^2)/(108*x) + (187*x)/24 + (5*Pi^2*x)/12 +        (1021*x^2)/324 - (Pi^2*x^2)/9 + (49/18 + Pi^2/3 - 877/(108*x) +          Pi^2/(3*x) - (2*x)/9 + (Pi^2*x)/3 + (4*x^2)/3)*H(0, x) +        (130/9 - Pi^2/3 - 131/(6*x) + Pi^2/(3*x) + (73*x)/18 + (Pi^2*x)/6 +          (8*x^2)/3)*H(1, x) + (-1/3 - 32/(9*x) - (11*x)/6 + (4*x^2)/9)*        H(0, 0, x) + (-2/3 - 64/(9*x) - (11*x)/3 + (8*x^2)/9)*H(0, 1, x) +        (20/3 - 74/(9*x) + (8*x^2)/9)*H(1, 0, x) +        (40/3 - 148/(9*x) + (16*x^2)/9)*H(1, 1, x) +        (-4/3 - 4/(3*x) - (4*x)/3)*H(0, 0, 0, x) + (-8/3 - 8/(3*x) - (8*x)/3)*        H(0, 0, 1, x) + (-8/3 - 8/(3*x) - (8*x)/3)*H(0, 1, 0, x) +        (-16/3 - 16/(3*x) - (16*x)/3)*H(0, 1, 1, x) +        (4/3 - 4/(3*x) - (2*x)/3)*H(1, 0, 0, x) + (8/3 - 8/(3*x) - (4*x)/3)*        H(1, 0, 1, x) + (8/3 - 8/(3*x) - (4*x)/3)*H(1, 1, 0, x) +        (16/3 - 16/(3*x) - (8*x)/3)*H(1, 1, 1, x) + 4*Zeta(3) +        (4*Zeta(3))/(3*x) + 2*x*Zeta(3)) +      H(1, x)*(11833/6 - (109*Pi^2)/2 - 3535/(2*x) + (425*Pi^2)/(6*x) -        (2791*x)/6 - (31*Pi^2*x)/4 + (555*x^2)/2 - (28*Pi^2*x^2)/3 -        48*Zeta(3) + (48*Zeta(3))/x + 24*x*Zeta(3)) +      H(0, x)*(14431/12 - (55*Pi^2)/2 - 16283/(24*x) + (73*Pi^2)/(3*x) -        (679*x)/12 + 15*Pi^2*x + (1655*x^2)/9 - (10*Pi^2*x^2)/3 - 48*Zeta(3) +        (48*Zeta(3))/x + 96*x*Zeta(3))) - 120*Zeta(5) + (168*Zeta(5))/x +    312*x*Zeta(5));

 pgg0pgq0sigma1qg:=2324/27 + (4*Pi^2)/27 - 22627/(324*x) + (152*Pi^2)/(27*x) - (1775*x)/108 -  (68*Pi^2*x)/27 + (16*x^2)/81 + (436/9 - (8*Pi^2)/9 - 925/(27*x) +    (8*Pi^2)/(3*x) - (79*x)/18 + (10*Pi^2*x)/9 + (32*x^2)/27)*H(0, x) +  (788/9 - 2057/(27*x) - (113*x)/9 + (32*x^2)/27)*H(1, x) +  (-28/9 - 116/(9*x) + (65*x)/9)*H(0, 0, x) + (-8/9 - 304/(9*x) + (136*x)/9)*  H(0, 1, x) + L*(340/9 + (8*Pi^2)/9 - 799/(27*x) + (8*Pi^2)/(9*x) -    (79*x)/9 + (2*Pi^2*x)/9 + (16*x^2)/27 + (-28/9 - 116/(9*x) + (53*x)/9)*    H(0, x) + NF*(8/27 - 4/(9*x) + (4*x)/27 + (-8/27 - 8/(27*x) - (2*x)/27)*      H(0, x)) + (16/3 - 8/x + (8*x)/3)*H(1, x) +    (16/3 - 16/(3*x) - (8*x)/3)*H(0, 0, x) + (-16/3 - 16/(3*x) - (4*x)/3)*    H(0, 1, x)) + NF*(2/3 + (8*Pi^2)/81 - 17/(18*x) + (8*Pi^2)/(81*x) +    (5*x)/18 + (2*Pi^2*x)/81 + (8/27 - 4/(9*x) + (5*x)/27)*H(0, x) +    (16/27 - 8/(9*x) + (8*x)/27)*H(1, x) + (-8/27 - 8/(27*x) - (2*x)/27)*    H(0, 0, x) + (-16/27 - 16/(27*x) - (4*x)/27)*H(0, 1, x)) +  (32/3 - 16/x + (16*x)/3)*H(1, 0, x) + (64/3 - 32/x + (32*x)/3)*H(1, 1, x) +  (16/3 - 16/(3*x) - (8*x)/3)*H(0, 0, 0, x) + (16/3 - 16/x - (20*x)/3)*  H(0, 0, 1, x) + (-32/3 - 32/(3*x) - (8*x)/3)*H(0, 1, 0, x) +  (-64/3 - 64/(3*x) - (16*x)/3)*H(0, 1, 1, x) - (16*Zeta(3))/3 +  (16*Zeta(3))/x + (20*x*Zeta(3))/3 +  e*(21917/81 - (401*Pi^2)/27 + (2*Pi^4)/135 - 431063/(1944*x) +    (209*Pi^2)/(12*x) - (46*Pi^4)/(135*x) - (31819*x)/648 - (289*Pi^2*x)/108 -    (7*Pi^4*x)/54 + (64*x^2)/243 - (28*Pi^2*x^2)/81 +    (7678/27 - (44*Pi^2)/9 - 20252/(81*x) + (22*Pi^2)/(3*x) - (970*x)/27 -      (22*Pi^2*x)/9 + (128*x^2)/81)*H(1, x) +    (136/3 - (4*Pi^2)/9 - 1273/(27*x) + (20*Pi^2)/(9*x) + (7*x)/2 +      (8*Pi^2*x)/9 + (32*x^2)/27)*H(0, 0, x) +    (108 + (44*Pi^2)/9 - 3221/(27*x) + (44*Pi^2)/(9*x) + (35*x)/3 +      (11*Pi^2*x)/9 + (64*x^2)/27)*H(0, 1, x) +    L^2*(170/9 + (4*Pi^2)/9 - 799/(54*x) + (4*Pi^2)/(9*x) - (79*x)/18 +      (Pi^2*x)/9 + (8*x^2)/27 + (-14/9 - 58/(9*x) + (53*x)/18)*H(0, x) +      NF*(4/27 - 2/(9*x) + (2*x)/27 + (-4/27 - 4/(27*x) - x/27)*H(0, x)) +      (8/3 - 4/x + (4*x)/3)*H(1, x) + (8/3 - 8/(3*x) - (4*x)/3)*H(0, 0, x) +      (-8/3 - 8/(3*x) - (2*x)/3)*H(0, 1, x)) +    (992/9 - 2948/(27*x) - (20*x)/9 + (32*x^2)/27)*H(1, 0, x) +    (1984/9 - 5896/(27*x) - (40*x)/9 + (64*x^2)/27)*H(1, 1, x) +    (20/9 - 164/(9*x) + (41*x)/9)*H(0, 0, 0, x) +    (40/9 - 448/(9*x) + (100*x)/9)*H(0, 0, 1, x) +    (-56/9 - 472/(9*x) + (142*x)/9)*H(0, 1, 0, x) +    (-112/9 - 944/(9*x) + (284*x)/9)*H(0, 1, 1, x) +    (32/3 - 16/x + (16*x)/3)*H(1, 0, 0, x) + (32 - 48/x + 16*x)*    H(1, 0, 1, x) + (32 - 48/x + 16*x)*H(1, 1, 0, x) +    (64 - 96/x + 32*x)*H(1, 1, 1, x) + (16/3 - 16/(3*x) - (8*x)/3)*    H(0, 0, 0, 0, x) + (16/3 - 16/x - (20*x)/3)*H(0, 0, 0, 1, x) +    (-64/(3*x) - 8*x)*H(0, 0, 1, 0, x) + (-128/(3*x) - 16*x)*    H(0, 0, 1, 1, x) + (-32/3 - 32/(3*x) - (8*x)/3)*H(0, 1, 0, 0, x) +    (-32 - 32/x - 8*x)*H(0, 1, 0, 1, x) + (-32 - 32/x - 8*x)*    H(0, 1, 1, 0, x) + (-64 - 64/x - 16*x)*H(0, 1, 1, 1, x) -    (40*Zeta(3))/9 + (448*Zeta(3))/(9*x) - (100*x*Zeta(3))/9 +    NF*(55/27 + (2*Pi^2)/81 - 307/(108*x) + (17*Pi^2)/(81*x) + (29*x)/36 -      (2*Pi^2*x)/81 + (26/27 + (2*Pi^2)/27 - 25/(18*x) + (2*Pi^2)/(27*x) +        (13*x)/27 + (Pi^2*x)/54)*H(0, x) + (52/27 - 25/(9*x) + (23*x)/27)*      H(1, x) + (-20/(27*x) + x/9)*H(0, 0, x) + (-40/(27*x) + (2*x)/9)*      H(0, 1, x) + (16/27 - 8/(9*x) + (8*x)/27)*H(1, 0, x) +      (32/27 - 16/(9*x) + (16*x)/27)*H(1, 1, x) +      (-8/27 - 8/(27*x) - (2*x)/27)*H(0, 0, 0, x) +      (-16/27 - 16/(27*x) - (4*x)/27)*H(0, 0, 1, x) +      (-16/27 - 16/(27*x) - (4*x)/27)*H(0, 1, 0, x) +      (-32/27 - 32/(27*x) - (8*x)/27)*H(0, 1, 1, x) + (16*Zeta(3))/27 +      (16*Zeta(3))/(27*x) + (4*x*Zeta(3))/27) +    H(0, x)*(4379/27 - Pi^2 - 35347/(324*x) + (65*Pi^2)/(9*x) - (637*x)/54 -      (49*Pi^2*x)/36 + (128*x^2)/81 - (16*Zeta(3))/3 + (16*Zeta(3))/x +      (20*x*Zeta(3))/3) + L*(3344/27 + (28*Pi^2)/27 - 32215/(324*x) +      (176*Pi^2)/(27*x) - (2723*x)/108 - (62*Pi^2*x)/27 + (64*x^2)/81 +      (136/3 - (8*Pi^2)/9 - 1273/(27*x) + (8*Pi^2)/(3*x) + (3*x)/2 +        (10*Pi^2*x)/9 + (32*x^2)/27)*H(0, x) +      (836/9 - 2273/(27*x) - (89*x)/9 + (32*x^2)/27)*H(1, x) +      (20/9 - 164/(9*x) + (41*x)/9)*H(0, 0, x) +      (-56/9 - 352/(9*x) + (124*x)/9)*H(0, 1, x) +      NF*(26/27 + (8*Pi^2)/81 - 25/(18*x) + (8*Pi^2)/(81*x) + (23*x)/54 +        (2*Pi^2*x)/81 + (-20/(27*x) + x/9)*H(0, x) +        (16/27 - 8/(9*x) + (8*x)/27)*H(1, x) + (-8/27 - 8/(27*x) - (2*x)/27)*        H(0, 0, x) + (-16/27 - 16/(27*x) - (4*x)/27)*H(0, 1, x)) +      (32/3 - 16/x + (16*x)/3)*H(1, 0, x) + (64/3 - 32/x + (32*x)/3)*      H(1, 1, x) + (16/3 - 16/(3*x) - (8*x)/3)*H(0, 0, 0, x) +      (16/3 - 16/x - (20*x)/3)*H(0, 0, 1, x) + (-32/3 - 32/(3*x) - (8*x)/3)*      H(0, 1, 0, x) + (-64/3 - 64/(3*x) - (16*x)/3)*H(0, 1, 1, x) -      (16*Zeta(3))/3 + (16*Zeta(3))/x + (20*x*Zeta(3))/3)) +  e^2*(158672/243 - (1342*Pi^2)/27 + (31*Pi^4)/135 - 6278659/(11664*x) +    (54739*Pi^2)/(1296*x) - (10*Pi^4)/(27*x) - (446975*x)/3888 -    (51*Pi^2*x)/16 - (11*Pi^4*x)/135 + (208*x^2)/729 - (112*Pi^2*x^2)/243 +    L^3*(170/27 + (4*Pi^2)/27 - 799/(162*x) + (4*Pi^2)/(27*x) - (79*x)/54 +      (Pi^2*x)/27 + (8*x^2)/81 + (-14/27 - 58/(27*x) + (53*x)/54)*H(0, x) +      NF*(4/81 - 2/(27*x) + (2*x)/81 + (-4/81 - 4/(81*x) - x/81)*H(0, x)) +      (8/9 - 4/(3*x) + (4*x)/9)*H(1, x) + (8/9 - 8/(9*x) - (4*x)/9)*      H(0, 0, x) + (-8/9 - 8/(9*x) - (2*x)/9)*H(0, 1, x)) +    (8956/27 - (40*Pi^2)/9 - 51385/(162*x) + (20*Pi^2)/(3*x) - (869*x)/54 -      (20*Pi^2*x)/9 + (128*x^2)/81)*H(1, 0, x) +    (17912/27 - (112*Pi^2)/9 - 51385/(81*x) + (56*Pi^2)/(3*x) - (869*x)/27 -      (56*Pi^2*x)/9 + (256*x^2)/81)*H(1, 1, x) +    (152/3 - (4*Pi^2)/9 - 1417/(27*x) + (20*Pi^2)/(9*x) + (5*x)/6 +      (8*Pi^2*x)/9 + (32*x^2)/27)*H(0, 0, 0, x) +    (340/3 + (20*Pi^2)/9 - 3653/(27*x) + (68*Pi^2)/(9*x) + 9*x +      (23*Pi^2*x)/9 + (64*x^2)/27)*H(0, 0, 1, x) +    (344/3 + (40*Pi^2)/9 - 4184/(27*x) + (40*Pi^2)/(9*x) + (53*x)/3 +      (10*Pi^2*x)/9 + (64*x^2)/27)*H(0, 1, 0, x) +    (688/3 + (112*Pi^2)/9 - 8368/(27*x) + (112*Pi^2)/(9*x) + (106*x)/3 +      (28*Pi^2*x)/9 + (128*x^2)/27)*H(0, 1, 1, x) +    (992/9 - 2948/(27*x) - (20*x)/9 + (32*x^2)/27)*H(1, 0, 0, x) +    (2296/9 - 7246/(27*x) + (98*x)/9 + (64*x^2)/27)*H(1, 0, 1, x) +    (2296/9 - 7246/(27*x) + (98*x)/9 + (64*x^2)/27)*H(1, 1, 0, x) +    (4592/9 - 14492/(27*x) + (196*x)/9 + (128*x^2)/27)*H(1, 1, 1, x) +    (20/9 - 164/(9*x) + (41*x)/9)*H(0, 0, 0, 0, x) +    (40/9 - 448/(9*x) + (100*x)/9)*H(0, 0, 0, 1, x) +    (40/9 - 568/(9*x) + (118*x)/9)*H(0, 0, 1, 0, x) +    (80/9 - 1136/(9*x) + (236*x)/9)*H(0, 0, 1, 1, x) +    (-56/9 - 472/(9*x) + (142*x)/9)*H(0, 1, 0, 0, x) +    (-112/9 - 1184/(9*x) + (320*x)/9)*H(0, 1, 0, 1, x) +    (-112/9 - 1184/(9*x) + (320*x)/9)*H(0, 1, 1, 0, x) +    (-224/9 - 2368/(9*x) + (640*x)/9)*H(0, 1, 1, 1, x) +    (32/3 - 16/x + (16*x)/3)*H(1, 0, 0, 0, x) +    (32 - 48/x + 16*x)*H(1, 0, 0, 1, x) + (128/3 - 64/x + (64*x)/3)*    H(1, 0, 1, 0, x) + (256/3 - 128/x + (128*x)/3)*H(1, 0, 1, 1, x) +    (32 - 48/x + 16*x)*H(1, 1, 0, 0, x) + (256/3 - 128/x + (128*x)/3)*    H(1, 1, 0, 1, x) + (256/3 - 128/x + (128*x)/3)*H(1, 1, 1, 0, x) +    (512/3 - 256/x + (256*x)/3)*H(1, 1, 1, 1, x) +    (16/3 - 16/(3*x) - (8*x)/3)*H(0, 0, 0, 0, 0, x) +    (16/3 - 16/x - (20*x)/3)*H(0, 0, 0, 0, 1, x) +    (-64/(3*x) - 8*x)*H(0, 0, 0, 1, 0, x) + (-128/(3*x) - 16*x)*    H(0, 0, 0, 1, 1, x) + (-64/(3*x) - 8*x)*H(0, 0, 1, 0, 0, x) +    (-32/3 - 160/(3*x) - (56*x)/3)*H(0, 0, 1, 0, 1, x) +    (-32/3 - 160/(3*x) - (56*x)/3)*H(0, 0, 1, 1, 0, x) +    (-64/3 - 320/(3*x) - (112*x)/3)*H(0, 0, 1, 1, 1, x) +    (-32/3 - 32/(3*x) - (8*x)/3)*H(0, 1, 0, 0, 0, x) +    (-32 - 32/x - 8*x)*H(0, 1, 0, 0, 1, x) + (-128/3 - 128/(3*x) - (32*x)/3)*    H(0, 1, 0, 1, 0, x) + (-256/3 - 256/(3*x) - (64*x)/3)*    H(0, 1, 0, 1, 1, x) + (-32 - 32/x - 8*x)*H(0, 1, 1, 0, 0, x) +    (-256/3 - 256/(3*x) - (64*x)/3)*H(0, 1, 1, 0, 1, x) +    (-256/3 - 256/(3*x) - (64*x)/3)*H(0, 1, 1, 1, 0, x) +    (-512/3 - 512/(3*x) - (128*x)/3)*H(0, 1, 1, 1, 1, x) - (3400*Zeta(3))/27 -    (20*Pi^2*Zeta(3))/27 + (11758*Zeta(3))/(81*x) -    (164*Pi^2*Zeta(3))/(27*x) - (164*x*Zeta(3))/27 - (59*Pi^2*x*Zeta(3))/27 -    (208*x^2*Zeta(3))/81 + H(1, x)*(56947/81 - (313*Pi^2)/9 - 302413/(486*x) +      (4073*Pi^2)/(108*x) - (13367*x)/162 - (95*Pi^2*x)/36 + (416*x^2)/243 -      (8*Pi^2*x^2)/27 - (304*Zeta(3))/9 + (152*Zeta(3))/(3*x) -      (152*x*Zeta(3))/9) + H(0, x)*(66181/162 - (136*Pi^2)/9 - (34*Pi^4)/135 -      517427/(1944*x) + (2011*Pi^2)/(108*x) - (2*Pi^4)/(27*x) - (8435*x)/324 -      (11*Pi^2*x)/8 + (Pi^4*x)/270 + (416*x^2)/243 - (8*Pi^2*x^2)/27 -      (92*Zeta(3))/27 + (1460*Zeta(3))/(27*x) - (353*x*Zeta(3))/27) +    L^2*(1672/27 + (14*Pi^2)/27 - 32215/(648*x) + (88*Pi^2)/(27*x) -      (2723*x)/216 - (31*Pi^2*x)/27 + (32*x^2)/81 +      (68/3 - (4*Pi^2)/9 - 1273/(54*x) + (4*Pi^2)/(3*x) + (3*x)/4 +        (5*Pi^2*x)/9 + (16*x^2)/27)*H(0, x) +      (418/9 - 2273/(54*x) - (89*x)/18 + (16*x^2)/27)*H(1, x) +      (10/9 - 82/(9*x) + (41*x)/18)*H(0, 0, x) +      (-28/9 - 176/(9*x) + (62*x)/9)*H(0, 1, x) +      NF*(13/27 + (4*Pi^2)/81 - 25/(36*x) + (4*Pi^2)/(81*x) + (23*x)/108 +        (Pi^2*x)/81 + (-10/(27*x) + x/18)*H(0, x) +        (8/27 - 4/(9*x) + (4*x)/27)*H(1, x) + (-4/27 - 4/(27*x) - x/27)*        H(0, 0, x) + (-8/27 - 8/(27*x) - (2*x)/27)*H(0, 1, x)) +      (16/3 - 8/x + (8*x)/3)*H(1, 0, x) + (32/3 - 16/x + (16*x)/3)*      H(1, 1, x) + (8/3 - 8/(3*x) - (4*x)/3)*H(0, 0, 0, x) +      (8/3 - 8/x - (10*x)/3)*H(0, 0, 1, x) + (-16/3 - 16/(3*x) - (4*x)/3)*      H(0, 1, 0, x) + (-32/3 - 32/(3*x) - (8*x)/3)*H(0, 1, 1, x) -      (8*Zeta(3))/3 + (8*Zeta(3))/x + (10*x*Zeta(3))/3) +    H(0, 0, x)*(4295/27 - (5*Pi^2)/9 - 39523/(324*x) + (61*Pi^2)/(9*x) -      (193*x)/54 - (53*Pi^2*x)/36 + (128*x^2)/81 - (64*Zeta(3))/9 +      (160*Zeta(3))/(9*x) + (68*x*Zeta(3))/9) +    H(0, 1, x)*(9724/27 + (14*Pi^2)/9 - 24554/(81*x) + (56*Pi^2)/(3*x) +      (176*x)/27 - (43*Pi^2*x)/9 + (256*x^2)/81 + (304*Zeta(3))/9 +      (304*Zeta(3))/(9*x) + (76*x*Zeta(3))/9) +    NF*(259/54 - (23*Pi^2)/162 + (2*Pi^4)/405 - 1435/(216*x) +      (289*Pi^2)/(648*x) + (2*Pi^4)/(405*x) + (133*x)/72 - (65*Pi^2*x)/648 +      (Pi^4*x)/810 + (14/3 - (4*Pi^2)/27 - 355/(54*x) + (2*Pi^2)/(9*x) +        (103*x)/54 - (2*Pi^2*x)/27)*H(1, x) +      (2/3 + (2*Pi^2)/27 - 91/(54*x) + (2*Pi^2)/(27*x) + (11*x)/27 +        (Pi^2*x)/54)*H(0, 0, x) + (4/3 + (4*Pi^2)/27 - 91/(27*x) +        (4*Pi^2)/(27*x) + (22*x)/27 + (Pi^2*x)/27)*H(0, 1, x) +      (52/27 - 25/(9*x) + (23*x)/27)*H(1, 0, x) +      (104/27 - 50/(9*x) + (46*x)/27)*H(1, 1, x) + (-20/(27*x) + x/9)*      H(0, 0, 0, x) + (-40/(27*x) + (2*x)/9)*H(0, 0, 1, x) +      (-40/(27*x) + (2*x)/9)*H(0, 1, 0, x) + (-80/(27*x) + (4*x)/9)*      H(0, 1, 1, x) + (16/27 - 8/(9*x) + (8*x)/27)*H(1, 0, 0, x) +      (32/27 - 16/(9*x) + (16*x)/27)*H(1, 0, 1, x) +      (32/27 - 16/(9*x) + (16*x)/27)*H(1, 1, 0, x) +      (64/27 - 32/(9*x) + (32*x)/27)*H(1, 1, 1, x) +      (-8/27 - 8/(27*x) - (2*x)/27)*H(0, 0, 0, 0, x) +      (-16/27 - 16/(27*x) - (4*x)/27)*H(0, 0, 0, 1, x) +      (-16/27 - 16/(27*x) - (4*x)/27)*H(0, 0, 1, 0, x) +      (-32/27 - 32/(27*x) - (8*x)/27)*H(0, 0, 1, 1, x) +      (-16/27 - 16/(27*x) - (4*x)/27)*H(0, 1, 0, 0, x) +      (-32/27 - 32/(27*x) - (8*x)/27)*H(0, 1, 0, 1, x) +      (-32/27 - 32/(27*x) - (8*x)/27)*H(0, 1, 1, 0, x) +      (-64/27 - 64/(27*x) - (16*x)/27)*H(0, 1, 1, 1, x) - (8*Zeta(3))/81 +      (44*Zeta(3))/(27*x) - (22*x*Zeta(3))/81 +      H(0, x)*(7/3 - 355/(108*x) + (5*Pi^2)/(27*x) + (55*x)/54 - (Pi^2*x)/36 +        (56*Zeta(3))/81 + (56*Zeta(3))/(81*x) + (14*x*Zeta(3))/81)) +    L*(24977/81 - (377*Pi^2)/27 + (2*Pi^4)/135 - 488591/(1944*x) +      (659*Pi^2)/(36*x) - (46*Pi^4)/(135*x) - (37507*x)/648 -      (265*Pi^2*x)/108 - (7*Pi^4*x)/54 + (208*x^2)/243 - (28*Pi^2*x^2)/81 +      (7822/27 - (44*Pi^2)/9 - 20900/(81*x) + (22*Pi^2)/(3*x) - (898*x)/27 -        (22*Pi^2*x)/9 + (128*x^2)/81)*H(1, x) +      (152/3 - (4*Pi^2)/9 - 1417/(27*x) + (20*Pi^2)/(9*x) + (5*x)/6 +        (8*Pi^2*x)/9 + (32*x^2)/27)*H(0, 0, x) +      (308/3 + (44*Pi^2)/9 - 3365/(27*x) + (44*Pi^2)/(9*x) + (31*x)/3 +        (11*Pi^2*x)/9 + (64*x^2)/27)*H(0, 1, x) +      (992/9 - 2948/(27*x) - (20*x)/9 + (32*x^2)/27)*H(1, 0, x) +      (1984/9 - 5896/(27*x) - (40*x)/9 + (64*x^2)/27)*H(1, 1, x) +      (20/9 - 164/(9*x) + (41*x)/9)*H(0, 0, 0, x) +      (40/9 - 448/(9*x) + (100*x)/9)*H(0, 0, 1, x) +      (-56/9 - 472/(9*x) + (142*x)/9)*H(0, 1, 0, x) +      (-112/9 - 944/(9*x) + (284*x)/9)*H(0, 1, 1, x) +      (32/3 - 16/x + (16*x)/3)*H(1, 0, 0, x) + (32 - 48/x + 16*x)*      H(1, 0, 1, x) + (32 - 48/x + 16*x)*H(1, 1, 0, x) +      (64 - 96/x + 32*x)*H(1, 1, 1, x) + (16/3 - 16/(3*x) - (8*x)/3)*      H(0, 0, 0, 0, x) + (16/3 - 16/x - (20*x)/3)*H(0, 0, 0, 1, x) +      (-64/(3*x) - 8*x)*H(0, 0, 1, 0, x) + (-128/(3*x) - 16*x)*      H(0, 0, 1, 1, x) + (-32/3 - 32/(3*x) - (8*x)/3)*H(0, 1, 0, 0, x) +      (-32 - 32/x - 8*x)*H(0, 1, 0, 1, x) + (-32 - 32/x - 8*x)*      H(0, 1, 1, 0, x) + (-64 - 64/x - 16*x)*H(0, 1, 1, 1, x) -      (40*Zeta(3))/9 + (448*Zeta(3))/(9*x) - (100*x*Zeta(3))/9 +      NF*(7/3 + (2*Pi^2)/81 - 355/(108*x) + (17*Pi^2)/(81*x) + (103*x)/108 -        (2*Pi^2*x)/81 + (2/3 + (2*Pi^2)/27 - 91/(54*x) + (2*Pi^2)/(27*x) +          (11*x)/27 + (Pi^2*x)/54)*H(0, x) + (52/27 - 25/(9*x) + (23*x)/27)*        H(1, x) + (-20/(27*x) + x/9)*H(0, 0, x) + (-40/(27*x) + (2*x)/9)*        H(0, 1, x) + (16/27 - 8/(9*x) + (8*x)/27)*H(1, 0, x) +        (32/27 - 16/(9*x) + (16*x)/27)*H(1, 1, x) +        (-8/27 - 8/(27*x) - (2*x)/27)*H(0, 0, 0, x) +        (-16/27 - 16/(27*x) - (4*x)/27)*H(0, 0, 1, x) +        (-16/27 - 16/(27*x) - (4*x)/27)*H(0, 1, 0, x) +        (-32/27 - 32/(27*x) - (8*x)/27)*H(0, 1, 1, x) + (16*Zeta(3))/27 +        (16*Zeta(3))/(27*x) + (4*x*Zeta(3))/27) +      H(0, x)*(4295/27 - Pi^2 - 39523/(324*x) + (65*Pi^2)/(9*x) - (319*x)/54 -        (49*Pi^2*x)/36 + (128*x^2)/81 - (16*Zeta(3))/3 + (16*Zeta(3))/x +        (20*x*Zeta(3))/3)) - (80*Zeta(5))/3 + (112*Zeta(5))/(3*x) +    (52*x*Zeta(5))/3);

 pgg0pqg0sigma1qg:=-401/36 + (2*Pi^2)/9 + 1057/(216*x) - Pi^2/(3*x) + (541*x)/72 +  (23*Pi^2*x)/36 - (137*x^2)/108 + (2*Pi^2*x^2)/9 +  (-127/24 + Pi^2/6 + 11/(6*x) + (5*x)/2 - (5*Pi^2*x)/6 - (11*x^2)/3)*  H(0, x) + (-115/12 + 44/(9*x) + (103*x)/12 - (35*x^2)/9)*H(1, x) +  (-11/12 + 2/(3*x) - (29*x)/12)*H(0, 0, x) +  (-4/3 + 2/x - (23*x)/6 - (4*x^2)/3)*H(0, 1, x) +  NF*(1/27 - Pi^2/54 + 11/(162*x) - (5*x)/54 - (Pi^2*x)/54 - x^2/81 +    (1/36 + 1/(27*x) - x/18 - (2*x^2)/27)*H(0, x) +    (1/18 + 2/(27*x) - x/18 - (2*x^2)/27)*H(1, x) + (1/18 + x/18)*H(0, 0, x) +    (1/9 + x/9)*H(0, 1, x)) + L*(-41/8 - Pi^2/6 + 11/(6*x) + (41*x)/8 -    (Pi^2*x)/6 - (11*x^2)/6 + (-11/12 + 2/(3*x) - (17*x)/12)*H(0, x) +    NF*(1/36 + 1/(27*x) - x/36 - x^2/27 + (1/18 + x/18)*H(0, x)) +    (1/2 + 2/(3*x) - x/2 - (2*x^2)/3)*H(1, x) + (-1 + 2*x)*H(0, 0, x) +    (1 + x)*H(0, 1, x)) + (1 + 4/(3*x) - x - (4*x^2)/3)*H(1, 0, x) +  (2 + 8/(3*x) - 2*x - (8*x^2)/3)*H(1, 1, x) + (-1 + 2*x)*H(0, 0, 0, x) +  (-1 + 5*x)*H(0, 0, 1, x) + (2 + 2*x)*H(0, 1, 0, x) +  (4 + 4*x)*H(0, 1, 1, x) + Zeta(3) - 5*x*Zeta(3) +  e*(-2489/72 + (139*Pi^2)/96 - Pi^4/360 + 41159/(2592*x) -    (215*Pi^2)/(216*x) + (673*x)/32 + (53*Pi^2*x)/96 + (7*Pi^4*x)/72 -    (1517*x^2)/648 + (295*Pi^2*x^2)/216 +    (-1109/36 - (11*Pi^2)/24 + 413/(24*x) - (11*Pi^2)/(18*x) + (1447*x)/72 +      (11*Pi^2*x)/24 - (13*x^2)/2 + (11*Pi^2*x^2)/18)*H(1, x) +    (-149/24 + Pi^2/12 + 5/(2*x) - (5*x)/12 - (2*Pi^2*x)/3 - (11*x^2)/3)*    H(0, 0, x) + (-45/4 - (11*Pi^2)/12 + 62/(9*x) - (3*x)/4 -      (11*Pi^2*x)/12 - (82*x^2)/9)*H(0, 1, x) +    L^2*(-41/16 - Pi^2/12 + 11/(12*x) + (41*x)/16 - (Pi^2*x)/12 -      (11*x^2)/12 + (-11/24 + 1/(3*x) - (17*x)/24)*H(0, x) +      NF*(1/72 + 1/(54*x) - x/72 - x^2/54 + (1/36 + x/36)*H(0, x)) +      (1/4 + 1/(3*x) - x/4 - x^2/3)*H(1, x) + (-1/2 + x)*H(0, 0, x) +      (1/2 + x/2)*H(0, 1, x)) + (-95/12 + 67/(9*x) + (71*x)/12 - (49*x^2)/9)*    H(1, 0, x) + (-95/6 + 134/(9*x) + (71*x)/6 - (98*x^2)/9)*H(1, 1, x) +    (-23/12 + 2/(3*x) - (5*x)/12)*H(0, 0, 0, x) +    (-7/3 + 2/x - (5*x)/6 - (4*x^2)/3)*H(0, 0, 1, x) +    (7/6 + 8/(3*x) - (17*x)/6 - (8*x^2)/3)*H(0, 1, 0, x) +    (7/3 + 16/(3*x) - (17*x)/3 - (16*x^2)/3)*H(0, 1, 1, x) +    (1 + 4/(3*x) - x - (4*x^2)/3)*H(1, 0, 0, x) +    (3 + 4/x - 3*x - 4*x^2)*H(1, 0, 1, x) + (3 + 4/x - 3*x - 4*x^2)*    H(1, 1, 0, x) + (6 + 8/x - 6*x - 8*x^2)*H(1, 1, 1, x) +    (-1 + 2*x)*H(0, 0, 0, 0, x) + (-1 + 5*x)*H(0, 0, 0, 1, x) +    6*x*H(0, 0, 1, 0, x) + 12*x*H(0, 0, 1, 1, x) +    (2 + 2*x)*H(0, 1, 0, 0, x) + (6 + 6*x)*H(0, 1, 0, 1, x) +    (6 + 6*x)*H(0, 1, 1, 0, x) + (12 + 12*x)*H(0, 1, 1, 1, x) +    (7*Zeta(3))/3 - (2*Zeta(3))/x + (5*x*Zeta(3))/6 + (4*x^2*Zeta(3))/3 +    H(0, x)*(-1283/72 + (5*Pi^2)/16 + 1453/(216*x) - (5*Pi^2)/(18*x) +      (901*x)/144 + (Pi^2*x)/48 - (335*x^2)/54 + (2*Pi^2*x^2)/9 + Zeta(3) -      5*x*Zeta(3)) + L*(-1171/72 + Pi^2/18 + 1453/(216*x) - Pi^2/(3*x) +      (455*x)/36 + (17*Pi^2*x)/36 - (335*x^2)/108 + (2*Pi^2*x^2)/9 +      (-149/24 + Pi^2/6 + 5/(2*x) + (13*x)/12 - (5*Pi^2*x)/6 - (11*x^2)/3)*      H(0, x) + (-109/12 + 50/(9*x) + (97*x)/12 - (41*x^2)/9)*H(1, x) +      (-23/12 + 2/(3*x) - (5*x)/12)*H(0, 0, x) +      (-1/3 + 2/x - (17*x)/6 - (4*x^2)/3)*H(0, 1, x) +      NF*(7/108 - Pi^2/54 + 17/(162*x) - (13*x)/108 - (Pi^2*x)/54 -        (4*x^2)/81 + (1/12 + 1/(27*x) - (2*x^2)/27)*H(0, x) +        (1/18 + 2/(27*x) - x/18 - (2*x^2)/27)*H(1, x) +        (1/18 + x/18)*H(0, 0, x) + (1/9 + x/9)*H(0, 1, x)) +      (1 + 4/(3*x) - x - (4*x^2)/3)*H(1, 0, x) +      (2 + 8/(3*x) - 2*x - (8*x^2)/3)*H(1, 1, x) + (-1 + 2*x)*H(0, 0, 0, x) +      (-1 + 5*x)*H(0, 0, 1, x) + (2 + 2*x)*H(0, 1, 0, x) +      (4 + 4*x)*H(0, 1, 1, x) + Zeta(3) - 5*x*Zeta(3)) +    NF*(31/324 - (11*Pi^2)/432 + 811/(3888*x) - Pi^2/(108*x) - (373*x)/1296 -      (Pi^2*x)/432 - (4*x^2)/243 + (7*Pi^2*x^2)/324 +      (7/108 - Pi^2/72 + 17/(162*x) - (35*x)/216 - (Pi^2*x)/72 - (8*x^2)/81)*      H(0, x) + (7/54 + 17/(81*x) - (13*x)/54 - (8*x^2)/81)*H(1, x) +      (1/12 + 1/(27*x) - (2*x^2)/27)*H(0, 0, x) +      (1/6 + 2/(27*x) - (4*x^2)/27)*H(0, 1, x) +      (1/18 + 2/(27*x) - x/18 - (2*x^2)/27)*H(1, 0, x) +      (1/9 + 4/(27*x) - x/9 - (4*x^2)/27)*H(1, 1, x) +      (1/18 + x/18)*H(0, 0, 0, x) + (1/9 + x/9)*H(0, 0, 1, x) +      (1/9 + x/9)*H(0, 1, 0, x) + (2/9 + (2*x)/9)*H(0, 1, 1, x) - Zeta(3)/9 -      (x*Zeta(3))/9)) + e^2*(-107305/1296 + (3905*Pi^2)/864 + Pi^4/36 +    203083/(5184*x) - (6845*Pi^2)/(2592*x) + Pi^4/(108*x) + (243517*x)/5184 +    (115*Pi^2*x)/216 + (41*Pi^4*x)/720 - (4345*x^2)/1296 +    (2761*Pi^2*x^2)/1296 - (11*Pi^4*x^2)/270 +    L^3*(-41/48 - Pi^2/36 + 11/(36*x) + (41*x)/48 - (Pi^2*x)/36 -      (11*x^2)/36 + (-11/72 + 1/(9*x) - (17*x)/72)*H(0, x) +      NF*(1/216 + 1/(162*x) - x/216 - x^2/162 + (1/108 + x/108)*H(0, x)) +      (1/12 + 1/(9*x) - x/12 - x^2/9)*H(1, x) + (-1/6 + x/3)*H(0, 0, x) +      (1/6 + x/6)*H(0, 1, x)) + (-337/12 - (5*Pi^2)/12 + 602/(27*x) -      (5*Pi^2)/(9*x) + (167*x)/12 + (5*Pi^2*x)/12 - (439*x^2)/54 +      (5*Pi^2*x^2)/9)*H(1, 0, x) + (-337/6 - (7*Pi^2)/6 + 1204/(27*x) -      (14*Pi^2)/(9*x) + (167*x)/6 + (7*Pi^2*x)/6 - (439*x^2)/27 +      (14*Pi^2*x^2)/9)*H(1, 1, x) + (-173/24 + Pi^2/12 + 5/(2*x) + (19*x)/12 -      (2*Pi^2*x)/3 - (11*x^2)/3)*H(0, 0, 0, x) +    (-49/4 - (5*Pi^2)/12 + 62/(9*x) + (5*x)/4 - (23*Pi^2*x)/12 - (82*x^2)/9)*    H(0, 0, 1, x) + (-97/12 - (5*Pi^2)/6 + 79/(9*x) - (5*x)/3 -      (5*Pi^2*x)/6 - (98*x^2)/9)*H(0, 1, 0, x) +    (-97/6 - (7*Pi^2)/3 + 158/(9*x) - (10*x)/3 - (7*Pi^2*x)/3 - (196*x^2)/9)*    H(0, 1, 1, x) + (-95/12 + 67/(9*x) + (71*x)/12 - (49*x^2)/9)*    H(1, 0, 0, x) + (-27/2 + 56/(3*x) + (15*x)/2 - (38*x^2)/3)*    H(1, 0, 1, x) + (-27/2 + 56/(3*x) + (15*x)/2 - (38*x^2)/3)*    H(1, 1, 0, x) + (-27 + 112/(3*x) + 15*x - (76*x^2)/3)*H(1, 1, 1, x) +    (-23/12 + 2/(3*x) - (5*x)/12)*H(0, 0, 0, 0, x) +    (-7/3 + 2/x - (5*x)/6 - (4*x^2)/3)*H(0, 0, 0, 1, x) +    (-5/6 + 8/(3*x) - (5*x)/6 - (8*x^2)/3)*H(0, 0, 1, 0, x) +    (-5/3 + 16/(3*x) - (5*x)/3 - (16*x^2)/3)*H(0, 0, 1, 1, x) +    (7/6 + 8/(3*x) - (17*x)/6 - (8*x^2)/3)*H(0, 1, 0, 0, x) +    (16/3 + 20/(3*x) - (17*x)/3 - 8*x^2)*H(0, 1, 0, 1, x) +    (16/3 + 20/(3*x) - (17*x)/3 - 8*x^2)*H(0, 1, 1, 0, x) +    (32/3 + 40/(3*x) - (34*x)/3 - 16*x^2)*H(0, 1, 1, 1, x) +    (1 + 4/(3*x) - x - (4*x^2)/3)*H(1, 0, 0, 0, x) +    (3 + 4/x - 3*x - 4*x^2)*H(1, 0, 0, 1, x) +    (4 + 16/(3*x) - 4*x - (16*x^2)/3)*H(1, 0, 1, 0, x) +    (8 + 32/(3*x) - 8*x - (32*x^2)/3)*H(1, 0, 1, 1, x) +    (3 + 4/x - 3*x - 4*x^2)*H(1, 1, 0, 0, x) +    (8 + 32/(3*x) - 8*x - (32*x^2)/3)*H(1, 1, 0, 1, x) +    (8 + 32/(3*x) - 8*x - (32*x^2)/3)*H(1, 1, 1, 0, x) +    (16 + 64/(3*x) - 16*x - (64*x^2)/3)*H(1, 1, 1, 1, x) +    (-1 + 2*x)*H(0, 0, 0, 0, 0, x) + (-1 + 5*x)*H(0, 0, 0, 0, 1, x) +    6*x*H(0, 0, 0, 1, 0, x) + 12*x*H(0, 0, 0, 1, 1, x) +    6*x*H(0, 0, 1, 0, 0, x) + (2 + 14*x)*H(0, 0, 1, 0, 1, x) +    (2 + 14*x)*H(0, 0, 1, 1, 0, x) + (4 + 28*x)*H(0, 0, 1, 1, 1, x) +    (2 + 2*x)*H(0, 1, 0, 0, 0, x) + (6 + 6*x)*H(0, 1, 0, 0, 1, x) +    (8 + 8*x)*H(0, 1, 0, 1, 0, x) + (16 + 16*x)*H(0, 1, 0, 1, 1, x) +    (6 + 6*x)*H(0, 1, 1, 0, 0, x) + (16 + 16*x)*H(0, 1, 1, 0, 1, x) +    (16 + 16*x)*H(0, 1, 1, 1, 0, x) + (32 + 32*x)*H(0, 1, 1, 1, 1, x) +    (335*Zeta(3))/24 + (5*Pi^2*Zeta(3))/36 - (15*Zeta(3))/(2*x) -    (71*x*Zeta(3))/24 + (59*Pi^2*x*Zeta(3))/36 + (175*x^2*Zeta(3))/18 +    H(0, 1, x)*(-141/4 - (11*Pi^2)/12 + 461/(24*x) - (17*Pi^2)/(18*x) +      (25*x)/8 + (17*Pi^2*x)/24 - (43*x^2)/3 + (11*Pi^2*x^2)/9 -      (19*Zeta(3))/3 - (19*x*Zeta(3))/3) +    H(0, 0, x)*(-1349/72 + (11*Pi^2)/48 + 1597/(216*x) - (5*Pi^2)/(18*x) +      (445*x)/144 + (5*Pi^2*x)/48 - (335*x^2)/54 + (2*Pi^2*x^2)/9 +      (4*Zeta(3))/3 - (17*x*Zeta(3))/3) +    L^2*(-1171/144 + Pi^2/36 + 1453/(432*x) - Pi^2/(6*x) + (455*x)/72 +      (17*Pi^2*x)/72 - (335*x^2)/216 + (Pi^2*x^2)/9 +      (-149/48 + Pi^2/12 + 5/(4*x) + (13*x)/24 - (5*Pi^2*x)/12 - (11*x^2)/6)*      H(0, x) + (-109/24 + 25/(9*x) + (97*x)/24 - (41*x^2)/18)*H(1, x) +      (-23/24 + 1/(3*x) - (5*x)/24)*H(0, 0, x) +      (-1/6 + x^(-1) - (17*x)/12 - (2*x^2)/3)*H(0, 1, x) +      NF*(7/216 - Pi^2/108 + 17/(324*x) - (13*x)/216 - (Pi^2*x)/108 -        (2*x^2)/81 + (1/24 + 1/(54*x) - x^2/27)*H(0, x) +        (1/36 + 1/(27*x) - x/36 - x^2/27)*H(1, x) + (1/36 + x/36)*H(0, 0, x) +        (1/18 + x/18)*H(0, 1, x)) + (1/2 + 2/(3*x) - x/2 - (2*x^2)/3)*      H(1, 0, x) + (1 + 4/(3*x) - x - (4*x^2)/3)*H(1, 1, x) +      (-1/2 + x)*H(0, 0, 0, x) + (-1/2 + (5*x)/2)*H(0, 0, 1, x) +      (1 + x)*H(0, 1, 0, x) + (2 + 2*x)*H(0, 1, 1, x) + Zeta(3)/2 -      (5*x*Zeta(3))/2) + H(0, x)*(-9757/216 + (439*Pi^2)/288 + (17*Pi^4)/360 +      45911/(2592*x) - (203*Pi^2)/(216*x) + (2749*x)/216 - (17*Pi^2*x)/144 -      (Pi^4*x)/360 - (2705*x^2)/324 + (131*Pi^2*x^2)/108 + (95*Zeta(3))/36 -      (20*Zeta(3))/(9*x) + (47*x*Zeta(3))/36 + (4*x^2*Zeta(3))/3) +    H(1, x)*(-8179/108 + (215*Pi^2)/144 + 28703/(648*x) - (143*Pi^2)/(54*x) +      (8663*x)/216 - (83*Pi^2*x)/144 - (2809*x^2)/324 + (187*Pi^2*x^2)/108 -      (19*Zeta(3))/6 - (38*Zeta(3))/(9*x) + (19*x*Zeta(3))/6 +      (38*x^2*Zeta(3))/9) + NF*(395/1944 - (5*Pi^2)/144 - Pi^4/1080 +      11495/(23328*x) - (17*Pi^2)/(648*x) - (5273*x)/7776 + (11*Pi^2*x)/432 -      (Pi^4*x)/1080 - (13*x^2)/729 + (7*Pi^2*x^2)/243 +      (20/81 - Pi^2/72 + 955/(1944*x) - Pi^2/(54*x) - (409*x)/648 +        (Pi^2*x)/72 - (26*x^2)/243 + (Pi^2*x^2)/54)*H(1, x) +      (13/108 - Pi^2/72 + 17/(162*x) - (23*x)/216 - (Pi^2*x)/72 - (8*x^2)/81)*      H(0, 0, x) + (13/54 - Pi^2/36 + 17/(81*x) - (23*x)/108 - (Pi^2*x)/36 -        (16*x^2)/81)*H(0, 1, x) + (7/54 + 17/(81*x) - (13*x)/54 - (8*x^2)/81)*      H(1, 0, x) + (7/27 + 34/(81*x) - (13*x)/27 - (16*x^2)/81)*H(1, 1, x) +      (1/12 + 1/(27*x) - (2*x^2)/27)*H(0, 0, 0, x) +      (1/6 + 2/(27*x) - (4*x^2)/27)*H(0, 0, 1, x) +      (1/6 + 2/(27*x) - (4*x^2)/27)*H(0, 1, 0, x) +      (1/3 + 4/(27*x) - (8*x^2)/27)*H(0, 1, 1, x) +      (1/18 + 2/(27*x) - x/18 - (2*x^2)/27)*H(1, 0, 0, x) +      (1/9 + 4/(27*x) - x/9 - (4*x^2)/27)*H(1, 0, 1, x) +      (1/9 + 4/(27*x) - x/9 - (4*x^2)/27)*H(1, 1, 0, x) +      (2/9 + 8/(27*x) - (2*x)/9 - (8*x^2)/27)*H(1, 1, 1, x) +      (1/18 + x/18)*H(0, 0, 0, 0, x) + (1/9 + x/9)*H(0, 0, 0, 1, x) +      (1/9 + x/9)*H(0, 0, 1, 0, x) + (2/9 + (2*x)/9)*H(0, 0, 1, 1, x) +      (1/9 + x/9)*H(0, 1, 0, 0, x) + (2/9 + (2*x)/9)*H(0, 1, 0, 1, x) +      (2/9 + (2*x)/9)*H(0, 1, 1, 0, x) + (4/9 + (4*x)/9)*H(0, 1, 1, 1, x) -      (19*Zeta(3))/108 - (7*Zeta(3))/(81*x) + (x*Zeta(3))/108 +      (13*x^2*Zeta(3))/81 + H(0, x)*(10/81 - Pi^2/48 + 955/(3888*x) -        Pi^2/(108*x) - (59*x)/162 - (26*x^2)/243 + (Pi^2*x^2)/54 -        (7*Zeta(3))/54 - (7*x*Zeta(3))/54)) +    L*(-1429/36 + (41*Pi^2)/32 - Pi^4/360 + 45911/(2592*x) -      (215*Pi^2)/(216*x) + (837*x)/32 + (37*Pi^2*x)/96 + (7*Pi^4*x)/72 -      (2705*x^2)/648 + (295*Pi^2*x^2)/216 +      (-1091/36 - (11*Pi^2)/24 + 143/(8*x) - (11*Pi^2)/(18*x) + (1411*x)/72 +        (11*Pi^2*x)/24 - (43*x^2)/6 + (11*Pi^2*x^2)/18)*H(1, x) +      (-173/24 + Pi^2/12 + 5/(2*x) + (19*x)/12 - (2*Pi^2*x)/3 - (11*x^2)/3)*      H(0, 0, x) + (-41/4 - (11*Pi^2)/12 + 62/(9*x) + x/4 - (11*Pi^2*x)/12 -        (82*x^2)/9)*H(0, 1, x) + (-95/12 + 67/(9*x) + (71*x)/12 - (49*x^2)/9)*      H(1, 0, x) + (-95/6 + 134/(9*x) + (71*x)/6 - (98*x^2)/9)*H(1, 1, x) +      (-23/12 + 2/(3*x) - (5*x)/12)*H(0, 0, 0, x) +      (-7/3 + 2/x - (5*x)/6 - (4*x^2)/3)*H(0, 0, 1, x) +      (7/6 + 8/(3*x) - (17*x)/6 - (8*x^2)/3)*H(0, 1, 0, x) +      (7/3 + 16/(3*x) - (17*x)/3 - (16*x^2)/3)*H(0, 1, 1, x) +      (1 + 4/(3*x) - x - (4*x^2)/3)*H(1, 0, 0, x) + (3 + 4/x - 3*x - 4*x^2)*      H(1, 0, 1, x) + (3 + 4/x - 3*x - 4*x^2)*H(1, 1, 0, x) +      (6 + 8/x - 6*x - 8*x^2)*H(1, 1, 1, x) + (-1 + 2*x)*H(0, 0, 0, 0, x) +      (-1 + 5*x)*H(0, 0, 0, 1, x) + 6*x*H(0, 0, 1, 0, x) +      12*x*H(0, 0, 1, 1, x) + (2 + 2*x)*H(0, 1, 0, 0, x) +      (6 + 6*x)*H(0, 1, 0, 1, x) + (6 + 6*x)*H(0, 1, 1, 0, x) +      (12 + 12*x)*H(0, 1, 1, 1, x) + (7*Zeta(3))/3 - (2*Zeta(3))/x +      (5*x*Zeta(3))/6 + (4*x^2*Zeta(3))/3 +      H(0, x)*(-1349/72 + (5*Pi^2)/16 + 1597/(216*x) - (5*Pi^2)/(18*x) +        (697*x)/144 + (Pi^2*x)/48 - (335*x^2)/54 + (2*Pi^2*x^2)/9 + Zeta(3) -        5*x*Zeta(3)) + NF*(10/81 - (11*Pi^2)/432 + 955/(3888*x) -        Pi^2/(108*x) - (409*x)/1296 - (Pi^2*x)/432 - (13*x^2)/243 +        (7*Pi^2*x^2)/324 + (13/108 - Pi^2/72 + 17/(162*x) - (23*x)/216 -          (Pi^2*x)/72 - (8*x^2)/81)*H(0, x) + (7/54 + 17/(81*x) - (13*x)/54 -          (8*x^2)/81)*H(1, x) + (1/12 + 1/(27*x) - (2*x^2)/27)*H(0, 0, x) +        (1/6 + 2/(27*x) - (4*x^2)/27)*H(0, 1, x) +        (1/18 + 2/(27*x) - x/18 - (2*x^2)/27)*H(1, 0, x) +        (1/9 + 4/(27*x) - x/9 - (4*x^2)/27)*H(1, 1, x) +        (1/18 + x/18)*H(0, 0, 0, x) + (1/9 + x/9)*H(0, 0, 1, x) +        (1/9 + x/9)*H(0, 1, 0, x) + (2/9 + (2*x)/9)*H(0, 1, 1, x) -        Zeta(3)/9 - (x*Zeta(3))/9)) + 5*Zeta(5) - 13*x*Zeta(5));

 pgg0pqg0sigma1qqb:=421/27 + (4*Pi^2)/9 - 184/(81*x) - (784*x)/27 + (8*Pi^2*x)/9 +  (1273*x^2)/81 + (8*Pi^2*x^2)/27 +  (46/9 - 16/(27*x) + (20*x)/9 - (44*x^2)/27)*H(0, x) +  NF*(-2/9 - 8/(243*x) + (62*x^2)/243 + (-4/27 - (8*x)/27 - (8*x^2)/81)*    H(0, x)) + (-4 - 16/(27*x) + (124*x^2)/27)*H(1, x) +  (8/3 - (32*x)/3)*H(0, 0, x) + (-8/3 - (16*x)/3 - (16*x^2)/9)*H(0, 1, x) +  e*(4465/162 - (34*Pi^2)/27 - 1009/(243*x) + (8*Pi^2)/(27*x) - (3845*x)/81 -    (32*Pi^2*x)/27 + (11693*x^2)/486 - (46*Pi^2*x^2)/81 +    (386/27 - (4*Pi^2)/9 - 128/(81*x) - (554*x)/27 + (40*Pi^2*x)/9 +      (697*x^2)/27 + (8*Pi^2*x^2)/27)*H(0, x) +    (676/27 - 452/(81*x) - (1516*x)/27 + (2972*x^2)/81)*H(1, x) +    (34/9 - 16/(27*x) + (68*x)/9 - (44*x^2)/27)*H(0, 0, x) +    (68/9 - 16/(9*x) + (64*x)/9 + (92*x^2)/27)*H(0, 1, x) +    L*(421/27 + (4*Pi^2)/9 - 184/(81*x) - (784*x)/27 + (8*Pi^2*x)/9 +      (1273*x^2)/81 + (8*Pi^2*x^2)/27 + (46/9 - 16/(27*x) + (20*x)/9 -        (44*x^2)/27)*H(0, x) + NF*(-2/9 - 8/(243*x) + (62*x^2)/243 +        (-4/27 - (8*x)/27 - (8*x^2)/81)*H(0, x)) +      (-4 - 16/(27*x) + (124*x^2)/27)*H(1, x) + (8/3 - (32*x)/3)*H(0, 0, x) +      (-8/3 - (16*x)/3 - (16*x^2)/9)*H(0, 1, x)) +    NF*(-83/243 + (4*Pi^2)/81 - 14/(243*x) + (26*x)/243 + (8*Pi^2*x)/81 +      (71*x^2)/243 + (8*Pi^2*x^2)/243 + (-4/27 - 8/(243*x) + (4*x)/27 +        (10*x^2)/27)*H(0, x) + (-4/9 - 16/(243*x) + (124*x^2)/243)*H(1, x) +      (-4/27 - (8*x)/27 - (8*x^2)/81)*H(0, 0, x) +      (-8/27 - (16*x)/27 - (16*x^2)/81)*H(0, 1, x)) +    (-8 - 32/(27*x) + (248*x^2)/27)*H(1, 0, x) +    (-16 - 64/(27*x) + (496*x^2)/27)*H(1, 1, x) +    (8/3 - (32*x)/3)*H(0, 0, 0, x) + (8/3 - (80*x)/3 - (16*x^2)/9)*    H(0, 0, 1, x) + (-16/3 - (32*x)/3 - (32*x^2)/9)*H(0, 1, 0, x) +    (-32/3 - (64*x)/3 - (64*x^2)/9)*H(0, 1, 1, x) - (8*Zeta(3))/3 +    (80*x*Zeta(3))/3 + (16*x^2*Zeta(3))/9) +  e^2*(17455/324 - (827*Pi^2)/324 + Pi^4/135 - 12883/(1458*x) +    (124*Pi^2)/(243*x) - (14833*x)/162 + (314*Pi^2*x)/81 - (14*Pi^4*x)/27 +    (135665*x^2)/2916 - (887*Pi^2*x^2)/108 - (22*Pi^4*x^2)/405 +    (3580/81 + (11*Pi^2)/3 - 836/(81*x) + (44*Pi^2)/(81*x) - (7432*x)/81 +      (4688*x^2)/81 - (341*Pi^2*x^2)/81)*H(1, x) +    (368/27 - (2*Pi^2)/9 - 128/(81*x) - (482*x)/27 + (32*Pi^2*x)/9 +      (697*x^2)/27 + (8*Pi^2*x^2)/27)*H(0, 0, x) +    (208/9 + (22*Pi^2)/9 - 340/(81*x) - (340*x)/9 + (44*Pi^2*x)/9 +      (4628*x^2)/81 + (44*Pi^2*x^2)/27)*H(0, 1, x) +    L^2*(421/54 + (2*Pi^2)/9 - 92/(81*x) - (392*x)/27 + (4*Pi^2*x)/9 +      (1273*x^2)/162 + (4*Pi^2*x^2)/27 + (23/9 - 8/(27*x) + (10*x)/9 -        (22*x^2)/27)*H(0, x) + NF*(-1/9 - 4/(243*x) + (31*x^2)/243 +        (-2/27 - (4*x)/27 - (4*x^2)/81)*H(0, x)) +      (-2 - 8/(27*x) + (62*x^2)/27)*H(1, x) + (4/3 - (16*x)/3)*H(0, 0, x) +      (-4/3 - (8*x)/3 - (8*x^2)/9)*H(0, 1, x)) +    (170/9 - 536/(81*x) - (488*x)/9 + (3398*x^2)/81)*H(1, 0, x) +    (340/9 - 1072/(81*x) - (976*x)/9 + (6796*x^2)/81)*H(1, 1, x) +    (34/9 - 16/(27*x) + (68*x)/9 - (44*x^2)/27)*H(0, 0, 0, x) +    (44/9 - 16/(9*x) + (160*x)/9 + (92*x^2)/27)*H(0, 0, 1, x) +    (44/9 - 64/(27*x) + (88*x)/9 + (272*x^2)/27)*H(0, 1, 0, x) +    (88/9 - 128/(27*x) + (176*x)/9 + (544*x^2)/27)*H(0, 1, 1, x) +    (-8 - 32/(27*x) + (248*x^2)/27)*H(1, 0, 0, x) +    (-24 - 32/(9*x) + (248*x^2)/9)*H(1, 0, 1, x) +    (-24 - 32/(9*x) + (248*x^2)/9)*H(1, 1, 0, x) +    (-48 - 64/(9*x) + (496*x^2)/9)*H(1, 1, 1, x) +    (8/3 - (32*x)/3)*H(0, 0, 0, 0, x) + (8/3 - (80*x)/3 - (16*x^2)/9)*    H(0, 0, 0, 1, x) + (-32*x - (32*x^2)/9)*H(0, 0, 1, 0, x) +    (-64*x - (64*x^2)/9)*H(0, 0, 1, 1, x) + (-16/3 - (32*x)/3 - (32*x^2)/9)*    H(0, 1, 0, 0, x) + (-16 - 32*x - (32*x^2)/3)*H(0, 1, 0, 1, x) +    (-16 - 32*x - (32*x^2)/3)*H(0, 1, 1, 0, x) + (-32 - 64*x - (64*x^2)/3)*    H(0, 1, 1, 1, x) - (44*Zeta(3))/9 + (16*Zeta(3))/(9*x) -    (160*x*Zeta(3))/9 - (92*x^2*Zeta(3))/27 +    NF*(-295/486 + (5*Pi^2)/162 - 245/(2187*x) + (2*Pi^2)/(243*x) +      (43*x)/243 - (4*Pi^2*x)/81 + (2371*x^2)/4374 - (149*Pi^2*x^2)/1458 +      (-74/243 + Pi^2/27 - 14/(243*x) + (44*x)/243 + (2*Pi^2*x)/27 +        (223*x^2)/729 + (2*Pi^2*x^2)/81)*H(0, x) +      (-166/243 - 28/(243*x) + (52*x)/243 + (142*x^2)/243)*H(1, x) +      (-4/27 - 8/(243*x) + (4*x)/27 + (10*x^2)/27)*H(0, 0, x) +      (-8/27 - 16/(243*x) + (8*x)/27 + (20*x^2)/27)*H(0, 1, x) +      (-4/9 - 16/(243*x) + (124*x^2)/243)*H(1, 0, x) +      (-8/9 - 32/(243*x) + (248*x^2)/243)*H(1, 1, x) +      (-4/27 - (8*x)/27 - (8*x^2)/81)*H(0, 0, 0, x) +      (-8/27 - (16*x)/27 - (16*x^2)/81)*H(0, 0, 1, x) +      (-8/27 - (16*x)/27 - (16*x^2)/81)*H(0, 1, 0, x) +      (-16/27 - (32*x)/27 - (32*x^2)/81)*H(0, 1, 1, x) + (8*Zeta(3))/27 +      (16*x*Zeta(3))/27 + (16*x^2*Zeta(3))/81) +    H(0, x)*(2261/81 - (7*Pi^2)/18 - 989/(243*x) + (20*Pi^2)/(81*x) -      (2858*x)/81 - (25*Pi^2*x)/9 + (5741*x^2)/162 - (19*Pi^2*x^2)/27 -      (8*Zeta(3))/3 + (80*x*Zeta(3))/3 + (16*x^2*Zeta(3))/9) +    L*(4465/162 - (34*Pi^2)/27 - 1009/(243*x) + (8*Pi^2)/(27*x) -      (3845*x)/81 - (32*Pi^2*x)/27 + (11693*x^2)/486 - (46*Pi^2*x^2)/81 +      (386/27 - (4*Pi^2)/9 - 128/(81*x) - (554*x)/27 + (40*Pi^2*x)/9 +        (697*x^2)/27 + (8*Pi^2*x^2)/27)*H(0, x) +      (676/27 - 452/(81*x) - (1516*x)/27 + (2972*x^2)/81)*H(1, x) +      (34/9 - 16/(27*x) + (68*x)/9 - (44*x^2)/27)*H(0, 0, x) +      (68/9 - 16/(9*x) + (64*x)/9 + (92*x^2)/27)*H(0, 1, x) +      NF*(-83/243 + (4*Pi^2)/81 - 14/(243*x) + (26*x)/243 + (8*Pi^2*x)/81 +        (71*x^2)/243 + (8*Pi^2*x^2)/243 + (-4/27 - 8/(243*x) + (4*x)/27 +          (10*x^2)/27)*H(0, x) + (-4/9 - 16/(243*x) + (124*x^2)/243)*H(1, x) +        (-4/27 - (8*x)/27 - (8*x^2)/81)*H(0, 0, x) +        (-8/27 - (16*x)/27 - (16*x^2)/81)*H(0, 1, x)) +      (-8 - 32/(27*x) + (248*x^2)/27)*H(1, 0, x) +      (-16 - 64/(27*x) + (496*x^2)/27)*H(1, 1, x) +      (8/3 - (32*x)/3)*H(0, 0, 0, x) + (8/3 - (80*x)/3 - (16*x^2)/9)*      H(0, 0, 1, x) + (-16/3 - (32*x)/3 - (32*x^2)/9)*H(0, 1, 0, x) +      (-32/3 - (64*x)/3 - (64*x^2)/9)*H(0, 1, 1, x) - (8*Zeta(3))/3 +      (80*x*Zeta(3))/3 + (16*x^2*Zeta(3))/9));

 pgg0pqq0sigma1qg:=65/54 - (148*Pi^2)/27 - 77/(9*x) + (40*Pi^2)/(27*x) + (248*x)/27 -  (22*Pi^2*x)/27 - (32*Pi^2*x^2)/27 +  (158/9 + (4*Pi^2)/3 - 10/(3*x) + (8*Pi^2)/(9*x) + (71*x)/9 + 2*Pi^2*x +    (16*x^2)/27)*H(0, x) + (128/9 - (16*Pi^2)/3 - 889/(27*x) +    (16*Pi^2)/(3*x) + 10*x + (8*Pi^2*x)/3 + (16*x^2)/27)*H(1, x) +  (110/9 + (5*x)/9 + (32*x^2)/9)*H(0, 0, x) +  (296/9 - 80/(9*x) + (44*x)/9 + (64*x^2)/9)*H(0, 1, x) +  (224/9 - 196/(9*x) + (44*x)/9 + (32*x^2)/9)*H(1, 0, x) +  (448/9 - 392/(9*x) + (88*x)/9 + (64*x^2)/9)*H(1, 1, x) +  L*(-2 + (4*Pi^2)/9 - 10/(3*x) + (8*Pi^2)/(9*x) + (7*x)/2 + (10*Pi^2*x)/9 +    (62/9 + (17*x)/9 + (16*x^2)/9)*H(0, x) +    (76/9 - 80/(9*x) + (28*x)/9 + (16*x^2)/9)*H(1, x) +    NF*(4/27 - x/27 + (4/27 - (2*x)/27)*H(0, x) + (8/27 - 8/(27*x) - (4*x)/27)*      H(1, x)) + (-8/3 - (8*x)/3)*H(0, 0, x) + (-8/3 - 16/(3*x) - (20*x)/3)*    H(0, 1, x) + (16/3 - 16/(3*x) - (8*x)/3)*H(1, 0, x) +    (32/3 - 32/(3*x) - (16*x)/3)*H(1, 1, x)) +  NF*(7/27 - (8*Pi^2)/81 - 5/(27*x) + (4*Pi^2)/(81*x) - (5*x)/27 +    (4*Pi^2*x)/81 + (4/9 - (4*x)/27)*H(0, x) + (20/27 - 2/(9*x) - (4*x)/27)*    H(1, x) + (4/27 - (2*x)/27)*H(0, 0, x) + (16/27 - 8/(27*x) - (8*x)/27)*    H(0, 1, x) + (16/27 - 16/(27*x) - (8*x)/27)*H(1, 0, x) +    (32/27 - 32/(27*x) - (16*x)/27)*H(1, 1, x)) +  (-8/3 - (8*x)/3)*H(0, 0, 0, x) + (-8 - 16/(3*x) - 12*x)*H(0, 0, 1, x) +  (-16/x - 16*x)*H(0, 1, 0, x) + (-32/x - 32*x)*H(0, 1, 1, x) +  (32/3 - 32/(3*x) - (16*x)/3)*H(1, 0, 0, x) +  (32 - 32/x - 16*x)*H(1, 0, 1, x) + (32 - 32/x - 16*x)*H(1, 1, 0, x) +  (64 - 64/x - 32*x)*H(1, 1, 1, x) + 8*Zeta(3) + (16*Zeta(3))/(3*x) +  12*x*Zeta(3) + e*(475/81 - (953*Pi^2)/54 - Pi^4/45 - 6635/(216*x) +    (542*Pi^2)/(81*x) - (14*Pi^4)/(45*x) + (17293*x)/648 - (19*Pi^2*x)/8 -    (11*Pi^4*x)/30 - (128*Pi^2*x^2)/81 +    (352/9 + (10*Pi^2)/9 - 10/(3*x) + (8*Pi^2)/(9*x) + (40*x)/9 +      (16*Pi^2*x)/9 + (128*x^2)/27)*H(0, 0, x) +    (944/9 - (26*Pi^2)/9 - 1129/(27*x) + (92*Pi^2)/(9*x) + 16*x +      (79*Pi^2*x)/9 + (256*x^2)/27)*H(0, 1, x) +    (212/3 - (20*Pi^2)/3 - 2438/(27*x) + (20*Pi^2)/(3*x) + (125*x)/9 +      (10*Pi^2*x)/3 + (128*x^2)/27)*H(1, 0, x) +    (424/3 - (184*Pi^2)/9 - 4876/(27*x) + (184*Pi^2)/(9*x) + (250*x)/9 +      (92*Pi^2*x)/9 + (256*x^2)/27)*H(1, 1, x) +    L^2*(-1 + (2*Pi^2)/9 - 5/(3*x) + (4*Pi^2)/(9*x) + (7*x)/4 + (5*Pi^2*x)/9 +      (31/9 + (17*x)/18 + (8*x^2)/9)*H(0, x) +      (38/9 - 40/(9*x) + (14*x)/9 + (8*x^2)/9)*H(1, x) +      NF*(2/27 - x/54 + (2/27 - x/27)*H(0, x) + (4/27 - 4/(27*x) - (2*x)/27)*        H(1, x)) + (-4/3 - (4*x)/3)*H(0, 0, x) + (-4/3 - 8/(3*x) - (10*x)/3)*      H(0, 1, x) + (8/3 - 8/(3*x) - (4*x)/3)*H(1, 0, x) +      (16/3 - 16/(3*x) - (8*x)/3)*H(1, 1, x)) + (86/9 - (19*x)/9 + (32*x^2)/9)*    H(0, 0, 0, x) + (320/9 - 128/(9*x) - (88*x)/9 + (32*x^2)/3)*    H(0, 0, 1, x) + (60 - 340/(9*x) - (34*x)/3 + (32*x^2)/3)*H(0, 1, 0, x) +    (120 - 680/(9*x) - (68*x)/3 + (64*x^2)/3)*H(0, 1, 1, x) +    (392/9 - 328/(9*x) - (16*x)/9 + (32*x^2)/9)*H(1, 0, 0, x) +    (392/3 - 328/(3*x) - (16*x)/3 + (32*x^2)/3)*H(1, 0, 1, x) +    (392/3 - 328/(3*x) - (16*x)/3 + (32*x^2)/3)*H(1, 1, 0, x) +    (784/3 - 656/(3*x) - (32*x)/3 + (64*x^2)/3)*H(1, 1, 1, x) +    (-8/3 - (8*x)/3)*H(0, 0, 0, 0, x) + (-8 - 16/(3*x) - 12*x)*    H(0, 0, 0, 1, x) + (-16/3 - 16/x - (64*x)/3)*H(0, 0, 1, 0, x) +    (-32/3 - 32/x - (128*x)/3)*H(0, 0, 1, 1, x) + (16/3 - 64/(3*x) - (56*x)/3)*    H(0, 1, 0, 0, x) + (16 - 64/x - 56*x)*H(0, 1, 0, 1, x) +    (16 - 64/x - 56*x)*H(0, 1, 1, 0, x) + (32 - 128/x - 112*x)*    H(0, 1, 1, 1, x) + (32/3 - 32/(3*x) - (16*x)/3)*H(1, 0, 0, 0, x) +    (128/3 - 128/(3*x) - (64*x)/3)*H(1, 0, 0, 1, x) +    (64 - 64/x - 32*x)*H(1, 0, 1, 0, x) + (128 - 128/x - 64*x)*    H(1, 0, 1, 1, x) + (128/3 - 128/(3*x) - (64*x)/3)*H(1, 1, 0, 0, x) +    (128 - 128/x - 64*x)*H(1, 1, 0, 1, x) + (128 - 128/x - 64*x)*    H(1, 1, 1, 0, x) + (256 - 256/x - 128*x)*H(1, 1, 1, 1, x) -    (320*Zeta(3))/9 + (128*Zeta(3))/(9*x) + (88*x*Zeta(3))/9 -    (32*x^2*Zeta(3))/3 + NF*(23/27 - (25*Pi^2)/81 - 53/(108*x) +      (7*Pi^2)/(81*x) - (17*x)/36 + (35*Pi^2*x)/324 +      (11/9 - (7*Pi^2)/81 - 5/(27*x) + (4*Pi^2)/(81*x) - (31*x)/54 +        (7*Pi^2*x)/162)*H(0, x) + (2 - (22*Pi^2)/81 - 10/(9*x) +        (22*Pi^2)/(81*x) - (20*x)/27 + (11*Pi^2*x)/81)*H(1, x) +      (16/27 - (2*x)/9)*H(0, 0, x) + (52/27 - 14/(27*x) - (2*x)/3)*      H(0, 1, x) + (16/9 - 28/(27*x) - (14*x)/27)*H(1, 0, x) +      (32/9 - 56/(27*x) - (28*x)/27)*H(1, 1, x) + (4/27 - (2*x)/27)*      H(0, 0, 0, x) + (16/27 - 8/(27*x) - (8*x)/27)*H(0, 0, 1, x) +      (8/9 - 16/(27*x) - (4*x)/9)*H(0, 1, 0, x) + (16/9 - 32/(27*x) - (8*x)/9)*      H(0, 1, 1, x) + (16/27 - 16/(27*x) - (8*x)/27)*H(1, 0, 0, x) +      (16/9 - 16/(9*x) - (8*x)/9)*H(1, 0, 1, x) + (16/9 - 16/(9*x) - (8*x)/9)*      H(1, 1, 0, x) + (32/9 - 32/(9*x) - (16*x)/9)*H(1, 1, 1, x) -      (16*Zeta(3))/27 + (8*Zeta(3))/(27*x) + (8*x*Zeta(3))/27) +    H(0, x)*(3487/54 - (289*Pi^2)/54 - 107/(9*x) + (64*Pi^2)/(27*x) +      (2899*x)/108 + (193*Pi^2*x)/108 + (64*x^2)/81 - (44*Pi^2*x^2)/27 +      8*Zeta(3) + (16*Zeta(3))/(3*x) + 12*x*Zeta(3)) +    L*(-43/54 - (136*Pi^2)/27 - 107/(9*x) + (64*Pi^2)/(27*x) + (685*x)/54 +      (8*Pi^2*x)/27 - (32*Pi^2*x^2)/27 + (220/9 + (4*Pi^2)/3 - 10/(3*x) +        (8*Pi^2)/(9*x) + (88*x)/9 + 2*Pi^2*x + (64*x^2)/27)*H(0, x) +      (68/3 - (16*Pi^2)/3 - 1129/(27*x) + (16*Pi^2)/(3*x) + (118*x)/9 +        (8*Pi^2*x)/3 + (64*x^2)/27)*H(1, x) + (86/9 - (19*x)/9 + (32*x^2)/9)*      H(0, 0, x) + (272/9 - 128/(9*x) - (16*x)/9 + (64*x^2)/9)*H(0, 1, x) +      (272/9 - 244/(9*x) + (20*x)/9 + (32*x^2)/9)*H(1, 0, x) +      (544/9 - 488/(9*x) + (40*x)/9 + (64*x^2)/9)*H(1, 1, x) +      NF*(11/27 - (8*Pi^2)/81 - 5/(27*x) + (4*Pi^2)/(81*x) - (2*x)/9 +        (4*Pi^2*x)/81 + (16/27 - (2*x)/9)*H(0, x) +        (28/27 - 14/(27*x) - (8*x)/27)*H(1, x) + (4/27 - (2*x)/27)*        H(0, 0, x) + (16/27 - 8/(27*x) - (8*x)/27)*H(0, 1, x) +        (16/27 - 16/(27*x) - (8*x)/27)*H(1, 0, x) +        (32/27 - 32/(27*x) - (16*x)/27)*H(1, 1, x)) +      (-8/3 - (8*x)/3)*H(0, 0, 0, x) + (-8 - 16/(3*x) - 12*x)*H(0, 0, 1, x) +      (-16/x - 16*x)*H(0, 1, 0, x) + (-32/x - 32*x)*H(0, 1, 1, x) +      (32/3 - 32/(3*x) - (16*x)/3)*H(1, 0, 0, x) + (32 - 32/x - 16*x)*      H(1, 0, 1, x) + (32 - 32/x - 16*x)*H(1, 1, 0, x) +      (64 - 64/x - 32*x)*H(1, 1, 1, x) + 8*Zeta(3) + (16*Zeta(3))/(3*x) +      12*x*Zeta(3)) + H(1, x)*(1555/27 - (569*Pi^2)/27 - 16265/(162*x) +      (472*Pi^2)/(27*x) + (2029*x)/54 + (31*Pi^2*x)/27 + (64*x^2)/81 -      (44*Pi^2*x^2)/27 - (128*Zeta(3))/3 + (128*Zeta(3))/(3*x) +      (64*x*Zeta(3))/3)) + e^2*(4606/243 - (29983*Pi^2)/648 + (343*Pi^4)/405 -    102547/(1296*x) + (8371*Pi^2)/(486*x) - (281*Pi^4)/(405*x) +    (241073*x)/3888 - (4421*Pi^2*x)/648 - (361*Pi^4*x)/810 -    (416*Pi^2*x^2)/243 + (56*Pi^4*x^2)/405 +    L^3*(-1/3 + (2*Pi^2)/27 - 5/(9*x) + (4*Pi^2)/(27*x) + (7*x)/12 +      (5*Pi^2*x)/27 + (31/27 + (17*x)/54 + (8*x^2)/27)*H(0, x) +      (38/27 - 40/(27*x) + (14*x)/27 + (8*x^2)/27)*H(1, x) +      NF*(2/81 - x/162 + (2/81 - x/81)*H(0, x) + (4/81 - 4/(81*x) - (2*x)/81)*        H(1, x)) + (-4/9 - (4*x)/9)*H(0, 0, x) + (-4/9 - 8/(9*x) - (10*x)/9)*      H(0, 1, x) + (8/9 - 8/(9*x) - (4*x)/9)*H(1, 0, x) +      (16/9 - 16/(9*x) - (8*x)/9)*H(1, 1, x)) +    (328/9 + (10*Pi^2)/9 - 10/(3*x) + (8*Pi^2)/(9*x) + (16*x)/9 +      (16*Pi^2*x)/9 + (128*x^2)/27)*H(0, 0, 0, x) +    (1136/9 - (14*Pi^2)/9 - 1273/(27*x) + (92*Pi^2)/(9*x) - (20*x)/3 +      (91*Pi^2*x)/9 + (128*x^2)/9)*H(0, 0, 1, x) +    (1640/9 - (40*Pi^2)/9 - 2870/(27*x) + (100*Pi^2)/(9*x) - (80*x)/9 +      (80*Pi^2*x)/9 + (128*x^2)/9)*H(0, 1, 0, x) +    (3280/9 - (128*Pi^2)/9 - 5740/(27*x) + (296*Pi^2)/(9*x) - (160*x)/9 +      (232*Pi^2*x)/9 + (256*x^2)/9)*H(0, 1, 1, x) +    (308/3 - (56*Pi^2)/9 - 3086/(27*x) + (56*Pi^2)/(9*x) + (29*x)/9 +      (28*Pi^2*x)/9 + (128*x^2)/27)*H(1, 0, 0, x) +    (312 - (296*Pi^2)/9 - 3026/(9*x) + (296*Pi^2)/(9*x) + (8*x)/3 +      (148*Pi^2*x)/9 + (128*x^2)/9)*H(1, 0, 1, x) +    (312 - (200*Pi^2)/9 - 3026/(9*x) + (200*Pi^2)/(9*x) + (8*x)/3 +      (100*Pi^2*x)/9 + (128*x^2)/9)*H(1, 1, 0, x) +    (624 - (592*Pi^2)/9 - 6052/(9*x) + (592*Pi^2)/(9*x) + (16*x)/3 +      (296*Pi^2*x)/9 + (256*x^2)/9)*H(1, 1, 1, x) +    (86/9 - (19*x)/9 + (32*x^2)/9)*H(0, 0, 0, 0, x) +    (320/9 - 128/(9*x) - (88*x)/9 + (32*x^2)/3)*H(0, 0, 0, 1, x) +    (196/3 - 340/(9*x) - (58*x)/3 + (128*x^2)/9)*H(0, 0, 1, 0, x) +    (392/3 - 680/(9*x) - (116*x)/3 + (256*x^2)/9)*H(0, 0, 1, 1, x) +    (220/3 - 424/(9*x) - (46*x)/3 + (32*x^2)/3)*H(0, 1, 0, 0, x) +    (1856/9 - 424/(3*x) - (448*x)/9 + (256*x^2)/9)*H(0, 1, 0, 1, x) +    (1856/9 - 424/(3*x) - (448*x)/9 + (256*x^2)/9)*H(0, 1, 1, 0, x) +    (3712/9 - 848/(3*x) - (896*x)/9 + (512*x^2)/9)*H(0, 1, 1, 1, x) +    (392/9 - 328/(9*x) - (16*x)/9 + (32*x^2)/9)*H(1, 0, 0, 0, x) +    (472/3 - 128/x - (40*x)/3 + (32*x^2)/3)*H(1, 0, 0, 1, x) +    (2048/9 - 1648/(9*x) - (208*x)/9 + (128*x^2)/9)*H(1, 0, 1, 0, x) +    (4096/9 - 3296/(9*x) - (416*x)/9 + (256*x^2)/9)*H(1, 0, 1, 1, x) +    (472/3 - 128/x - (40*x)/3 + (32*x^2)/3)*H(1, 1, 0, 0, x) +    (4096/9 - 3296/(9*x) - (416*x)/9 + (256*x^2)/9)*H(1, 1, 0, 1, x) +    (4096/9 - 3296/(9*x) - (416*x)/9 + (256*x^2)/9)*H(1, 1, 1, 0, x) +    (8192/9 - 6592/(9*x) - (832*x)/9 + (512*x^2)/9)*H(1, 1, 1, 1, x) +    (-8/3 - (8*x)/3)*H(0, 0, 0, 0, 0, x) + (-8 - 16/(3*x) - 12*x)*    H(0, 0, 0, 0, 1, x) + (-16/3 - 16/x - (64*x)/3)*H(0, 0, 0, 1, 0, x) +    (-32/3 - 32/x - (128*x)/3)*H(0, 0, 0, 1, 1, x) +    (-64/(3*x) - 24*x)*H(0, 0, 1, 0, 0, x) + (16/3 - 64/x - (200*x)/3)*    H(0, 0, 1, 0, 1, x) + (16/3 - 64/x - (200*x)/3)*H(0, 0, 1, 1, 0, x) +    (32/3 - 128/x - (400*x)/3)*H(0, 0, 1, 1, 1, x) +    (16/3 - 64/(3*x) - (56*x)/3)*H(0, 1, 0, 0, 0, x) +    (80/3 - 224/(3*x) - (184*x)/3)*H(0, 1, 0, 0, 1, x) +    (128/3 - 320/(3*x) - (256*x)/3)*H(0, 1, 0, 1, 0, x) +    (256/3 - 640/(3*x) - (512*x)/3)*H(0, 1, 0, 1, 1, x) +    (80/3 - 224/(3*x) - (184*x)/3)*H(0, 1, 1, 0, 0, x) +    (256/3 - 640/(3*x) - (512*x)/3)*H(0, 1, 1, 0, 1, x) +    (256/3 - 640/(3*x) - (512*x)/3)*H(0, 1, 1, 1, 0, x) +    (512/3 - 1280/(3*x) - (1024*x)/3)*H(0, 1, 1, 1, 1, x) +    (32/3 - 32/(3*x) - (16*x)/3)*H(1, 0, 0, 0, 0, x) +    (128/3 - 128/(3*x) - (64*x)/3)*H(1, 0, 0, 0, 1, x) +    (224/3 - 224/(3*x) - (112*x)/3)*H(1, 0, 0, 1, 0, x) +    (448/3 - 448/(3*x) - (224*x)/3)*H(1, 0, 0, 1, 1, x) +    (224/3 - 224/(3*x) - (112*x)/3)*H(1, 0, 1, 0, 0, x) +    (640/3 - 640/(3*x) - (320*x)/3)*H(1, 0, 1, 0, 1, x) +    (640/3 - 640/(3*x) - (320*x)/3)*H(1, 0, 1, 1, 0, x) +    (1280/3 - 1280/(3*x) - (640*x)/3)*H(1, 0, 1, 1, 1, x) +    (128/3 - 128/(3*x) - (64*x)/3)*H(1, 1, 0, 0, 0, x) +    (448/3 - 448/(3*x) - (224*x)/3)*H(1, 1, 0, 0, 1, x) +    (640/3 - 640/(3*x) - (320*x)/3)*H(1, 1, 0, 1, 0, x) +    (1280/3 - 1280/(3*x) - (640*x)/3)*H(1, 1, 0, 1, 1, x) +    (448/3 - 448/(3*x) - (224*x)/3)*H(1, 1, 1, 0, 0, x) +    (1280/3 - 1280/(3*x) - (640*x)/3)*H(1, 1, 1, 0, 1, x) +    (1280/3 - 1280/(3*x) - (640*x)/3)*H(1, 1, 1, 1, 0, x) +    (2560/3 - 2560/(3*x) - (1280*x)/3)*H(1, 1, 1, 1, 1, x) -    (1130*Zeta(3))/9 - (34*Pi^2*Zeta(3))/27 + (1303*Zeta(3))/(27*x) -    (140*Pi^2*Zeta(3))/(27*x) + (11*x*Zeta(3))/2 - (175*Pi^2*x*Zeta(3))/27 -    (128*x^2*Zeta(3))/9 + L^2*(-43/108 - (68*Pi^2)/27 - 107/(18*x) +      (32*Pi^2)/(27*x) + (685*x)/108 + (4*Pi^2*x)/27 - (16*Pi^2*x^2)/27 +      (110/9 + (2*Pi^2)/3 - 5/(3*x) + (4*Pi^2)/(9*x) + (44*x)/9 + Pi^2*x +        (32*x^2)/27)*H(0, x) + (34/3 - (8*Pi^2)/3 - 1129/(54*x) +        (8*Pi^2)/(3*x) + (59*x)/9 + (4*Pi^2*x)/3 + (32*x^2)/27)*H(1, x) +      (43/9 - (19*x)/18 + (16*x^2)/9)*H(0, 0, x) +      (136/9 - 64/(9*x) - (8*x)/9 + (32*x^2)/9)*H(0, 1, x) +      (136/9 - 122/(9*x) + (10*x)/9 + (16*x^2)/9)*H(1, 0, x) +      (272/9 - 244/(9*x) + (20*x)/9 + (32*x^2)/9)*H(1, 1, x) +      NF*(11/54 - (4*Pi^2)/81 - 5/(54*x) + (2*Pi^2)/(81*x) - x/9 +        (2*Pi^2*x)/81 + (8/27 - x/9)*H(0, x) + (14/27 - 7/(27*x) - (4*x)/27)*        H(1, x) + (2/27 - x/27)*H(0, 0, x) + (8/27 - 4/(27*x) - (4*x)/27)*        H(0, 1, x) + (8/27 - 8/(27*x) - (4*x)/27)*H(1, 0, x) +        (16/27 - 16/(27*x) - (8*x)/27)*H(1, 1, x)) +      (-4/3 - (4*x)/3)*H(0, 0, 0, x) + (-4 - 8/(3*x) - 6*x)*H(0, 0, 1, x) +      (-8/x - 8*x)*H(0, 1, 0, x) + (-16/x - 16*x)*H(0, 1, 1, x) +      (16/3 - 16/(3*x) - (8*x)/3)*H(1, 0, 0, x) + (16 - 16/x - 8*x)*      H(1, 0, 1, x) + (16 - 16/x - 8*x)*H(1, 1, 0, x) +      (32 - 32/x - 16*x)*H(1, 1, 1, x) + 4*Zeta(3) + (8*Zeta(3))/(3*x) +      6*x*Zeta(3)) + H(0, 0, x)*(5659/54 - (277*Pi^2)/54 - 107/(9*x) +      (64*Pi^2)/(27*x) + (1663*x)/108 + (157*Pi^2*x)/108 + (416*x^2)/81 -      (40*Pi^2*x^2)/27 + (80*Zeta(3))/9 + (16*Zeta(3))/(3*x) +      (116*x*Zeta(3))/9) + H(1, 0, x)*(545/3 - (640*Pi^2)/27 - 18371/(81*x) +      (515*Pi^2)/(27*x) + (128*x)/3 + (65*Pi^2*x)/27 + (416*x^2)/81 -      (40*Pi^2*x^2)/27 - (400*Zeta(3))/9 + (400*Zeta(3))/(9*x) +      (200*x*Zeta(3))/9) + H(0, 1, x)*(2495/9 - (860*Pi^2)/27 -      17705/(162*x) + (604*Pi^2)/(27*x) + (851*x)/18 + (220*Pi^2*x)/27 +      (832*x^2)/81 - (112*Pi^2*x^2)/27 - (232*Zeta(3))/9 +      (688*Zeta(3))/(9*x) + (572*x*Zeta(3))/9) +    H(1, 1, x)*(1090/3 - (1912*Pi^2)/27 - 36742/(81*x) + (1526*Pi^2)/(27*x) +      (256*x)/3 + (218*Pi^2*x)/27 + (832*x^2)/81 - (112*Pi^2*x^2)/27 -      (1376*Zeta(3))/9 + (1376*Zeta(3))/(9*x) + (688*x*Zeta(3))/9) +    H(0, x)*(26797/162 - 19*Pi^2 + Pi^4/9 - 7355/(216*x) + (614*Pi^2)/(81*x) -      (14*Pi^4)/(45*x) + (20497*x)/324 + (52*Pi^2*x)/27 - (7*Pi^4*x)/30 +      (208*x^2)/243 - (176*Pi^2*x^2)/81 - (1022*Zeta(3))/27 +      (128*Zeta(3))/(9*x) + (247*x*Zeta(3))/27 - (304*x^2*Zeta(3))/27) +    H(1, x)*(12067/81 - (451*Pi^2)/9 + (28*Pi^4)/27 - 119315/(486*x) +      (17027*Pi^2)/(324*x) - (28*Pi^4)/(27*x) + (14779*x)/162 +      (35*Pi^2*x)/54 - (14*Pi^4*x)/27 + (208*x^2)/243 - (176*Pi^2*x^2)/81 -      (4324*Zeta(3))/27 + (3536*Zeta(3))/(27*x) + (332*x*Zeta(3))/27 -      (304*x^2*Zeta(3))/27) + NF*(109/54 - (217*Pi^2)/324 + (8*Pi^4)/1215 -      79/(72*x) + (71*Pi^2)/(324*x) - (11*Pi^4)/(1215*x) - (223*x)/216 +      (22*Pi^2*x)/81 - (4*Pi^4*x)/1215 + (37/27 - (7*Pi^2)/81 - 5/(27*x) +        (4*Pi^2)/(81*x) - (35*x)/54 + (7*Pi^2*x)/162)*H(0, 0, x) +      (38/9 - (28*Pi^2)/81 - 38/(27*x) + (22*Pi^2)/(81*x) - (47*x)/27 +        (14*Pi^2*x)/81)*H(0, 1, x) + (34/9 - (20*Pi^2)/81 - 22/(9*x) +        (20*Pi^2)/(81*x) - (4*x)/3 + (10*Pi^2*x)/81)*H(1, 0, x) +      (68/9 - (56*Pi^2)/81 - 44/(9*x) + (56*Pi^2)/(81*x) - (8*x)/3 +        (28*Pi^2*x)/81)*H(1, 1, x) + (16/27 - (2*x)/9)*H(0, 0, 0, x) +      (52/27 - 14/(27*x) - (2*x)/3)*H(0, 0, 1, x) +      (8/3 - 28/(27*x) - (8*x)/9)*H(0, 1, 0, x) +      (16/3 - 56/(27*x) - (16*x)/9)*H(0, 1, 1, x) +      (16/9 - 28/(27*x) - (14*x)/27)*H(1, 0, 0, x) +      (136/27 - 28/(9*x) - (40*x)/27)*H(1, 0, 1, x) +      (136/27 - 28/(9*x) - (40*x)/27)*H(1, 1, 0, x) +      (272/27 - 56/(9*x) - (80*x)/27)*H(1, 1, 1, x) +      (4/27 - (2*x)/27)*H(0, 0, 0, 0, x) + (16/27 - 8/(27*x) - (8*x)/27)*      H(0, 0, 0, 1, x) + (8/9 - 16/(27*x) - (4*x)/9)*H(0, 0, 1, 0, x) +      (16/9 - 32/(27*x) - (8*x)/9)*H(0, 0, 1, 1, x) +      (8/9 - 16/(27*x) - (4*x)/9)*H(0, 1, 0, 0, x) +      (64/27 - 16/(9*x) - (32*x)/27)*H(0, 1, 0, 1, x) +      (64/27 - 16/(9*x) - (32*x)/27)*H(0, 1, 1, 0, x) +      (128/27 - 32/(9*x) - (64*x)/27)*H(0, 1, 1, 1, x) +      (16/27 - 16/(27*x) - (8*x)/27)*H(1, 0, 0, 0, x) +      (16/9 - 16/(9*x) - (8*x)/9)*H(1, 0, 0, 1, x) +      (64/27 - 64/(27*x) - (32*x)/27)*H(1, 0, 1, 0, x) +      (128/27 - 128/(27*x) - (64*x)/27)*H(1, 0, 1, 1, x) +      (16/9 - 16/(9*x) - (8*x)/9)*H(1, 1, 0, 0, x) +      (128/27 - 128/(27*x) - (64*x)/27)*H(1, 1, 0, 1, x) +      (128/27 - 128/(27*x) - (64*x)/27)*H(1, 1, 1, 0, x) +      (256/27 - 256/(27*x) - (128*x)/27)*H(1, 1, 1, 1, x) - (160*Zeta(3))/81 +      (14*Zeta(3))/(27*x) + (55*x*Zeta(3))/81 +      H(0, x)*(77/27 - (22*Pi^2)/81 - 53/(108*x) + (7*Pi^2)/(81*x) -        (71*x)/54 + (5*Pi^2*x)/54 - (52*Zeta(3))/81 + (8*Zeta(3))/(27*x) +        (26*x*Zeta(3))/81) + H(1, x)*(14/3 - (61*Pi^2)/81 - 149/(54*x) +        (77*Pi^2)/(162*x) - (95*x)/54 + (2*Pi^2*x)/9 - (152*Zeta(3))/81 +        (152*Zeta(3))/(81*x) + (76*x*Zeta(3))/81)) +    L*(313/81 - (929*Pi^2)/54 - Pi^4/45 - 7355/(216*x) + (614*Pi^2)/(81*x) -      (14*Pi^4)/(45*x) + (19561*x)/648 - (91*Pi^2*x)/72 - (11*Pi^4*x)/30 -      (128*Pi^2*x^2)/81 + (328/9 + (10*Pi^2)/9 - 10/(3*x) + (8*Pi^2)/(9*x) +        (16*x)/9 + (16*Pi^2*x)/9 + (128*x^2)/27)*H(0, 0, x) +      (920/9 - (26*Pi^2)/9 - 1273/(27*x) + (92*Pi^2)/(9*x) + (28*x)/3 +        (79*Pi^2*x)/9 + (256*x^2)/27)*H(0, 1, x) +      (76 - (20*Pi^2)/3 - 2582/(27*x) + (20*Pi^2)/(3*x) + (101*x)/9 +        (10*Pi^2*x)/3 + (128*x^2)/27)*H(1, 0, x) +      (152 - (184*Pi^2)/9 - 5164/(27*x) + (184*Pi^2)/(9*x) + (202*x)/9 +        (92*Pi^2*x)/9 + (256*x^2)/27)*H(1, 1, x) +      (86/9 - (19*x)/9 + (32*x^2)/9)*H(0, 0, 0, x) +      (320/9 - 128/(9*x) - (88*x)/9 + (32*x^2)/3)*H(0, 0, 1, x) +      (60 - 340/(9*x) - (34*x)/3 + (32*x^2)/3)*H(0, 1, 0, x) +      (120 - 680/(9*x) - (68*x)/3 + (64*x^2)/3)*H(0, 1, 1, x) +      (392/9 - 328/(9*x) - (16*x)/9 + (32*x^2)/9)*H(1, 0, 0, x) +      (392/3 - 328/(3*x) - (16*x)/3 + (32*x^2)/3)*H(1, 0, 1, x) +      (392/3 - 328/(3*x) - (16*x)/3 + (32*x^2)/3)*H(1, 1, 0, x) +      (784/3 - 656/(3*x) - (32*x)/3 + (64*x^2)/3)*H(1, 1, 1, x) +      (-8/3 - (8*x)/3)*H(0, 0, 0, 0, x) + (-8 - 16/(3*x) - 12*x)*      H(0, 0, 0, 1, x) + (-16/3 - 16/x - (64*x)/3)*H(0, 0, 1, 0, x) +      (-32/3 - 32/x - (128*x)/3)*H(0, 0, 1, 1, x) +      (16/3 - 64/(3*x) - (56*x)/3)*H(0, 1, 0, 0, x) +      (16 - 64/x - 56*x)*H(0, 1, 0, 1, x) + (16 - 64/x - 56*x)*      H(0, 1, 1, 0, x) + (32 - 128/x - 112*x)*H(0, 1, 1, 1, x) +      (32/3 - 32/(3*x) - (16*x)/3)*H(1, 0, 0, 0, x) +      (128/3 - 128/(3*x) - (64*x)/3)*H(1, 0, 0, 1, x) +      (64 - 64/x - 32*x)*H(1, 0, 1, 0, x) + (128 - 128/x - 64*x)*      H(1, 0, 1, 1, x) + (128/3 - 128/(3*x) - (64*x)/3)*H(1, 1, 0, 0, x) +      (128 - 128/x - 64*x)*H(1, 1, 0, 1, x) + (128 - 128/x - 64*x)*      H(1, 1, 1, 0, x) + (256 - 256/x - 128*x)*H(1, 1, 1, 1, x) -      (320*Zeta(3))/9 + (128*Zeta(3))/(9*x) + (88*x*Zeta(3))/9 -      (32*x^2*Zeta(3))/3 + NF*(1 - (25*Pi^2)/81 - 53/(108*x) +        (7*Pi^2)/(81*x) - (55*x)/108 + (35*Pi^2*x)/324 +        (37/27 - (7*Pi^2)/81 - 5/(27*x) + (4*Pi^2)/(81*x) - (35*x)/54 +          (7*Pi^2*x)/162)*H(0, x) + (62/27 - (22*Pi^2)/81 - 38/(27*x) +          (22*Pi^2)/(81*x) - (8*x)/9 + (11*Pi^2*x)/81)*H(1, x) +        (16/27 - (2*x)/9)*H(0, 0, x) + (52/27 - 14/(27*x) - (2*x)/3)*        H(0, 1, x) + (16/9 - 28/(27*x) - (14*x)/27)*H(1, 0, x) +        (32/9 - 56/(27*x) - (28*x)/27)*H(1, 1, x) + (4/27 - (2*x)/27)*        H(0, 0, 0, x) + (16/27 - 8/(27*x) - (8*x)/27)*H(0, 0, 1, x) +        (8/9 - 16/(27*x) - (4*x)/9)*H(0, 1, 0, x) +        (16/9 - 32/(27*x) - (8*x)/9)*H(0, 1, 1, x) +        (16/27 - 16/(27*x) - (8*x)/27)*H(1, 0, 0, x) +        (16/9 - 16/(9*x) - (8*x)/9)*H(1, 0, 1, x) +        (16/9 - 16/(9*x) - (8*x)/9)*H(1, 1, 0, x) +        (32/9 - 32/(9*x) - (16*x)/9)*H(1, 1, 1, x) - (16*Zeta(3))/27 +        (8*Zeta(3))/(27*x) + (8*x*Zeta(3))/27) +      H(0, x)*(3859/54 - (289*Pi^2)/54 - 107/(9*x) + (64*Pi^2)/(27*x) +        (3103*x)/108 + (193*Pi^2*x)/108 + (208*x^2)/81 - (44*Pi^2*x^2)/27 +        8*Zeta(3) + (16*Zeta(3))/(3*x) + 12*x*Zeta(3)) +      H(1, x)*(1783/27 - (569*Pi^2)/27 - 17705/(162*x) + (472*Pi^2)/(27*x) +        (2197*x)/54 + (31*Pi^2*x)/27 + (208*x^2)/81 - (44*Pi^2*x^2)/27 -        (128*Zeta(3))/3 + (128*Zeta(3))/(3*x) + (64*x*Zeta(3))/3)) +    (56*Zeta(5))/3 + (16*Zeta(5))/(3*x) + (68*x*Zeta(5))/3);

 pgg1pgg0sigma0gg:=6743/(32*(-1 + x)*(1 + x)) + (159*Pi^2)/(16*(-1 + x)*(1 + x)) -  1643/(8*(-1 + x)*x*(1 + x)) + (33*Pi^2)/(4*(-1 + x)*x*(1 + x)) +  (1879*x)/(32*(-1 + x)*(1 + x)) - (123*Pi^2*x)/(16*(-1 + x)*(1 + x)) -  (171*x^2)/(32*(-1 + x)*(1 + x)) + (51*Pi^2*x^2)/(4*(-1 + x)*(1 + x)) +  (4693*x^3)/(32*(-1 + x)*(1 + x)) - (21*Pi^2*x^3)/(8*(-1 + x)*(1 + x)) -  (1643*x^4)/(8*(-1 + x)*(1 + x)) - (165*Pi^2*x^4)/(8*(-1 + x)*(1 + x)) +  (33*d1(1 - x))/2 - (67*Pi^2*d1(1 - x))/8 + (3*Pi^4*d1(1 - x))/8 +  (1025*DD(0, x))/16 - (33*Pi^2*DD(0, x))/16 + (201*DD(1, x))/2 -  (9*Pi^2*DD(1, x))/2 + ((18*Pi^2)/(1 + x) + (9*Pi^2)/(x*(1 + x)) +    (27*Pi^2*x)/(1 + x) + (18*Pi^2*x^2)/(1 + x) + (9*Pi^2*x^3)/(1 + x))*  H(-1, x) + (-3339/(16*(-1 + x)*(1 + x)) - (9*Pi^2)/((-1 + x)*(1 + x)) +    (1323*x)/(16*(-1 + x)*(1 + x)) - (9*Pi^2*x)/((-1 + x)*(1 + x)) +    (279*x^2)/(16*(-1 + x)*(1 + x)) + (9*Pi^2*x^2)/((-1 + x)*(1 + x)) -    (519*x^3)/(16*(-1 + x)*(1 + x)) + (9*Pi^2*x^3)/((-1 + x)*(1 + x)) +    (483*x^4)/(2*(-1 + x)*(1 + x)) - (9*Pi^2*x^4)/((-1 + x)*(1 + x)))*  H(0, x) + (477/(8*(1 + x)) - (9*Pi^2)/(2*(1 + x)) - 201/(4*x*(1 + x)) +    (9*Pi^2)/(2*x*(1 + x)) + (201*x)/(2*(1 + x)) - (9*Pi^2*x)/(2*(1 + x)) +    (327*x^2)/(8*(1 + x)) + (201*x^3)/(4*(1 + x)) - (9*Pi^2*x^3)/(2*(1 + x)))*  H(1, x) + (-261/(2*(1 + x)) - 297/(4*x*(1 + x)) - (351*x)/(4*(1 + x)) -    (261*x^2)/(2*(1 + x)) - (297*x^3)/(4*(1 + x)))*H(-1, 0, x) +  (-90/((-1 + x)*(1 + x)) + (27*x)/((-1 + x)*(1 + x)) -    (117*x^2)/(2*(-1 + x)*(1 + x)) - (27*x^3)/((-1 + x)*(1 + x)) +    (495*x^4)/(4*(-1 + x)*(1 + x)))*H(0, 0, x) +  NF^2*(1/24 + 61/(216*x) + x/24 - (109*x^2)/216 + d1(1 - x)/9 +    (5*DD(0, x))/36 + (1/4 + (13*x)/36)*H(0, x) + (1/9 + x/9)*H(0, 0, x)) +  (63/4 - 261/(2*(-1 + x)) + 99/(2*x) + 297/(4*(-1 + x)*x) + (63*x)/4 +    (351*x)/(4*(-1 + x)) + (99*x^2)/2 - (261*x^2)/(2*(-1 + x)) +    (297*x^3)/(4*(-1 + x)))*H(0, 1, x) +  (-261/(2*(-1 + x)) + 297/(4*(-1 + x)*x) + (351*x)/(4*(-1 + x)) -    (261*x^2)/(2*(-1 + x)) + (297*x^3)/(4*(-1 + x)))*H(1, 0, x) +  (108/(1 + x) + 54/(x*(1 + x)) + (162*x)/(1 + x) + (108*x^2)/(1 + x) +    (54*x^3)/(1 + x))*H(-1, -1, 0, x) +  (-81/(1 + x) - 81/(2*x*(1 + x)) - (243*x)/(2*(1 + x)) - (81*x^2)/(1 + x) -    (81*x^3)/(2*(1 + x)))*H(-1, 0, 0, x) +  (-54/(1 + x) - 27/(x*(1 + x)) - (81*x)/(1 + x) - (54*x^2)/(1 + x) -    (27*x^3)/(1 + x))*H(-1, 0, 1, x) +  (-27/(x*(1 + x)) - (81*x)/(1 + x) - (108*x^2)/(1 + x) - (27*x^3)/(1 + x))*  H(0, -1, 0, x) + (-27/((-1 + x)*(1 + x)) + (108*x)/((-1 + x)*(1 + x)) +    (27*x^2)/((-1 + x)*(1 + x)) - (108*x^3)/((-1 + x)*(1 + x)) +    (27*x^4)/((-1 + x)*(1 + x)))*H(0, 0, 0, x) +  (-27/(-1 + x) + 135/(2*(-1 + x)*x) + (405*x)/(2*(-1 + x)) -    (243*x^2)/(-1 + x) + (135*x^3)/(2*(-1 + x)) + 27/(2*(-1 + x)*(1 + x)) -    81/(2*(-1 + x)*x*(1 + x)) - (81*x)/(2*(-1 + x)*(1 + x)) -    (27*x^2)/(2*(-1 + x)*(1 + x)) + (81*x^3)/(2*(-1 + x)*(1 + x)) -    (27*x^4)/(2*(-1 + x)*(1 + x)))*H(0, 0, 1, x) +  (-54/(-1 + x) + 54/((-1 + x)*x) + (162*x)/(-1 + x) - (162*x^2)/(-1 + x) +    (54*x^3)/(-1 + x))*H(0, 1, 0, x) +  (-108/(-1 + x) + 54/((-1 + x)*x) + (162*x)/(-1 + x) - (108*x^2)/(-1 + x) +    (54*x^3)/(-1 + x))*H(0, 1, 1, x) +  (-81/(-1 + x) + 81/(2*(-1 + x)*x) + (243*x)/(2*(-1 + x)) -    (81*x^2)/(-1 + x) + (81*x^3)/(2*(-1 + x)))*H(1, 0, 0, x) +  (-108/(-1 + x) + 54/((-1 + x)*x) + (162*x)/(-1 + x) - (108*x^2)/(-1 + x) +    (54*x^3)/(-1 + x))*H(1, 0, 1, x) +  (-108/(-1 + x) + 54/((-1 + x)*x) + (162*x)/(-1 + x) - (108*x^2)/(-1 + x) +    (54*x^3)/(-1 + x))*H(1, 1, 0, x) - (297*Zeta(3))/(2*(1 + x)) -  (189*Zeta(3))/(2*(-1 + x)*(1 + x)) - (297*Zeta(3))/(4*x*(1 + x)) -  (81*Zeta(3))/(4*(-1 + x)*x*(1 + x)) - (891*x*Zeta(3))/(4*(1 + x)) +  (81*x*Zeta(3))/((-1 + x)*(1 + x)) - (297*x^2*Zeta(3))/(2*(1 + x)) +  (459*x^2*Zeta(3))/(4*(-1 + x)*(1 + x)) - (297*x^3*Zeta(3))/(4*(1 + x)) -  (243*x^3*Zeta(3))/(4*(-1 + x)*(1 + x)) +  (135*x^4*Zeta(3))/(4*(-1 + x)*(1 + x)) + (297*d1(1 - x)*Zeta(3))/16 +  (81*DD(0, x)*Zeta(3))/4 + NF*(-235/(16*(1 + x)) - (9*Pi^2)/(8*(1 + x)) +    135/(16*x*(1 + x)) + (257*x)/(12*(1 + x)) - (7*Pi^2*x)/(3*(1 + x)) +    (1045*x^2)/(48*(1 + x)) - (4*Pi^2*x^2)/(3*(1 + x)) -    (1093*x^3)/(48*(1 + x)) - (Pi^2*x^3)/(4*(1 + x)) - (17*d1(1 - x))/6 +    (5*Pi^2*d1(1 - x))/12 - (85*DD(0, x))/12 + (Pi^2*DD(0, x))/8 -    5*DD(1, x) + (127/(12*(-1 + x)) + Pi^2/(3*(-1 + x)) - 61/(12*(-1 + x)*x) -      (137*x)/(12*(-1 + x)) + (5*x^2)/(12*(-1 + x)) -      (Pi^2*x^2)/(3*(-1 + x)) + (3*x^3)/(-1 + x))*H(0, x) +    (-17/4 + 91/(12*x) + (13*x)/4 - (139*x^2)/12)*H(1, x) +    (-3/(1 + x) - 3/(2*x*(1 + x)) - (9*x)/(2*(1 + x)) - (3*x^2)/(1 + x) -      (3*x^3)/(2*(1 + x)))*H(-1, 0, x) +    (41/(6*(-1 + x)*(1 + x)) - (55*x)/(6*(-1 + x)*(1 + x)) -      (41*x^2)/(6*(-1 + x)*(1 + x)) + (55*x^3)/(6*(-1 + x)*(1 + x)) +      (3*x^4)/(2*(-1 + x)*(1 + x)))*H(0, 0, x) +    (9/2 - 3/(-1 + x) + 3/(2*(-1 + x)*x) + (13*x)/2 + (9*x)/(2*(-1 + x)) -      (3*x^2)/(-1 + x) + (3*x^3)/(2*(-1 + x)))*H(0, 1, x) +    (-3/(-1 + x) + 3/(2*(-1 + x)*x) + (9*x)/(2*(-1 + x)) - (3*x^2)/(-1 + x) +      (3*x^3)/(2*(-1 + x)))*H(1, 0, x) + (-2 + 4*x)*H(0, 0, 0, x) +    (2 + 2*x)*H(0, 0, 1, x) - (2*Zeta(3))/(1 + x) - (4*x*Zeta(3))/(1 + x) -    (2*x^2*Zeta(3))/(1 + x) - (9*d1(1 - x)*Zeta(3))/8) +  e*(6743/(32*(-1 + x)*(1 + x)) + (159*Pi^2)/(16*(-1 + x)*(1 + x)) -    1643/(8*(-1 + x)*x*(1 + x)) + (33*Pi^2)/(4*(-1 + x)*x*(1 + x)) +    (1879*x)/(32*(-1 + x)*(1 + x)) - (123*Pi^2*x)/(16*(-1 + x)*(1 + x)) -    (171*x^2)/(32*(-1 + x)*(1 + x)) + (51*Pi^2*x^2)/(4*(-1 + x)*(1 + x)) +    (4693*x^3)/(32*(-1 + x)*(1 + x)) - (21*Pi^2*x^3)/(8*(-1 + x)*(1 + x)) -    (1643*x^4)/(8*(-1 + x)*(1 + x)) - (165*Pi^2*x^4)/(8*(-1 + x)*(1 + x)) +    (33*d1(1 - x))/2 - (67*Pi^2*d1(1 - x))/8 + (3*Pi^4*d1(1 - x))/8 +    (1025*DD(0, x))/16 - (33*Pi^2*DD(0, x))/16 + (201*DD(1, x))/2 -    (9*Pi^2*DD(1, x))/2 + ((18*Pi^2)/(1 + x) + (9*Pi^2)/(x*(1 + x)) +      (27*Pi^2*x)/(1 + x) + (18*Pi^2*x^2)/(1 + x) + (9*Pi^2*x^3)/(1 + x))*    H(-1, x) + (-3339/(16*(-1 + x)*(1 + x)) - (9*Pi^2)/((-1 + x)*(1 + x)) +      (1323*x)/(16*(-1 + x)*(1 + x)) - (9*Pi^2*x)/((-1 + x)*(1 + x)) +      (279*x^2)/(16*(-1 + x)*(1 + x)) + (9*Pi^2*x^2)/((-1 + x)*(1 + x)) -      (519*x^3)/(16*(-1 + x)*(1 + x)) + (9*Pi^2*x^3)/((-1 + x)*(1 + x)) +      (483*x^4)/(2*(-1 + x)*(1 + x)) - (9*Pi^2*x^4)/((-1 + x)*(1 + x)))*    H(0, x) + (477/(8*(1 + x)) - (9*Pi^2)/(2*(1 + x)) - 201/(4*x*(1 + x)) +      (9*Pi^2)/(2*x*(1 + x)) + (201*x)/(2*(1 + x)) - (9*Pi^2*x)/(2*(1 + x)) +      (327*x^2)/(8*(1 + x)) + (201*x^3)/(4*(1 + x)) -      (9*Pi^2*x^3)/(2*(1 + x)))*H(1, x) +    (-261/(2*(1 + x)) - 297/(4*x*(1 + x)) - (351*x)/(4*(1 + x)) -      (261*x^2)/(2*(1 + x)) - (297*x^3)/(4*(1 + x)))*H(-1, 0, x) +    (-90/((-1 + x)*(1 + x)) + (27*x)/((-1 + x)*(1 + x)) -      (117*x^2)/(2*(-1 + x)*(1 + x)) - (27*x^3)/((-1 + x)*(1 + x)) +      (495*x^4)/(4*(-1 + x)*(1 + x)))*H(0, 0, x) +    NF^2*(1/24 + 61/(216*x) + x/24 - (109*x^2)/216 + d1(1 - x)/9 +      (5*DD(0, x))/36 + (1/4 + (13*x)/36)*H(0, x) + (1/9 + x/9)*H(0, 0, x)) +    (63/4 - 261/(2*(-1 + x)) + 99/(2*x) + 297/(4*(-1 + x)*x) + (63*x)/4 +      (351*x)/(4*(-1 + x)) + (99*x^2)/2 - (261*x^2)/(2*(-1 + x)) +      (297*x^3)/(4*(-1 + x)))*H(0, 1, x) +    (-261/(2*(-1 + x)) + 297/(4*(-1 + x)*x) + (351*x)/(4*(-1 + x)) -      (261*x^2)/(2*(-1 + x)) + (297*x^3)/(4*(-1 + x)))*H(1, 0, x) +    (108/(1 + x) + 54/(x*(1 + x)) + (162*x)/(1 + x) + (108*x^2)/(1 + x) +      (54*x^3)/(1 + x))*H(-1, -1, 0, x) +    (-81/(1 + x) - 81/(2*x*(1 + x)) - (243*x)/(2*(1 + x)) - (81*x^2)/(1 + x) -      (81*x^3)/(2*(1 + x)))*H(-1, 0, 0, x) +    (-54/(1 + x) - 27/(x*(1 + x)) - (81*x)/(1 + x) - (54*x^2)/(1 + x) -      (27*x^3)/(1 + x))*H(-1, 0, 1, x) +    (-27/(x*(1 + x)) - (81*x)/(1 + x) - (108*x^2)/(1 + x) - (27*x^3)/(1 + x))*    H(0, -1, 0, x) + (-27/((-1 + x)*(1 + x)) + (108*x)/((-1 + x)*(1 + x)) +      (27*x^2)/((-1 + x)*(1 + x)) - (108*x^3)/((-1 + x)*(1 + x)) +      (27*x^4)/((-1 + x)*(1 + x)))*H(0, 0, 0, x) +    (-27/(-1 + x) + 135/(2*(-1 + x)*x) + (405*x)/(2*(-1 + x)) -      (243*x^2)/(-1 + x) + (135*x^3)/(2*(-1 + x)) + 27/(2*(-1 + x)*(1 + x)) -      81/(2*(-1 + x)*x*(1 + x)) - (81*x)/(2*(-1 + x)*(1 + x)) -      (27*x^2)/(2*(-1 + x)*(1 + x)) + (81*x^3)/(2*(-1 + x)*(1 + x)) -      (27*x^4)/(2*(-1 + x)*(1 + x)))*H(0, 0, 1, x) +    (-54/(-1 + x) + 54/((-1 + x)*x) + (162*x)/(-1 + x) - (162*x^2)/(-1 + x) +      (54*x^3)/(-1 + x))*H(0, 1, 0, x) +    (-108/(-1 + x) + 54/((-1 + x)*x) + (162*x)/(-1 + x) - (108*x^2)/(-1 + x) +      (54*x^3)/(-1 + x))*H(0, 1, 1, x) +    (-81/(-1 + x) + 81/(2*(-1 + x)*x) + (243*x)/(2*(-1 + x)) -      (81*x^2)/(-1 + x) + (81*x^3)/(2*(-1 + x)))*H(1, 0, 0, x) +    (-108/(-1 + x) + 54/((-1 + x)*x) + (162*x)/(-1 + x) - (108*x^2)/(-1 + x) +      (54*x^3)/(-1 + x))*H(1, 0, 1, x) +    (-108/(-1 + x) + 54/((-1 + x)*x) + (162*x)/(-1 + x) - (108*x^2)/(-1 + x) +      (54*x^3)/(-1 + x))*H(1, 1, 0, x) - (297*Zeta(3))/(2*(1 + x)) -    (189*Zeta(3))/(2*(-1 + x)*(1 + x)) - (297*Zeta(3))/(4*x*(1 + x)) -    (81*Zeta(3))/(4*(-1 + x)*x*(1 + x)) - (891*x*Zeta(3))/(4*(1 + x)) +    (81*x*Zeta(3))/((-1 + x)*(1 + x)) - (297*x^2*Zeta(3))/(2*(1 + x)) +    (459*x^2*Zeta(3))/(4*(-1 + x)*(1 + x)) - (297*x^3*Zeta(3))/(4*(1 + x)) -    (243*x^3*Zeta(3))/(4*(-1 + x)*(1 + x)) + (135*x^4*Zeta(3))/    (4*(-1 + x)*(1 + x)) + (297*d1(1 - x)*Zeta(3))/16 +    (81*DD(0, x)*Zeta(3))/4 + NF*(-235/(16*(1 + x)) - (9*Pi^2)/(8*(1 + x)) +      135/(16*x*(1 + x)) + (257*x)/(12*(1 + x)) - (7*Pi^2*x)/(3*(1 + x)) +      (1045*x^2)/(48*(1 + x)) - (4*Pi^2*x^2)/(3*(1 + x)) -      (1093*x^3)/(48*(1 + x)) - (Pi^2*x^3)/(4*(1 + x)) - (17*d1(1 - x))/6 +      (5*Pi^2*d1(1 - x))/12 - (85*DD(0, x))/12 + (Pi^2*DD(0, x))/8 -      5*DD(1, x) + (127/(12*(-1 + x)) + Pi^2/(3*(-1 + x)) -        61/(12*(-1 + x)*x) - (137*x)/(12*(-1 + x)) + (5*x^2)/(12*(-1 + x)) -        (Pi^2*x^2)/(3*(-1 + x)) + (3*x^3)/(-1 + x))*H(0, x) +      (-17/4 + 91/(12*x) + (13*x)/4 - (139*x^2)/12)*H(1, x) +      (-3/(1 + x) - 3/(2*x*(1 + x)) - (9*x)/(2*(1 + x)) - (3*x^2)/(1 + x) -        (3*x^3)/(2*(1 + x)))*H(-1, 0, x) +      (41/(6*(-1 + x)*(1 + x)) - (55*x)/(6*(-1 + x)*(1 + x)) -        (41*x^2)/(6*(-1 + x)*(1 + x)) + (55*x^3)/(6*(-1 + x)*(1 + x)) +        (3*x^4)/(2*(-1 + x)*(1 + x)))*H(0, 0, x) +      (9/2 - 3/(-1 + x) + 3/(2*(-1 + x)*x) + (13*x)/2 + (9*x)/(2*(-1 + x)) -        (3*x^2)/(-1 + x) + (3*x^3)/(2*(-1 + x)))*H(0, 1, x) +      (-3/(-1 + x) + 3/(2*(-1 + x)*x) + (9*x)/(2*(-1 + x)) -        (3*x^2)/(-1 + x) + (3*x^3)/(2*(-1 + x)))*H(1, 0, x) +      (-2 + 4*x)*H(0, 0, 0, x) + (2 + 2*x)*H(0, 0, 1, x) -      (2*Zeta(3))/(1 + x) - (4*x*Zeta(3))/(1 + x) - (2*x^2*Zeta(3))/(1 + x) -      (9*d1(1 - x)*Zeta(3))/8)) +  e^2*(6743/(32*(-1 + x)*(1 + x)) + (159*Pi^2)/(16*(-1 + x)*(1 + x)) -    1643/(8*(-1 + x)*x*(1 + x)) + (33*Pi^2)/(4*(-1 + x)*x*(1 + x)) +    (1879*x)/(32*(-1 + x)*(1 + x)) - (123*Pi^2*x)/(16*(-1 + x)*(1 + x)) -    (171*x^2)/(32*(-1 + x)*(1 + x)) + (51*Pi^2*x^2)/(4*(-1 + x)*(1 + x)) +    (4693*x^3)/(32*(-1 + x)*(1 + x)) - (21*Pi^2*x^3)/(8*(-1 + x)*(1 + x)) -    (1643*x^4)/(8*(-1 + x)*(1 + x)) - (165*Pi^2*x^4)/(8*(-1 + x)*(1 + x)) +    (33*d1(1 - x))/2 - (67*Pi^2*d1(1 - x))/8 + (3*Pi^4*d1(1 - x))/8 +    (1025*DD(0, x))/16 - (33*Pi^2*DD(0, x))/16 + (201*DD(1, x))/2 -    (9*Pi^2*DD(1, x))/2 + ((18*Pi^2)/(1 + x) + (9*Pi^2)/(x*(1 + x)) +      (27*Pi^2*x)/(1 + x) + (18*Pi^2*x^2)/(1 + x) + (9*Pi^2*x^3)/(1 + x))*    H(-1, x) + (-3339/(16*(-1 + x)*(1 + x)) - (9*Pi^2)/((-1 + x)*(1 + x)) +      (1323*x)/(16*(-1 + x)*(1 + x)) - (9*Pi^2*x)/((-1 + x)*(1 + x)) +      (279*x^2)/(16*(-1 + x)*(1 + x)) + (9*Pi^2*x^2)/((-1 + x)*(1 + x)) -      (519*x^3)/(16*(-1 + x)*(1 + x)) + (9*Pi^2*x^3)/((-1 + x)*(1 + x)) +      (483*x^4)/(2*(-1 + x)*(1 + x)) - (9*Pi^2*x^4)/((-1 + x)*(1 + x)))*    H(0, x) + (477/(8*(1 + x)) - (9*Pi^2)/(2*(1 + x)) - 201/(4*x*(1 + x)) +      (9*Pi^2)/(2*x*(1 + x)) + (201*x)/(2*(1 + x)) - (9*Pi^2*x)/(2*(1 + x)) +      (327*x^2)/(8*(1 + x)) + (201*x^3)/(4*(1 + x)) -      (9*Pi^2*x^3)/(2*(1 + x)))*H(1, x) +    (-261/(2*(1 + x)) - 297/(4*x*(1 + x)) - (351*x)/(4*(1 + x)) -      (261*x^2)/(2*(1 + x)) - (297*x^3)/(4*(1 + x)))*H(-1, 0, x) +    (-90/((-1 + x)*(1 + x)) + (27*x)/((-1 + x)*(1 + x)) -      (117*x^2)/(2*(-1 + x)*(1 + x)) - (27*x^3)/((-1 + x)*(1 + x)) +      (495*x^4)/(4*(-1 + x)*(1 + x)))*H(0, 0, x) +    NF^2*(1/24 + 61/(216*x) + x/24 - (109*x^2)/216 + d1(1 - x)/9 +      (5*DD(0, x))/36 + (1/4 + (13*x)/36)*H(0, x) + (1/9 + x/9)*H(0, 0, x)) +    (63/4 - 261/(2*(-1 + x)) + 99/(2*x) + 297/(4*(-1 + x)*x) + (63*x)/4 +      (351*x)/(4*(-1 + x)) + (99*x^2)/2 - (261*x^2)/(2*(-1 + x)) +      (297*x^3)/(4*(-1 + x)))*H(0, 1, x) +    (-261/(2*(-1 + x)) + 297/(4*(-1 + x)*x) + (351*x)/(4*(-1 + x)) -      (261*x^2)/(2*(-1 + x)) + (297*x^3)/(4*(-1 + x)))*H(1, 0, x) +    (108/(1 + x) + 54/(x*(1 + x)) + (162*x)/(1 + x) + (108*x^2)/(1 + x) +      (54*x^3)/(1 + x))*H(-1, -1, 0, x) +    (-81/(1 + x) - 81/(2*x*(1 + x)) - (243*x)/(2*(1 + x)) - (81*x^2)/(1 + x) -      (81*x^3)/(2*(1 + x)))*H(-1, 0, 0, x) +    (-54/(1 + x) - 27/(x*(1 + x)) - (81*x)/(1 + x) - (54*x^2)/(1 + x) -      (27*x^3)/(1 + x))*H(-1, 0, 1, x) +    (-27/(x*(1 + x)) - (81*x)/(1 + x) - (108*x^2)/(1 + x) - (27*x^3)/(1 + x))*    H(0, -1, 0, x) + (-27/((-1 + x)*(1 + x)) + (108*x)/((-1 + x)*(1 + x)) +      (27*x^2)/((-1 + x)*(1 + x)) - (108*x^3)/((-1 + x)*(1 + x)) +      (27*x^4)/((-1 + x)*(1 + x)))*H(0, 0, 0, x) +    (-27/(-1 + x) + 135/(2*(-1 + x)*x) + (405*x)/(2*(-1 + x)) -      (243*x^2)/(-1 + x) + (135*x^3)/(2*(-1 + x)) + 27/(2*(-1 + x)*(1 + x)) -      81/(2*(-1 + x)*x*(1 + x)) - (81*x)/(2*(-1 + x)*(1 + x)) -      (27*x^2)/(2*(-1 + x)*(1 + x)) + (81*x^3)/(2*(-1 + x)*(1 + x)) -      (27*x^4)/(2*(-1 + x)*(1 + x)))*H(0, 0, 1, x) +    (-54/(-1 + x) + 54/((-1 + x)*x) + (162*x)/(-1 + x) - (162*x^2)/(-1 + x) +      (54*x^3)/(-1 + x))*H(0, 1, 0, x) +    (-108/(-1 + x) + 54/((-1 + x)*x) + (162*x)/(-1 + x) - (108*x^2)/(-1 + x) +      (54*x^3)/(-1 + x))*H(0, 1, 1, x) +    (-81/(-1 + x) + 81/(2*(-1 + x)*x) + (243*x)/(2*(-1 + x)) -      (81*x^2)/(-1 + x) + (81*x^3)/(2*(-1 + x)))*H(1, 0, 0, x) +    (-108/(-1 + x) + 54/((-1 + x)*x) + (162*x)/(-1 + x) - (108*x^2)/(-1 + x) +      (54*x^3)/(-1 + x))*H(1, 0, 1, x) +    (-108/(-1 + x) + 54/((-1 + x)*x) + (162*x)/(-1 + x) - (108*x^2)/(-1 + x) +      (54*x^3)/(-1 + x))*H(1, 1, 0, x) - (297*Zeta(3))/(2*(1 + x)) -    (189*Zeta(3))/(2*(-1 + x)*(1 + x)) - (297*Zeta(3))/(4*x*(1 + x)) -    (81*Zeta(3))/(4*(-1 + x)*x*(1 + x)) - (891*x*Zeta(3))/(4*(1 + x)) +    (81*x*Zeta(3))/((-1 + x)*(1 + x)) - (297*x^2*Zeta(3))/(2*(1 + x)) +    (459*x^2*Zeta(3))/(4*(-1 + x)*(1 + x)) - (297*x^3*Zeta(3))/(4*(1 + x)) -    (243*x^3*Zeta(3))/(4*(-1 + x)*(1 + x)) + (135*x^4*Zeta(3))/    (4*(-1 + x)*(1 + x)) + (297*d1(1 - x)*Zeta(3))/16 +    (81*DD(0, x)*Zeta(3))/4 + NF*(-235/(16*(1 + x)) - (9*Pi^2)/(8*(1 + x)) +      135/(16*x*(1 + x)) + (257*x)/(12*(1 + x)) - (7*Pi^2*x)/(3*(1 + x)) +      (1045*x^2)/(48*(1 + x)) - (4*Pi^2*x^2)/(3*(1 + x)) -      (1093*x^3)/(48*(1 + x)) - (Pi^2*x^3)/(4*(1 + x)) - (17*d1(1 - x))/6 +      (5*Pi^2*d1(1 - x))/12 - (85*DD(0, x))/12 + (Pi^2*DD(0, x))/8 -      5*DD(1, x) + (127/(12*(-1 + x)) + Pi^2/(3*(-1 + x)) -        61/(12*(-1 + x)*x) - (137*x)/(12*(-1 + x)) + (5*x^2)/(12*(-1 + x)) -        (Pi^2*x^2)/(3*(-1 + x)) + (3*x^3)/(-1 + x))*H(0, x) +      (-17/4 + 91/(12*x) + (13*x)/4 - (139*x^2)/12)*H(1, x) +      (-3/(1 + x) - 3/(2*x*(1 + x)) - (9*x)/(2*(1 + x)) - (3*x^2)/(1 + x) -        (3*x^3)/(2*(1 + x)))*H(-1, 0, x) +      (41/(6*(-1 + x)*(1 + x)) - (55*x)/(6*(-1 + x)*(1 + x)) -        (41*x^2)/(6*(-1 + x)*(1 + x)) + (55*x^3)/(6*(-1 + x)*(1 + x)) +        (3*x^4)/(2*(-1 + x)*(1 + x)))*H(0, 0, x) +      (9/2 - 3/(-1 + x) + 3/(2*(-1 + x)*x) + (13*x)/2 + (9*x)/(2*(-1 + x)) -        (3*x^2)/(-1 + x) + (3*x^3)/(2*(-1 + x)))*H(0, 1, x) +      (-3/(-1 + x) + 3/(2*(-1 + x)*x) + (9*x)/(2*(-1 + x)) -        (3*x^2)/(-1 + x) + (3*x^3)/(2*(-1 + x)))*H(1, 0, x) +      (-2 + 4*x)*H(0, 0, 0, x) + (2 + 2*x)*H(0, 0, 1, x) -      (2*Zeta(3))/(1 + x) - (4*x*Zeta(3))/(1 + x) - (2*x^2*Zeta(3))/(1 + x) -      (9*d1(1 - x)*Zeta(3))/8)) +  e^3*(6743/(32*(-1 + x)*(1 + x)) + (159*Pi^2)/(16*(-1 + x)*(1 + x)) -    1643/(8*(-1 + x)*x*(1 + x)) + (33*Pi^2)/(4*(-1 + x)*x*(1 + x)) +    (1879*x)/(32*(-1 + x)*(1 + x)) - (123*Pi^2*x)/(16*(-1 + x)*(1 + x)) -    (171*x^2)/(32*(-1 + x)*(1 + x)) + (51*Pi^2*x^2)/(4*(-1 + x)*(1 + x)) +    (4693*x^3)/(32*(-1 + x)*(1 + x)) - (21*Pi^2*x^3)/(8*(-1 + x)*(1 + x)) -    (1643*x^4)/(8*(-1 + x)*(1 + x)) - (165*Pi^2*x^4)/(8*(-1 + x)*(1 + x)) +    (33*d1(1 - x))/2 - (67*Pi^2*d1(1 - x))/8 + (3*Pi^4*d1(1 - x))/8 +    (1025*DD(0, x))/16 - (33*Pi^2*DD(0, x))/16 + (201*DD(1, x))/2 -    (9*Pi^2*DD(1, x))/2 + ((18*Pi^2)/(1 + x) + (9*Pi^2)/(x*(1 + x)) +      (27*Pi^2*x)/(1 + x) + (18*Pi^2*x^2)/(1 + x) + (9*Pi^2*x^3)/(1 + x))*    H(-1, x) + (-3339/(16*(-1 + x)*(1 + x)) - (9*Pi^2)/((-1 + x)*(1 + x)) +      (1323*x)/(16*(-1 + x)*(1 + x)) - (9*Pi^2*x)/((-1 + x)*(1 + x)) +      (279*x^2)/(16*(-1 + x)*(1 + x)) + (9*Pi^2*x^2)/((-1 + x)*(1 + x)) -      (519*x^3)/(16*(-1 + x)*(1 + x)) + (9*Pi^2*x^3)/((-1 + x)*(1 + x)) +      (483*x^4)/(2*(-1 + x)*(1 + x)) - (9*Pi^2*x^4)/((-1 + x)*(1 + x)))*    H(0, x) + (477/(8*(1 + x)) - (9*Pi^2)/(2*(1 + x)) - 201/(4*x*(1 + x)) +      (9*Pi^2)/(2*x*(1 + x)) + (201*x)/(2*(1 + x)) - (9*Pi^2*x)/(2*(1 + x)) +      (327*x^2)/(8*(1 + x)) + (201*x^3)/(4*(1 + x)) -      (9*Pi^2*x^3)/(2*(1 + x)))*H(1, x) +    (-261/(2*(1 + x)) - 297/(4*x*(1 + x)) - (351*x)/(4*(1 + x)) -      (261*x^2)/(2*(1 + x)) - (297*x^3)/(4*(1 + x)))*H(-1, 0, x) +    (-90/((-1 + x)*(1 + x)) + (27*x)/((-1 + x)*(1 + x)) -      (117*x^2)/(2*(-1 + x)*(1 + x)) - (27*x^3)/((-1 + x)*(1 + x)) +      (495*x^4)/(4*(-1 + x)*(1 + x)))*H(0, 0, x) +    NF^2*(1/24 + 61/(216*x) + x/24 - (109*x^2)/216 + d1(1 - x)/9 +      (5*DD(0, x))/36 + (1/4 + (13*x)/36)*H(0, x) + (1/9 + x/9)*H(0, 0, x)) +    (63/4 - 261/(2*(-1 + x)) + 99/(2*x) + 297/(4*(-1 + x)*x) + (63*x)/4 +      (351*x)/(4*(-1 + x)) + (99*x^2)/2 - (261*x^2)/(2*(-1 + x)) +      (297*x^3)/(4*(-1 + x)))*H(0, 1, x) +    (-261/(2*(-1 + x)) + 297/(4*(-1 + x)*x) + (351*x)/(4*(-1 + x)) -      (261*x^2)/(2*(-1 + x)) + (297*x^3)/(4*(-1 + x)))*H(1, 0, x) +    (108/(1 + x) + 54/(x*(1 + x)) + (162*x)/(1 + x) + (108*x^2)/(1 + x) +      (54*x^3)/(1 + x))*H(-1, -1, 0, x) +    (-81/(1 + x) - 81/(2*x*(1 + x)) - (243*x)/(2*(1 + x)) - (81*x^2)/(1 + x) -      (81*x^3)/(2*(1 + x)))*H(-1, 0, 0, x) +    (-54/(1 + x) - 27/(x*(1 + x)) - (81*x)/(1 + x) - (54*x^2)/(1 + x) -      (27*x^3)/(1 + x))*H(-1, 0, 1, x) +    (-27/(x*(1 + x)) - (81*x)/(1 + x) - (108*x^2)/(1 + x) - (27*x^3)/(1 + x))*    H(0, -1, 0, x) + (-27/((-1 + x)*(1 + x)) + (108*x)/((-1 + x)*(1 + x)) +      (27*x^2)/((-1 + x)*(1 + x)) - (108*x^3)/((-1 + x)*(1 + x)) +      (27*x^4)/((-1 + x)*(1 + x)))*H(0, 0, 0, x) +    (-27/(-1 + x) + 135/(2*(-1 + x)*x) + (405*x)/(2*(-1 + x)) -      (243*x^2)/(-1 + x) + (135*x^3)/(2*(-1 + x)) + 27/(2*(-1 + x)*(1 + x)) -      81/(2*(-1 + x)*x*(1 + x)) - (81*x)/(2*(-1 + x)*(1 + x)) -      (27*x^2)/(2*(-1 + x)*(1 + x)) + (81*x^3)/(2*(-1 + x)*(1 + x)) -      (27*x^4)/(2*(-1 + x)*(1 + x)))*H(0, 0, 1, x) +    (-54/(-1 + x) + 54/((-1 + x)*x) + (162*x)/(-1 + x) - (162*x^2)/(-1 + x) +      (54*x^3)/(-1 + x))*H(0, 1, 0, x) +    (-108/(-1 + x) + 54/((-1 + x)*x) + (162*x)/(-1 + x) - (108*x^2)/(-1 + x) +      (54*x^3)/(-1 + x))*H(0, 1, 1, x) +    (-81/(-1 + x) + 81/(2*(-1 + x)*x) + (243*x)/(2*(-1 + x)) -      (81*x^2)/(-1 + x) + (81*x^3)/(2*(-1 + x)))*H(1, 0, 0, x) +    (-108/(-1 + x) + 54/((-1 + x)*x) + (162*x)/(-1 + x) - (108*x^2)/(-1 + x) +      (54*x^3)/(-1 + x))*H(1, 0, 1, x) +    (-108/(-1 + x) + 54/((-1 + x)*x) + (162*x)/(-1 + x) - (108*x^2)/(-1 + x) +      (54*x^3)/(-1 + x))*H(1, 1, 0, x) - (297*Zeta(3))/(2*(1 + x)) -    (189*Zeta(3))/(2*(-1 + x)*(1 + x)) - (297*Zeta(3))/(4*x*(1 + x)) -    (81*Zeta(3))/(4*(-1 + x)*x*(1 + x)) - (891*x*Zeta(3))/(4*(1 + x)) +    (81*x*Zeta(3))/((-1 + x)*(1 + x)) - (297*x^2*Zeta(3))/(2*(1 + x)) +    (459*x^2*Zeta(3))/(4*(-1 + x)*(1 + x)) - (297*x^3*Zeta(3))/(4*(1 + x)) -    (243*x^3*Zeta(3))/(4*(-1 + x)*(1 + x)) + (135*x^4*Zeta(3))/    (4*(-1 + x)*(1 + x)) + (297*d1(1 - x)*Zeta(3))/16 +    (81*DD(0, x)*Zeta(3))/4 + NF*(-235/(16*(1 + x)) - (9*Pi^2)/(8*(1 + x)) +      135/(16*x*(1 + x)) + (257*x)/(12*(1 + x)) - (7*Pi^2*x)/(3*(1 + x)) +      (1045*x^2)/(48*(1 + x)) - (4*Pi^2*x^2)/(3*(1 + x)) -      (1093*x^3)/(48*(1 + x)) - (Pi^2*x^3)/(4*(1 + x)) - (17*d1(1 - x))/6 +      (5*Pi^2*d1(1 - x))/12 - (85*DD(0, x))/12 + (Pi^2*DD(0, x))/8 -      5*DD(1, x) + (127/(12*(-1 + x)) + Pi^2/(3*(-1 + x)) -        61/(12*(-1 + x)*x) - (137*x)/(12*(-1 + x)) + (5*x^2)/(12*(-1 + x)) -        (Pi^2*x^2)/(3*(-1 + x)) + (3*x^3)/(-1 + x))*H(0, x) +      (-17/4 + 91/(12*x) + (13*x)/4 - (139*x^2)/12)*H(1, x) +      (-3/(1 + x) - 3/(2*x*(1 + x)) - (9*x)/(2*(1 + x)) - (3*x^2)/(1 + x) -        (3*x^3)/(2*(1 + x)))*H(-1, 0, x) +      (41/(6*(-1 + x)*(1 + x)) - (55*x)/(6*(-1 + x)*(1 + x)) -        (41*x^2)/(6*(-1 + x)*(1 + x)) + (55*x^3)/(6*(-1 + x)*(1 + x)) +        (3*x^4)/(2*(-1 + x)*(1 + x)))*H(0, 0, x) +      (9/2 - 3/(-1 + x) + 3/(2*(-1 + x)*x) + (13*x)/2 + (9*x)/(2*(-1 + x)) -        (3*x^2)/(-1 + x) + (3*x^3)/(2*(-1 + x)))*H(0, 1, x) +      (-3/(-1 + x) + 3/(2*(-1 + x)*x) + (9*x)/(2*(-1 + x)) -        (3*x^2)/(-1 + x) + (3*x^3)/(2*(-1 + x)))*H(1, 0, x) +      (-2 + 4*x)*H(0, 0, 0, x) + (2 + 2*x)*H(0, 0, 1, x) -      (2*Zeta(3))/(1 + x) - (4*x*Zeta(3))/(1 + x) - (2*x^2*Zeta(3))/(1 + x) -      (9*d1(1 - x)*Zeta(3))/8));

 pgg1pgq0sigma0gg:=-1019/12 - 3*Pi^2 + 1643/(18*x) - (11*Pi^2)/(3*x) + (281*x)/12 - (Pi^2*x)/2 -  (232*x^2)/9 - (2*Pi^2*x^2)/3 + (Pi^2 + Pi^2/x + (Pi^2*x)/2)*H(-1, x) +  (296/3 + 2*Pi^2 - (121*x)/12 + 19*x^2)*H(0, x) +  (40/3 - Pi^2 - 21/(2*x) + Pi^2/x - (29*x)/3 + (Pi^2*x)/2 - (13*x^2)/3)*  H(1, x) + (-24 - 31/x + 3*x - 4*x^2)*H(-1, 0, x) +  (5 + (13*x)/2 + 4*x^2)*H(0, 0, x) + (18 - 9/x + 6*x + 4*x^2)*H(0, 1, x) +  (24 - 31/x + 3*x + 4*x^2)*H(1, 0, x) + (12 + 12/x + 6*x)*H(-1, -1, 0, x) +  (-6 - 6/x - 3*x)*H(-1, 0, 0, x) + (12 - 12/x - 12*x)*H(0, -1, 0, x) +  (12 - 12*x)*H(0, 0, 0, x) + NF*(-8 + 1093/(324*x) + (199*x)/36 -    (109*x^2)/81 + (-16/9 + 61/(27*x) - x/18)*H(0, x) +    (-10/9 + 10/(9*x) + (5*x)/9)*H(1, x) + (-14/9 + x)*H(0, 0, x) +    (-8/9 + (4*x)/9)*H(0, 0, 0, x)) + (-12 - 12/x - 12*x)*H(0, 0, 1, x) +  (-12 - 12/x - 12*x)*H(0, 1, 0, x) + (6 - 6/x - 3*x)*H(1, 0, 0, x) +  (12 - 12/x - 6*x)*H(1, 0, 1, x) + (12 - 12/x - 6*x)*H(1, 1, 0, x) +  6*Zeta(3) - (24*Zeta(3))/x - 27*x*Zeta(3) +  e*(-1019/12 - 3*Pi^2 + 1643/(18*x) - (11*Pi^2)/(3*x) + (281*x)/12 -    (Pi^2*x)/2 - (232*x^2)/9 - (2*Pi^2*x^2)/3 + (Pi^2 + Pi^2/x + (Pi^2*x)/2)*    H(-1, x) + (296/3 + 2*Pi^2 - (121*x)/12 + 19*x^2)*H(0, x) +    (40/3 - Pi^2 - 21/(2*x) + Pi^2/x - (29*x)/3 + (Pi^2*x)/2 - (13*x^2)/3)*    H(1, x) + (-24 - 31/x + 3*x - 4*x^2)*H(-1, 0, x) +    (5 + (13*x)/2 + 4*x^2)*H(0, 0, x) + (18 - 9/x + 6*x + 4*x^2)*H(0, 1, x) +    (24 - 31/x + 3*x + 4*x^2)*H(1, 0, x) + (12 + 12/x + 6*x)*H(-1, -1, 0, x) +    (-6 - 6/x - 3*x)*H(-1, 0, 0, x) + (12 - 12/x - 12*x)*H(0, -1, 0, x) +    (12 - 12*x)*H(0, 0, 0, x) + NF*(-8 + 1093/(324*x) + (199*x)/36 -      (109*x^2)/81 + (-16/9 + 61/(27*x) - x/18)*H(0, x) +      (-10/9 + 10/(9*x) + (5*x)/9)*H(1, x) + (-14/9 + x)*H(0, 0, x) +      (-8/9 + (4*x)/9)*H(0, 0, 0, x)) + (-12 - 12/x - 12*x)*H(0, 0, 1, x) +    (-12 - 12/x - 12*x)*H(0, 1, 0, x) + (6 - 6/x - 3*x)*H(1, 0, 0, x) +    (12 - 12/x - 6*x)*H(1, 0, 1, x) + (12 - 12/x - 6*x)*H(1, 1, 0, x) +    6*Zeta(3) - (24*Zeta(3))/x - 27*x*Zeta(3)) +  e^2*(-1019/12 - 3*Pi^2 + 1643/(18*x) - (11*Pi^2)/(3*x) + (281*x)/12 -    (Pi^2*x)/2 - (232*x^2)/9 - (2*Pi^2*x^2)/3 + (Pi^2 + Pi^2/x + (Pi^2*x)/2)*    H(-1, x) + (296/3 + 2*Pi^2 - (121*x)/12 + 19*x^2)*H(0, x) +    (40/3 - Pi^2 - 21/(2*x) + Pi^2/x - (29*x)/3 + (Pi^2*x)/2 - (13*x^2)/3)*    H(1, x) + (-24 - 31/x + 3*x - 4*x^2)*H(-1, 0, x) +    (5 + (13*x)/2 + 4*x^2)*H(0, 0, x) + (18 - 9/x + 6*x + 4*x^2)*H(0, 1, x) +    (24 - 31/x + 3*x + 4*x^2)*H(1, 0, x) + (12 + 12/x + 6*x)*H(-1, -1, 0, x) +    (-6 - 6/x - 3*x)*H(-1, 0, 0, x) + (12 - 12/x - 12*x)*H(0, -1, 0, x) +    (12 - 12*x)*H(0, 0, 0, x) + NF*(-8 + 1093/(324*x) + (199*x)/36 -      (109*x^2)/81 + (-16/9 + 61/(27*x) - x/18)*H(0, x) +      (-10/9 + 10/(9*x) + (5*x)/9)*H(1, x) + (-14/9 + x)*H(0, 0, x) +      (-8/9 + (4*x)/9)*H(0, 0, 0, x)) + (-12 - 12/x - 12*x)*H(0, 0, 1, x) +    (-12 - 12/x - 12*x)*H(0, 1, 0, x) + (6 - 6/x - 3*x)*H(1, 0, 0, x) +    (12 - 12/x - 6*x)*H(1, 0, 1, x) + (12 - 12/x - 6*x)*H(1, 1, 0, x) +    6*Zeta(3) - (24*Zeta(3))/x - 27*x*Zeta(3)) +  e^3*(-1019/12 - 3*Pi^2 + 1643/(18*x) - (11*Pi^2)/(3*x) + (281*x)/12 -    (Pi^2*x)/2 - (232*x^2)/9 - (2*Pi^2*x^2)/3 + (Pi^2 + Pi^2/x + (Pi^2*x)/2)*    H(-1, x) + (296/3 + 2*Pi^2 - (121*x)/12 + 19*x^2)*H(0, x) +    (40/3 - Pi^2 - 21/(2*x) + Pi^2/x - (29*x)/3 + (Pi^2*x)/2 - (13*x^2)/3)*    H(1, x) + (-24 - 31/x + 3*x - 4*x^2)*H(-1, 0, x) +    (5 + (13*x)/2 + 4*x^2)*H(0, 0, x) + (18 - 9/x + 6*x + 4*x^2)*H(0, 1, x) +    (24 - 31/x + 3*x + 4*x^2)*H(1, 0, x) + (12 + 12/x + 6*x)*H(-1, -1, 0, x) +    (-6 - 6/x - 3*x)*H(-1, 0, 0, x) + (12 - 12/x - 12*x)*H(0, -1, 0, x) +    (12 - 12*x)*H(0, 0, 0, x) + NF*(-8 + 1093/(324*x) + (199*x)/36 -      (109*x^2)/81 + (-16/9 + 61/(27*x) - x/18)*H(0, x) +      (-10/9 + 10/(9*x) + (5*x)/9)*H(1, x) + (-14/9 + x)*H(0, 0, x) +      (-8/9 + (4*x)/9)*H(0, 0, 0, x)) + (-12 - 12/x - 12*x)*H(0, 0, 1, x) +    (-12 - 12/x - 12*x)*H(0, 1, 0, x) + (6 - 6/x - 3*x)*H(1, 0, 0, x) +    (12 - 12/x - 6*x)*H(1, 0, 1, x) + (12 - 12/x - 6*x)*H(1, 1, 0, x) +    6*Zeta(3) - (24*Zeta(3))/x - 27*x*Zeta(3));

 pgq0pgq0pqg0sigma0gg:=5/3 - 62/(81*x) - x + (8*x^2)/81 + (-8/(27*x) + x/3)*H(0, x) +  (4/9 - (2*x)/9)*H(0, 0, x) + e*(5/3 - 62/(81*x) - x + (8*x^2)/81 +    (-8/(27*x) + x/3)*H(0, x) + (4/9 - (2*x)/9)*H(0, 0, x)) +  e^2*(5/3 - 62/(81*x) - x + (8*x^2)/81 + (-8/(27*x) + x/3)*H(0, x) +    (4/9 - (2*x)/9)*H(0, 0, x)) + e^3*(5/3 - 62/(81*x) - x + (8*x^2)/81 +    (-8/(27*x) + x/3)*H(0, x) + (4/9 - (2*x)/9)*H(0, 0, x));

 pgq0pgq0pqq0sigma0gg:=-8/27 - (32*Pi^2)/81 + 40/(27*x) - (32*Pi^2)/(81*x) - (32*x)/27 -  (8*Pi^2*x)/81 + (-16/9 - (20*x)/27)*H(0, x) +  (-64/27 + 32/(9*x) - (32*x)/27)*H(1, x) + (32/27 + (8*x)/27)*H(0, 0, x) +  (64/27 + 64/(27*x) + (16*x)/27)*H(0, 1, x) +  e*(-8/27 - (32*Pi^2)/81 + 40/(27*x) - (32*Pi^2)/(81*x) - (32*x)/27 -    (8*Pi^2*x)/81 + (-16/9 - (20*x)/27)*H(0, x) +    (-64/27 + 32/(9*x) - (32*x)/27)*H(1, x) + (32/27 + (8*x)/27)*H(0, 0, x) +    (64/27 + 64/(27*x) + (16*x)/27)*H(0, 1, x)) +  e^2*(-8/27 - (32*Pi^2)/81 + 40/(27*x) - (32*Pi^2)/(81*x) - (32*x)/27 -    (8*Pi^2*x)/81 + (-16/9 - (20*x)/27)*H(0, x) +    (-64/27 + 32/(9*x) - (32*x)/27)*H(1, x) + (32/27 + (8*x)/27)*H(0, 0, x) +    (64/27 + 64/(27*x) + (16*x)/27)*H(0, 1, x)) +  e^3*(-8/27 - (32*Pi^2)/81 + 40/(27*x) - (32*Pi^2)/(81*x) - (32*x)/27 -    (8*Pi^2*x)/81 + (-16/9 - (20*x)/27)*H(0, x) +    (-64/27 + 32/(9*x) - (32*x)/27)*H(1, x) + (32/27 + (8*x)/27)*H(0, 0, x) +    (64/27 + 64/(27*x) + (16*x)/27)*H(0, 1, x));

 pgq0pgq0sigma0gg:=16/9 - 8/(3*x) + (8*x)/9 + (-16/9 - 16/(9*x) - (4*x)/9)*H(0, x) +  e*(16/9 - 8/(3*x) + (8*x)/9 + (-16/9 - 16/(9*x) - (4*x)/9)*H(0, x)) +  e^2*(16/9 - 8/(3*x) + (8*x)/9 + (-16/9 - 16/(9*x) - (4*x)/9)*H(0, x)) +  e^3*(16/9 - 8/(3*x) + (8*x)/9 + (-16/9 - 16/(9*x) - (4*x)/9)*H(0, x));

 pgq0pgq0sigma1gg:=5908/27 + (80*Pi^2)/9 - 28123/(162*x) + (176*Pi^2)/(27*x) - (2639*x)/54 -  (4*Pi^2*x)/3 + (296*x^2)/81 + (76 - (64*Pi^2)/9 - 694/(9*x) - 5*x +    (8*Pi^2*x)/9 + (32*x^2)/27)*H(0, x) +  (512/3 - 3988/(27*x) - (76*x)/3 + (64*x^2)/27)*H(1, x) +  (-8/3 - 232/(9*x) + 6*x)*H(0, 0, x) + (-32 - 640/(9*x) + (56*x)/3)*  H(0, 1, x) + L*(256/3 + (16*Pi^2)/9 - 1994/(27*x) + (16*Pi^2)/(9*x) -    (38*x)/3 + (4*Pi^2*x)/9 + (32*x^2)/27 + (-16 - 320/(9*x) + (28*x)/3)*    H(0, x) + (32/3 - 16/x + (16*x)/3)*H(1, x) + (32/3 - 32/(3*x) - (16*x)/3)*    H(0, 0, x) + (-32/3 - 32/(3*x) - (8*x)/3)*H(0, 1, x)) +  (32/3 - 16/x + (16*x)/3)*H(1, 0, x) + (64/3 - 32/x + (32*x)/3)*H(1, 1, x) +  (32/3 - 32/(3*x) - (16*x)/3)*H(0, 0, 0, x) + (64/3 - 64/(3*x) - (32*x)/3)*  H(0, 0, 1, x) + (-32/3 - 32/(3*x) - (8*x)/3)*H(0, 1, 0, x) +  (-64/3 - 64/(3*x) - (16*x)/3)*H(0, 1, 1, x) - (64*Zeta(3))/3 +  (64*Zeta(3))/(3*x) + (32*x*Zeta(3))/3 +  e*(53125/81 - (28*Pi^2)/3 + (28*Pi^4)/45 - 120298/(243*x) +    (4223*Pi^2)/(162*x) - (4*Pi^4)/(45*x) - (14041*x)/81 - (13*Pi^2*x)/18 -    (Pi^4*x)/9 + (3046*x^2)/243 - (8*Pi^2*x^2)/27 +    (16424/27 - (8*Pi^2)/3 - 40087/(81*x) + (4*Pi^2)/x - (3323*x)/27 -      (4*Pi^2*x)/3 + (784*x^2)/81)*H(1, x) +    (80 - (8*Pi^2)/3 - 2294/(27*x) + (8*Pi^2)/(3*x) - (2*x)/3 + (4*Pi^2*x)/3 +      (32*x^2)/27)*H(0, 0, x) + (120 + (8*Pi^2)/3 - 676/(3*x) +      (8*Pi^2)/(3*x) + (26*x)/3 + (2*Pi^2*x)/3 + (64*x^2)/27)*H(0, 1, x) +    L^2*(128/3 + (8*Pi^2)/9 - 997/(27*x) + (8*Pi^2)/(9*x) - (19*x)/3 +      (2*Pi^2*x)/9 + (16*x^2)/27 + (-8 - 160/(9*x) + (14*x)/3)*H(0, x) +      (16/3 - 8/x + (8*x)/3)*H(1, x) + (16/3 - 16/(3*x) - (8*x)/3)*      H(0, 0, x) + (-16/3 - 16/(3*x) - (4*x)/3)*H(0, 1, x)) +    (544/3 - 4420/(27*x) - 20*x + (64*x^2)/27)*H(1, 0, x) +    (1088/3 - 8840/(27*x) - 40*x + (128*x^2)/27)*H(1, 1, x) +    (8 - 328/(9*x) + (2*x)/3)*H(0, 0, 0, x) + (16 - 656/(9*x) + (4*x)/3)*    H(0, 0, 1, x) + (-128/3 - 736/(9*x) + 16*x)*H(0, 1, 0, x) +    (-256/3 - 1472/(9*x) + 32*x)*H(0, 1, 1, x) + (32/3 - 16/x + (16*x)/3)*    H(1, 0, 0, x) + (64/3 - 32/x + (32*x)/3)*H(1, 0, 1, x) +    (64/3 - 32/x + (32*x)/3)*H(1, 1, 0, x) + (128/3 - 64/x + (64*x)/3)*    H(1, 1, 1, x) + (32/3 - 32/(3*x) - (16*x)/3)*H(0, 0, 0, 0, x) +    (64/3 - 64/(3*x) - (32*x)/3)*H(0, 0, 0, 1, x) +    (64/3 - 64/(3*x) - (32*x)/3)*H(0, 0, 1, 0, x) +    (128/3 - 128/(3*x) - (64*x)/3)*H(0, 0, 1, 1, x) +    (-32/3 - 32/(3*x) - (8*x)/3)*H(0, 1, 0, 0, x) +    (-64/3 - 64/(3*x) - (16*x)/3)*H(0, 1, 0, 1, x) +    (-64/3 - 64/(3*x) - (16*x)/3)*H(0, 1, 1, 0, x) +    (-128/3 - 128/(3*x) - (32*x)/3)*H(0, 1, 1, 1, x) - (16*Zeta(3))/3 +    (512*Zeta(3))/(9*x) + 4*x*Zeta(3) +    H(0, x)*(8212/27 - (68*Pi^2)/9 - 35107/(162*x) + (152*Pi^2)/(27*x) -      (2513*x)/54 - (Pi^2*x)/3 + (392*x^2)/81 - 32*Zeta(3) +      (32*Zeta(3))/(3*x) + 8*x*Zeta(3)) +    L*(8212/27 + (32*Pi^2)/3 - 40087/(162*x) + (224*Pi^2)/(27*x) -      (3323*x)/54 - (8*Pi^2*x)/9 + (392*x^2)/81 +      (60 - (64*Pi^2)/9 - 338/(3*x) + (13*x)/3 + (8*Pi^2*x)/9 + (32*x^2)/27)*      H(0, x) + (544/3 - 4420/(27*x) - 20*x + (64*x^2)/27)*H(1, x) +      (8 - 328/(9*x) + (2*x)/3)*H(0, 0, x) + (-128/3 - 736/(9*x) + 16*x)*      H(0, 1, x) + (32/3 - 16/x + (16*x)/3)*H(1, 0, x) +      (64/3 - 32/x + (32*x)/3)*H(1, 1, x) + (32/3 - 32/(3*x) - (16*x)/3)*      H(0, 0, 0, x) + (64/3 - 64/(3*x) - (32*x)/3)*H(0, 0, 1, x) +      (-32/3 - 32/(3*x) - (8*x)/3)*H(0, 1, 0, x) +      (-64/3 - 64/(3*x) - (16*x)/3)*H(0, 1, 1, x) - (64*Zeta(3))/3 +      (64*Zeta(3))/(3*x) + (32*x*Zeta(3))/3)) +  e^2*(722419/486 - (1765*Pi^2)/27 + (148*Pi^4)/135 - 6276545/(5832*x) +    (12941*Pi^2)/(216*x) + (32*Pi^4)/(27*x) - (859861*x)/1944 +    (2051*Pi^2*x)/216 - (67*Pi^4*x)/135 + (46775*x^2)/1458 -    (98*Pi^2*x^2)/81 + L^3*(128/9 + (8*Pi^2)/27 - 997/(81*x) +      (8*Pi^2)/(27*x) - (19*x)/9 + (2*Pi^2*x)/27 + (16*x^2)/81 +      (-8/3 - 160/(27*x) + (14*x)/9)*H(0, x) + (16/9 - 8/(3*x) + (8*x)/9)*      H(1, x) + (16/9 - 16/(9*x) - (8*x)/9)*H(0, 0, x) +      (-16/9 - 16/(9*x) - (4*x)/9)*H(0, 1, x)) +    (16712/27 - (8*Pi^2)/3 - 41383/(81*x) + (4*Pi^2)/x - (3179*x)/27 -      (4*Pi^2*x)/3 + (784*x^2)/81)*H(1, 0, x) +    (33424/27 - (16*Pi^2)/3 - 82766/(81*x) + (8*Pi^2)/x - (6358*x)/27 -      (8*Pi^2*x)/3 + (1568*x^2)/81)*H(1, 1, x) +    (272/3 - (8*Pi^2)/3 - 2582/(27*x) + (8*Pi^2)/(3*x) - 6*x + (4*Pi^2*x)/3 +      (32*x^2)/27)*H(0, 0, 0, x) + (544/3 - (16*Pi^2)/3 - 5164/(27*x) +      (16*Pi^2)/(3*x) - 12*x + (8*Pi^2*x)/3 + (64*x^2)/27)*H(0, 0, 1, x) +    (328/3 + (8*Pi^2)/3 - 236/x + (8*Pi^2)/(3*x) + 6*x + (2*Pi^2*x)/3 +      (64*x^2)/27)*H(0, 1, 0, x) + (656/3 + (16*Pi^2)/3 - 472/x +      (16*Pi^2)/(3*x) + 12*x + (4*Pi^2*x)/3 + (128*x^2)/27)*H(0, 1, 1, x) +    (544/3 - 4420/(27*x) - 20*x + (64*x^2)/27)*H(1, 0, 0, x) +    (1088/3 - 8840/(27*x) - 40*x + (128*x^2)/27)*H(1, 0, 1, x) +    (1088/3 - 8840/(27*x) - 40*x + (128*x^2)/27)*H(1, 1, 0, x) +    (2176/3 - 17680/(27*x) - 80*x + (256*x^2)/27)*H(1, 1, 1, x) +    (8 - 328/(9*x) + (2*x)/3)*H(0, 0, 0, 0, x) + (16 - 656/(9*x) + (4*x)/3)*    H(0, 0, 0, 1, x) + (16 - 656/(9*x) + (4*x)/3)*H(0, 0, 1, 0, x) +    (32 - 1312/(9*x) + (8*x)/3)*H(0, 0, 1, 1, x) +    (-128/3 - 736/(9*x) + 16*x)*H(0, 1, 0, 0, x) +    (-256/3 - 1472/(9*x) + 32*x)*H(0, 1, 0, 1, x) +    (-256/3 - 1472/(9*x) + 32*x)*H(0, 1, 1, 0, x) +    (-512/3 - 2944/(9*x) + 64*x)*H(0, 1, 1, 1, x) +    (32/3 - 16/x + (16*x)/3)*H(1, 0, 0, 0, x) + (64/3 - 32/x + (32*x)/3)*    H(1, 0, 0, 1, x) + (64/3 - 32/x + (32*x)/3)*H(1, 0, 1, 0, x) +    (128/3 - 64/x + (64*x)/3)*H(1, 0, 1, 1, x) + (64/3 - 32/x + (32*x)/3)*    H(1, 1, 0, 0, x) + (128/3 - 64/x + (64*x)/3)*H(1, 1, 0, 1, x) +    (128/3 - 64/x + (64*x)/3)*H(1, 1, 1, 0, x) + (256/3 - 128/x + (128*x)/3)*    H(1, 1, 1, 1, x) + (32/3 - 32/(3*x) - (16*x)/3)*H(0, 0, 0, 0, 0, x) +    (64/3 - 64/(3*x) - (32*x)/3)*H(0, 0, 0, 0, 1, x) +    (64/3 - 64/(3*x) - (32*x)/3)*H(0, 0, 0, 1, 0, x) +    (128/3 - 128/(3*x) - (64*x)/3)*H(0, 0, 0, 1, 1, x) +    (64/3 - 64/(3*x) - (32*x)/3)*H(0, 0, 1, 0, 0, x) +    (128/3 - 128/(3*x) - (64*x)/3)*H(0, 0, 1, 0, 1, x) +    (128/3 - 128/(3*x) - (64*x)/3)*H(0, 0, 1, 1, 0, x) +    (256/3 - 256/(3*x) - (128*x)/3)*H(0, 0, 1, 1, 1, x) +    (-32/3 - 32/(3*x) - (8*x)/3)*H(0, 1, 0, 0, 0, x) +    (-64/3 - 64/(3*x) - (16*x)/3)*H(0, 1, 0, 0, 1, x) +    (-64/3 - 64/(3*x) - (16*x)/3)*H(0, 1, 0, 1, 0, x) +    (-128/3 - 128/(3*x) - (32*x)/3)*H(0, 1, 0, 1, 1, x) +    (-64/3 - 64/(3*x) - (16*x)/3)*H(0, 1, 1, 0, 0, x) +    (-128/3 - 128/(3*x) - (32*x)/3)*H(0, 1, 1, 0, 1, x) +    (-128/3 - 128/(3*x) - (32*x)/3)*H(0, 1, 1, 1, 0, x) +    (-256/3 - 256/(3*x) - (64*x)/3)*H(0, 1, 1, 1, 1, x) - (1792*Zeta(3))/9 +    (128*Pi^2*Zeta(3))/27 + (16190*Zeta(3))/(81*x) -    (160*Pi^2*Zeta(3))/(27*x) + (194*x*Zeta(3))/9 - (76*Pi^2*x*Zeta(3))/27 -    (224*x^2*Zeta(3))/81 + H(1, x)*(120938/81 - (136*Pi^2)/3 -      280376/(243*x) + (1105*Pi^2)/(27*x) - (29702*x)/81 + 5*Pi^2*x +      (6668*x^2)/243 - (16*Pi^2*x^2)/27 - (224*Zeta(3))/9 +      (112*Zeta(3))/(3*x) - (112*x*Zeta(3))/9) +    H(0, x)*(62710/81 - (259*Pi^2)/9 + (8*Pi^4)/135 - 38534/(81*x) +      (3067*Pi^2)/(162*x) + (56*Pi^4)/(135*x) - (52789*x)/324 +      (53*Pi^2*x)/36 + (4*Pi^4*x)/27 + (3334*x^2)/243 - (8*Pi^2*x^2)/27 -      (64*Zeta(3))/3 + (2000*Zeta(3))/(27*x) - (64*x*Zeta(3))/9) +    L^2*(4106/27 + (16*Pi^2)/3 - 40087/(324*x) + (112*Pi^2)/(27*x) -      (3323*x)/108 - (4*Pi^2*x)/9 + (196*x^2)/81 +      (30 - (32*Pi^2)/9 - 169/(3*x) + (13*x)/6 + (4*Pi^2*x)/9 + (16*x^2)/27)*      H(0, x) + (272/3 - 2210/(27*x) - 10*x + (32*x^2)/27)*H(1, x) +      (4 - 164/(9*x) + x/3)*H(0, 0, x) + (-64/3 - 368/(9*x) + 8*x)*      H(0, 1, x) + (16/3 - 8/x + (8*x)/3)*H(1, 0, x) +      (32/3 - 16/x + (16*x)/3)*H(1, 1, x) + (16/3 - 16/(3*x) - (8*x)/3)*      H(0, 0, 0, x) + (32/3 - 32/(3*x) - (16*x)/3)*H(0, 0, 1, x) +      (-16/3 - 16/(3*x) - (4*x)/3)*H(0, 1, 0, x) +      (-32/3 - 32/(3*x) - (8*x)/3)*H(0, 1, 1, x) - (32*Zeta(3))/3 +      (32*Zeta(3))/(3*x) + (16*x*Zeta(3))/3) +    H(0, 1, x)*(15272/27 + (32*Pi^2)/3 - 41731/(81*x) + (184*Pi^2)/(9*x) -      (2081*x)/27 - 4*Pi^2*x + (784*x^2)/81 + (224*Zeta(3))/9 +      (224*Zeta(3))/(9*x) + (56*x*Zeta(3))/9) +    H(0, 0, x)*(8122/27 - 2*Pi^2 - 34223/(162*x) + (82*Pi^2)/(9*x) -      (1162*x)/27 - (Pi^2*x)/6 + (392*x^2)/81 - (224*Zeta(3))/9 +      (224*Zeta(3))/(9*x) + (112*x*Zeta(3))/9) +    L*(60037/81 - (68*Pi^2)/9 + (28*Pi^4)/45 - 138244/(243*x) +      (4511*Pi^2)/(162*x) - (4*Pi^4)/(45*x) - (15067*x)/81 - (5*Pi^2*x)/18 -      (Pi^4*x)/9 + (3334*x^2)/243 - (8*Pi^2*x^2)/27 +      (16712/27 - (8*Pi^2)/3 - 41383/(81*x) + (4*Pi^2)/x - (3179*x)/27 -        (4*Pi^2*x)/3 + (784*x^2)/81)*H(1, x) +      (272/3 - (8*Pi^2)/3 - 2582/(27*x) + (8*Pi^2)/(3*x) - 6*x +        (4*Pi^2*x)/3 + (32*x^2)/27)*H(0, 0, x) +      (328/3 + (8*Pi^2)/3 - 236/x + (8*Pi^2)/(3*x) + 6*x + (2*Pi^2*x)/3 +        (64*x^2)/27)*H(0, 1, x) + (544/3 - 4420/(27*x) - 20*x + (64*x^2)/27)*      H(1, 0, x) + (1088/3 - 8840/(27*x) - 40*x + (128*x^2)/27)*H(1, 1, x) +      (8 - 328/(9*x) + (2*x)/3)*H(0, 0, 0, x) + (16 - 656/(9*x) + (4*x)/3)*      H(0, 0, 1, x) + (-128/3 - 736/(9*x) + 16*x)*H(0, 1, 0, x) +      (-256/3 - 1472/(9*x) + 32*x)*H(0, 1, 1, x) + (32/3 - 16/x + (16*x)/3)*      H(1, 0, 0, x) + (64/3 - 32/x + (32*x)/3)*H(1, 0, 1, x) +      (64/3 - 32/x + (32*x)/3)*H(1, 1, 0, x) + (128/3 - 64/x + (64*x)/3)*      H(1, 1, 1, x) + (32/3 - 32/(3*x) - (16*x)/3)*H(0, 0, 0, 0, x) +      (64/3 - 64/(3*x) - (32*x)/3)*H(0, 0, 0, 1, x) +      (64/3 - 64/(3*x) - (32*x)/3)*H(0, 0, 1, 0, x) +      (128/3 - 128/(3*x) - (64*x)/3)*H(0, 0, 1, 1, x) +      (-32/3 - 32/(3*x) - (8*x)/3)*H(0, 1, 0, 0, x) +      (-64/3 - 64/(3*x) - (16*x)/3)*H(0, 1, 0, 1, x) +      (-64/3 - 64/(3*x) - (16*x)/3)*H(0, 1, 1, 0, x) +      (-128/3 - 128/(3*x) - (32*x)/3)*H(0, 1, 1, 1, x) - (16*Zeta(3))/3 +      (512*Zeta(3))/(9*x) + 4*x*Zeta(3) + H(0, x)*(7780/27 - (68*Pi^2)/9 -        40867/(162*x) + (152*Pi^2)/(27*x) - (2009*x)/54 - (Pi^2*x)/3 +        (392*x^2)/81 - 32*Zeta(3) + (32*Zeta(3))/(3*x) + 8*x*Zeta(3))) -    64*Zeta(5) + (64*Zeta(5))/x + 32*x*Zeta(5));

 pgq0pqg0pqq0sigma0gg:=-23/54 + (2*Pi^2)/27 + (23*x)/54 + (2*Pi^2*x)/27 +  ((2*x)/9 + (8*x^2)/27)*H(0, x) + (-2/9 - 8/(27*x) + (2*x)/9 + (8*x^2)/27)*  H(1, x) + (-2/9 - (2*x)/9)*H(0, 0, x) + (-4/9 - (4*x)/9)*H(0, 1, x) +  e*(-23/54 + (2*Pi^2)/27 + (23*x)/54 + (2*Pi^2*x)/27 +    ((2*x)/9 + (8*x^2)/27)*H(0, x) + (-2/9 - 8/(27*x) + (2*x)/9 + (8*x^2)/27)*    H(1, x) + (-2/9 - (2*x)/9)*H(0, 0, x) + (-4/9 - (4*x)/9)*H(0, 1, x)) +  e^2*(-23/54 + (2*Pi^2)/27 + (23*x)/54 + (2*Pi^2*x)/27 +    ((2*x)/9 + (8*x^2)/27)*H(0, x) + (-2/9 - 8/(27*x) + (2*x)/9 + (8*x^2)/27)*    H(1, x) + (-2/9 - (2*x)/9)*H(0, 0, x) + (-4/9 - (4*x)/9)*H(0, 1, x)) +  e^3*(-23/54 + (2*Pi^2)/27 + (23*x)/54 + (2*Pi^2*x)/27 +    ((2*x)/9 + (8*x^2)/27)*H(0, x) + (-2/9 - 8/(27*x) + (2*x)/9 + (8*x^2)/27)*    H(1, x) + (-2/9 - (2*x)/9)*H(0, 0, x) + (-4/9 - (4*x)/9)*H(0, 1, x));

 pgq0pqg0sigma0gg:=1/6 + 2/(9*x) - x/6 - (2*x^2)/9 + (1/3 + x/3)*H(0, x) +  e*(1/6 + 2/(9*x) - x/6 - (2*x^2)/9 + (1/3 + x/3)*H(0, x)) +  e^2*(1/6 + 2/(9*x) - x/6 - (2*x^2)/9 + (1/3 + x/3)*H(0, x)) +  e^3*(1/6 + 2/(9*x) - x/6 - (2*x^2)/9 + (1/3 + x/3)*H(0, x));

 pgq0pqg0sigma1gg:=-1021/36 + Pi^2/3 + 391/(36*x) + (1021*x)/36 - (391*x^2)/36 -  (4*Pi^2*x^2)/9 + (-34/3 + (4*Pi^2)/3 + 11/(3*x) + (22*x)/3 - (2*Pi^2*x)/3 -    (55*x^2)/9)*H(0, x) + (-56/3 + 88/(9*x) + (56*x)/3 - (88*x^2)/9)*H(1, x) +  (-5/2 + 4/(3*x) + (3*x)/2)*H(0, 0, x) + (8/(3*x) - 2*x)*H(0, 1, x) +  L*(-28/3 - Pi^2/3 + 44/(9*x) + (28*x)/3 - (Pi^2*x)/3 - (44*x^2)/9 +    (4/(3*x) - x)*H(0, x) + (1 + 4/(3*x) - x - (4*x^2)/3)*H(1, x) +    (-2 + 4*x)*H(0, 0, x) + (2 + 2*x)*H(0, 1, x)) +  (1 + 4/(3*x) - x - (4*x^2)/3)*H(1, 0, x) + (2 + 8/(3*x) - 2*x - (8*x^2)/3)*  H(1, 1, x) + (-2 + 4*x)*H(0, 0, 0, x) + (-4 + 8*x)*H(0, 0, 1, x) +  (2 + 2*x)*H(0, 1, 0, x) + (4 + 4*x)*H(0, 1, 1, x) + 4*Zeta(3) -  8*x*Zeta(3) + e*(-13409/144 + (10*Pi^2)/3 - (7*Pi^4)/60 + 40415/(1296*x) -    (22*Pi^2)/(27*x) + (13409*x)/144 - (5*Pi^2*x)/3 + (Pi^4*x)/12 -    (40415*x^2)/1296 + (32*Pi^2*x^2)/27 +    (-1357/18 - Pi^2/4 + 63/(2*x) - Pi^2/(3*x) + (1357*x)/18 + (Pi^2*x)/4 -      (63*x^2)/2 + (Pi^2*x^2)/3)*H(1, x) +    (-181/12 + Pi^2/2 + 5/x + (121*x)/12 - Pi^2*x - (55*x^2)/9)*H(0, 0, x) +    (-68/3 - Pi^2/2 + 10/x + (38*x)/3 - (Pi^2*x)/2 - (110*x^2)/9)*H(0, 1, x) +    L^2*(-14/3 - Pi^2/6 + 22/(9*x) + (14*x)/3 - (Pi^2*x)/6 - (22*x^2)/9 +      (2/(3*x) - x/2)*H(0, x) + (1/2 + 2/(3*x) - x/2 - (2*x^2)/3)*H(1, x) +      (-1 + 2*x)*H(0, 0, x) + (1 + x)*H(0, 1, x)) +    (-53/3 + 100/(9*x) + (53*x)/3 - (100*x^2)/9)*H(1, 0, x) +    (-106/3 + 200/(9*x) + (106*x)/3 - (200*x^2)/9)*H(1, 1, x) +    (-9/2 + 4/(3*x) + (11*x)/2)*H(0, 0, 0, x) + (-9 + 8/(3*x) + 11*x)*    H(0, 0, 1, x) + (2 + 8/(3*x))*H(0, 1, 0, x) +    (4 + 16/(3*x))*H(0, 1, 1, x) + (1 + 4/(3*x) - x - (4*x^2)/3)*    H(1, 0, 0, x) + (2 + 8/(3*x) - 2*x - (8*x^2)/3)*H(1, 0, 1, x) +    (2 + 8/(3*x) - 2*x - (8*x^2)/3)*H(1, 1, 0, x) +    (4 + 16/(3*x) - 4*x - (16*x^2)/3)*H(1, 1, 1, x) +    (-2 + 4*x)*H(0, 0, 0, 0, x) + (-4 + 8*x)*H(0, 0, 0, 1, x) +    (-4 + 8*x)*H(0, 0, 1, 0, x) + (-8 + 16*x)*H(0, 0, 1, 1, x) +    (2 + 2*x)*H(0, 1, 0, 0, x) + (4 + 4*x)*H(0, 1, 0, 1, x) +    (4 + 4*x)*H(0, 1, 1, 0, x) + (8 + 8*x)*H(0, 1, 1, 1, x) + 10*Zeta(3) -    (4*Zeta(3))/(3*x) - 12*x*Zeta(3) - (4*x^2*Zeta(3))/3 +    L*(-1357/36 + 63/(4*x) + (1357*x)/36 - (Pi^2*x)/3 - (63*x^2)/4 -      (4*Pi^2*x^2)/9 + (-34/3 + (4*Pi^2)/3 + 5/x + (19*x)/3 - (2*Pi^2*x)/3 -        (55*x^2)/9)*H(0, x) + (-53/3 + 100/(9*x) + (53*x)/3 - (100*x^2)/9)*      H(1, x) + (-9/2 + 4/(3*x) + (11*x)/2)*H(0, 0, x) +      (2 + 8/(3*x))*H(0, 1, x) + (1 + 4/(3*x) - x - (4*x^2)/3)*H(1, 0, x) +      (2 + 8/(3*x) - 2*x - (8*x^2)/3)*H(1, 1, x) + (-2 + 4*x)*H(0, 0, 0, x) +      (-4 + 8*x)*H(0, 0, 1, x) + (2 + 2*x)*H(0, 1, 0, x) +      (4 + 4*x)*H(0, 1, 1, x) + 4*Zeta(3) - 8*x*Zeta(3)) +    H(0, x)*(-3119/72 + (13*Pi^2)/6 + 1327/(108*x) - Pi^2/(3*x) +      (2309*x)/72 - (5*Pi^2*x)/4 - (2075*x^2)/108 + 6*Zeta(3) -      6*x*Zeta(3))) + e^2*(-294055/1296 + (1627*Pi^2)/144 - (2*Pi^4)/9 +    90437/(1296*x) - (3607*Pi^2)/(1296*x) - (7*Pi^4)/(135*x) +    (294055*x)/1296 - (1135*Pi^2*x)/144 + (37*Pi^4*x)/180 - (90437*x^2)/1296 +    (6023*Pi^2*x^2)/1296 + (4*Pi^4*x^2)/135 +    L^3*(-14/9 - Pi^2/18 + 22/(27*x) + (14*x)/9 - (Pi^2*x)/18 - (22*x^2)/27 +      (2/(9*x) - x/6)*H(0, x) + (1/6 + 2/(9*x) - x/6 - (2*x^2)/9)*H(1, x) +      (-1/3 + (2*x)/3)*H(0, 0, x) + (1/3 + x/3)*H(0, 1, x)) +    (-1339/18 - Pi^2/4 + 197/(6*x) - Pi^2/(3*x) + (1339*x)/18 + (Pi^2*x)/4 -      (197*x^2)/6 + (Pi^2*x^2)/3)*H(1, 0, x) +    (-1339/9 - Pi^2/2 + 197/(3*x) - (2*Pi^2)/(3*x) + (1339*x)/9 + (Pi^2*x)/2 -      (197*x^2)/3 + (2*Pi^2*x^2)/3)*H(1, 1, x) +    (-205/12 + Pi^2/2 + 5/x + (169*x)/12 - Pi^2*x - (55*x^2)/9)*    H(0, 0, 0, x) + (-205/6 + Pi^2 + 10/x + (169*x)/6 - 2*Pi^2*x -      (110*x^2)/9)*H(0, 0, 1, x) + (-62/3 - Pi^2/2 + 10/x + (44*x)/3 -      (Pi^2*x)/2 - (110*x^2)/9)*H(0, 1, 0, x) +    (-124/3 - Pi^2 + 20/x + (88*x)/3 - Pi^2*x - (220*x^2)/9)*H(0, 1, 1, x) +    (-53/3 + 100/(9*x) + (53*x)/3 - (100*x^2)/9)*H(1, 0, 0, x) +    (-106/3 + 200/(9*x) + (106*x)/3 - (200*x^2)/9)*H(1, 0, 1, x) +    (-106/3 + 200/(9*x) + (106*x)/3 - (200*x^2)/9)*H(1, 1, 0, x) +    (-212/3 + 400/(9*x) + (212*x)/3 - (400*x^2)/9)*H(1, 1, 1, x) +    (-9/2 + 4/(3*x) + (11*x)/2)*H(0, 0, 0, 0, x) +    (-9 + 8/(3*x) + 11*x)*H(0, 0, 0, 1, x) + (-9 + 8/(3*x) + 11*x)*    H(0, 0, 1, 0, x) + (-18 + 16/(3*x) + 22*x)*H(0, 0, 1, 1, x) +    (2 + 8/(3*x))*H(0, 1, 0, 0, x) + (4 + 16/(3*x))*H(0, 1, 0, 1, x) +    (4 + 16/(3*x))*H(0, 1, 1, 0, x) + (8 + 32/(3*x))*H(0, 1, 1, 1, x) +    (1 + 4/(3*x) - x - (4*x^2)/3)*H(1, 0, 0, 0, x) +    (2 + 8/(3*x) - 2*x - (8*x^2)/3)*H(1, 0, 0, 1, x) +    (2 + 8/(3*x) - 2*x - (8*x^2)/3)*H(1, 0, 1, 0, x) +    (4 + 16/(3*x) - 4*x - (16*x^2)/3)*H(1, 0, 1, 1, x) +    (2 + 8/(3*x) - 2*x - (8*x^2)/3)*H(1, 1, 0, 0, x) +    (4 + 16/(3*x) - 4*x - (16*x^2)/3)*H(1, 1, 0, 1, x) +    (4 + 16/(3*x) - 4*x - (16*x^2)/3)*H(1, 1, 1, 0, x) +    (8 + 32/(3*x) - 8*x - (32*x^2)/3)*H(1, 1, 1, 1, x) +    (-2 + 4*x)*H(0, 0, 0, 0, 0, x) + (-4 + 8*x)*H(0, 0, 0, 0, 1, x) +    (-4 + 8*x)*H(0, 0, 0, 1, 0, x) + (-8 + 16*x)*H(0, 0, 0, 1, 1, x) +    (-4 + 8*x)*H(0, 0, 1, 0, 0, x) + (-8 + 16*x)*H(0, 0, 1, 0, 1, x) +    (-8 + 16*x)*H(0, 0, 1, 1, 0, x) + (-16 + 32*x)*H(0, 0, 1, 1, 1, x) +    (2 + 2*x)*H(0, 1, 0, 0, 0, x) + (4 + 4*x)*H(0, 1, 0, 0, 1, x) +    (4 + 4*x)*H(0, 1, 0, 1, 0, x) + (8 + 8*x)*H(0, 1, 0, 1, 1, x) +    (4 + 4*x)*H(0, 1, 1, 0, 0, x) + (8 + 8*x)*H(0, 1, 1, 0, 1, x) +    (8 + 8*x)*H(0, 1, 1, 1, 0, x) + (16 + 16*x)*H(0, 1, 1, 1, 1, x) +    (689*Zeta(3))/18 - (8*Pi^2*Zeta(3))/9 - (278*Zeta(3))/(27*x) -    (581*x*Zeta(3))/18 + (19*Pi^2*x*Zeta(3))/9 + (338*x^2*Zeta(3))/27 +    H(0, 0, x)*(-1645/36 + (9*Pi^2)/8 + 1471/(108*x) - Pi^2/(3*x) +      (319*x)/9 - (11*Pi^2*x)/8 - (2075*x^2)/108 + (14*Zeta(3))/3 -      (28*x*Zeta(3))/3) + H(0, x)*(-16157/144 + (65*Pi^2)/12 - Pi^4/90 +      13369/(432*x) - (5*Pi^2)/(4*x) + (13205*x)/144 - (7*Pi^2*x)/2 -      (Pi^4*x)/9 - (55123*x^2)/1296 + (55*Pi^2*x^2)/36 + 11*Zeta(3) -      (28*Zeta(3))/(9*x) - (26*x*Zeta(3))/3) +    H(0, 1, x)*(-3047/36 - Pi^2/2 + 1471/(54*x) - (2*Pi^2)/(3*x) +      (2309*x)/36 - (2075*x^2)/54 - (14*Zeta(3))/3 - (14*x*Zeta(3))/3) +    L^2*(-1357/72 + 63/(8*x) + (1357*x)/72 - (Pi^2*x)/6 - (63*x^2)/8 -      (2*Pi^2*x^2)/9 + (-17/3 + (2*Pi^2)/3 + 5/(2*x) + (19*x)/6 - (Pi^2*x)/3 -        (55*x^2)/18)*H(0, x) + (-53/6 + 50/(9*x) + (53*x)/6 - (50*x^2)/9)*      H(1, x) + (-9/4 + 2/(3*x) + (11*x)/4)*H(0, 0, x) +      (1 + 4/(3*x))*H(0, 1, x) + (1/2 + 2/(3*x) - x/2 - (2*x^2)/3)*      H(1, 0, x) + (1 + 4/(3*x) - x - (4*x^2)/3)*H(1, 1, x) +      (-1 + 2*x)*H(0, 0, 0, x) + (-2 + 4*x)*H(0, 0, 1, x) +      (1 + x)*H(0, 1, 0, x) + (2 + 2*x)*H(0, 1, 1, x) + 2*Zeta(3) -      4*x*Zeta(3)) + H(1, x)*(-14681/72 + (53*Pi^2)/12 + 47615/(648*x) -      (25*Pi^2)/(9*x) + (14681*x)/72 - (53*Pi^2*x)/12 - (47615*x^2)/648 +      (25*Pi^2*x^2)/9 - (7*Zeta(3))/3 - (28*Zeta(3))/(9*x) + (7*x*Zeta(3))/3 +      (28*x^2*Zeta(3))/9) + L*(-14753/144 + 3*Pi^2 - (7*Pi^4)/60 +      46751/(1296*x) - (22*Pi^2)/(27*x) + (14753*x)/144 - 2*Pi^2*x +      (Pi^4*x)/12 - (46751*x^2)/1296 + (32*Pi^2*x^2)/27 +      (-1339/18 - Pi^2/4 + 197/(6*x) - Pi^2/(3*x) + (1339*x)/18 + (Pi^2*x)/4 -        (197*x^2)/6 + (Pi^2*x^2)/3)*H(1, x) +      (-205/12 + Pi^2/2 + 5/x + (169*x)/12 - Pi^2*x - (55*x^2)/9)*H(0, 0, x) +      (-62/3 - Pi^2/2 + 10/x + (44*x)/3 - (Pi^2*x)/2 - (110*x^2)/9)*      H(0, 1, x) + (-53/3 + 100/(9*x) + (53*x)/3 - (100*x^2)/9)*H(1, 0, x) +      (-106/3 + 200/(9*x) + (106*x)/3 - (200*x^2)/9)*H(1, 1, x) +      (-9/2 + 4/(3*x) + (11*x)/2)*H(0, 0, 0, x) + (-9 + 8/(3*x) + 11*x)*      H(0, 0, 1, x) + (2 + 8/(3*x))*H(0, 1, 0, x) +      (4 + 16/(3*x))*H(0, 1, 1, x) + (1 + 4/(3*x) - x - (4*x^2)/3)*      H(1, 0, 0, x) + (2 + 8/(3*x) - 2*x - (8*x^2)/3)*H(1, 0, 1, x) +      (2 + 8/(3*x) - 2*x - (8*x^2)/3)*H(1, 1, 0, x) +      (4 + 16/(3*x) - 4*x - (16*x^2)/3)*H(1, 1, 1, x) +      (-2 + 4*x)*H(0, 0, 0, 0, x) + (-4 + 8*x)*H(0, 0, 0, 1, x) +      (-4 + 8*x)*H(0, 0, 1, 0, x) + (-8 + 16*x)*H(0, 0, 1, 1, x) +      (2 + 2*x)*H(0, 1, 0, 0, x) + (4 + 4*x)*H(0, 1, 0, 1, x) +      (4 + 4*x)*H(0, 1, 1, 0, x) + (8 + 8*x)*H(0, 1, 1, 1, x) + 10*Zeta(3) -      (4*Zeta(3))/(3*x) - 12*x*Zeta(3) - (4*x^2*Zeta(3))/3 +      H(0, x)*(-3119/72 + (13*Pi^2)/6 + 1471/(108*x) - Pi^2/(3*x) +        (2237*x)/72 - (5*Pi^2*x)/4 - (2075*x^2)/108 + 6*Zeta(3) -        6*x*Zeta(3))) + 12*Zeta(5) - 24*x*Zeta(5));

 pgq0pqg0sigma1qg:=-289/81 + 871/(486*x) - (8*Pi^2)/(81*x) + (293*x)/162 + (Pi^2*x)/9 -  (8*x^2)/243 + (-13/9 + (4*Pi^2)/27 + 62/(81*x) + x - (2*Pi^2*x)/27 -    (16*x^2)/81)*H(0, x) + (-10/3 + 124/(81*x) + 2*x - (16*x^2)/81)*H(1, x) +  (8/(27*x) - (4*x)/9)*H(0, 0, x) +  L*(-5/3 + 62/(81*x) + x - (8*x^2)/81 + (8/(27*x) - x/3)*H(0, x) +    (-4/9 + (2*x)/9)*H(0, 0, x)) + (16/(27*x) - (2*x)/3)*H(0, 1, x) +  (-4/9 + (2*x)/9)*H(0, 0, 0, x) + (-8/9 + (4*x)/9)*H(0, 0, 1, x) +  (8*Zeta(3))/9 - (4*x*Zeta(3))/9 +  e*(-2674/243 + (37*Pi^2)/108 - (2*Pi^4)/135 + 33025/(5832*x) -    (47*Pi^2)/(162*x) + (10469*x)/1944 - (5*Pi^2*x)/36 + (Pi^4*x)/135 -    (32*x^2)/729 + (14*Pi^2*x^2)/243 + (-848/81 + 1243/(243*x) + (455*x)/81 -      (64*x^2)/243)*H(1, x) + (-13/9 + Pi^2/9 + 86/(81*x) + x/2 -      (Pi^2*x)/18 - (16*x^2)/81)*H(0, 0, x) +    L^2*(-5/6 + 31/(81*x) + x/2 - (4*x^2)/81 + (4/(27*x) - x/6)*H(0, x) +      (-2/9 + x/9)*H(0, 0, x)) + (-26/9 + 172/(81*x) + (4*x)/3 - (32*x^2)/81)*    H(0, 1, x) + (-10/3 + 124/(81*x) + 2*x - (16*x^2)/81)*H(1, 0, x) +    (-20/3 + 248/(81*x) + 4*x - (32*x^2)/81)*H(1, 1, x) +    (-4/9 + 8/(27*x) - (2*x)/9)*H(0, 0, 0, x) + (-8/9 + 16/(27*x) - (4*x)/9)*    H(0, 0, 1, x) + (16/(27*x) - (2*x)/3)*H(0, 1, 0, x) +    (32/(27*x) - (4*x)/3)*H(0, 1, 1, x) + (-4/9 + (2*x)/9)*H(0, 0, 0, 0, x) +    (-8/9 + (4*x)/9)*H(0, 0, 0, 1, x) + (-8/9 + (4*x)/9)*H(0, 0, 1, 0, x) +    (-16/9 + (8*x)/9)*H(0, 0, 1, 1, x) + (8*Zeta(3))/9 - (16*Zeta(3))/(27*x) +    (4*x*Zeta(3))/9 + H(0, x)*(-388/81 + (4*Pi^2)/27 + 1243/(486*x) -      (2*Pi^2)/(27*x) + (919*x)/324 + (5*Pi^2*x)/108 - (64*x^2)/243 +      (8*Zeta(3))/9 - (4*x*Zeta(3))/9) +    L*(-424/81 + 1243/(486*x) - (8*Pi^2)/(81*x) + (455*x)/162 + (Pi^2*x)/9 -      (32*x^2)/243 + (-13/9 + (4*Pi^2)/27 + 86/(81*x) + (2*x)/3 -        (2*Pi^2*x)/27 - (16*x^2)/81)*H(0, x) +      (-10/3 + 124/(81*x) + 2*x - (16*x^2)/81)*H(1, x) +      (-4/9 + 8/(27*x) - (2*x)/9)*H(0, 0, x) + (16/(27*x) - (2*x)/3)*      H(0, 1, x) + (-4/9 + (2*x)/9)*H(0, 0, 0, x) +      (-8/9 + (4*x)/9)*H(0, 0, 1, x) + (8*Zeta(3))/9 - (4*x*Zeta(3))/9)) +  e^2*(-76477/2916 + (94*Pi^2)/81 - (2*Pi^4)/135 + 239827/(17496*x) -    (1435*Pi^2)/(1944*x) - (2*Pi^4)/(405*x) + (73289*x)/5832 -    (389*Pi^2*x)/648 + (Pi^4*x)/108 - (104*x^2)/2187 + (56*Pi^2*x^2)/729 +    (-6158/243 + (5*Pi^2)/6 + 37489/(2916*x) - (31*Pi^2)/(81*x) +      (12413*x)/972 - (Pi^2*x)/2 - (208*x^2)/729 + (4*Pi^2*x^2)/81)*H(1, x) +    L^3*(-5/18 + 31/(243*x) + x/6 - (4*x^2)/243 + (4/(81*x) - x/18)*H(0, x) +      (-2/27 + x/27)*H(0, 0, x)) + (-776/81 + 1387/(243*x) - (4*Pi^2)/(27*x) +      (811*x)/162 + (Pi^2*x)/6 - (128*x^2)/243)*H(0, 1, x) +    (-848/81 + 1243/(243*x) + (455*x)/81 - (64*x^2)/243)*H(1, 0, x) +    (-1696/81 + 2486/(243*x) + (910*x)/81 - (128*x^2)/243)*H(1, 1, x) +    (-17/9 + Pi^2/9 + 86/(81*x) + (13*x)/18 - (Pi^2*x)/18 - (16*x^2)/81)*    H(0, 0, 0, x) + (-34/9 + (2*Pi^2)/9 + 172/(81*x) + (13*x)/9 -      (Pi^2*x)/9 - (32*x^2)/81)*H(0, 0, 1, x) +    (-26/9 + 172/(81*x) + (4*x)/3 - (32*x^2)/81)*H(0, 1, 0, x) +    (-52/9 + 344/(81*x) + (8*x)/3 - (64*x^2)/81)*H(0, 1, 1, x) +    (-10/3 + 124/(81*x) + 2*x - (16*x^2)/81)*H(1, 0, 0, x) +    (-20/3 + 248/(81*x) + 4*x - (32*x^2)/81)*H(1, 0, 1, x) +    (-20/3 + 248/(81*x) + 4*x - (32*x^2)/81)*H(1, 1, 0, x) +    (-40/3 + 496/(81*x) + 8*x - (64*x^2)/81)*H(1, 1, 1, x) +    (-4/9 + 8/(27*x) - (2*x)/9)*H(0, 0, 0, 0, x) +    (-8/9 + 16/(27*x) - (4*x)/9)*H(0, 0, 0, 1, x) +    (-8/9 + 16/(27*x) - (4*x)/9)*H(0, 0, 1, 0, x) +    (-16/9 + 32/(27*x) - (8*x)/9)*H(0, 0, 1, 1, x) +    (16/(27*x) - (2*x)/3)*H(0, 1, 0, 0, x) + (32/(27*x) - (4*x)/3)*    H(0, 1, 0, 1, x) + (32/(27*x) - (4*x)/3)*H(0, 1, 1, 0, x) +    (64/(27*x) - (8*x)/3)*H(0, 1, 1, 1, x) + (-4/9 + (2*x)/9)*    H(0, 0, 0, 0, 0, x) + (-8/9 + (4*x)/9)*H(0, 0, 0, 0, 1, x) +    (-8/9 + (4*x)/9)*H(0, 0, 0, 1, 0, x) + (-16/9 + (8*x)/9)*    H(0, 0, 0, 1, 1, x) + (-8/9 + (4*x)/9)*H(0, 0, 1, 0, 0, x) +    (-16/9 + (8*x)/9)*H(0, 0, 1, 0, 1, x) + (-16/9 + (8*x)/9)*    H(0, 0, 1, 1, 0, x) + (-32/9 + (16*x)/9)*H(0, 0, 1, 1, 1, x) +    (13*Zeta(3))/3 - (2*Pi^2*Zeta(3))/9 - (578*Zeta(3))/(243*x) -    (16*x*Zeta(3))/9 + (Pi^2*x*Zeta(3))/9 + (104*x^2*Zeta(3))/243 +    H(0, 0, x)*(-388/81 + Pi^2/9 + 1387/(486*x) - (2*Pi^2)/(27*x) +      (187*x)/81 + (Pi^2*x)/18 - (64*x^2)/243 + (28*Zeta(3))/27 -      (14*x*Zeta(3))/27) + L^2*(-212/81 + 1243/(972*x) - (4*Pi^2)/(81*x) +      (455*x)/324 + (Pi^2*x)/18 - (16*x^2)/243 +      (-13/18 + (2*Pi^2)/27 + 43/(81*x) + x/3 - (Pi^2*x)/27 - (8*x^2)/81)*      H(0, x) + (-5/3 + 62/(81*x) + x - (8*x^2)/81)*H(1, x) +      (-2/9 + 4/(27*x) - x/9)*H(0, 0, x) + (8/(27*x) - x/3)*H(0, 1, x) +      (-2/9 + x/9)*H(0, 0, 0, x) + (-4/9 + (2*x)/9)*H(0, 0, 1, x) +      (4*Zeta(3))/9 - (2*x*Zeta(3))/9) +    H(0, x)*(-2917/243 + (55*Pi^2)/108 + Pi^4/135 + 37489/(5832*x) -      (43*Pi^2)/(162*x) + (12521*x)/1944 - (5*Pi^2*x)/27 - (Pi^4*x)/270 -      (208*x^2)/729 + (4*Pi^2*x^2)/81 + (8*Zeta(3))/9 - (56*Zeta(3))/(81*x) +      (5*x*Zeta(3))/9) + L*(-3079/243 + (37*Pi^2)/108 - (2*Pi^4)/135 +      37489/(5832*x) - (47*Pi^2)/(162*x) + (12413*x)/1944 - (5*Pi^2*x)/36 +      (Pi^4*x)/135 - (104*x^2)/729 + (14*Pi^2*x^2)/243 +      (-848/81 + 1243/(243*x) + (455*x)/81 - (64*x^2)/243)*H(1, x) +      (-17/9 + Pi^2/9 + 86/(81*x) + (13*x)/18 - (Pi^2*x)/18 - (16*x^2)/81)*      H(0, 0, x) + (-26/9 + 172/(81*x) + (4*x)/3 - (32*x^2)/81)*H(0, 1, x) +      (-10/3 + 124/(81*x) + 2*x - (16*x^2)/81)*H(1, 0, x) +      (-20/3 + 248/(81*x) + 4*x - (32*x^2)/81)*H(1, 1, x) +      (-4/9 + 8/(27*x) - (2*x)/9)*H(0, 0, 0, x) + (-8/9 + 16/(27*x) - (4*x)/9)*      H(0, 0, 1, x) + (16/(27*x) - (2*x)/3)*H(0, 1, 0, x) +      (32/(27*x) - (4*x)/3)*H(0, 1, 1, x) + (-4/9 + (2*x)/9)*      H(0, 0, 0, 0, x) + (-8/9 + (4*x)/9)*H(0, 0, 0, 1, x) +      (-8/9 + (4*x)/9)*H(0, 0, 1, 0, x) + (-16/9 + (8*x)/9)*H(0, 0, 1, 1, x) +      (8*Zeta(3))/9 - (16*Zeta(3))/(27*x) + (4*x*Zeta(3))/9 +      H(0, x)*(-388/81 + (4*Pi^2)/27 + 1387/(486*x) - (2*Pi^2)/(27*x) +        (811*x)/324 + (5*Pi^2*x)/108 - (64*x^2)/243 + (8*Zeta(3))/9 -        (4*x*Zeta(3))/9)) + (8*Zeta(5))/3 - (4*x*Zeta(5))/3);

 pgq0pqg0sigma1qqb:=128/27 - 704/(729*x) - (128*x)/27 + (704*x^2)/729 +  (32/27 - 64/(243*x) + (32*x)/27 - (64*x^2)/243)*H(0, x) +  (32/27 - (32*x)/27)*H(0, 0, x) + e*(6004/729 - (32*Pi^2)/81 - 1100/(729*x) +    (64*Pi^2)/(729*x) - (6004*x)/729 - (32*Pi^2*x)/81 + (1100*x^2)/729 +    (64*Pi^2*x^2)/729 + (40/9 - (32*Pi^2)/81 - 160/(243*x) - (136*x)/27 +      (32*Pi^2*x)/81 + (928*x^2)/729)*H(0, x) +    (256/27 - 1408/(729*x) - (256*x)/27 + (1408*x^2)/729)*H(1, x) +    (16/27 - 64/(243*x) + (16*x)/9 - (64*x^2)/243)*H(0, 0, x) +    L*(128/27 - 704/(729*x) - (128*x)/27 + (704*x^2)/729 +      (32/27 - 64/(243*x) + (32*x)/27 - (64*x^2)/243)*H(0, x) +      (32/27 - (32*x)/27)*H(0, 0, x)) +    (64/27 - 128/(243*x) + (64*x)/27 - (128*x^2)/243)*H(0, 1, x) +    (32/27 - (32*x)/27)*H(0, 0, 0, x) + (64/27 - (64*x)/27)*H(0, 0, 1, x) -    (64*Zeta(3))/27 + (64*x*Zeta(3))/27) +  e^2*(1304/81 - (88*Pi^2)/81 + (16*Pi^4)/405 - 20120/(6561*x) +    (304*Pi^2)/(2187*x) - (1304*x)/81 + (104*Pi^2*x)/81 - (16*Pi^4*x)/405 +    (20120*x^2)/6561 - (752*Pi^2*x^2)/2187 +    (12008/729 - 2200/(729*x) - (12008*x)/729 + (2200*x^2)/729)*H(1, x) +    (112/27 - (8*Pi^2)/27 - 160/(243*x) - (128*x)/27 + (8*Pi^2*x)/27 +      (928*x^2)/729)*H(0, 0, x) + L^2*(64/27 - 352/(729*x) - (64*x)/27 +      (352*x^2)/729 + (16/27 - 32/(243*x) + (16*x)/27 - (32*x^2)/243)*      H(0, x) + (16/27 - (16*x)/27)*H(0, 0, x)) +    (80/9 - 320/(243*x) - (272*x)/27 + (1856*x^2)/729)*H(0, 1, x) +    (256/27 - 1408/(729*x) - (256*x)/27 + (1408*x^2)/729)*H(1, 0, x) +    (512/27 - 2816/(729*x) - (512*x)/27 + (2816*x^2)/729)*H(1, 1, x) +    (16/27 - 64/(243*x) + (16*x)/9 - (64*x^2)/243)*H(0, 0, 0, x) +    (32/27 - 128/(243*x) + (32*x)/9 - (128*x^2)/243)*H(0, 0, 1, x) +    (64/27 - 128/(243*x) + (64*x)/27 - (128*x^2)/243)*H(0, 1, 0, x) +    (128/27 - 256/(243*x) + (128*x)/27 - (256*x^2)/243)*H(0, 1, 1, x) +    (32/27 - (32*x)/27)*H(0, 0, 0, 0, x) + (64/27 - (64*x)/27)*    H(0, 0, 0, 1, x) + (64/27 - (64*x)/27)*H(0, 0, 1, 0, x) +    (128/27 - (128*x)/27)*H(0, 0, 1, 1, x) - (32*Zeta(3))/27 +    (128*Zeta(3))/(243*x) - (32*x*Zeta(3))/9 + (128*x^2*Zeta(3))/243 +    H(0, x)*(5788/729 - (8*Pi^2)/81 - 3220/(2187*x) + (16*Pi^2)/(243*x) -      (6220*x)/729 - (40*Pi^2*x)/81 + (3380*x^2)/2187 + (16*Pi^2*x^2)/243 -      (64*Zeta(3))/27 + (64*x*Zeta(3))/27) +    L*(6004/729 - (32*Pi^2)/81 - 1100/(729*x) + (64*Pi^2)/(729*x) -      (6004*x)/729 - (32*Pi^2*x)/81 + (1100*x^2)/729 + (64*Pi^2*x^2)/729 +      (40/9 - (32*Pi^2)/81 - 160/(243*x) - (136*x)/27 + (32*Pi^2*x)/81 +        (928*x^2)/729)*H(0, x) + (256/27 - 1408/(729*x) - (256*x)/27 +        (1408*x^2)/729)*H(1, x) + (16/27 - 64/(243*x) + (16*x)/9 -        (64*x^2)/243)*H(0, 0, x) + (64/27 - 128/(243*x) + (64*x)/27 -        (128*x^2)/243)*H(0, 1, x) + (32/27 - (32*x)/27)*H(0, 0, 0, x) +      (64/27 - (64*x)/27)*H(0, 0, 1, x) - (64*Zeta(3))/27 + (64*x*Zeta(3))/27));

 pgq0pqq0pqq0sigma0gg:=-4/27 + (32*Pi^2)/81 + (22*x)/27 - (16*Pi^2*x)/81 +  (-40/27 + (16*x)/27)*H(0, x) + (-64/27 + (16*x)/27)*H(1, x) +  (-16/27 + (8*x)/27)*H(0, 0, x) + (-64/27 + (32*x)/27)*H(0, 1, x) +  (-64/27 + 64/(27*x) + (32*x)/27)*H(1, 0, x) +  (-128/27 + 128/(27*x) + (64*x)/27)*H(1, 1, x) +  e*(-4/27 + (32*Pi^2)/81 + (22*x)/27 - (16*Pi^2*x)/81 +    (-40/27 + (16*x)/27)*H(0, x) + (-64/27 + (16*x)/27)*H(1, x) +    (-16/27 + (8*x)/27)*H(0, 0, x) + (-64/27 + (32*x)/27)*H(0, 1, x) +    (-64/27 + 64/(27*x) + (32*x)/27)*H(1, 0, x) +    (-128/27 + 128/(27*x) + (64*x)/27)*H(1, 1, x)) +  e^2*(-4/27 + (32*Pi^2)/81 + (22*x)/27 - (16*Pi^2*x)/81 +    (-40/27 + (16*x)/27)*H(0, x) + (-64/27 + (16*x)/27)*H(1, x) +    (-16/27 + (8*x)/27)*H(0, 0, x) + (-64/27 + (32*x)/27)*H(0, 1, x) +    (-64/27 + 64/(27*x) + (32*x)/27)*H(1, 0, x) +    (-128/27 + 128/(27*x) + (64*x)/27)*H(1, 1, x)) +  e^3*(-4/27 + (32*Pi^2)/81 + (22*x)/27 - (16*Pi^2*x)/81 +    (-40/27 + (16*x)/27)*H(0, x) + (-64/27 + (16*x)/27)*H(1, x) +    (-16/27 + (8*x)/27)*H(0, 0, x) + (-64/27 + (32*x)/27)*H(0, 1, x) +    (-64/27 + 64/(27*x) + (32*x)/27)*H(1, 0, x) +    (-128/27 + 128/(27*x) + (64*x)/27)*H(1, 1, x));

 pgq0pqq0sigma0gg:=8/9 - (2*x)/9 + (8/9 - (4*x)/9)*H(0, x) + (16/9 - 16/(9*x) - (8*x)/9)*  H(1, x) + e*(8/9 - (2*x)/9 + (8/9 - (4*x)/9)*H(0, x) +    (16/9 - 16/(9*x) - (8*x)/9)*H(1, x)) +  e^2*(8/9 - (2*x)/9 + (8/9 - (4*x)/9)*H(0, x) + (16/9 - 16/(9*x) - (8*x)/9)*    H(1, x)) + e^3*(8/9 - (2*x)/9 + (8/9 - (4*x)/9)*H(0, x) +    (16/9 - 16/(9*x) - (8*x)/9)*H(1, x));

 pgq0pqq0sigma1gg:=-56/9 - (52*Pi^2)/9 - 154/(9*x) + (80*Pi^2)/(27*x) + (190*x)/9 -  (2*Pi^2*x)/9 + (20*x^2)/9 - (16*Pi^2*x^2)/9 +  (394/9 + (16*Pi^2)/3 - 20/(3*x) + (16*Pi^2)/(9*x) + (206*x)/9 +    (8*Pi^2*x)/3 + (64*x^2)/9)*H(0, x) +  (296/9 - (16*Pi^2)/9 - 610/(9*x) + (16*Pi^2)/(9*x) + (250*x)/9 +    (8*Pi^2*x)/9 + (64*x^2)/9)*H(1, x) + (12 - 2*x + (32*x^2)/9)*H(0, 0, x) +  (136/3 - 160/(9*x) - (4*x)/3 + (32*x^2)/3)*H(0, 1, x) +  (48 - 496/(9*x) + 4*x + (64*x^2)/9)*H(1, 0, x) +  (96 - 992/(9*x) + 8*x + (128*x^2)/9)*H(1, 1, x) +  L*(8/9 + (8*Pi^2)/9 - 20/(3*x) + (16*Pi^2)/(9*x) + (52*x)/9 +    (20*Pi^2*x)/9 + (56/3 + (4*x)/3 + (32*x^2)/9)*H(0, x) +    (80/3 - 248/(9*x) + (4*x)/3 + (32*x^2)/9)*H(1, x) +    (-16/3 - (16*x)/3)*H(0, 0, x) + (-16/3 - 32/(3*x) - (40*x)/3)*H(0, 1, x) +    (32/3 - 32/(3*x) - (16*x)/3)*H(1, 0, x) + (64/3 - 64/(3*x) - (32*x)/3)*    H(1, 1, x)) + (-16/3 - (16*x)/3)*H(0, 0, 0, x) +  (-64/3 - 32/(3*x) - (64*x)/3)*H(0, 0, 1, x) +  (-16 - 64/(3*x) - 24*x)*H(0, 1, 0, x) + (-32 - 128/(3*x) - 48*x)*  H(0, 1, 1, x) + (32/3 - 32/(3*x) - (16*x)/3)*H(1, 0, 0, x) +  (32 - 32/x - 16*x)*H(1, 0, 1, x) + (32 - 32/x - 16*x)*H(1, 1, 0, x) +  (64 - 64/x - 32*x)*H(1, 1, 1, x) + (64*Zeta(3))/3 + (32*Zeta(3))/(3*x) +  (64*x*Zeta(3))/3 + e*(-2371/81 - (658*Pi^2)/27 - (86*Pi^4)/135 -    6005/(108*x) + (868*Pi^2)/(81*x) - (44*Pi^4)/(135*x) + (24043*x)/324 -    (257*Pi^2*x)/27 - (59*Pi^4*x)/135 + (26*x^2)/3 - (16*Pi^2*x^2)/3 +    (472/9 + (28*Pi^2)/9 - 20/(3*x) + (16*Pi^2)/(9*x) + (173*x)/9 +      (28*Pi^2*x)/9 + (32*x^2)/3)*H(0, 0, x) +    (472/3 + (76*Pi^2)/9 - 1826/(27*x) + (88*Pi^2)/(9*x) + (172*x)/3 +      (94*Pi^2*x)/9 + 32*x^2)*H(0, 1, x) +    (112 - (40*Pi^2)/9 - 532/(3*x) + (40*Pi^2)/(9*x) + 48*x + (20*Pi^2*x)/9 +      (64*x^2)/3)*H(1, 0, x) + (224 - (112*Pi^2)/9 - 1064/(3*x) +      (112*Pi^2)/(9*x) + 96*x + (56*Pi^2*x)/9 + (128*x^2)/3)*H(1, 1, x) +    L^2*(4/9 + (4*Pi^2)/9 - 10/(3*x) + (8*Pi^2)/(9*x) + (26*x)/9 +      (10*Pi^2*x)/9 + (28/3 + (2*x)/3 + (16*x^2)/9)*H(0, x) +      (40/3 - 124/(9*x) + (2*x)/3 + (16*x^2)/9)*H(1, x) +      (-8/3 - (8*x)/3)*H(0, 0, x) + (-8/3 - 16/(3*x) - (20*x)/3)*H(0, 1, x) +      (16/3 - 16/(3*x) - (8*x)/3)*H(1, 0, x) + (32/3 - 32/(3*x) - (16*x)/3)*      H(1, 1, x)) + (20/3 - (22*x)/3 + (32*x^2)/9)*H(0, 0, 0, x) +    (32/3 - 256/(9*x) - (88*x)/3 + (32*x^2)/3)*H(0, 0, 1, x) +    (112/3 - 512/(9*x) - (88*x)/3 + (128*x^2)/9)*H(0, 1, 0, x) +    (224/3 - 1024/(9*x) - (176*x)/3 + (256*x^2)/9)*H(0, 1, 1, x) +    (176/3 - 592/(9*x) - (4*x)/3 + (64*x^2)/9)*H(1, 0, 0, x) +    (512/3 - 592/(3*x) - (8*x)/3 + (64*x^2)/3)*H(1, 0, 1, x) +    (512/3 - 592/(3*x) - (8*x)/3 + (64*x^2)/3)*H(1, 1, 0, x) +    (1024/3 - 1184/(3*x) - (16*x)/3 + (128*x^2)/3)*H(1, 1, 1, x) +    (-16/3 - (16*x)/3)*H(0, 0, 0, 0, x) + (-64/3 - 32/(3*x) - (64*x)/3)*    H(0, 0, 0, 1, x) + (-32 - 64/(3*x) - 32*x)*H(0, 0, 1, 0, x) +    (-64 - 128/(3*x) - 64*x)*H(0, 0, 1, 1, x) + (-16 - 64/(3*x) - 24*x)*    H(0, 1, 0, 0, x) + (-160/3 - 64/x - (208*x)/3)*H(0, 1, 0, 1, x) +    (-160/3 - 64/x - (208*x)/3)*H(0, 1, 1, 0, x) +    (-320/3 - 128/x - (416*x)/3)*H(0, 1, 1, 1, x) +    (32/3 - 32/(3*x) - (16*x)/3)*H(1, 0, 0, 0, x) +    (32 - 32/x - 16*x)*H(1, 0, 0, 1, x) + (128/3 - 128/(3*x) - (64*x)/3)*    H(1, 0, 1, 0, x) + (256/3 - 256/(3*x) - (128*x)/3)*H(1, 0, 1, 1, x) +    (32 - 32/x - 16*x)*H(1, 1, 0, 0, x) + (256/3 - 256/(3*x) - (128*x)/3)*    H(1, 1, 0, 1, x) + (256/3 - 256/(3*x) - (128*x)/3)*H(1, 1, 1, 0, x) +    (512/3 - 512/(3*x) - (256*x)/3)*H(1, 1, 1, 1, x) - (16*Zeta(3))/3 +    (256*Zeta(3))/(9*x) + 28*x*Zeta(3) - (32*x^2*Zeta(3))/3 +    H(1, x)*(466/9 - (68*Pi^2)/3 - 15281/(81*x) + (730*Pi^2)/(27*x) +      (1021*x)/9 - (11*Pi^2*x)/9 + (2114*x^2)/81 - (88*Pi^2*x^2)/27 -      (64*Zeta(3))/3 + (64*Zeta(3))/(3*x) + (32*x*Zeta(3))/3) +    H(0, x)*(1042/9 + (14*Pi^2)/9 - 214/(9*x) + (128*Pi^2)/(27*x) +      (1679*x)/18 + (37*Pi^2*x)/9 + (1934*x^2)/81 - (40*Pi^2*x^2)/27 +      (80*Zeta(3))/3 + (32*Zeta(3))/(3*x) + (56*x*Zeta(3))/3) +    L*(-16/3 - (44*Pi^2)/9 - 214/(9*x) + (128*Pi^2)/(27*x) + (242*x)/9 +      2*Pi^2*x + (20*x^2)/9 - (16*Pi^2*x^2)/9 +      (562/9 + (16*Pi^2)/3 - 20/(3*x) + (16*Pi^2)/(9*x) + (218*x)/9 +        (8*Pi^2*x)/3 + (32*x^2)/3)*H(0, x) +      (536/9 - (16*Pi^2)/9 - 286/(3*x) + (16*Pi^2)/(9*x) + (262*x)/9 +        (8*Pi^2*x)/9 + (32*x^2)/3)*H(1, x) + (20/3 - (22*x)/3 + (32*x^2)/9)*      H(0, 0, x) + (40 - 256/(9*x) - (44*x)/3 + (32*x^2)/3)*H(0, 1, x) +      (176/3 - 592/(9*x) - (4*x)/3 + (64*x^2)/9)*H(1, 0, x) +      (352/3 - 1184/(9*x) - (8*x)/3 + (128*x^2)/9)*H(1, 1, x) +      (-16/3 - (16*x)/3)*H(0, 0, 0, x) + (-64/3 - 32/(3*x) - (64*x)/3)*      H(0, 0, 1, x) + (-16 - 64/(3*x) - 24*x)*H(0, 1, 0, x) +      (-32 - 128/(3*x) - 48*x)*H(0, 1, 1, x) + (32/3 - 32/(3*x) - (16*x)/3)*      H(1, 0, 0, x) + (32 - 32/x - 16*x)*H(1, 0, 1, x) +      (32 - 32/x - 16*x)*H(1, 1, 0, x) + (64 - 64/x - 32*x)*H(1, 1, 1, x) +      (64*Zeta(3))/3 + (32*Zeta(3))/(3*x) + (64*x*Zeta(3))/3)) +  e^2*(-27037/324 - (506*Pi^2)/9 - (47*Pi^4)/45 - 44365/(324*x) +    (6614*Pi^2)/(243*x) - (352*Pi^4)/(405*x) + (20383*x)/108 -    (1019*Pi^2*x)/27 - (179*Pi^4*x)/270 + (7661*x^2)/324 -    (1066*Pi^2*x^2)/81 + (4*Pi^4*x^2)/81 +    L^3*(4/27 + (4*Pi^2)/27 - 10/(9*x) + (8*Pi^2)/(27*x) + (26*x)/27 +      (10*Pi^2*x)/27 + (28/9 + (2*x)/9 + (16*x^2)/27)*H(0, x) +      (40/9 - 124/(27*x) + (2*x)/9 + (16*x^2)/27)*H(1, x) +      (-8/9 - (8*x)/9)*H(0, 0, x) + (-8/9 - 16/(9*x) - (20*x)/9)*H(0, 1, x) +      (16/9 - 16/(9*x) - (8*x)/9)*H(1, 0, x) + (32/9 - 32/(9*x) - (16*x)/9)*      H(1, 1, x)) + (424/9 + (28*Pi^2)/9 - 20/(3*x) + (16*Pi^2)/(9*x) +      (125*x)/9 + (28*Pi^2*x)/9 + (32*x^2)/3)*H(0, 0, 0, x) +    (116 + (112*Pi^2)/9 - 2114/(27*x) + (88*Pi^2)/(9*x) + 26*x +      (112*Pi^2*x)/9 + 32*x^2)*H(0, 0, 1, x) +    (1564/9 + (68*Pi^2)/9 - 3868/(27*x) + (80*Pi^2)/(9*x) + (380*x)/9 +      (86*Pi^2*x)/9 + (128*x^2)/3)*H(0, 1, 0, x) +    (3128/9 + (200*Pi^2)/9 - 7736/(27*x) + (224*Pi^2)/(9*x) + (760*x)/9 +      (236*Pi^2*x)/9 + (256*x^2)/3)*H(0, 1, 1, x) +    (368/3 - (40*Pi^2)/9 - 188/x + (40*Pi^2)/(9*x) + (128*x)/3 +      (20*Pi^2*x)/9 + (64*x^2)/3)*H(1, 0, 0, x) +    (3248/9 - (136*Pi^2)/9 - 1652/(3*x) + (136*Pi^2)/(9*x) + (1060*x)/9 +      (68*Pi^2*x)/9 + 64*x^2)*H(1, 0, 1, x) +    (3248/9 - (104*Pi^2)/9 - 1652/(3*x) + (104*Pi^2)/(9*x) + (1060*x)/9 +      (52*Pi^2*x)/9 + 64*x^2)*H(1, 1, 0, x) +    (6496/9 - (272*Pi^2)/9 - 3304/(3*x) + (272*Pi^2)/(9*x) + (2120*x)/9 +      (136*Pi^2*x)/9 + 128*x^2)*H(1, 1, 1, x) + (20/3 - (22*x)/3 + (32*x^2)/9)*    H(0, 0, 0, 0, x) + (32/3 - 256/(9*x) - (88*x)/3 + (32*x^2)/3)*    H(0, 0, 0, 1, x) + (8 - 512/(9*x) - 44*x + (128*x^2)/9)*    H(0, 0, 1, 0, x) + (16 - 1024/(9*x) - 88*x + (256*x^2)/9)*    H(0, 0, 1, 1, x) + (112/3 - 512/(9*x) - (88*x)/3 + (128*x^2)/9)*    H(0, 1, 0, 0, x) + (208/3 - 512/(3*x) - 88*x + (320*x^2)/9)*    H(0, 1, 0, 1, x) + (208/3 - 512/(3*x) - 88*x + (320*x^2)/9)*    H(0, 1, 1, 0, x) + (416/3 - 1024/(3*x) - 176*x + (640*x^2)/9)*    H(0, 1, 1, 1, x) + (176/3 - 592/(9*x) - (4*x)/3 + (64*x^2)/9)*    H(1, 0, 0, 0, x) + (512/3 - 592/(3*x) - (8*x)/3 + (64*x^2)/3)*    H(1, 0, 0, 1, x) + (224 - 2368/(9*x) - (8*x)/3 + (256*x^2)/9)*    H(1, 0, 1, 0, x) + (448 - 4736/(9*x) - (16*x)/3 + (512*x^2)/9)*    H(1, 0, 1, 1, x) + (512/3 - 592/(3*x) - (8*x)/3 + (64*x^2)/3)*    H(1, 1, 0, 0, x) + (448 - 4736/(9*x) - (16*x)/3 + (512*x^2)/9)*    H(1, 1, 0, 1, x) + (448 - 4736/(9*x) - (16*x)/3 + (512*x^2)/9)*    H(1, 1, 1, 0, x) + (896 - 9472/(9*x) - (32*x)/3 + (1024*x^2)/9)*    H(1, 1, 1, 1, x) + (-16/3 - (16*x)/3)*H(0, 0, 0, 0, 0, x) +    (-64/3 - 32/(3*x) - (64*x)/3)*H(0, 0, 0, 0, 1, x) +    (-32 - 64/(3*x) - 32*x)*H(0, 0, 0, 1, 0, x) +    (-64 - 128/(3*x) - 64*x)*H(0, 0, 0, 1, 1, x) +    (-32 - 64/(3*x) - 32*x)*H(0, 0, 1, 0, 0, x) + (-256/3 - 64/x - (256*x)/3)*    H(0, 0, 1, 0, 1, x) + (-256/3 - 64/x - (256*x)/3)*H(0, 0, 1, 1, 0, x) +    (-512/3 - 128/x - (512*x)/3)*H(0, 0, 1, 1, 1, x) +    (-16 - 64/(3*x) - 24*x)*H(0, 1, 0, 0, 0, x) + (-160/3 - 64/x - (208*x)/3)*    H(0, 1, 0, 0, 1, x) + (-224/3 - 256/(3*x) - (272*x)/3)*    H(0, 1, 0, 1, 0, x) + (-448/3 - 512/(3*x) - (544*x)/3)*    H(0, 1, 0, 1, 1, x) + (-160/3 - 64/x - (208*x)/3)*H(0, 1, 1, 0, 0, x) +    (-448/3 - 512/(3*x) - (544*x)/3)*H(0, 1, 1, 0, 1, x) +    (-448/3 - 512/(3*x) - (544*x)/3)*H(0, 1, 1, 1, 0, x) +    (-896/3 - 1024/(3*x) - (1088*x)/3)*H(0, 1, 1, 1, 1, x) +    (32/3 - 32/(3*x) - (16*x)/3)*H(1, 0, 0, 0, 0, x) +    (32 - 32/x - 16*x)*H(1, 0, 0, 0, 1, x) + (128/3 - 128/(3*x) - (64*x)/3)*    H(1, 0, 0, 1, 0, x) + (256/3 - 256/(3*x) - (128*x)/3)*    H(1, 0, 0, 1, 1, x) + (128/3 - 128/(3*x) - (64*x)/3)*    H(1, 0, 1, 0, 0, x) + (320/3 - 320/(3*x) - (160*x)/3)*    H(1, 0, 1, 0, 1, x) + (320/3 - 320/(3*x) - (160*x)/3)*    H(1, 0, 1, 1, 0, x) + (640/3 - 640/(3*x) - (320*x)/3)*    H(1, 0, 1, 1, 1, x) + (32 - 32/x - 16*x)*H(1, 1, 0, 0, 0, x) +    (256/3 - 256/(3*x) - (128*x)/3)*H(1, 1, 0, 0, 1, x) +    (320/3 - 320/(3*x) - (160*x)/3)*H(1, 1, 0, 1, 0, x) +    (640/3 - 640/(3*x) - (320*x)/3)*H(1, 1, 0, 1, 1, x) +    (256/3 - 256/(3*x) - (128*x)/3)*H(1, 1, 1, 0, 0, x) +    (640/3 - 640/(3*x) - (320*x)/3)*H(1, 1, 1, 0, 1, x) +    (640/3 - 640/(3*x) - (320*x)/3)*H(1, 1, 1, 1, 0, x) +    (1280/3 - 1280/(3*x) - (640*x)/3)*H(1, 1, 1, 1, 1, x) -    (2996*Zeta(3))/27 - (248*Pi^2*Zeta(3))/27 + (2174*Zeta(3))/(27*x) -    (184*Pi^2*Zeta(3))/(27*x) - (790*x*Zeta(3))/27 - (260*Pi^2*x*Zeta(3))/27 -    32*x^2*Zeta(3) + L^2*(-8/3 - (22*Pi^2)/9 - 107/(9*x) + (64*Pi^2)/(27*x) +      (121*x)/9 + Pi^2*x + (10*x^2)/9 - (8*Pi^2*x^2)/9 +      (281/9 + (8*Pi^2)/3 - 10/(3*x) + (8*Pi^2)/(9*x) + (109*x)/9 +        (4*Pi^2*x)/3 + (16*x^2)/3)*H(0, x) +      (268/9 - (8*Pi^2)/9 - 143/(3*x) + (8*Pi^2)/(9*x) + (131*x)/9 +        (4*Pi^2*x)/9 + (16*x^2)/3)*H(1, x) + (10/3 - (11*x)/3 + (16*x^2)/9)*      H(0, 0, x) + (20 - 128/(9*x) - (22*x)/3 + (16*x^2)/3)*H(0, 1, x) +      (88/3 - 296/(9*x) - (2*x)/3 + (32*x^2)/9)*H(1, 0, x) +      (176/3 - 592/(9*x) - (4*x)/3 + (64*x^2)/9)*H(1, 1, x) +      (-8/3 - (8*x)/3)*H(0, 0, 0, x) + (-32/3 - 16/(3*x) - (32*x)/3)*      H(0, 0, 1, x) + (-8 - 32/(3*x) - 12*x)*H(0, 1, 0, x) +      (-16 - 64/(3*x) - 24*x)*H(0, 1, 1, x) + (16/3 - 16/(3*x) - (8*x)/3)*      H(1, 0, 0, x) + (16 - 16/x - 8*x)*H(1, 0, 1, x) +      (16 - 16/x - 8*x)*H(1, 1, 0, x) + (32 - 32/x - 16*x)*H(1, 1, 1, x) +      (32*Zeta(3))/3 + (16*Zeta(3))/(3*x) + (32*x*Zeta(3))/3) +    H(1, 0, x)*(1556/9 - (212*Pi^2)/9 - 32038/(81*x) + (740*Pi^2)/(27*x) +      (1546*x)/9 + (Pi^2*x)/3 + (4444*x^2)/81 - (80*Pi^2*x^2)/27 -      (320*Zeta(3))/9 + (320*Zeta(3))/(9*x) + (160*x*Zeta(3))/9) +    H(0, 0, x)*(1153/9 - (11*Pi^2)/9 - 214/(9*x) + (128*Pi^2)/(27*x) +      (799*x)/9 + (77*Pi^2*x)/18 + (2222*x^2)/81 - (40*Pi^2*x^2)/27 +      (208*Zeta(3))/9 + (32*Zeta(3))/(3*x) + (208*x*Zeta(3))/9) +    H(1, 1, x)*(3112/9 - (584*Pi^2)/9 - 64076/(81*x) + (2072*Pi^2)/(27*x) +      (3092*x)/9 + (2*Pi^2*x)/3 + (8888*x^2)/81 - (224*Pi^2*x^2)/27 -      (832*Zeta(3))/9 + (832*Zeta(3))/(9*x) + (416*x*Zeta(3))/9) +    H(0, 1, x)*(1036/3 - (74*Pi^2)/9 - 14191/(81*x) + (704*Pi^2)/(27*x) +      (2135*x)/9 + (121*Pi^2*x)/9 + (2162*x^2)/27 - (136*Pi^2*x^2)/27 +      (496*Zeta(3))/9 + (608*Zeta(3))/(9*x) + (664*x*Zeta(3))/9) +    H(1, x)*(3593/81 - (1394*Pi^2)/27 - (4*Pi^4)/45 - 33266/(81*x) +      (1445*Pi^2)/(18*x) + (4*Pi^4)/(45*x) + (25006*x)/81 - (1025*Pi^2*x)/54 +      (2*Pi^4*x)/45 + (5531*x^2)/81 - (88*Pi^2*x^2)/9 - (1520*Zeta(3))/9 +      (5288*Zeta(3))/(27*x) - (28*x*Zeta(3))/9 - (608*x^2*Zeta(3))/27) +    H(0, x)*(38639/162 - (667*Pi^2)/54 - (16*Pi^4)/45 - 6725/(108*x) +      (1012*Pi^2)/(81*x) - (44*Pi^4)/(135*x) + (82673*x)/324 -      (173*Pi^2*x)/54 - (8*Pi^4*x)/45 + (4829*x^2)/81 - (40*Pi^2*x^2)/9 -      (104*Zeta(3))/9 + (256*Zeta(3))/(9*x) + (236*x*Zeta(3))/9 -      (320*x^2*Zeta(3))/27) + L*(-2299/81 - (634*Pi^2)/27 - (86*Pi^4)/135 -      6725/(108*x) + (1012*Pi^2)/(81*x) - (44*Pi^4)/(135*x) + (25915*x)/324 -      (197*Pi^2*x)/27 - (59*Pi^4*x)/135 + (26*x^2)/3 - (16*Pi^2*x^2)/3 +      (424/9 + (28*Pi^2)/9 - 20/(3*x) + (16*Pi^2)/(9*x) + (125*x)/9 +        (28*Pi^2*x)/9 + (32*x^2)/3)*H(0, 0, x) +      (152 + (76*Pi^2)/9 - 2114/(27*x) + (88*Pi^2)/(9*x) + 44*x +        (94*Pi^2*x)/9 + 32*x^2)*H(0, 1, x) +      (368/3 - (40*Pi^2)/9 - 188/x + (40*Pi^2)/(9*x) + (128*x)/3 +        (20*Pi^2*x)/9 + (64*x^2)/3)*H(1, 0, x) +      (736/3 - (112*Pi^2)/9 - 376/x + (112*Pi^2)/(9*x) + (256*x)/3 +        (56*Pi^2*x)/9 + (128*x^2)/3)*H(1, 1, x) +      (20/3 - (22*x)/3 + (32*x^2)/9)*H(0, 0, 0, x) +      (32/3 - 256/(9*x) - (88*x)/3 + (32*x^2)/3)*H(0, 0, 1, x) +      (112/3 - 512/(9*x) - (88*x)/3 + (128*x^2)/9)*H(0, 1, 0, x) +      (224/3 - 1024/(9*x) - (176*x)/3 + (256*x^2)/9)*H(0, 1, 1, x) +      (176/3 - 592/(9*x) - (4*x)/3 + (64*x^2)/9)*H(1, 0, 0, x) +      (512/3 - 592/(3*x) - (8*x)/3 + (64*x^2)/3)*H(1, 0, 1, x) +      (512/3 - 592/(3*x) - (8*x)/3 + (64*x^2)/3)*H(1, 1, 0, x) +      (1024/3 - 1184/(3*x) - (16*x)/3 + (128*x^2)/3)*H(1, 1, 1, x) +      (-16/3 - (16*x)/3)*H(0, 0, 0, 0, x) + (-64/3 - 32/(3*x) - (64*x)/3)*      H(0, 0, 0, 1, x) + (-32 - 64/(3*x) - 32*x)*H(0, 0, 1, 0, x) +      (-64 - 128/(3*x) - 64*x)*H(0, 0, 1, 1, x) + (-16 - 64/(3*x) - 24*x)*      H(0, 1, 0, 0, x) + (-160/3 - 64/x - (208*x)/3)*H(0, 1, 0, 1, x) +      (-160/3 - 64/x - (208*x)/3)*H(0, 1, 1, 0, x) +      (-320/3 - 128/x - (416*x)/3)*H(0, 1, 1, 1, x) +      (32/3 - 32/(3*x) - (16*x)/3)*H(1, 0, 0, 0, x) +      (32 - 32/x - 16*x)*H(1, 0, 0, 1, x) + (128/3 - 128/(3*x) - (64*x)/3)*      H(1, 0, 1, 0, x) + (256/3 - 256/(3*x) - (128*x)/3)*H(1, 0, 1, 1, x) +      (32 - 32/x - 16*x)*H(1, 1, 0, 0, x) + (256/3 - 256/(3*x) - (128*x)/3)*      H(1, 1, 0, 1, x) + (256/3 - 256/(3*x) - (128*x)/3)*H(1, 1, 1, 0, x) +      (512/3 - 512/(3*x) - (256*x)/3)*H(1, 1, 1, 1, x) - (16*Zeta(3))/3 +      (256*Zeta(3))/(9*x) + 28*x*Zeta(3) - (32*x^2*Zeta(3))/3 +      H(1, x)*(706/9 - (68*Pi^2)/3 - 17513/(81*x) + (730*Pi^2)/(27*x) +        (1033*x)/9 - (11*Pi^2*x)/9 + (2402*x^2)/81 - (88*Pi^2*x^2)/27 -        (64*Zeta(3))/3 + (64*Zeta(3))/(3*x) + (32*x*Zeta(3))/3) +      H(0, x)*(1210/9 + (14*Pi^2)/9 - 214/(9*x) + (128*Pi^2)/(27*x) +        (1703*x)/18 + (37*Pi^2*x)/9 + (2222*x^2)/81 - (40*Pi^2*x^2)/27 +        (80*Zeta(3))/3 + (32*Zeta(3))/(3*x) + (56*x*Zeta(3))/3)) +    (128*Zeta(5))/3 + (32*Zeta(5))/(3*x) + (128*x*Zeta(5))/3);

 pgq0pqq0sigma1qg:=32/27 - (80*Pi^2)/81 - 32/(9*x) + (16*Pi^2)/(27*x) + (64*x)/27 -  (40*Pi^2*x)/81 + (184/27 + (64*Pi^2)/81 - 40/(27*x) + (32*Pi^2)/(81*x) +    (92*x)/27 + (16*Pi^2*x)/81)*H(0, x) + (160/27 - 284/(27*x) + (124*x)/27)*  H(1, x) + (16/9 + (8*x)/9)*H(0, 0, x) + (160/27 - 32/(9*x) + (80*x)/27)*  H(0, 1, x) + L*(8/27 + (32*Pi^2)/81 - 40/(27*x) + (32*Pi^2)/(81*x) +    (32*x)/27 + (8*Pi^2*x)/81 + (16/9 + (20*x)/27)*H(0, x) +    (64/27 - 32/(9*x) + (32*x)/27)*H(1, x) + (-32/27 - (8*x)/27)*H(0, 0, x) +    (-64/27 - 64/(27*x) - (16*x)/27)*H(0, 1, x)) +  (128/27 - 64/(9*x) + (64*x)/27)*H(1, 0, x) +  (256/27 - 128/(9*x) + (128*x)/27)*H(1, 1, x) +  (-32/27 - (8*x)/27)*H(0, 0, 0, x) + (-128/27 - 64/(27*x) - (32*x)/27)*  H(0, 0, 1, x) + (-128/27 - 128/(27*x) - (32*x)/27)*H(0, 1, 0, x) +  (-256/27 - 256/(27*x) - (64*x)/27)*H(0, 1, 1, x) + (128*Zeta(3))/27 +  (64*Zeta(3))/(27*x) + (32*x*Zeta(3))/27 +  e*(38/9 - (334*Pi^2)/81 - (136*Pi^4)/1215 - 623/(54*x) + (20*Pi^2)/(9*x) -    (88*Pi^4)/(1215*x) + (395*x)/54 - (52*Pi^2*x)/27 - (34*Pi^4*x)/1215 +    (520/27 - (176*Pi^2)/81 - 886/(27*x) + (88*Pi^2)/(27*x) + (122*x)/9 -      (88*Pi^2*x)/81)*H(1, x) + (232/27 + (56*Pi^2)/81 - 40/(27*x) +      (32*Pi^2)/(81*x) + (118*x)/27 + (14*Pi^2*x)/81)*H(0, 0, x) +    (224/9 + (176*Pi^2)/81 - 380/(27*x) + (176*Pi^2)/(81*x) + (328*x)/27 +      (44*Pi^2*x)/81)*H(0, 1, x) + L^2*(4/27 + (16*Pi^2)/81 - 20/(27*x) +      (16*Pi^2)/(81*x) + (16*x)/27 + (4*Pi^2*x)/81 +      (8/9 + (10*x)/27)*H(0, x) + (32/27 - 16/(9*x) + (16*x)/27)*H(1, x) +      (-16/27 - (4*x)/27)*H(0, 0, x) + (-32/27 - 32/(27*x) - (8*x)/27)*      H(0, 1, x)) + (16 - 680/(27*x) + (248*x)/27)*H(1, 0, x) +    (32 - 1360/(27*x) + (496*x)/27)*H(1, 1, x) +    (16/27 + (16*x)/27)*H(0, 0, 0, x) + (32/27 - 160/(27*x) + (56*x)/27)*    H(0, 0, 1, x) + (32/9 - 320/(27*x) + (88*x)/27)*H(0, 1, 0, x) +    (64/9 - 640/(27*x) + (176*x)/27)*H(0, 1, 1, x) +    (128/27 - 64/(9*x) + (64*x)/27)*H(1, 0, 0, x) +    (128/9 - 64/(3*x) + (64*x)/9)*H(1, 0, 1, x) +    (128/9 - 64/(3*x) + (64*x)/9)*H(1, 1, 0, x) +    (256/9 - 128/(3*x) + (128*x)/9)*H(1, 1, 1, x) +    (-32/27 - (8*x)/27)*H(0, 0, 0, 0, x) + (-128/27 - 64/(27*x) - (32*x)/27)*    H(0, 0, 0, 1, x) + (-64/9 - 128/(27*x) - (16*x)/9)*H(0, 0, 1, 0, x) +    (-128/9 - 256/(27*x) - (32*x)/9)*H(0, 0, 1, 1, x) +    (-128/27 - 128/(27*x) - (32*x)/27)*H(0, 1, 0, 0, x) +    (-128/9 - 128/(9*x) - (32*x)/9)*H(0, 1, 0, 1, x) +    (-128/9 - 128/(9*x) - (32*x)/9)*H(0, 1, 1, 0, x) +    (-256/9 - 256/(9*x) - (64*x)/9)*H(0, 1, 1, 1, x) - (32*Zeta(3))/27 +    (160*Zeta(3))/(27*x) - (56*x*Zeta(3))/27 +    H(0, x)*(596/27 - (4*Pi^2)/81 - 136/(27*x) + (80*Pi^2)/(81*x) +      (271*x)/27 - (23*Pi^2*x)/81 + (128*Zeta(3))/27 + (64*Zeta(3))/(27*x) +      (32*x*Zeta(3))/27) + L*(40/27 - (16*Pi^2)/27 - 136/(27*x) +      (80*Pi^2)/(81*x) + (32*x)/9 - (32*Pi^2*x)/81 +      (232/27 + (64*Pi^2)/81 - 40/(27*x) + (32*Pi^2)/(81*x) + (112*x)/27 +        (16*Pi^2*x)/81)*H(0, x) + (224/27 - 380/(27*x) + (52*x)/9)*H(1, x) +      (16/27 + (16*x)/27)*H(0, 0, x) + (32/9 - 160/(27*x) + (64*x)/27)*      H(0, 1, x) + (128/27 - 64/(9*x) + (64*x)/27)*H(1, 0, x) +      (256/27 - 128/(9*x) + (128*x)/27)*H(1, 1, x) +      (-32/27 - (8*x)/27)*H(0, 0, 0, x) + (-128/27 - 64/(27*x) - (32*x)/27)*      H(0, 0, 1, x) + (-128/27 - 128/(27*x) - (32*x)/27)*H(0, 1, 0, x) +      (-256/27 - 256/(27*x) - (64*x)/27)*H(0, 1, 1, x) + (128*Zeta(3))/27 +      (64*Zeta(3))/(27*x) + (32*x*Zeta(3))/27)) +  e^2*(296/27 - (886*Pi^2)/81 - (28*Pi^4)/405 - 511/(18*x) +    (457*Pi^2)/(81*x) - (44*Pi^4)/(243*x) + (941*x)/54 - (377*Pi^2*x)/81 +    (4*Pi^4*x)/405 + L^3*(4/81 + (16*Pi^2)/243 - 20/(81*x) +      (16*Pi^2)/(243*x) + (16*x)/81 + (4*Pi^2*x)/243 +      (8/27 + (10*x)/81)*H(0, x) + (32/81 - 16/(27*x) + (16*x)/81)*H(1, x) +      (-16/81 - (4*x)/81)*H(0, 0, x) + (-32/81 - 32/(81*x) - (8*x)/81)*      H(0, 1, x)) + (1088/27 - (160*Pi^2)/81 - 188/(3*x) + (80*Pi^2)/(27*x) +      (604*x)/27 - (80*Pi^2*x)/81)*H(1, 0, x) +    (2176/27 - (448*Pi^2)/81 - 376/(3*x) + (224*Pi^2)/(27*x) + (1208*x)/27 -      (224*Pi^2*x)/81)*H(1, 1, x) + (200/27 + (56*Pi^2)/81 - 40/(27*x) +      (32*Pi^2)/(81*x) + (110*x)/27 + (14*Pi^2*x)/81)*H(0, 0, 0, x) +    (544/27 + (224*Pi^2)/81 - 148/(9*x) + (176*Pi^2)/(81*x) + (308*x)/27 +      (56*Pi^2*x)/81)*H(0, 0, 1, x) + (752/27 + (160*Pi^2)/81 - 808/(27*x) +      (160*Pi^2)/(81*x) + (400*x)/27 + (40*Pi^2*x)/81)*H(0, 1, 0, x) +    (1504/27 + (448*Pi^2)/81 - 1616/(27*x) + (448*Pi^2)/(81*x) + (800*x)/27 +      (112*Pi^2*x)/81)*H(0, 1, 1, x) + (16 - 680/(27*x) + (248*x)/27)*    H(1, 0, 0, x) + (1280/27 - 1960/(27*x) + (680*x)/27)*H(1, 0, 1, x) +    (1280/27 - 1960/(27*x) + (680*x)/27)*H(1, 1, 0, x) +    (2560/27 - 3920/(27*x) + (1360*x)/27)*H(1, 1, 1, x) +    (16/27 + (16*x)/27)*H(0, 0, 0, 0, x) + (32/27 - 160/(27*x) + (56*x)/27)*    H(0, 0, 0, 1, x) + (32/27 - 320/(27*x) + (80*x)/27)*H(0, 0, 1, 0, x) +    (64/27 - 640/(27*x) + (160*x)/27)*H(0, 0, 1, 1, x) +    (32/9 - 320/(27*x) + (88*x)/27)*H(0, 1, 0, 0, x) +    (64/9 - 320/(9*x) + (224*x)/27)*H(0, 1, 0, 1, x) +    (64/9 - 320/(9*x) + (224*x)/27)*H(0, 1, 1, 0, x) +    (128/9 - 640/(9*x) + (448*x)/27)*H(0, 1, 1, 1, x) +    (128/27 - 64/(9*x) + (64*x)/27)*H(1, 0, 0, 0, x) +    (128/9 - 64/(3*x) + (64*x)/9)*H(1, 0, 0, 1, x) +    (512/27 - 256/(9*x) + (256*x)/27)*H(1, 0, 1, 0, x) +    (1024/27 - 512/(9*x) + (512*x)/27)*H(1, 0, 1, 1, x) +    (128/9 - 64/(3*x) + (64*x)/9)*H(1, 1, 0, 0, x) +    (1024/27 - 512/(9*x) + (512*x)/27)*H(1, 1, 0, 1, x) +    (1024/27 - 512/(9*x) + (512*x)/27)*H(1, 1, 1, 0, x) +    (2048/27 - 1024/(9*x) + (1024*x)/27)*H(1, 1, 1, 1, x) +    (-32/27 - (8*x)/27)*H(0, 0, 0, 0, 0, x) +    (-128/27 - 64/(27*x) - (32*x)/27)*H(0, 0, 0, 0, 1, x) +    (-64/9 - 128/(27*x) - (16*x)/9)*H(0, 0, 0, 1, 0, x) +    (-128/9 - 256/(27*x) - (32*x)/9)*H(0, 0, 0, 1, 1, x) +    (-64/9 - 128/(27*x) - (16*x)/9)*H(0, 0, 1, 0, 0, x) +    (-512/27 - 128/(9*x) - (128*x)/27)*H(0, 0, 1, 0, 1, x) +    (-512/27 - 128/(9*x) - (128*x)/27)*H(0, 0, 1, 1, 0, x) +    (-1024/27 - 256/(9*x) - (256*x)/27)*H(0, 0, 1, 1, 1, x) +    (-128/27 - 128/(27*x) - (32*x)/27)*H(0, 1, 0, 0, 0, x) +    (-128/9 - 128/(9*x) - (32*x)/9)*H(0, 1, 0, 0, 1, x) +    (-512/27 - 512/(27*x) - (128*x)/27)*H(0, 1, 0, 1, 0, x) +    (-1024/27 - 1024/(27*x) - (256*x)/27)*H(0, 1, 0, 1, 1, x) +    (-128/9 - 128/(9*x) - (32*x)/9)*H(0, 1, 1, 0, 0, x) +    (-1024/27 - 1024/(27*x) - (256*x)/27)*H(0, 1, 1, 0, 1, x) +    (-1024/27 - 1024/(27*x) - (256*x)/27)*H(0, 1, 1, 1, 0, x) +    (-2048/27 - 2048/(27*x) - (512*x)/27)*H(0, 1, 1, 1, 1, x) -    (1640*Zeta(3))/81 - (512*Pi^2*Zeta(3))/243 + (1372*Zeta(3))/(81*x) -    (368*Pi^2*Zeta(3))/(243*x) - (956*x*Zeta(3))/81 -    (128*Pi^2*x*Zeta(3))/243 + H(1, x)*(1280/27 - (584*Pi^2)/81 -      2138/(27*x) + (295*Pi^2)/(27*x) + (286*x)/9 - (301*Pi^2*x)/81 -      (1216*Zeta(3))/81 + (608*Zeta(3))/(27*x) - (608*x*Zeta(3))/81) +    H(0, x)*(1468/27 - (214*Pi^2)/81 - (64*Pi^4)/1215 - 703/(54*x) +      (212*Pi^2)/(81*x) - (88*Pi^4)/(1215*x) + (1261*x)/54 - (14*Pi^2*x)/9 -      (16*Pi^4*x)/1215 - (16*Zeta(3))/9 + (160*Zeta(3))/(27*x) -      (188*x*Zeta(3))/81) + L^2*(20/27 - (8*Pi^2)/27 - 68/(27*x) +      (40*Pi^2)/(81*x) + (16*x)/9 - (16*Pi^2*x)/81 +      (116/27 + (32*Pi^2)/81 - 20/(27*x) + (16*Pi^2)/(81*x) + (56*x)/27 +        (8*Pi^2*x)/81)*H(0, x) + (112/27 - 190/(27*x) + (26*x)/9)*H(1, x) +      (8/27 + (8*x)/27)*H(0, 0, x) + (16/9 - 80/(27*x) + (32*x)/27)*      H(0, 1, x) + (64/27 - 32/(9*x) + (32*x)/27)*H(1, 0, x) +      (128/27 - 64/(9*x) + (64*x)/27)*H(1, 1, x) + (-16/27 - (4*x)/27)*      H(0, 0, 0, x) + (-64/27 - 32/(27*x) - (16*x)/27)*H(0, 0, 1, x) +      (-64/27 - 64/(27*x) - (16*x)/27)*H(0, 1, 0, x) +      (-128/27 - 128/(27*x) - (32*x)/27)*H(0, 1, 1, x) + (64*Zeta(3))/27 +      (32*Zeta(3))/(27*x) + (16*x*Zeta(3))/27) +    H(0, 0, x)*(644/27 - (4*Pi^2)/27 - 136/(27*x) + (80*Pi^2)/(81*x) +      (298*x)/27 - (8*Pi^2*x)/27 + (416*Zeta(3))/81 + (64*Zeta(3))/(27*x) +      (104*x*Zeta(3))/81) + H(0, 1, x)*(1792/27 - (8*Pi^2)/9 - 982/(27*x) +      (440*Pi^2)/(81*x) + (802*x)/27 - (32*Pi^2*x)/27 + (1216*Zeta(3))/81 +      (1216*Zeta(3))/(81*x) + (304*x*Zeta(3))/81) +    L*(122/27 - (302*Pi^2)/81 - (136*Pi^4)/1215 - 703/(54*x) +      (212*Pi^2)/(81*x) - (88*Pi^4)/(1215*x) + (17*x)/2 - (148*Pi^2*x)/81 -      (34*Pi^4*x)/1215 + (584/27 - (176*Pi^2)/81 - 982/(27*x) +        (88*Pi^2)/(27*x) + (398*x)/27 - (88*Pi^2*x)/81)*H(1, x) +      (200/27 + (56*Pi^2)/81 - 40/(27*x) + (32*Pi^2)/(81*x) + (110*x)/27 +        (14*Pi^2*x)/81)*H(0, 0, x) + (608/27 + (176*Pi^2)/81 - 148/(9*x) +        (176*Pi^2)/(81*x) + (104*x)/9 + (44*Pi^2*x)/81)*H(0, 1, x) +      (16 - 680/(27*x) + (248*x)/27)*H(1, 0, x) +      (32 - 1360/(27*x) + (496*x)/27)*H(1, 1, x) + (16/27 + (16*x)/27)*      H(0, 0, 0, x) + (32/27 - 160/(27*x) + (56*x)/27)*H(0, 0, 1, x) +      (32/9 - 320/(27*x) + (88*x)/27)*H(0, 1, 0, x) +      (64/9 - 640/(27*x) + (176*x)/27)*H(0, 1, 1, x) +      (128/27 - 64/(9*x) + (64*x)/27)*H(1, 0, 0, x) +      (128/9 - 64/(3*x) + (64*x)/9)*H(1, 0, 1, x) +      (128/9 - 64/(3*x) + (64*x)/9)*H(1, 1, 0, x) +      (256/9 - 128/(3*x) + (128*x)/9)*H(1, 1, 1, x) +      (-32/27 - (8*x)/27)*H(0, 0, 0, 0, x) + (-128/27 - 64/(27*x) - (32*x)/27)*      H(0, 0, 0, 1, x) + (-64/9 - 128/(27*x) - (16*x)/9)*H(0, 0, 1, 0, x) +      (-128/9 - 256/(27*x) - (32*x)/9)*H(0, 0, 1, 1, x) +      (-128/27 - 128/(27*x) - (32*x)/27)*H(0, 1, 0, 0, x) +      (-128/9 - 128/(9*x) - (32*x)/9)*H(0, 1, 0, 1, x) +      (-128/9 - 128/(9*x) - (32*x)/9)*H(0, 1, 1, 0, x) +      (-256/9 - 256/(9*x) - (64*x)/9)*H(0, 1, 1, 1, x) - (32*Zeta(3))/27 +      (160*Zeta(3))/(27*x) - (56*x*Zeta(3))/27 +      H(0, x)*(644/27 - (4*Pi^2)/81 - 136/(27*x) + (80*Pi^2)/(81*x) +        (97*x)/9 - (23*Pi^2*x)/81 + (128*Zeta(3))/27 + (64*Zeta(3))/(27*x) +        (32*x*Zeta(3))/27)) + (256*Zeta(5))/27 + (64*Zeta(5))/(27*x) +    (64*x*Zeta(5))/27);

 pgq1pgg0sigma0gg:=-1193/12 - (167*Pi^2)/18 + 1553/(18*x) - (23*Pi^2)/(6*x) + (196*x)/3 -  (85*Pi^2*x)/18 - (236*x^2)/9 - (46*Pi^2*x^2)/27 +  (3*Pi^2 + (3*Pi^2)/x + (3*Pi^2*x)/2)*H(-1, x) +  (247/9 + (32*Pi^2)/9 - 3/x - (1217*x)/36 + (11*Pi^2*x)/9 + (11*x^2)/3)*  H(0, x) + (-35/18 - (19*Pi^2)/9 + 8/(3*x) + (19*Pi^2)/(9*x) - (727*x)/36 +    (19*Pi^2*x)/18 - (55*x^2)/3)*H(1, x) +  NF^2*(-10/81 + 10/(81*x) + (8*x)/81 + (2/27 - 2/(27*x) - x/27)*H(1, x)) +  (-13 - 20/x + (17*x)/2 - 4*x^2)*H(-1, 0, x) +  (167/9 + (427*x)/18 + 8*x^2)*H(0, 0, x) +  (167/3 + 3/x + (221*x)/6 + (92*x^2)/9)*H(0, 1, x) +  (-1 - 6/x + (113*x)/6 + 4*x^2)*H(1, 0, x) +  (-187/9 + 152/(9*x) + (457*x)/18 + (20*x^2)/9)*H(1, 1, x) +  NF*(-61/54 + Pi^2/9 + 64/(27*x) + (2*Pi^2)/(9*x) - (20*x)/9 + (2*Pi^2*x)/9 -    (20*x^2)/9 + (182/27 + 20/(9*x) + (259*x)/54 + (8*x^2)/9)*H(0, x) +    (-14/9 + 7/(9*x) + (89*x)/27 + (4*x^2)/9)*H(1, x) +    (-2/3 - 2/(3*x) - x/3)*H(-1, 0, x) + (-14/27 - (11*x)/27)*H(0, 0, x) +    (-2/3 - 2/x - (5*x)/3)*H(0, 1, x) + (2 - 2/x - x)*H(1, 0, x) +    (82/27 - 82/(27*x) - (41*x)/27)*H(1, 1, x)) +  (12 + 12/x + 6*x)*H(-1, -1, 0, x) + (-12 - 12/x - 6*x)*H(-1, 0, 0, x) +  (-12 - 12/x - 6*x)*H(-1, 0, 1, x) + (12 - 12/x - 12*x)*H(0, -1, 0, x) +  (28/3 - (44*x)/3)*H(0, 0, 0, x) + (-64/3 - 12/x - (58*x)/3)*H(0, 0, 1, x) +  (-24/x - 18*x)*H(0, 1, 0, x) + (52/3 - 92/(3*x) - (56*x)/3)*H(0, 1, 1, x) +  (12 - 12/x - 6*x)*H(1, 0, 0, x) + (56/3 - 56/(3*x) - (28*x)/3)*  H(1, 0, 1, x) + (56/3 - 56/(3*x) - (28*x)/3)*H(1, 1, 0, x) +  (20 - 20/x - 10*x)*H(1, 1, 1, x) + 22*Zeta(3) - (70*Zeta(3))/(3*x) -  16*x*Zeta(3) + e*(-1193/12 - (167*Pi^2)/18 + 1553/(18*x) - (23*Pi^2)/(6*x) +    (196*x)/3 - (85*Pi^2*x)/18 - (236*x^2)/9 - (46*Pi^2*x^2)/27 +    (3*Pi^2 + (3*Pi^2)/x + (3*Pi^2*x)/2)*H(-1, x) +    (247/9 + (32*Pi^2)/9 - 3/x - (1217*x)/36 + (11*Pi^2*x)/9 + (11*x^2)/3)*    H(0, x) + (-35/18 - (19*Pi^2)/9 + 8/(3*x) + (19*Pi^2)/(9*x) -      (727*x)/36 + (19*Pi^2*x)/18 - (55*x^2)/3)*H(1, x) +    NF^2*(-10/81 + 10/(81*x) + (8*x)/81 + (2/27 - 2/(27*x) - x/27)*H(1, x)) +    (-13 - 20/x + (17*x)/2 - 4*x^2)*H(-1, 0, x) + (167/9 + (427*x)/18 + 8*x^2)*    H(0, 0, x) + (167/3 + 3/x + (221*x)/6 + (92*x^2)/9)*H(0, 1, x) +    (-1 - 6/x + (113*x)/6 + 4*x^2)*H(1, 0, x) +    (-187/9 + 152/(9*x) + (457*x)/18 + (20*x^2)/9)*H(1, 1, x) +    NF*(-61/54 + Pi^2/9 + 64/(27*x) + (2*Pi^2)/(9*x) - (20*x)/9 +      (2*Pi^2*x)/9 - (20*x^2)/9 + (182/27 + 20/(9*x) + (259*x)/54 + (8*x^2)/9)*      H(0, x) + (-14/9 + 7/(9*x) + (89*x)/27 + (4*x^2)/9)*H(1, x) +      (-2/3 - 2/(3*x) - x/3)*H(-1, 0, x) + (-14/27 - (11*x)/27)*H(0, 0, x) +      (-2/3 - 2/x - (5*x)/3)*H(0, 1, x) + (2 - 2/x - x)*H(1, 0, x) +      (82/27 - 82/(27*x) - (41*x)/27)*H(1, 1, x)) +    (12 + 12/x + 6*x)*H(-1, -1, 0, x) + (-12 - 12/x - 6*x)*H(-1, 0, 0, x) +    (-12 - 12/x - 6*x)*H(-1, 0, 1, x) + (12 - 12/x - 12*x)*H(0, -1, 0, x) +    (28/3 - (44*x)/3)*H(0, 0, 0, x) + (-64/3 - 12/x - (58*x)/3)*    H(0, 0, 1, x) + (-24/x - 18*x)*H(0, 1, 0, x) +    (52/3 - 92/(3*x) - (56*x)/3)*H(0, 1, 1, x) +    (12 - 12/x - 6*x)*H(1, 0, 0, x) + (56/3 - 56/(3*x) - (28*x)/3)*    H(1, 0, 1, x) + (56/3 - 56/(3*x) - (28*x)/3)*H(1, 1, 0, x) +    (20 - 20/x - 10*x)*H(1, 1, 1, x) + 22*Zeta(3) - (70*Zeta(3))/(3*x) -    16*x*Zeta(3)) + e^2*(-1193/12 - (167*Pi^2)/18 + 1553/(18*x) -    (23*Pi^2)/(6*x) + (196*x)/3 - (85*Pi^2*x)/18 - (236*x^2)/9 -    (46*Pi^2*x^2)/27 + (3*Pi^2 + (3*Pi^2)/x + (3*Pi^2*x)/2)*H(-1, x) +    (247/9 + (32*Pi^2)/9 - 3/x - (1217*x)/36 + (11*Pi^2*x)/9 + (11*x^2)/3)*    H(0, x) + (-35/18 - (19*Pi^2)/9 + 8/(3*x) + (19*Pi^2)/(9*x) -      (727*x)/36 + (19*Pi^2*x)/18 - (55*x^2)/3)*H(1, x) +    NF^2*(-10/81 + 10/(81*x) + (8*x)/81 + (2/27 - 2/(27*x) - x/27)*H(1, x)) +    (-13 - 20/x + (17*x)/2 - 4*x^2)*H(-1, 0, x) + (167/9 + (427*x)/18 + 8*x^2)*    H(0, 0, x) + (167/3 + 3/x + (221*x)/6 + (92*x^2)/9)*H(0, 1, x) +    (-1 - 6/x + (113*x)/6 + 4*x^2)*H(1, 0, x) +    (-187/9 + 152/(9*x) + (457*x)/18 + (20*x^2)/9)*H(1, 1, x) +    NF*(-61/54 + Pi^2/9 + 64/(27*x) + (2*Pi^2)/(9*x) - (20*x)/9 +      (2*Pi^2*x)/9 - (20*x^2)/9 + (182/27 + 20/(9*x) + (259*x)/54 + (8*x^2)/9)*      H(0, x) + (-14/9 + 7/(9*x) + (89*x)/27 + (4*x^2)/9)*H(1, x) +      (-2/3 - 2/(3*x) - x/3)*H(-1, 0, x) + (-14/27 - (11*x)/27)*H(0, 0, x) +      (-2/3 - 2/x - (5*x)/3)*H(0, 1, x) + (2 - 2/x - x)*H(1, 0, x) +      (82/27 - 82/(27*x) - (41*x)/27)*H(1, 1, x)) +    (12 + 12/x + 6*x)*H(-1, -1, 0, x) + (-12 - 12/x - 6*x)*H(-1, 0, 0, x) +    (-12 - 12/x - 6*x)*H(-1, 0, 1, x) + (12 - 12/x - 12*x)*H(0, -1, 0, x) +    (28/3 - (44*x)/3)*H(0, 0, 0, x) + (-64/3 - 12/x - (58*x)/3)*    H(0, 0, 1, x) + (-24/x - 18*x)*H(0, 1, 0, x) +    (52/3 - 92/(3*x) - (56*x)/3)*H(0, 1, 1, x) +    (12 - 12/x - 6*x)*H(1, 0, 0, x) + (56/3 - 56/(3*x) - (28*x)/3)*    H(1, 0, 1, x) + (56/3 - 56/(3*x) - (28*x)/3)*H(1, 1, 0, x) +    (20 - 20/x - 10*x)*H(1, 1, 1, x) + 22*Zeta(3) - (70*Zeta(3))/(3*x) -    16*x*Zeta(3)) + e^3*(-1193/12 - (167*Pi^2)/18 + 1553/(18*x) -    (23*Pi^2)/(6*x) + (196*x)/3 - (85*Pi^2*x)/18 - (236*x^2)/9 -    (46*Pi^2*x^2)/27 + (3*Pi^2 + (3*Pi^2)/x + (3*Pi^2*x)/2)*H(-1, x) +    (247/9 + (32*Pi^2)/9 - 3/x - (1217*x)/36 + (11*Pi^2*x)/9 + (11*x^2)/3)*    H(0, x) + (-35/18 - (19*Pi^2)/9 + 8/(3*x) + (19*Pi^2)/(9*x) -      (727*x)/36 + (19*Pi^2*x)/18 - (55*x^2)/3)*H(1, x) +    NF^2*(-10/81 + 10/(81*x) + (8*x)/81 + (2/27 - 2/(27*x) - x/27)*H(1, x)) +    (-13 - 20/x + (17*x)/2 - 4*x^2)*H(-1, 0, x) + (167/9 + (427*x)/18 + 8*x^2)*    H(0, 0, x) + (167/3 + 3/x + (221*x)/6 + (92*x^2)/9)*H(0, 1, x) +    (-1 - 6/x + (113*x)/6 + 4*x^2)*H(1, 0, x) +    (-187/9 + 152/(9*x) + (457*x)/18 + (20*x^2)/9)*H(1, 1, x) +    NF*(-61/54 + Pi^2/9 + 64/(27*x) + (2*Pi^2)/(9*x) - (20*x)/9 +      (2*Pi^2*x)/9 - (20*x^2)/9 + (182/27 + 20/(9*x) + (259*x)/54 + (8*x^2)/9)*      H(0, x) + (-14/9 + 7/(9*x) + (89*x)/27 + (4*x^2)/9)*H(1, x) +      (-2/3 - 2/(3*x) - x/3)*H(-1, 0, x) + (-14/27 - (11*x)/27)*H(0, 0, x) +      (-2/3 - 2/x - (5*x)/3)*H(0, 1, x) + (2 - 2/x - x)*H(1, 0, x) +      (82/27 - 82/(27*x) - (41*x)/27)*H(1, 1, x)) +    (12 + 12/x + 6*x)*H(-1, -1, 0, x) + (-12 - 12/x - 6*x)*H(-1, 0, 0, x) +    (-12 - 12/x - 6*x)*H(-1, 0, 1, x) + (12 - 12/x - 12*x)*H(0, -1, 0, x) +    (28/3 - (44*x)/3)*H(0, 0, 0, x) + (-64/3 - 12/x - (58*x)/3)*    H(0, 0, 1, x) + (-24/x - 18*x)*H(0, 1, 0, x) +    (52/3 - 92/(3*x) - (56*x)/3)*H(0, 1, 1, x) +    (12 - 12/x - 6*x)*H(1, 0, 0, x) + (56/3 - 56/(3*x) - (28*x)/3)*    H(1, 0, 1, x) + (56/3 - 56/(3*x) - (28*x)/3)*H(1, 1, 0, x) +    (20 - 20/x - 10*x)*H(1, 1, 1, x) + 22*Zeta(3) - (70*Zeta(3))/(3*x) -    16*x*Zeta(3));

 pgq1pgq0sigma0gg:=-416/9 - (160*Pi^2)/81 + 3124/(81*x) - (46*Pi^2)/(27*x) + (100*x)/9 -  (23*Pi^2*x)/81 - (280*x^2)/81 +  (668/27 + (8*Pi^2)/9 - 4/(3*x) - (182*x)/27 + (32*x^2)/27)*H(0, x) +  (-88/27 + 182/(27*x) - (94*x)/27)*H(1, x) + (-16/3 - 8/x + (8*x)/3)*  H(-1, 0, x) + (-56/9 + (106*x)/27)*H(0, 0, x) +  (320/27 + 20/(9*x) + (118*x)/27)*H(0, 1, x) +  NF*(-32/81 + (8*Pi^2)/81 + 26/(27*x) + (8*Pi^2)/(81*x) - (46*x)/81 +    (2*Pi^2*x)/81 + (128/81 + 80/(81*x) + (44*x)/81)*H(0, x) +    (16/27 - 8/(9*x) + (8*x)/27)*H(1, x) + (-16/27 - 16/(27*x) - (4*x)/27)*    H(0, 1, x)) + (16/3 - 8/x + (8*x)/3)*H(1, 0, x) +  (80/27 - 40/(9*x) + (40*x)/27)*H(1, 1, x) + (16/3 - 16/(3*x) - (4*x)/3)*  H(0, -1, 0, x) + (112/27 - (44*x)/27)*H(0, 0, 0, x) +  (-16/3 - 16/(3*x) - (4*x)/3)*H(0, 0, 1, x) + (-16/3 - 16/(3*x) - (4*x)/3)*  H(0, 1, 0, x) + (-80/27 - 80/(27*x) - (20*x)/27)*H(0, 1, 1, x) +  (152*Zeta(3))/27 - (280*Zeta(3))/(27*x) - (70*x*Zeta(3))/27 +  e*(-416/9 - (160*Pi^2)/81 + 3124/(81*x) - (46*Pi^2)/(27*x) + (100*x)/9 -    (23*Pi^2*x)/81 - (280*x^2)/81 + (668/27 + (8*Pi^2)/9 - 4/(3*x) -      (182*x)/27 + (32*x^2)/27)*H(0, x) + (-88/27 + 182/(27*x) - (94*x)/27)*    H(1, x) + (-16/3 - 8/x + (8*x)/3)*H(-1, 0, x) +    (-56/9 + (106*x)/27)*H(0, 0, x) + (320/27 + 20/(9*x) + (118*x)/27)*    H(0, 1, x) + NF*(-32/81 + (8*Pi^2)/81 + 26/(27*x) + (8*Pi^2)/(81*x) -      (46*x)/81 + (2*Pi^2*x)/81 + (128/81 + 80/(81*x) + (44*x)/81)*H(0, x) +      (16/27 - 8/(9*x) + (8*x)/27)*H(1, x) + (-16/27 - 16/(27*x) - (4*x)/27)*      H(0, 1, x)) + (16/3 - 8/x + (8*x)/3)*H(1, 0, x) +    (80/27 - 40/(9*x) + (40*x)/27)*H(1, 1, x) + (16/3 - 16/(3*x) - (4*x)/3)*    H(0, -1, 0, x) + (112/27 - (44*x)/27)*H(0, 0, 0, x) +    (-16/3 - 16/(3*x) - (4*x)/3)*H(0, 0, 1, x) + (-16/3 - 16/(3*x) - (4*x)/3)*    H(0, 1, 0, x) + (-80/27 - 80/(27*x) - (20*x)/27)*H(0, 1, 1, x) +    (152*Zeta(3))/27 - (280*Zeta(3))/(27*x) - (70*x*Zeta(3))/27) +  e^2*(-416/9 - (160*Pi^2)/81 + 3124/(81*x) - (46*Pi^2)/(27*x) + (100*x)/9 -    (23*Pi^2*x)/81 - (280*x^2)/81 + (668/27 + (8*Pi^2)/9 - 4/(3*x) -      (182*x)/27 + (32*x^2)/27)*H(0, x) + (-88/27 + 182/(27*x) - (94*x)/27)*    H(1, x) + (-16/3 - 8/x + (8*x)/3)*H(-1, 0, x) +    (-56/9 + (106*x)/27)*H(0, 0, x) + (320/27 + 20/(9*x) + (118*x)/27)*    H(0, 1, x) + NF*(-32/81 + (8*Pi^2)/81 + 26/(27*x) + (8*Pi^2)/(81*x) -      (46*x)/81 + (2*Pi^2*x)/81 + (128/81 + 80/(81*x) + (44*x)/81)*H(0, x) +      (16/27 - 8/(9*x) + (8*x)/27)*H(1, x) + (-16/27 - 16/(27*x) - (4*x)/27)*      H(0, 1, x)) + (16/3 - 8/x + (8*x)/3)*H(1, 0, x) +    (80/27 - 40/(9*x) + (40*x)/27)*H(1, 1, x) + (16/3 - 16/(3*x) - (4*x)/3)*    H(0, -1, 0, x) + (112/27 - (44*x)/27)*H(0, 0, 0, x) +    (-16/3 - 16/(3*x) - (4*x)/3)*H(0, 0, 1, x) + (-16/3 - 16/(3*x) - (4*x)/3)*    H(0, 1, 0, x) + (-80/27 - 80/(27*x) - (20*x)/27)*H(0, 1, 1, x) +    (152*Zeta(3))/27 - (280*Zeta(3))/(27*x) - (70*x*Zeta(3))/27) +  e^3*(-416/9 - (160*Pi^2)/81 + 3124/(81*x) - (46*Pi^2)/(27*x) + (100*x)/9 -    (23*Pi^2*x)/81 - (280*x^2)/81 + (668/27 + (8*Pi^2)/9 - 4/(3*x) -      (182*x)/27 + (32*x^2)/27)*H(0, x) + (-88/27 + 182/(27*x) - (94*x)/27)*    H(1, x) + (-16/3 - 8/x + (8*x)/3)*H(-1, 0, x) +    (-56/9 + (106*x)/27)*H(0, 0, x) + (320/27 + 20/(9*x) + (118*x)/27)*    H(0, 1, x) + NF*(-32/81 + (8*Pi^2)/81 + 26/(27*x) + (8*Pi^2)/(81*x) -      (46*x)/81 + (2*Pi^2*x)/81 + (128/81 + 80/(81*x) + (44*x)/81)*H(0, x) +      (16/27 - 8/(9*x) + (8*x)/27)*H(1, x) + (-16/27 - 16/(27*x) - (4*x)/27)*      H(0, 1, x)) + (16/3 - 8/x + (8*x)/3)*H(1, 0, x) +    (80/27 - 40/(9*x) + (40*x)/27)*H(1, 1, x) + (16/3 - 16/(3*x) - (4*x)/3)*    H(0, -1, 0, x) + (112/27 - (44*x)/27)*H(0, 0, 0, x) +    (-16/3 - 16/(3*x) - (4*x)/3)*H(0, 0, 1, x) + (-16/3 - 16/(3*x) - (4*x)/3)*    H(0, 1, 0, x) + (-80/27 - 80/(27*x) - (20*x)/27)*H(0, 1, 1, x) +    (152*Zeta(3))/27 - (280*Zeta(3))/(27*x) - (70*x*Zeta(3))/27);

 pgq1pqg0sigma0gg:=17/6 + (13*Pi^2)/108 + 1/(6*x) - (305*x)/54 + (23*Pi^2*x)/108 +  (143*x^2)/54 + (5*Pi^2*x^2)/81 + (7/36 - Pi^2/6 + (89*x)/36 - (17*x^2)/6)*  H(0, x) + (-103/108 - 1/(18*x) + (43*x)/108 + (11*x^2)/18)*H(1, x) +  (-1/2 + 2/(3*x) - x/2 + (2*x^2)/3)*H(-1, 0, x) - (10*x*H(0, 0, x))/9 +  (-13/18 + 2/(3*x) - (16*x)/9 - (10*x^2)/27)*H(0, 1, x) +  NF*(-1/6 - Pi^2/54 - 10/(81*x) + x/18 - (Pi^2*x)/54 + (19*x^2)/81 +    (-8/27 - (11*x)/27 - (2*x^2)/27)*H(0, x) +    (1/18 + 2/(27*x) - x/18 - (2*x^2)/27)*H(1, x) + (1/9 + x/9)*H(0, 1, x)) +  (1/2 + 2/(3*x) - x/2 - (2*x^2)/3)*H(1, 0, x) +  (5/18 + 10/(27*x) - (5*x)/18 - (10*x^2)/27)*H(1, 1, x) +  (-1 + x)*H(0, -1, 0, x) + (-7/9 + (11*x)/9)*H(0, 0, 0, x) +  (1 + x)*H(0, 0, 1, x) + (1 + x)*H(0, 1, 0, x) +  (5/9 + (5*x)/9)*H(0, 1, 1, x) - (19*Zeta(3))/18 + (35*x*Zeta(3))/18 +  e*(17/6 + (13*Pi^2)/108 + 1/(6*x) - (305*x)/54 + (23*Pi^2*x)/108 +    (143*x^2)/54 + (5*Pi^2*x^2)/81 + (7/36 - Pi^2/6 + (89*x)/36 - (17*x^2)/6)*    H(0, x) + (-103/108 - 1/(18*x) + (43*x)/108 + (11*x^2)/18)*H(1, x) +    (-1/2 + 2/(3*x) - x/2 + (2*x^2)/3)*H(-1, 0, x) - (10*x*H(0, 0, x))/9 +    (-13/18 + 2/(3*x) - (16*x)/9 - (10*x^2)/27)*H(0, 1, x) +    NF*(-1/6 - Pi^2/54 - 10/(81*x) + x/18 - (Pi^2*x)/54 + (19*x^2)/81 +      (-8/27 - (11*x)/27 - (2*x^2)/27)*H(0, x) +      (1/18 + 2/(27*x) - x/18 - (2*x^2)/27)*H(1, x) +      (1/9 + x/9)*H(0, 1, x)) + (1/2 + 2/(3*x) - x/2 - (2*x^2)/3)*H(1, 0, x) +    (5/18 + 10/(27*x) - (5*x)/18 - (10*x^2)/27)*H(1, 1, x) +    (-1 + x)*H(0, -1, 0, x) + (-7/9 + (11*x)/9)*H(0, 0, 0, x) +    (1 + x)*H(0, 0, 1, x) + (1 + x)*H(0, 1, 0, x) +    (5/9 + (5*x)/9)*H(0, 1, 1, x) - (19*Zeta(3))/18 + (35*x*Zeta(3))/18) +  e^2*(17/6 + (13*Pi^2)/108 + 1/(6*x) - (305*x)/54 + (23*Pi^2*x)/108 +    (143*x^2)/54 + (5*Pi^2*x^2)/81 + (7/36 - Pi^2/6 + (89*x)/36 - (17*x^2)/6)*    H(0, x) + (-103/108 - 1/(18*x) + (43*x)/108 + (11*x^2)/18)*H(1, x) +    (-1/2 + 2/(3*x) - x/2 + (2*x^2)/3)*H(-1, 0, x) - (10*x*H(0, 0, x))/9 +    (-13/18 + 2/(3*x) - (16*x)/9 - (10*x^2)/27)*H(0, 1, x) +    NF*(-1/6 - Pi^2/54 - 10/(81*x) + x/18 - (Pi^2*x)/54 + (19*x^2)/81 +      (-8/27 - (11*x)/27 - (2*x^2)/27)*H(0, x) +      (1/18 + 2/(27*x) - x/18 - (2*x^2)/27)*H(1, x) +      (1/9 + x/9)*H(0, 1, x)) + (1/2 + 2/(3*x) - x/2 - (2*x^2)/3)*H(1, 0, x) +    (5/18 + 10/(27*x) - (5*x)/18 - (10*x^2)/27)*H(1, 1, x) +    (-1 + x)*H(0, -1, 0, x) + (-7/9 + (11*x)/9)*H(0, 0, 0, x) +    (1 + x)*H(0, 0, 1, x) + (1 + x)*H(0, 1, 0, x) +    (5/9 + (5*x)/9)*H(0, 1, 1, x) - (19*Zeta(3))/18 + (35*x*Zeta(3))/18) +  e^3*(17/6 + (13*Pi^2)/108 + 1/(6*x) - (305*x)/54 + (23*Pi^2*x)/108 +    (143*x^2)/54 + (5*Pi^2*x^2)/81 + (7/36 - Pi^2/6 + (89*x)/36 - (17*x^2)/6)*    H(0, x) + (-103/108 - 1/(18*x) + (43*x)/108 + (11*x^2)/18)*H(1, x) +    (-1/2 + 2/(3*x) - x/2 + (2*x^2)/3)*H(-1, 0, x) - (10*x*H(0, 0, x))/9 +    (-13/18 + 2/(3*x) - (16*x)/9 - (10*x^2)/27)*H(0, 1, x) +    NF*(-1/6 - Pi^2/54 - 10/(81*x) + x/18 - (Pi^2*x)/54 + (19*x^2)/81 +      (-8/27 - (11*x)/27 - (2*x^2)/27)*H(0, x) +      (1/18 + 2/(27*x) - x/18 - (2*x^2)/27)*H(1, x) +      (1/9 + x/9)*H(0, 1, x)) + (1/2 + 2/(3*x) - x/2 - (2*x^2)/3)*H(1, 0, x) +    (5/18 + 10/(27*x) - (5*x)/18 - (10*x^2)/27)*H(1, 1, x) +    (-1 + x)*H(0, -1, 0, x) + (-7/9 + (11*x)/9)*H(0, 0, 0, x) +    (1 + x)*H(0, 0, 1, x) + (1 + x)*H(0, 1, 0, x) +    (5/9 + (5*x)/9)*H(0, 1, 1, x) - (19*Zeta(3))/18 + (35*x*Zeta(3))/18);

 pgq1pqq0sigma0gg:=253/27 - (160*Pi^2)/81 + (62*x)/27 - (101*Pi^2*x)/81 - (20*x^2)/9 -  (16*Pi^2*x^2)/27 + ((4*Pi^2)/3 + (4*Pi^2)/(3*x) + (2*Pi^2*x)/3)*H(-1, x) +  (-86/9 + (20*Pi^2)/81 - (25*x)/27 + (44*Pi^2*x)/81 - (176*x^2)/27)*H(0, x) +  (-32/27 - (76*Pi^2)/81 - 14/(3*x) + (76*Pi^2)/(81*x) - (11*x)/3 +    (38*Pi^2*x)/81 - (176*x^2)/27)*H(1, x) + (-8/3 - (2*x)/3)*H(-1, 0, x) +  (124/9 + (28*x)/9 + (32*x^2)/9)*H(0, 0, x) +  (320/27 + (184*x)/27 + (32*x^2)/9)*H(0, 1, x) +  (-32/9 + 56/(9*x) + (106*x)/27)*H(1, 0, x) +  (-296/27 + 112/(9*x) + (238*x)/27)*H(1, 1, x) +  NF*(-52/81 - (4*Pi^2)/81 + (4*x)/81 + (2*Pi^2*x)/81 +    (-16/81 + (20*x)/81)*H(0, x) + (-56/81 + 80/(81*x) + (58*x)/81)*H(1, x) +    (8/27 - (4*x)/27)*H(0, 1, x) + (16/27 - 16/(27*x) - (8*x)/27)*H(1, 0, x) +    (32/27 - 32/(27*x) - (16*x)/27)*H(1, 1, x)) +  (16/3 + 16/(3*x) + (8*x)/3)*H(-1, -1, 0, x) +  (-16/3 - 16/(3*x) - (8*x)/3)*H(-1, 0, 0, x) +  (-16/3 - 16/(3*x) - (8*x)/3)*H(-1, 0, 1, x) +  (-8/3 - (4*x)/3)*H(0, -1, 0, x) + (-56/27 - (44*x)/27)*H(0, 0, 0, x) +  (-40/27 - (124*x)/27)*H(0, 0, 1, x) + (8 - 16/(3*x) - 4*x)*H(0, 1, 0, x) +  (328/27 - 32/(3*x) - (164*x)/27)*H(0, 1, 1, x) +  (16/3 - 16/(3*x) - (8*x)/3)*H(1, 0, 0, x) +  (224/27 - 224/(27*x) - (112*x)/27)*H(1, 0, 1, x) +  (224/27 - 224/(27*x) - (112*x)/27)*H(1, 1, 0, x) +  (80/9 - 80/(9*x) - (40*x)/9)*H(1, 1, 1, x) + (4*Zeta(3))/3 +  (2*x*Zeta(3))/3 + e*(253/27 - (160*Pi^2)/81 + (62*x)/27 - (101*Pi^2*x)/81 -    (20*x^2)/9 - (16*Pi^2*x^2)/27 + ((4*Pi^2)/3 + (4*Pi^2)/(3*x) +      (2*Pi^2*x)/3)*H(-1, x) + (-86/9 + (20*Pi^2)/81 - (25*x)/27 +      (44*Pi^2*x)/81 - (176*x^2)/27)*H(0, x) +    (-32/27 - (76*Pi^2)/81 - 14/(3*x) + (76*Pi^2)/(81*x) - (11*x)/3 +      (38*Pi^2*x)/81 - (176*x^2)/27)*H(1, x) + (-8/3 - (2*x)/3)*H(-1, 0, x) +    (124/9 + (28*x)/9 + (32*x^2)/9)*H(0, 0, x) +    (320/27 + (184*x)/27 + (32*x^2)/9)*H(0, 1, x) +    (-32/9 + 56/(9*x) + (106*x)/27)*H(1, 0, x) +    (-296/27 + 112/(9*x) + (238*x)/27)*H(1, 1, x) +    NF*(-52/81 - (4*Pi^2)/81 + (4*x)/81 + (2*Pi^2*x)/81 +      (-16/81 + (20*x)/81)*H(0, x) + (-56/81 + 80/(81*x) + (58*x)/81)*      H(1, x) + (8/27 - (4*x)/27)*H(0, 1, x) + (16/27 - 16/(27*x) - (8*x)/27)*      H(1, 0, x) + (32/27 - 32/(27*x) - (16*x)/27)*H(1, 1, x)) +    (16/3 + 16/(3*x) + (8*x)/3)*H(-1, -1, 0, x) + (-16/3 - 16/(3*x) - (8*x)/3)*    H(-1, 0, 0, x) + (-16/3 - 16/(3*x) - (8*x)/3)*H(-1, 0, 1, x) +    (-8/3 - (4*x)/3)*H(0, -1, 0, x) + (-56/27 - (44*x)/27)*H(0, 0, 0, x) +    (-40/27 - (124*x)/27)*H(0, 0, 1, x) + (8 - 16/(3*x) - 4*x)*H(0, 1, 0, x) +    (328/27 - 32/(3*x) - (164*x)/27)*H(0, 1, 1, x) +    (16/3 - 16/(3*x) - (8*x)/3)*H(1, 0, 0, x) +    (224/27 - 224/(27*x) - (112*x)/27)*H(1, 0, 1, x) +    (224/27 - 224/(27*x) - (112*x)/27)*H(1, 1, 0, x) +    (80/9 - 80/(9*x) - (40*x)/9)*H(1, 1, 1, x) + (4*Zeta(3))/3 +    (2*x*Zeta(3))/3) + e^2*(253/27 - (160*Pi^2)/81 + (62*x)/27 -    (101*Pi^2*x)/81 - (20*x^2)/9 - (16*Pi^2*x^2)/27 +    ((4*Pi^2)/3 + (4*Pi^2)/(3*x) + (2*Pi^2*x)/3)*H(-1, x) +    (-86/9 + (20*Pi^2)/81 - (25*x)/27 + (44*Pi^2*x)/81 - (176*x^2)/27)*    H(0, x) + (-32/27 - (76*Pi^2)/81 - 14/(3*x) + (76*Pi^2)/(81*x) -      (11*x)/3 + (38*Pi^2*x)/81 - (176*x^2)/27)*H(1, x) +    (-8/3 - (2*x)/3)*H(-1, 0, x) + (124/9 + (28*x)/9 + (32*x^2)/9)*    H(0, 0, x) + (320/27 + (184*x)/27 + (32*x^2)/9)*H(0, 1, x) +    (-32/9 + 56/(9*x) + (106*x)/27)*H(1, 0, x) +    (-296/27 + 112/(9*x) + (238*x)/27)*H(1, 1, x) +    NF*(-52/81 - (4*Pi^2)/81 + (4*x)/81 + (2*Pi^2*x)/81 +      (-16/81 + (20*x)/81)*H(0, x) + (-56/81 + 80/(81*x) + (58*x)/81)*      H(1, x) + (8/27 - (4*x)/27)*H(0, 1, x) + (16/27 - 16/(27*x) - (8*x)/27)*      H(1, 0, x) + (32/27 - 32/(27*x) - (16*x)/27)*H(1, 1, x)) +    (16/3 + 16/(3*x) + (8*x)/3)*H(-1, -1, 0, x) + (-16/3 - 16/(3*x) - (8*x)/3)*    H(-1, 0, 0, x) + (-16/3 - 16/(3*x) - (8*x)/3)*H(-1, 0, 1, x) +    (-8/3 - (4*x)/3)*H(0, -1, 0, x) + (-56/27 - (44*x)/27)*H(0, 0, 0, x) +    (-40/27 - (124*x)/27)*H(0, 0, 1, x) + (8 - 16/(3*x) - 4*x)*H(0, 1, 0, x) +    (328/27 - 32/(3*x) - (164*x)/27)*H(0, 1, 1, x) +    (16/3 - 16/(3*x) - (8*x)/3)*H(1, 0, 0, x) +    (224/27 - 224/(27*x) - (112*x)/27)*H(1, 0, 1, x) +    (224/27 - 224/(27*x) - (112*x)/27)*H(1, 1, 0, x) +    (80/9 - 80/(9*x) - (40*x)/9)*H(1, 1, 1, x) + (4*Zeta(3))/3 +    (2*x*Zeta(3))/3) + e^3*(253/27 - (160*Pi^2)/81 + (62*x)/27 -    (101*Pi^2*x)/81 - (20*x^2)/9 - (16*Pi^2*x^2)/27 +    ((4*Pi^2)/3 + (4*Pi^2)/(3*x) + (2*Pi^2*x)/3)*H(-1, x) +    (-86/9 + (20*Pi^2)/81 - (25*x)/27 + (44*Pi^2*x)/81 - (176*x^2)/27)*    H(0, x) + (-32/27 - (76*Pi^2)/81 - 14/(3*x) + (76*Pi^2)/(81*x) -      (11*x)/3 + (38*Pi^2*x)/81 - (176*x^2)/27)*H(1, x) +    (-8/3 - (2*x)/3)*H(-1, 0, x) + (124/9 + (28*x)/9 + (32*x^2)/9)*    H(0, 0, x) + (320/27 + (184*x)/27 + (32*x^2)/9)*H(0, 1, x) +    (-32/9 + 56/(9*x) + (106*x)/27)*H(1, 0, x) +    (-296/27 + 112/(9*x) + (238*x)/27)*H(1, 1, x) +    NF*(-52/81 - (4*Pi^2)/81 + (4*x)/81 + (2*Pi^2*x)/81 +      (-16/81 + (20*x)/81)*H(0, x) + (-56/81 + 80/(81*x) + (58*x)/81)*      H(1, x) + (8/27 - (4*x)/27)*H(0, 1, x) + (16/27 - 16/(27*x) - (8*x)/27)*      H(1, 0, x) + (32/27 - 32/(27*x) - (16*x)/27)*H(1, 1, x)) +    (16/3 + 16/(3*x) + (8*x)/3)*H(-1, -1, 0, x) + (-16/3 - 16/(3*x) - (8*x)/3)*    H(-1, 0, 0, x) + (-16/3 - 16/(3*x) - (8*x)/3)*H(-1, 0, 1, x) +    (-8/3 - (4*x)/3)*H(0, -1, 0, x) + (-56/27 - (44*x)/27)*H(0, 0, 0, x) +    (-40/27 - (124*x)/27)*H(0, 0, 1, x) + (8 - 16/(3*x) - 4*x)*H(0, 1, 0, x) +    (328/27 - 32/(3*x) - (164*x)/27)*H(0, 1, 1, x) +    (16/3 - 16/(3*x) - (8*x)/3)*H(1, 0, 0, x) +    (224/27 - 224/(27*x) - (112*x)/27)*H(1, 0, 1, x) +    (224/27 - 224/(27*x) - (112*x)/27)*H(1, 1, 0, x) +    (80/9 - 80/(9*x) - (40*x)/9)*H(1, 1, 1, x) + (4*Zeta(3))/3 +    (2*x*Zeta(3))/3);

 pqg0pqg0sigma1qqb:=-25/18 + 8/(243*x) + (32*x)/9 - (1069*x^2)/486 +  (-5/9 + (4*x)/9 + (80*x^2)/81)*H(0, x) + (-2/9 + (8*x)/9 - (8*x^2)/27)*  H(0, 0, x) + e*(-1247/486 + (5*Pi^2)/27 + 68/(729*x) + (1369*x)/243 -    (4*Pi^2*x)/27 - (4609*x^2)/1458 - (80*Pi^2*x^2)/243 +    (-7/6 + (2*Pi^2)/27 + 8/(243*x) + (28*x)/9 - (8*Pi^2*x)/27 -      (1433*x^2)/486 + (8*Pi^2*x^2)/81)*H(0, x) +    (-25/9 + 16/(243*x) + (64*x)/9 - (1069*x^2)/243)*H(1, x) +    (-4/9 + (4*x^2)/3)*H(0, 0, x) + L*(-25/18 + 8/(243*x) + (32*x)/9 -      (1069*x^2)/486 + (-5/9 + (4*x)/9 + (80*x^2)/81)*H(0, x) +      (-2/9 + (8*x)/9 - (8*x^2)/27)*H(0, 0, x)) +    (-10/9 + (8*x)/9 + (160*x^2)/81)*H(0, 1, x) +    (-2/9 + (8*x)/9 - (8*x^2)/27)*H(0, 0, 0, x) +    (-4/9 + (16*x)/9 - (16*x^2)/27)*H(0, 0, 1, x) + (4*Zeta(3))/9 -    (16*x*Zeta(3))/9 + (16*x^2*Zeta(3))/27) +  e^2*(-29519/5832 + (59*Pi^2)/216 - Pi^4/135 + 941/(4374*x) -    (2*Pi^2)/(243*x) + (15755*x)/1458 - (20*Pi^2*x)/27 + (4*Pi^4*x)/135 -    (104267*x^2)/17496 + (4663*Pi^2*x^2)/5832 - (4*Pi^4*x^2)/405 +    (-1247/243 + 136/(729*x) + (2738*x)/243 - (4609*x^2)/729)*H(1, x) +    (-10/9 + Pi^2/18 + 8/(243*x) + (26*x)/9 - (2*Pi^2*x)/9 - (157*x^2)/54 +      (2*Pi^2*x^2)/27)*H(0, 0, x) + L^2*(-25/36 + 4/(243*x) + (16*x)/9 -      (1069*x^2)/972 + (-5/18 + (2*x)/9 + (40*x^2)/81)*H(0, x) +      (-1/9 + (4*x)/9 - (4*x^2)/27)*H(0, 0, x)) +    (-7/3 + 16/(243*x) + (56*x)/9 - (1433*x^2)/243)*H(0, 1, x) +    (-25/9 + 16/(243*x) + (64*x)/9 - (1069*x^2)/243)*H(1, 0, x) +    (-50/9 + 32/(243*x) + (128*x)/9 - (2138*x^2)/243)*H(1, 1, x) +    (-4/9 + (4*x^2)/3)*H(0, 0, 0, x) + (-8/9 + (8*x^2)/3)*H(0, 0, 1, x) +    (-10/9 + (8*x)/9 + (160*x^2)/81)*H(0, 1, 0, x) +    (-20/9 + (16*x)/9 + (320*x^2)/81)*H(0, 1, 1, x) +    (-2/9 + (8*x)/9 - (8*x^2)/27)*H(0, 0, 0, 0, x) +    (-4/9 + (16*x)/9 - (16*x^2)/27)*H(0, 0, 0, 1, x) +    (-4/9 + (16*x)/9 - (16*x^2)/27)*H(0, 0, 1, 0, x) +    (-8/9 + (32*x)/9 - (32*x^2)/27)*H(0, 0, 1, 1, x) + (8*Zeta(3))/9 -    (8*x^2*Zeta(3))/3 + H(0, x)*(-2359/972 + (11*Pi^2)/108 + 68/(729*x) +      (1342*x)/243 + (Pi^2*x)/27 - (4993*x^2)/1458 - (88*Pi^2*x^2)/243 +      (4*Zeta(3))/9 - (16*x*Zeta(3))/9 + (16*x^2*Zeta(3))/27) +    L*(-1247/486 + (5*Pi^2)/27 + 68/(729*x) + (1369*x)/243 - (4*Pi^2*x)/27 -      (4609*x^2)/1458 - (80*Pi^2*x^2)/243 +      (-7/6 + (2*Pi^2)/27 + 8/(243*x) + (28*x)/9 - (8*Pi^2*x)/27 -        (1433*x^2)/486 + (8*Pi^2*x^2)/81)*H(0, x) +      (-25/9 + 16/(243*x) + (64*x)/9 - (1069*x^2)/243)*H(1, x) +      (-4/9 + (4*x^2)/3)*H(0, 0, x) + (-10/9 + (8*x)/9 + (160*x^2)/81)*      H(0, 1, x) + (-2/9 + (8*x)/9 - (8*x^2)/27)*H(0, 0, 0, x) +      (-4/9 + (16*x)/9 - (16*x^2)/27)*H(0, 0, 1, x) + (4*Zeta(3))/9 -      (16*x*Zeta(3))/9 + (16*x^2*Zeta(3))/27));

 pqg0pqq0sigma1qg:=61/81 - Pi^2/27 + 5/(27*x) - (4*Pi^2)/(81*x) - (76*x)/81 + (4*Pi^2*x)/27 +  (16*Pi^2*x^2)/81 + (1/54 - (4*Pi^2)/27 - (35*x)/27 - (4*Pi^2*x)/27 -    (8*x^2)/81)*H(0, x) + (31/27 + 44/(81*x) - (43*x)/27 - (8*x^2)/81)*  H(1, x) + (-x/3 - (16*x^2)/27)*H(0, 0, x) +  (2/9 + 8/(27*x) - (8*x)/9 - (32*x^2)/27)*H(0, 1, x) +  L*(23/54 - (2*Pi^2)/27 - (23*x)/54 - (2*Pi^2*x)/27 +    ((-2*x)/9 - (8*x^2)/27)*H(0, x) + (2/9 + 8/(27*x) - (2*x)/9 - (8*x^2)/27)*    H(1, x) + (2/9 + (2*x)/9)*H(0, 0, x) + (4/9 + (4*x)/9)*H(0, 1, x)) +  (4/9 + 16/(27*x) - (4*x)/9 - (16*x^2)/27)*H(1, 0, x) +  (8/9 + 32/(27*x) - (8*x)/9 - (32*x^2)/27)*H(1, 1, x) +  (2/9 + (2*x)/9)*H(0, 0, 0, x) + (8/9 + (8*x)/9)*H(0, 0, 1, x) +  (8/9 + (8*x)/9)*H(0, 1, 0, x) + (16/9 + (16*x)/9)*H(0, 1, 1, x) -  (8*Zeta(3))/9 - (8*x*Zeta(3))/9 +  e*(523/243 - (37*Pi^2)/648 + (17*Pi^4)/810 + 56/(81*x) - (34*Pi^2)/(243*x) -    (691*x)/243 + (445*Pi^2*x)/648 + (17*Pi^4*x)/810 + (64*Pi^2*x^2)/243 +    (253/81 - (11*Pi^2)/54 + 991/(486*x) - (22*Pi^2)/(81*x) - (815*x)/162 +      (11*Pi^2*x)/54 - (32*x^2)/243 + (22*Pi^2*x^2)/81)*H(1, x) +    (1/54 - (7*Pi^2)/54 - (91*x)/54 - (7*Pi^2*x)/54 - (64*x^2)/81)*    H(0, 0, x) + (5/9 - (11*Pi^2)/27 + 68/(81*x) - (13*x)/3 -      (11*Pi^2*x)/27 - (128*x^2)/81)*H(0, 1, x) +    L^2*(23/108 - Pi^2/27 - (23*x)/108 - (Pi^2*x)/27 +      (-x/9 - (4*x^2)/27)*H(0, x) + (1/9 + 4/(27*x) - x/9 - (4*x^2)/27)*      H(1, x) + (1/9 + x/9)*H(0, 0, x) + (2/9 + (2*x)/9)*H(0, 1, x)) +    (17/9 + 136/(81*x) - (25*x)/9 - (64*x^2)/81)*H(1, 0, x) +    (34/9 + 272/(81*x) - (50*x)/9 - (128*x^2)/81)*H(1, 1, x) +    (2/9 - x/9 - (16*x^2)/27)*H(0, 0, 0, x) +    (10/9 + 8/(27*x) - (2*x)/9 - (16*x^2)/9)*H(0, 0, 1, x) +    (4/3 + 16/(27*x) - (4*x)/9 - (16*x^2)/9)*H(0, 1, 0, x) +    (8/3 + 32/(27*x) - (8*x)/9 - (32*x^2)/9)*H(0, 1, 1, x) +    (4/9 + 16/(27*x) - (4*x)/9 - (16*x^2)/27)*H(1, 0, 0, x) +    (4/3 + 16/(9*x) - (4*x)/3 - (16*x^2)/9)*H(1, 0, 1, x) +    (4/3 + 16/(9*x) - (4*x)/3 - (16*x^2)/9)*H(1, 1, 0, x) +    (8/3 + 32/(9*x) - (8*x)/3 - (32*x^2)/9)*H(1, 1, 1, x) +    (2/9 + (2*x)/9)*H(0, 0, 0, 0, x) + (8/9 + (8*x)/9)*H(0, 0, 0, 1, x) +    (4/3 + (4*x)/3)*H(0, 0, 1, 0, x) + (8/3 + (8*x)/3)*H(0, 0, 1, 1, x) +    (8/9 + (8*x)/9)*H(0, 1, 0, 0, x) + (8/3 + (8*x)/3)*H(0, 1, 0, 1, x) +    (8/3 + (8*x)/3)*H(0, 1, 1, 0, x) + (16/3 + (16*x)/3)*H(0, 1, 1, 1, x) -    (10*Zeta(3))/9 - (8*Zeta(3))/(27*x) + (2*x*Zeta(3))/9 +    (16*x^2*Zeta(3))/9 + H(0, x)*(-29/162 - (5*Pi^2)/27 + 5/(27*x) -      (4*Pi^2)/(81*x) - (311*x)/81 + (Pi^2*x)/54 - (32*x^2)/243 +      (22*Pi^2*x^2)/81 - (8*Zeta(3))/9 - (8*x*Zeta(3))/9) +    L*(191/162 - Pi^2/9 + 5/(27*x) - (4*Pi^2)/(81*x) - (221*x)/162 +      (2*Pi^2*x)/27 + (16*Pi^2*x^2)/81 + (1/54 - (4*Pi^2)/27 - (41*x)/27 -        (4*Pi^2*x)/27 - (32*x^2)/81)*H(0, x) +      (37/27 + 68/(81*x) - (49*x)/27 - (32*x^2)/81)*H(1, x) +      (2/9 - x/9 - (16*x^2)/27)*H(0, 0, x) +      (2/3 + 8/(27*x) - (4*x)/9 - (32*x^2)/27)*H(0, 1, x) +      (4/9 + 16/(27*x) - (4*x)/9 - (16*x^2)/27)*H(1, 0, x) +      (8/9 + 32/(27*x) - (8*x)/9 - (32*x^2)/27)*H(1, 1, x) +      (2/9 + (2*x)/9)*H(0, 0, 0, x) + (8/9 + (8*x)/9)*H(0, 0, 1, x) +      (8/9 + (8*x)/9)*H(0, 1, 0, x) + (16/9 + (16*x)/9)*H(0, 1, 1, x) -      (8*Zeta(3))/9 - (8*x*Zeta(3))/9)) +  e^2*(14089/2916 - (13*Pi^2)/1944 + Pi^4/36 + 7223/(3888*x) -    (545*Pi^2)/(1458*x) + (11*Pi^4)/(1215*x) - (78025*x)/11664 +    (3355*Pi^2*x)/1944 + (Pi^4*x)/135 + (208*Pi^2*x^2)/729 -    (28*Pi^4*x^2)/1215 + L^3*(23/324 - Pi^2/81 - (23*x)/324 - (Pi^2*x)/81 +      (-x/27 - (4*x^2)/81)*H(0, x) + (1/27 + 4/(81*x) - x/27 - (4*x^2)/81)*      H(1, x) + (1/27 + x/27)*H(0, 0, x) + (2/27 + (2*x)/27)*H(0, 1, x)) +    (13/3 - (5*Pi^2)/27 + 1045/(243*x) - (20*Pi^2)/(81*x) - (70*x)/9 +      (5*Pi^2*x)/27 - (208*x^2)/243 + (20*Pi^2*x^2)/81)*H(1, 0, x) +    (26/3 - (14*Pi^2)/27 + 2090/(243*x) - (56*Pi^2)/(81*x) - (140*x)/9 +      (14*Pi^2*x)/27 - (416*x^2)/243 + (56*Pi^2*x^2)/81)*H(1, 1, x) +    (13/54 - (7*Pi^2)/54 - (79*x)/54 - (7*Pi^2*x)/54 - (64*x^2)/81)*    H(0, 0, 0, x) + (13/9 - (14*Pi^2)/27 + 68/(81*x) - (34*x)/9 -      (14*Pi^2*x)/27 - (64*x^2)/27)*H(0, 0, 1, x) +    (53/27 - (10*Pi^2)/27 + 136/(81*x) - (128*x)/27 - (10*Pi^2*x)/27 -      (64*x^2)/27)*H(0, 1, 0, x) + (106/27 - (28*Pi^2)/27 + 272/(81*x) -      (256*x)/27 - (28*Pi^2*x)/27 - (128*x^2)/27)*H(0, 1, 1, x) +    (17/9 + 136/(81*x) - (25*x)/9 - (64*x^2)/81)*H(1, 0, 0, x) +    (130/27 + 136/(27*x) - (202*x)/27 - (64*x^2)/27)*H(1, 0, 1, x) +    (130/27 + 136/(27*x) - (202*x)/27 - (64*x^2)/27)*H(1, 1, 0, x) +    (260/27 + 272/(27*x) - (404*x)/27 - (128*x^2)/27)*H(1, 1, 1, x) +    (2/9 - x/9 - (16*x^2)/27)*H(0, 0, 0, 0, x) +    (10/9 + 8/(27*x) - (2*x)/9 - (16*x^2)/9)*H(0, 0, 0, 1, x) +    (16/9 + 16/(27*x) - (2*x)/9 - (64*x^2)/27)*H(0, 0, 1, 0, x) +    (32/9 + 32/(27*x) - (4*x)/9 - (128*x^2)/27)*H(0, 0, 1, 1, x) +    (4/3 + 16/(27*x) - (4*x)/9 - (16*x^2)/9)*H(0, 1, 0, 0, x) +    (4 + 16/(9*x) - (8*x)/9 - (128*x^2)/27)*H(0, 1, 0, 1, x) +    (4 + 16/(9*x) - (8*x)/9 - (128*x^2)/27)*H(0, 1, 1, 0, x) +    (8 + 32/(9*x) - (16*x)/9 - (256*x^2)/27)*H(0, 1, 1, 1, x) +    (4/9 + 16/(27*x) - (4*x)/9 - (16*x^2)/27)*H(1, 0, 0, 0, x) +    (4/3 + 16/(9*x) - (4*x)/3 - (16*x^2)/9)*H(1, 0, 0, 1, x) +    (16/9 + 64/(27*x) - (16*x)/9 - (64*x^2)/27)*H(1, 0, 1, 0, x) +    (32/9 + 128/(27*x) - (32*x)/9 - (128*x^2)/27)*H(1, 0, 1, 1, x) +    (4/3 + 16/(9*x) - (4*x)/3 - (16*x^2)/9)*H(1, 1, 0, 0, x) +    (32/9 + 128/(27*x) - (32*x)/9 - (128*x^2)/27)*H(1, 1, 0, 1, x) +    (32/9 + 128/(27*x) - (32*x)/9 - (128*x^2)/27)*H(1, 1, 1, 0, x) +    (64/9 + 256/(27*x) - (64*x)/9 - (256*x^2)/27)*H(1, 1, 1, 1, x) +    (2/9 + (2*x)/9)*H(0, 0, 0, 0, 0, x) + (8/9 + (8*x)/9)*    H(0, 0, 0, 0, 1, x) + (4/3 + (4*x)/3)*H(0, 0, 0, 1, 0, x) +    (8/3 + (8*x)/3)*H(0, 0, 0, 1, 1, x) + (4/3 + (4*x)/3)*    H(0, 0, 1, 0, 0, x) + (32/9 + (32*x)/9)*H(0, 0, 1, 0, 1, x) +    (32/9 + (32*x)/9)*H(0, 0, 1, 1, 0, x) + (64/9 + (64*x)/9)*    H(0, 0, 1, 1, 1, x) + (8/9 + (8*x)/9)*H(0, 1, 0, 0, 0, x) +    (8/3 + (8*x)/3)*H(0, 1, 0, 0, 1, x) + (32/9 + (32*x)/9)*    H(0, 1, 0, 1, 0, x) + (64/9 + (64*x)/9)*H(0, 1, 0, 1, 1, x) +    (8/3 + (8*x)/3)*H(0, 1, 1, 0, 0, x) + (64/9 + (64*x)/9)*    H(0, 1, 1, 0, 1, x) + (64/9 + (64*x)/9)*H(0, 1, 1, 1, 0, x) +    (128/9 + (128*x)/9)*H(0, 1, 1, 1, 1, x) - (257*Zeta(3))/162 +    (32*Pi^2*Zeta(3))/81 - (68*Zeta(3))/(81*x) + (635*x*Zeta(3))/162 +    (32*Pi^2*x*Zeta(3))/81 + (64*x^2*Zeta(3))/27 +    H(0, 1, x)*(17/27 - (11*Pi^2)/18 + 1135/(486*x) - (22*Pi^2)/(81*x) -      (298*x)/27 + (Pi^2*x)/9 - (416*x^2)/243 + (56*Pi^2*x^2)/81 -      (76*Zeta(3))/27 - (76*x*Zeta(3))/27) +    H(0, 0, x)*(-29/162 - Pi^2/6 + 5/(27*x) - (4*Pi^2)/(81*x) - (1379*x)/324 +      (Pi^2*x)/36 - (208*x^2)/243 + (20*Pi^2*x^2)/81 - (26*Zeta(3))/27 -      (26*x*Zeta(3))/27) + L^2*(191/324 - Pi^2/18 + 5/(54*x) -      (2*Pi^2)/(81*x) - (221*x)/324 + (Pi^2*x)/27 + (8*Pi^2*x^2)/81 +      (1/108 - (2*Pi^2)/27 - (41*x)/54 - (2*Pi^2*x)/27 - (16*x^2)/81)*      H(0, x) + (37/54 + 34/(81*x) - (49*x)/54 - (16*x^2)/81)*H(1, x) +      (1/9 - x/18 - (8*x^2)/27)*H(0, 0, x) +      (1/3 + 4/(27*x) - (2*x)/9 - (16*x^2)/27)*H(0, 1, x) +      (2/9 + 8/(27*x) - (2*x)/9 - (8*x^2)/27)*H(1, 0, x) +      (4/9 + 16/(27*x) - (4*x)/9 - (16*x^2)/27)*H(1, 1, x) +      (1/9 + x/9)*H(0, 0, 0, x) + (4/9 + (4*x)/9)*H(0, 0, 1, x) +      (4/9 + (4*x)/9)*H(0, 1, 0, x) + (8/9 + (8*x)/9)*H(0, 1, 1, x) -      (4*Zeta(3))/9 - (4*x*Zeta(3))/9) +    H(0, x)*(-208/243 - (155*Pi^2)/648 + (4*Pi^4)/405 + 56/(81*x) -      (34*Pi^2)/(243*x) - (17275*x)/1944 + (163*Pi^2*x)/324 + (4*Pi^4*x)/405 -      (104*x^2)/729 + (88*Pi^2*x^2)/243 - (10*Zeta(3))/9 -      (8*Zeta(3))/(27*x) + (8*x*Zeta(3))/27 + (152*x^2*Zeta(3))/81) +    H(1, x)*(1648/243 - (223*Pi^2)/324 + 15527/(2916*x) - (187*Pi^2)/(243*x) -      (11629*x)/972 + (355*Pi^2*x)/324 - (104*x^2)/729 + (88*Pi^2*x^2)/243 -      (38*Zeta(3))/27 - (152*Zeta(3))/(81*x) + (38*x*Zeta(3))/27 +      (152*x^2*Zeta(3))/81) + L*(1253/486 - (85*Pi^2)/648 + (17*Pi^4)/810 +      56/(81*x) - (34*Pi^2)/(243*x) - (1589*x)/486 + (397*Pi^2*x)/648 +      (17*Pi^4*x)/810 + (64*Pi^2*x^2)/243 +      (271/81 - (11*Pi^2)/54 + 1135/(486*x) - (22*Pi^2)/(81*x) - (851*x)/162 +        (11*Pi^2*x)/54 - (104*x^2)/243 + (22*Pi^2*x^2)/81)*H(1, x) +      (13/54 - (7*Pi^2)/54 - (79*x)/54 - (7*Pi^2*x)/54 - (64*x^2)/81)*      H(0, 0, x) + (1 - (11*Pi^2)/27 + 68/(81*x) - (35*x)/9 -        (11*Pi^2*x)/27 - (128*x^2)/81)*H(0, 1, x) +      (17/9 + 136/(81*x) - (25*x)/9 - (64*x^2)/81)*H(1, 0, x) +      (34/9 + 272/(81*x) - (50*x)/9 - (128*x^2)/81)*H(1, 1, x) +      (2/9 - x/9 - (16*x^2)/27)*H(0, 0, 0, x) +      (10/9 + 8/(27*x) - (2*x)/9 - (16*x^2)/9)*H(0, 0, 1, x) +      (4/3 + 16/(27*x) - (4*x)/9 - (16*x^2)/9)*H(0, 1, 0, x) +      (8/3 + 32/(27*x) - (8*x)/9 - (32*x^2)/9)*H(0, 1, 1, x) +      (4/9 + 16/(27*x) - (4*x)/9 - (16*x^2)/27)*H(1, 0, 0, x) +      (4/3 + 16/(9*x) - (4*x)/3 - (16*x^2)/9)*H(1, 0, 1, x) +      (4/3 + 16/(9*x) - (4*x)/3 - (16*x^2)/9)*H(1, 1, 0, x) +      (8/3 + 32/(9*x) - (8*x)/3 - (32*x^2)/9)*H(1, 1, 1, x) +      (2/9 + (2*x)/9)*H(0, 0, 0, 0, x) + (8/9 + (8*x)/9)*H(0, 0, 0, 1, x) +      (4/3 + (4*x)/3)*H(0, 0, 1, 0, x) + (8/3 + (8*x)/3)*H(0, 0, 1, 1, x) +      (8/9 + (8*x)/9)*H(0, 1, 0, 0, x) + (8/3 + (8*x)/3)*H(0, 1, 0, 1, x) +      (8/3 + (8*x)/3)*H(0, 1, 1, 0, x) + (16/3 + (16*x)/3)*H(0, 1, 1, 1, x) -      (10*Zeta(3))/9 - (8*Zeta(3))/(27*x) + (2*x*Zeta(3))/9 +      (16*x^2*Zeta(3))/9 + H(0, x)*(-29/162 - (5*Pi^2)/27 + 5/(27*x) -        (4*Pi^2)/(81*x) - (329*x)/81 + (Pi^2*x)/54 - (104*x^2)/243 +        (22*Pi^2*x^2)/81 - (8*Zeta(3))/9 - (8*x*Zeta(3))/9)) -    (16*Zeta(5))/9 - (16*x*Zeta(5))/9);

 pqg0pqq0sigma1qqb:=-440/243 + (16*Pi^2)/81 + (320*x)/243 + (32*Pi^2*x)/81 + (40*x^2)/81 +  (32*Pi^2*x^2)/243 + (-16/27 + (16*x)/27 + (496*x^2)/243)*H(0, x) +  (-16/9 - 64/(243*x) + (496*x^2)/243)*H(1, x) +  (-16/27 - (32*x)/27 - (64*x^2)/81)*H(0, 0, x) +  (-32/27 - (64*x)/27 - (64*x^2)/81)*H(0, 1, x) +  e*(-266/81 + (32*Pi^2)/81 - 40/(243*x) + (32*Pi^2)/(729*x) + (560*x)/243 -    (32*Pi^2*x)/81 + (278*x^2)/243 - (856*Pi^2*x^2)/729 +    (-340/243 + (32*Pi^2)/81 + (1072*x)/243 + (64*Pi^2*x)/81 + (688*x^2)/243 +      (32*Pi^2*x^2)/81)*H(0, x) + (-1544/243 - 112/(243*x) + (848*x)/243 +      (808*x^2)/243)*H(1, x) + (-8/27 + (32*x)/27 + (80*x^2)/27)*H(0, 0, x) +    (-64/27 - 64/(243*x) + (64*x)/27 + (1712*x^2)/243)*H(0, 1, x) +    L*(-440/243 + (16*Pi^2)/81 + (320*x)/243 + (32*Pi^2*x)/81 + (40*x^2)/81 +      (32*Pi^2*x^2)/243 + (-16/27 + (16*x)/27 + (496*x^2)/243)*H(0, x) +      (-16/9 - 64/(243*x) + (496*x^2)/243)*H(1, x) +      (-16/27 - (32*x)/27 - (64*x^2)/81)*H(0, 0, x) +      (-32/27 - (64*x)/27 - (64*x^2)/81)*H(0, 1, x)) +    (-32/9 - 128/(243*x) + (992*x^2)/243)*H(1, 0, x) +    (-64/9 - 256/(243*x) + (1984*x^2)/243)*H(1, 1, x) +    (-16/27 - (32*x)/27 - (64*x^2)/81)*H(0, 0, 0, x) +    (-64/27 - (128*x)/27 - (64*x^2)/27)*H(0, 0, 1, x) +    (-64/27 - (128*x)/27 - (128*x^2)/81)*H(0, 1, 0, x) +    (-128/27 - (256*x)/27 - (256*x^2)/81)*H(0, 1, 1, x) + (64*Zeta(3))/27 +    (128*x*Zeta(3))/27 + (64*x^2*Zeta(3))/27) +  e^2*(-14132/2187 + (526*Pi^2)/729 - (68*Pi^4)/1215 - 106/(243*x) +    (56*Pi^2)/(729*x) + (9746*x)/2187 - (1168*Pi^2*x)/729 -    (136*Pi^4*x)/1215 + (1780*x^2)/729 - (2866*Pi^2*x^2)/2187 -    (184*Pi^4*x^2)/3645 + (-2776/243 + (44*Pi^2)/27 - 2680/(2187*x) +      (176*Pi^2)/(729*x) + (488*x)/81 + (14488*x^2)/2187 -      (1364*Pi^2*x^2)/729)*H(1, x) + (-304/243 + (28*Pi^2)/81 + (1144*x)/243 +      (56*Pi^2*x)/81 + (2144*x^2)/729 + (80*Pi^2*x^2)/243)*H(0, 0, x) +    (-424/81 + (88*Pi^2)/81 - 112/(243*x) + (832*x)/81 + (176*Pi^2*x)/81 +      (5912*x^2)/729 + (176*Pi^2*x^2)/243)*H(0, 1, x) +    L^2*(-220/243 + (8*Pi^2)/81 + (160*x)/243 + (16*Pi^2*x)/81 + (20*x^2)/81 +      (16*Pi^2*x^2)/243 + (-8/27 + (8*x)/27 + (248*x^2)/243)*H(0, x) +      (-8/9 - 32/(243*x) + (248*x^2)/243)*H(1, x) +      (-8/27 - (16*x)/27 - (32*x^2)/81)*H(0, 0, x) +      (-16/27 - (32*x)/27 - (32*x^2)/81)*H(0, 1, x)) +    (-736/81 - 224/(243*x) + (352*x)/81 + (1376*x^2)/243)*H(1, 0, x) +    (-1472/81 - 448/(243*x) + (704*x)/81 + (2752*x^2)/243)*H(1, 1, x) +    (-8/27 + (32*x)/27 + (80*x^2)/27)*H(0, 0, 0, x) +    (-16/9 - 64/(243*x) + (32*x)/9 + (80*x^2)/9)*H(0, 0, 1, x) +    (-32/9 - 128/(243*x) + (32*x)/9 + (2432*x^2)/243)*H(0, 1, 0, x) +    (-64/9 - 256/(243*x) + (64*x)/9 + (4864*x^2)/243)*H(0, 1, 1, x) +    (-32/9 - 128/(243*x) + (992*x^2)/243)*H(1, 0, 0, x) +    (-32/3 - 128/(81*x) + (992*x^2)/81)*H(1, 0, 1, x) +    (-32/3 - 128/(81*x) + (992*x^2)/81)*H(1, 1, 0, x) +    (-64/3 - 256/(81*x) + (1984*x^2)/81)*H(1, 1, 1, x) +    (-16/27 - (32*x)/27 - (64*x^2)/81)*H(0, 0, 0, 0, x) +    (-64/27 - (128*x)/27 - (64*x^2)/27)*H(0, 0, 0, 1, x) +    (-32/9 - (64*x)/9 - (256*x^2)/81)*H(0, 0, 1, 0, x) +    (-64/9 - (128*x)/9 - (512*x^2)/81)*H(0, 0, 1, 1, x) +    (-64/27 - (128*x)/27 - (128*x^2)/81)*H(0, 1, 0, 0, x) +    (-64/9 - (128*x)/9 - (128*x^2)/27)*H(0, 1, 0, 1, x) +    (-64/9 - (128*x)/9 - (128*x^2)/27)*H(0, 1, 1, 0, x) +    (-128/9 - (256*x)/9 - (256*x^2)/27)*H(0, 1, 1, 1, x) + (16*Zeta(3))/9 +    (64*Zeta(3))/(243*x) - (32*x*Zeta(3))/9 - (80*x^2*Zeta(3))/9 +    H(0, x)*(-586/243 + (20*Pi^2)/81 - 40/(243*x) + (32*Pi^2)/(729*x) +      (1900*x)/243 - (44*Pi^2*x)/81 + (11986*x^2)/2187 - (956*Pi^2*x^2)/729 +      (64*Zeta(3))/27 + (128*x*Zeta(3))/27 + (64*x^2*Zeta(3))/27) +    L*(-266/81 + (32*Pi^2)/81 - 40/(243*x) + (32*Pi^2)/(729*x) + (560*x)/243 -      (32*Pi^2*x)/81 + (278*x^2)/243 - (856*Pi^2*x^2)/729 +      (-340/243 + (32*Pi^2)/81 + (1072*x)/243 + (64*Pi^2*x)/81 +        (688*x^2)/243 + (32*Pi^2*x^2)/81)*H(0, x) +      (-1544/243 - 112/(243*x) + (848*x)/243 + (808*x^2)/243)*H(1, x) +      (-8/27 + (32*x)/27 + (80*x^2)/27)*H(0, 0, x) +      (-64/27 - 64/(243*x) + (64*x)/27 + (1712*x^2)/243)*H(0, 1, x) +      (-32/9 - 128/(243*x) + (992*x^2)/243)*H(1, 0, x) +      (-64/9 - 256/(243*x) + (1984*x^2)/243)*H(1, 1, x) +      (-16/27 - (32*x)/27 - (64*x^2)/81)*H(0, 0, 0, x) +      (-64/27 - (128*x)/27 - (64*x^2)/27)*H(0, 0, 1, x) +      (-64/27 - (128*x)/27 - (128*x^2)/81)*H(0, 1, 0, x) +      (-128/27 - (256*x)/27 - (256*x^2)/81)*H(0, 1, 1, x) + (64*Zeta(3))/27 +      (128*x*Zeta(3))/27 + (64*x^2*Zeta(3))/27));

 pqg0sigma1qqb:=4/3 + 16/(81*x) - (124*x^2)/81 + (8/9 + (16*x)/9 + (16*x^2)/27)*H(0, x) +  e*(166/81 - (8*Pi^2)/27 + 28/(81*x) - (52*x)/81 - (16*Pi^2*x)/27 -    (142*x^2)/81 - (16*Pi^2*x^2)/81 + (8/9 + 16/(81*x) - (8*x)/9 - (20*x^2)/9)*    H(0, x) + L*(4/3 + 16/(81*x) - (124*x^2)/81 +      (8/9 + (16*x)/9 + (16*x^2)/27)*H(0, x)) +    (8/3 + 32/(81*x) - (248*x^2)/81)*H(1, x) + (8/9 + (16*x)/9 + (16*x^2)/27)*    H(0, 0, x) + (16/9 + (32*x)/9 + (32*x^2)/27)*H(0, 1, x)) +  e^2*(295/81 - (5*Pi^2)/27 + 490/(729*x) - (4*Pi^2)/(81*x) - (86*x)/81 +    (8*Pi^2*x)/27 - (2371*x^2)/729 + (149*Pi^2*x^2)/243 +    (148/81 - (2*Pi^2)/9 + 28/(81*x) - (88*x)/81 - (4*Pi^2*x)/9 -      (446*x^2)/243 - (4*Pi^2*x^2)/27)*H(0, x) +    L^2*(2/3 + 8/(81*x) - (62*x^2)/81 + (4/9 + (8*x)/9 + (8*x^2)/27)*      H(0, x)) + (332/81 + 56/(81*x) - (104*x)/81 - (284*x^2)/81)*H(1, x) +    (8/9 + 16/(81*x) - (8*x)/9 - (20*x^2)/9)*H(0, 0, x) +    (16/9 + 32/(81*x) - (16*x)/9 - (40*x^2)/9)*H(0, 1, x) +    L*(166/81 - (8*Pi^2)/27 + 28/(81*x) - (52*x)/81 - (16*Pi^2*x)/27 -      (142*x^2)/81 - (16*Pi^2*x^2)/81 + (8/9 + 16/(81*x) - (8*x)/9 -        (20*x^2)/9)*H(0, x) + (8/3 + 32/(81*x) - (248*x^2)/81)*H(1, x) +      (8/9 + (16*x)/9 + (16*x^2)/27)*H(0, 0, x) +      (16/9 + (32*x)/9 + (32*x^2)/27)*H(0, 1, x)) +    (8/3 + 32/(81*x) - (248*x^2)/81)*H(1, 0, x) +    (16/3 + 64/(81*x) - (496*x^2)/81)*H(1, 1, x) +    (8/9 + (16*x)/9 + (16*x^2)/27)*H(0, 0, 0, x) +    (16/9 + (32*x)/9 + (32*x^2)/27)*H(0, 0, 1, x) +    (16/9 + (32*x)/9 + (32*x^2)/27)*H(0, 1, 0, x) +    (32/9 + (64*x)/9 + (64*x^2)/27)*H(0, 1, 1, x) - (16*Zeta(3))/9 -    (32*x*Zeta(3))/9 - (32*x^2*Zeta(3))/27);

 pqg0sigma2qqb:=53275/729 - (800*Pi^2)/243 + (173*Pi^4)/2430 - 1507/(2916*x) +  (98*Pi^2)/(729*x) - (51217*x)/2916 - (731*Pi^2*x)/243 - (101*Pi^4*x)/2430 -  (40094*x^2)/729 + (475*Pi^2*x^2)/729 +  (Pi^2/81 - (4*Pi^2)/(243*x) + (Pi^2*x)/81 - (4*Pi^2*x^2)/243)*H(-1, x) +  (10360/243 - 2506/(729*x) - (2902*x)/243 - (19868*x^2)/729)*H(1, x) +  (4/81 + (112*x)/81 + (4*x^2)/3)*H(-1, 0, x) +  ((2*Pi^2)/81 - (2*Pi^2*x)/81)*H(0, -1, x) +  (452/27 - (4*Pi^2)/27 - 124/(81*x) + (421*x)/27 + (2*Pi^2*x)/27 +    (28*x^2)/243)*H(0, 0, x) + L^2*(5/3 - 62/(81*x) - x + (8*x^2)/81 +    (-8/(27*x) + x/3)*H(0, x) + (4/9 - (2*x)/9)*H(0, 0, x)) +  (196/9 - 616/(243*x) + (452*x)/27 - (368*x^2)/243)*H(0, 1, x) +  NF*(-533/243 + (4*Pi^2)/81 - 170/(729*x) + (26*x)/243 + (8*Pi^2*x)/81 +    (1691*x^2)/729 + (8*Pi^2*x^2)/243 +    (-14/9 - 8/(81*x) - (20*x)/9 - (4*x^2)/243)*H(0, x) +    (-4/9 - 16/(243*x) + (124*x^2)/243)*H(1, x) +    (-20/27 - (32*x)/27 - (32*x^2)/81)*H(0, 0, x) +    (-8/27 - (16*x)/27 - (16*x^2)/81)*H(0, 1, x)) +  (164/9 - 820/(243*x) - 6*x - (2150*x^2)/243)*H(1, 0, x) +  (224/9 - 1072/(243*x) - 8*x - (3032*x^2)/243)*H(1, 1, x) +  (4/27 - 16/(81*x) + (4*x)/27 - (16*x^2)/81)*H(-1, -1, 0, x) +  (-2/9 + 8/(27*x) - (2*x)/9 + (8*x^2)/27)*H(-1, 0, 0, x) -  (128*x^2*H(0, -1, 0, x))/81 + (64/27 - 16/(27*x) + (74*x)/9 + (328*x^2)/81)*  H(0, 0, 0, x) + (32/9 - 32/(27*x) + (80*x)/9 + (256*x^2)/81)*  H(0, 0, 1, x) + (148/27 - 16/(9*x) + (350*x)/27 + (296*x^2)/81)*  H(0, 1, 0, x) + (208/27 - 64/(27*x) + (488*x)/27 + (416*x^2)/81)*  H(0, 1, 1, x) + (8/27 - (8*x)/27)*H(0, -1, -1, 0, x) +  (-4/9 + (4*x)/9)*H(0, -1, 0, 0, x) + (8/9 - (4*x)/9)*H(0, 0, 0, 0, x) +  (16/9 - (8*x)/9)*H(0, 0, 0, 1, x) + (8/3 - (4*x)/3)*H(0, 0, 1, 0, x) +  (32/9 - (16*x)/9)*H(0, 0, 1, 1, x) - (4*Zeta(3))/27 - (16*Zeta(3))/(81*x) -  (8*x*Zeta(3))/9 - (32*x^2*Zeta(3))/9 +  H(0, x)*(10585/243 - (20*Pi^2)/27 - 547/(243*x) + (8*Pi^2)/(81*x) +    (16099*x)/486 - (5*Pi^2*x)/3 - (7583*x^2)/729 - (184*Pi^2*x^2)/243 +    (8*Zeta(3))/27 - (8*x*Zeta(3))/27) +  L*(5287/243 - (32*Pi^2)/81 - 475/(243*x) + (16*Pi^2)/(81*x) - (1519*x)/243 -    (82*Pi^2*x)/81 - (3293*x^2)/243 - (64*Pi^2*x^2)/243 +    (308/27 - (8*Pi^2)/27 - 124/(81*x) + (310*x)/27 + (4*Pi^2*x)/27 +      (292*x^2)/243)*H(0, x) + NF*(-2/3 - 8/(81*x) + (62*x^2)/81 +      (-4/9 - (8*x)/9 - (8*x^2)/27)*H(0, x)) +    (92/9 - 616/(243*x) - 4*x - (896*x^2)/243)*H(1, x) +    (32/27 - 16/(27*x) + (88*x)/27 + (128*x^2)/81)*H(0, 0, x) +    (64/27 - 32/(27*x) + (164*x)/27 + (128*x^2)/81)*H(0, 1, x) +    (8/9 - (4*x)/9)*H(0, 0, 0, x) + (16/9 - (8*x)/9)*H(0, 0, 1, x) -    (16*Zeta(3))/9 + (8*x*Zeta(3))/9) +  e*(3219779/8748 - (83021*Pi^2)/2916 + (601*Pi^4)/2430 - 19589/(2916*x) +    (3301*Pi^2)/(2916*x) - (16*Pi^4)/(1215*x) - (1159727*x)/8748 -    (4345*Pi^2*x)/324 + (70*Pi^4*x)/243 - (222365*x^2)/972 +    (111889*Pi^2*x^2)/8748 + (388*Pi^4*x^2)/3645 +    (3383/9 - (413*Pi^2)/27 - 72817/(4374*x) + (1054*Pi^2)/(729*x) -      (16769*x)/162 + (11*Pi^2*x)/3 - (559279*x^2)/2187 + (7424*Pi^2*x^2)/729)*    H(1, x) + ((-11*Pi^2)/81 + (44*Pi^2)/(243*x) - (11*Pi^2*x)/81 +      (44*Pi^2*x^2)/243)*H(-1, -1, x) +    (224/243 + (13*Pi^2)/81 - (52*Pi^2)/(243*x) + (224*x)/243 +      (13*Pi^2*x)/81 - (52*Pi^2*x^2)/243)*H(-1, 0, x) +    L^3*(5/3 - 62/(81*x) - x + (8*x^2)/81 + (-8/(27*x) + x/3)*H(0, x) +      (4/9 - (2*x)/9)*H(0, 0, x)) + (51236/243 - (496*Pi^2)/81 -      10286/(729*x) + (88*Pi^2)/(81*x) + (16981*x)/243 - (1091*Pi^2*x)/81 -      (23800*x^2)/243 - (992*Pi^2*x^2)/243)*H(0, 1, x) +    (15871/81 - 3820/(243*x) - (4690*x)/81 - (29723*x^2)/243)*H(1, 0, x) +    (71086/243 - 5564/(243*x) - (21076*x)/243 - (44446*x^2)/243)*H(1, 1, x) +    (-8/27 - 104/(243*x) - (4*x)/3 - (356*x^2)/243)*H(-1, -1, 0, x) +    (44/81 + 52/(81*x) + (386*x)/81 + (394*x^2)/81)*H(-1, 0, 0, x) +    (16/81 + (448*x)/81 + (16*x^2)/3)*H(-1, 0, 1, x) +    ((-22*Pi^2)/81 + (22*Pi^2*x)/81)*H(0, -1, -1, x) +    (16/81 + (26*Pi^2)/81 - (104*x)/81 - (26*Pi^2*x)/81 + (68*x^2)/243)*    H(0, -1, 0, x) + ((4*Pi^2)/81 - (4*Pi^2*x)/81)*H(0, 0, -1, x) +    (3688/81 - (14*Pi^2)/27 - 140/(27*x) + (3943*x)/81 + (7*Pi^2*x)/27 -      (938*x^2)/243)*H(0, 0, 0, x) + (272/3 - (44*Pi^2)/27 - 712/(81*x) +      (230*x)/3 + (22*Pi^2*x)/27 - (1424*x^2)/81)*H(0, 0, 1, x) +    (850/9 - 2560/(243*x) + (590*x)/9 - (4928*x^2)/243)*H(0, 1, 0, x) +    (3860/27 - 1232/(81*x) + (2632*x)/27 - (8312*x^2)/243)*H(0, 1, 1, x) +    (568/9 - 2156/(243*x) - 18*x - (8806*x^2)/243)*H(1, 0, 0, x) +    (1048/9 - 3680/(243*x) - 32*x - (16840*x^2)/243)*H(1, 0, 1, x) +    (352/3 - 1216/(81*x) - 32*x - (5696*x^2)/81)*H(1, 1, 0, x) +    (1592/9 - 5440/(243*x) - 48*x - (25880*x^2)/243)*H(1, 1, 1, x) +    (-4/9 + 16/(27*x) - (4*x)/9 + (16*x^2)/27)*H(-1, -1, -1, 0, x) +    (26/27 - 104/(81*x) + (26*x)/27 - (104*x^2)/81)*H(-1, -1, 0, 0, x) +    (16/27 - 64/(81*x) + (16*x)/27 - (64*x^2)/81)*H(-1, -1, 0, 1, x) +    (4/27 - 16/(81*x) + (4*x)/27 - (16*x^2)/81)*H(-1, 0, -1, 0, x) +    (-20/27 + 80/(81*x) - (20*x)/27 + (80*x^2)/81)*H(-1, 0, 0, 0, x) +    (-8/9 + 32/(27*x) - (8*x)/9 + (32*x^2)/27)*H(-1, 0, 0, 1, x) +    (-32/(81*x) + (16*x)/27 + (32*x^2)/27)*H(0, -1, -1, 0, x) +    (16/(27*x) - (8*x)/9 - (400*x^2)/81)*H(0, -1, 0, 0, x) -    (512*x^2*H(0, -1, 0, 1, x))/81 - (128*x^2*H(0, 0, -1, 0, x))/81 +    (8 - 16/(9*x) + (218*x)/9 + (1048*x^2)/81)*H(0, 0, 0, 0, x) +    (560/27 - 32/(9*x) + (1424*x)/27 + (1952*x^2)/81)*H(0, 0, 0, 1, x) +    (208/9 - 128/(27*x) + (140*x)/3 + (1360*x^2)/81)*H(0, 0, 1, 0, x) +    (992/27 - 64/(9*x) + (2032*x)/27 + (2240*x^2)/81)*H(0, 0, 1, 1, x) +    (596/27 - 16/(3*x) + (1354*x)/27 + (1192*x^2)/81)*H(0, 1, 0, 0, x) +    (1136/27 - 256/(27*x) + (2560*x)/27 + (2272*x^2)/81)*H(0, 1, 0, 1, x) +    (128/3 - 256/(27*x) + 96*x + (256*x^2)/9)*H(0, 1, 1, 0, x) +    (1744/27 - 128/(9*x) + (3920*x)/27 + (3488*x^2)/81)*H(0, 1, 1, 1, x) +    (-8/9 + (8*x)/9)*H(0, -1, -1, -1, 0, x) + (52/27 - (52*x)/27)*    H(0, -1, -1, 0, 0, x) + (32/27 - (32*x)/27)*H(0, -1, -1, 0, 1, x) +    (8/27 - (8*x)/27)*H(0, -1, 0, -1, 0, x) + (-40/27 + (40*x)/27)*    H(0, -1, 0, 0, 0, x) + (-16/9 + (16*x)/9)*H(0, -1, 0, 0, 1, x) +    (16/27 - (16*x)/27)*H(0, 0, -1, -1, 0, x) +    (-8/9 + (8*x)/9)*H(0, 0, -1, 0, 0, x) + (8/3 - (4*x)/3)*    H(0, 0, 0, 0, 0, x) + (16/3 - (8*x)/3)*H(0, 0, 0, 0, 1, x) +    (64/9 - (32*x)/9)*H(0, 0, 0, 1, 0, x) + (32/3 - (16*x)/3)*    H(0, 0, 0, 1, 1, x) + (8 - 4*x)*H(0, 0, 1, 0, 0, x) +    (128/9 - (64*x)/9)*H(0, 0, 1, 0, 1, x) + (128/9 - (64*x)/9)*    H(0, 0, 1, 1, 0, x) + (64/3 - (32*x)/3)*H(0, 0, 1, 1, 1, x) -    (3998*Zeta(3))/81 - (22*Pi^2*Zeta(3))/81 + (932*Zeta(3))/(243*x) -    (3476*x*Zeta(3))/81 + (16*Pi^2*x*Zeta(3))/81 + (3122*x^2*Zeta(3))/243 +    H(0, -1, x)*((-8*Pi^2)/(243*x) + (4*Pi^2*x)/81 + (280*Pi^2*x^2)/243 +      (44*Zeta(3))/27 - (44*x*Zeta(3))/27) +    H(0, 0, x)*(27260/243 - (116*Pi^2)/27 - 647/(81*x) + (28*Pi^2)/(81*x) +      (8536*x)/243 - (848*Pi^2*x)/81 - (13076*x^2)/243 - (1280*Pi^2*x^2)/243 -      (56*Zeta(3))/27 + (20*x*Zeta(3))/27) +    L^2*(5557/162 - (16*Pi^2)/27 - 599/(162*x) + (8*Pi^2)/(27*x) -      (1681*x)/162 - (41*Pi^2*x)/27 - (3277*x^2)/162 - (32*Pi^2*x^2)/81 +      (154/9 - (4*Pi^2)/9 - 70/(27*x) + (158*x)/9 + (2*Pi^2*x)/9 +        (146*x^2)/81)*H(0, x) + NF*(-1 - 4/(27*x) + (31*x^2)/27 +        (-2/3 - (4*x)/3 - (4*x^2)/9)*H(0, x)) +      (46/3 - 308/(81*x) - 6*x - (448*x^2)/81)*H(1, x) +      (20/9 - 8/(9*x) + (14*x)/3 + (64*x^2)/27)*H(0, 0, x) +      (32/9 - 16/(9*x) + (82*x)/9 + (64*x^2)/27)*H(0, 1, x) +      (4/3 - (2*x)/3)*H(0, 0, 0, x) + (8/3 - (4*x)/3)*H(0, 0, 1, x) -      (8*Zeta(3))/3 + (4*x*Zeta(3))/3) +    H(0, x)*(12065/54 - (3143*Pi^2)/243 + (8*Pi^4)/405 - 8633/(972*x) +      (161*Pi^2)/(243*x) - (14765*x)/324 - (5635*Pi^2*x)/486 - (Pi^4*x)/45 -      (402193*x^2)/2187 + (3406*Pi^2*x^2)/729 - (328*Zeta(3))/27 +      (112*Zeta(3))/(81*x) - (986*x*Zeta(3))/27 - (1744*x^2*Zeta(3))/81) +    H(-1, x)*((-14*Pi^2)/243 - (26*Pi^2)/(729*x) - (251*Pi^2*x)/243 -      (737*Pi^2*x^2)/729 + (22*Zeta(3))/27 - (88*Zeta(3))/(81*x) +      (22*x*Zeta(3))/27 - (88*x^2*Zeta(3))/81) +    NF*(-8071/729 + (409*Pi^2)/486 - 25/(27*x) + (14*Pi^2)/(243*x) +      (1993*x)/729 + (244*Pi^2*x)/243 + (2251*x^2)/243 - (283*Pi^2*x^2)/1458 +      (-601/81 + (37*Pi^2)/81 - 466/(729*x) - (224*x)/81 + (58*Pi^2*x)/81 +        (1315*x^2)/243 + (58*Pi^2*x^2)/243)*H(0, x) +      (-634/81 - 500/(729*x) + (76*x)/81 + (5522*x^2)/729)*H(1, x) +      (-352/81 - 8/(27*x) - (388*x)/81 + (268*x^2)/243)*H(0, 0, x) +      (-400/81 - 80/(243*x) - (488*x)/81 + (28*x^2)/27)*H(0, 1, x) +      (-8/3 - 32/(81*x) + (248*x^2)/81)*H(1, 0, x) +      (-8/3 - 32/(81*x) + (248*x^2)/81)*H(1, 1, x) +      (-20/9 - (32*x)/9 - (32*x^2)/27)*H(0, 0, 0, x) +      (-8/3 - (112*x)/27 - (112*x^2)/81)*H(0, 0, 1, x) +      (-16/9 - (32*x)/9 - (32*x^2)/27)*H(0, 1, 0, x) +      (-16/9 - (32*x)/9 - (32*x^2)/27)*H(0, 1, 1, x) + (8*Zeta(3))/9 +      (16*x*Zeta(3))/27 + (16*x^2*Zeta(3))/81) +    L*(279415/1458 - (5105*Pi^2)/486 + (209*Pi^4)/1215 - 8921/(972*x) +      (185*Pi^2)/(243*x) - (162725*x)/2916 - (4781*Pi^2*x)/486 -      (119*Pi^4*x)/1215 - (20519*x^2)/162 + (1390*Pi^2*x^2)/729 +      ((2*Pi^2)/81 - (8*Pi^2)/(243*x) + (2*Pi^2*x)/81 - (8*Pi^2*x^2)/243)*      H(-1, x) + (11414/81 - 9422/(729*x) - (3410*x)/81 - (62614*x^2)/729)*      H(1, x) + (8/81 + (224*x)/81 + (8*x^2)/3)*H(-1, 0, x) +      ((4*Pi^2)/81 - (4*Pi^2*x)/81)*H(0, -1, x) +      (1196/27 - (14*Pi^2)/27 - 140/(27*x) + (1147*x)/27 + (7*Pi^2*x)/27 -        (100*x^2)/243)*H(0, 0, x) + (1856/27 - 712/(81*x) + (1496*x)/27 -        (1592*x^2)/243)*H(0, 1, x) + NF*(-1315/243 + (20*Pi^2)/81 -        466/(729*x) + (130*x)/243 + (40*Pi^2*x)/81 + (4021*x^2)/729 +        (40*Pi^2*x^2)/243 + (-32/9 - 8/(27*x) - 4*x + (262*x^2)/243)*H(0, x) +        (-20/9 - 80/(243*x) + (620*x^2)/243)*H(1, x) +        (-52/27 - (88*x)/27 - (88*x^2)/81)*H(0, 0, x) +        (-40/27 - (80*x)/27 - (80*x^2)/81)*H(0, 1, x)) +      (452/9 - 2128/(243*x) - 16*x - (6188*x^2)/243)*H(1, 0, x) +      (232/3 - 1040/(81*x) - 24*x - (3280*x^2)/81)*H(1, 1, x) +      (8/27 - 32/(81*x) + (8*x)/27 - (32*x^2)/81)*H(-1, -1, 0, x) +      (-4/9 + 16/(27*x) - (4*x)/9 + (16*x^2)/27)*H(-1, 0, 0, x) -      (256*x^2*H(0, -1, 0, x))/81 + (184/27 - 16/(9*x) + (520*x)/27 +        (784*x^2)/81)*H(0, 0, 0, x) + (368/27 - 32/(9*x) + (760*x)/27 +        (896*x^2)/81)*H(0, 0, 1, x) + (424/27 - 128/(27*x) + (992*x)/27 +        (848*x^2)/81)*H(0, 1, 0, x) + (224/9 - 64/(9*x) + (520*x)/9 +        (448*x^2)/27)*H(0, 1, 1, x) + (16/27 - (16*x)/27)*H(0, -1, -1, 0, x) +      (-8/9 + (8*x)/9)*H(0, -1, 0, 0, x) + (8/3 - (4*x)/3)*H(0, 0, 0, 0, x) +      (16/3 - (8*x)/3)*H(0, 0, 0, 1, x) + (64/9 - (32*x)/9)*H(0, 0, 1, 0, x) +      (32/3 - (16*x)/3)*H(0, 0, 1, 1, x) - (184*Zeta(3))/27 +      (64*Zeta(3))/(81*x) - (328*x*Zeta(3))/27 - (320*x^2*Zeta(3))/27 +      H(0, x)*(25960/243 - (208*Pi^2)/81 - 647/(81*x) + (28*Pi^2)/(81*x) +        (21589*x)/486 - (811*Pi^2*x)/162 - (32275*x^2)/729 -        (560*Pi^2*x^2)/243 - (32*Zeta(3))/27 + (8*x*Zeta(3))/27)) +    (22*Zeta(5))/27 - (70*x*Zeta(5))/27);

 pqg1pgq0sigma0gg:=271/36 + Pi^2/27 - 13/(3*x) + Pi^2/(9*x) - (1243*x)/108 + (Pi^2*x)/27 +  (449*x^2)/54 + (4*Pi^2*x^2)/81 +  (-215/108 - (2*Pi^2)/27 - 10/(9*x) - (85*x)/108 + (5*Pi^2*x)/54 -    (187*x^2)/54)*H(0, x) + (-25/54 - 29/(54*x) - (5*x)/54 + (59*x^2)/54)*  H(1, x) + (-1/2 + 2/(3*x) - x/2 + (2*x^2)/3)*H(-1, 0, x) +  (11/9 - (49*x)/18 - (8*x^2)/27)*H(0, 0, x) + (-2/9 - (13*x)/18 - (8*x^2)/27)*  H(0, 1, x) + (2/9 + 8/(27*x) - (2*x)/9 - (8*x^2)/27)*H(1, 0, x) +  (-5/18 - 10/(27*x) + (5*x)/18 + (10*x^2)/27)*H(1, 1, x) +  (-1 + x)*H(0, -1, 0, x) + (-7/9 + (11*x)/9)*H(0, 0, 0, x) +  (4/9 + (4*x)/9)*H(0, 0, 1, x) + (4/9 + (4*x)/9)*H(0, 1, 0, x) +  (-5/9 - (5*x)/9)*H(0, 1, 1, x) - Zeta(3)/2 + (5*x*Zeta(3))/2 +  e*(271/36 + Pi^2/27 - 13/(3*x) + Pi^2/(9*x) - (1243*x)/108 + (Pi^2*x)/27 +    (449*x^2)/54 + (4*Pi^2*x^2)/81 + (-215/108 - (2*Pi^2)/27 - 10/(9*x) -      (85*x)/108 + (5*Pi^2*x)/54 - (187*x^2)/54)*H(0, x) +    (-25/54 - 29/(54*x) - (5*x)/54 + (59*x^2)/54)*H(1, x) +    (-1/2 + 2/(3*x) - x/2 + (2*x^2)/3)*H(-1, 0, x) +    (11/9 - (49*x)/18 - (8*x^2)/27)*H(0, 0, x) +    (-2/9 - (13*x)/18 - (8*x^2)/27)*H(0, 1, x) +    (2/9 + 8/(27*x) - (2*x)/9 - (8*x^2)/27)*H(1, 0, x) +    (-5/18 - 10/(27*x) + (5*x)/18 + (10*x^2)/27)*H(1, 1, x) +    (-1 + x)*H(0, -1, 0, x) + (-7/9 + (11*x)/9)*H(0, 0, 0, x) +    (4/9 + (4*x)/9)*H(0, 0, 1, x) + (4/9 + (4*x)/9)*H(0, 1, 0, x) +    (-5/9 - (5*x)/9)*H(0, 1, 1, x) - Zeta(3)/2 + (5*x*Zeta(3))/2) +  e^2*(271/36 + Pi^2/27 - 13/(3*x) + Pi^2/(9*x) - (1243*x)/108 + (Pi^2*x)/27 +    (449*x^2)/54 + (4*Pi^2*x^2)/81 + (-215/108 - (2*Pi^2)/27 - 10/(9*x) -      (85*x)/108 + (5*Pi^2*x)/54 - (187*x^2)/54)*H(0, x) +    (-25/54 - 29/(54*x) - (5*x)/54 + (59*x^2)/54)*H(1, x) +    (-1/2 + 2/(3*x) - x/2 + (2*x^2)/3)*H(-1, 0, x) +    (11/9 - (49*x)/18 - (8*x^2)/27)*H(0, 0, x) +    (-2/9 - (13*x)/18 - (8*x^2)/27)*H(0, 1, x) +    (2/9 + 8/(27*x) - (2*x)/9 - (8*x^2)/27)*H(1, 0, x) +    (-5/18 - 10/(27*x) + (5*x)/18 + (10*x^2)/27)*H(1, 1, x) +    (-1 + x)*H(0, -1, 0, x) + (-7/9 + (11*x)/9)*H(0, 0, 0, x) +    (4/9 + (4*x)/9)*H(0, 0, 1, x) + (4/9 + (4*x)/9)*H(0, 1, 0, x) +    (-5/9 - (5*x)/9)*H(0, 1, 1, x) - Zeta(3)/2 + (5*x*Zeta(3))/2) +  e^3*(271/36 + Pi^2/27 - 13/(3*x) + Pi^2/(9*x) - (1243*x)/108 + (Pi^2*x)/27 +    (449*x^2)/54 + (4*Pi^2*x^2)/81 + (-215/108 - (2*Pi^2)/27 - 10/(9*x) -      (85*x)/108 + (5*Pi^2*x)/54 - (187*x^2)/54)*H(0, x) +    (-25/54 - 29/(54*x) - (5*x)/54 + (59*x^2)/54)*H(1, x) +    (-1/2 + 2/(3*x) - x/2 + (2*x^2)/3)*H(-1, 0, x) +    (11/9 - (49*x)/18 - (8*x^2)/27)*H(0, 0, x) +    (-2/9 - (13*x)/18 - (8*x^2)/27)*H(0, 1, x) +    (2/9 + 8/(27*x) - (2*x)/9 - (8*x^2)/27)*H(1, 0, x) +    (-5/18 - 10/(27*x) + (5*x)/18 + (10*x^2)/27)*H(1, 1, x) +    (-1 + x)*H(0, -1, 0, x) + (-7/9 + (11*x)/9)*H(0, 0, 0, x) +    (4/9 + (4*x)/9)*H(0, 0, 1, x) + (4/9 + (4*x)/9)*H(0, 1, 0, x) +    (-5/9 - (5*x)/9)*H(0, 1, 1, x) - Zeta(3)/2 + (5*x*Zeta(3))/2);

 pqg1sigma1qqb:=16 - (8*Pi^2)/81 - 1196/(243*x) + (8*Pi^2)/(81*x) - (16040*x)/243 +  (4*Pi^2*x)/9 + (13348*x^2)/243 + (206*Pi^2*x^2)/729 +  (-208/243 - (16*Pi^2)/81 - 80/(81*x) - (2768*x)/243 + (40*Pi^2*x)/81 -    (6400*x^2)/243 - (32*Pi^2*x^2)/243)*H(0, x) +  (-532/243 - 116/(243*x) - (824*x)/243 + (1472*x^2)/243)*H(1, x) +  (-4 + 16/(27*x) + (124*x^2)/27)*H(-1, 0, x) +  (32/27 - (304*x)/27 + (956*x^2)/243)*H(0, 0, x) +  (16/27 - (8*x)/3 - (412*x^2)/243)*H(0, 1, x) +  (16/9 + 64/(243*x) - (496*x^2)/243)*H(1, 0, x) +  (-20/9 - 80/(243*x) + (620*x^2)/243)*H(1, 1, x) +  (-8/3 + (16*x)/3 - (16*x^2)/9)*H(0, -1, 0, x) +  (-56/27 + (176*x)/27 + (64*x^2)/81)*H(0, 0, 0, x) +  (32/27 + (64*x)/27 + (64*x^2)/81)*H(0, 0, 1, x) +  (32/27 + (64*x)/27 + (64*x^2)/81)*H(0, 1, 0, x) +  (-40/27 - (80*x)/27 - (80*x^2)/81)*H(0, 1, 1, x) - (4*Zeta(3))/3 +  (40*x*Zeta(3))/3 - (8*x^2*Zeta(3))/9 +  e*(5443/162 + (434*Pi^2)/729 + (157*Pi^4)/2430 - 2842/(243*x) +    (424*Pi^2)/(729*x) - (24700*x)/243 + (2386*Pi^2*x)/729 -    (113*Pi^4*x)/1215 + (38755*x^2)/486 + (1667*Pi^2*x^2)/243 -    (19*Pi^4*x^2)/3645 + (2*Pi^2 - (8*Pi^2)/(27*x) - (62*Pi^2*x^2)/27)*    H(-1, x) + (6448/243 + (22*Pi^2)/27 - 2752/(243*x) + (88*Pi^2)/(729*x) -      (32110*x)/243 + (28414*x^2)/243 - (682*Pi^2*x^2)/729)*H(1, x) +    (-166/27 + 28/(27*x) - (52*x)/27 + (142*x^2)/27)*H(-1, 0, x) +    ((4*Pi^2)/3 - (8*Pi^2*x)/3 + (8*Pi^2*x^2)/9)*H(0, -1, x) +    (-686/243 + (40*Pi^2)/81 - 80/(81*x) - (856*x)/243 - (136*Pi^2*x)/81 -      (10654*x^2)/243 - (32*Pi^2*x^2)/81)*H(0, 0, x) +    (-868/243 + (44*Pi^2)/81 - 596/(243*x) - (5240*x)/243 + (88*Pi^2*x)/81 -      (3334*x^2)/81 + (88*Pi^2*x^2)/243)*H(0, 1, x) +    (-400/243 - 40/(81*x) - (1856*x)/243 + (88*x^2)/9)*H(1, 0, x) +    (-986/81 - 604/(243*x) - (1012*x)/81 + (6598*x^2)/243)*H(1, 1, x) +    (8 - 32/(27*x) - (248*x^2)/27)*H(-1, -1, 0, x) +    (-8 + 32/(27*x) + (248*x^2)/27)*H(-1, 0, 0, x) +    (-8 + 32/(27*x) + (248*x^2)/27)*H(-1, 0, 1, x) +    (-8/3 + 16/(27*x) - (8*x)/3 + (20*x^2)/3)*H(0, -1, 0, x) +    (20/9 - (392*x)/27 + (244*x^2)/81)*H(0, 0, 0, x) +    (64/27 - (712*x)/27 + (1276*x^2)/243)*H(0, 0, 1, x) +    (64/27 + 64/(243*x) - (176*x)/27 - (1544*x^2)/243)*H(0, 1, 0, x) +    (8/9 - 80/(243*x) - (248*x)/27 - (748*x^2)/243)*H(0, 1, 1, x) +    (32/9 + 128/(243*x) - (992*x^2)/243)*H(1, 0, 0, x) +    (-8/9 - 32/(243*x) + (248*x^2)/243)*H(1, 0, 1, x) +    (-8/9 - 32/(243*x) + (248*x^2)/243)*H(1, 1, 0, x) +    (-40/3 - 160/(81*x) + (1240*x^2)/81)*H(1, 1, 1, x) +    (16/3 - (32*x)/3 + (32*x^2)/9)*H(0, -1, -1, 0, x) +    (-16/3 + (32*x)/3 - (32*x^2)/9)*H(0, -1, 0, 0, x) +    (-16/3 + (32*x)/3 - (32*x^2)/9)*H(0, -1, 0, 1, x) +    (-8/3 + (16*x)/3 - (16*x^2)/9)*H(0, 0, -1, 0, x) +    (-56/27 + (176*x)/27 + (64*x^2)/81)*H(0, 0, 0, 0, x) +    (-80/27 + (416*x)/27 + (64*x^2)/27)*H(0, 0, 0, 1, x) +    (32/9 + (64*x)/9 + (64*x^2)/27)*H(0, 0, 1, 0, x) +    (88/27 + (176*x)/27 + (176*x^2)/81)*H(0, 0, 1, 1, x) +    (64/27 + (128*x)/27 + (128*x^2)/81)*H(0, 1, 0, 0, x) +    (-16/27 - (32*x)/27 - (32*x^2)/81)*H(0, 1, 0, 1, x) +    (-16/27 - (32*x)/27 - (32*x^2)/81)*H(0, 1, 1, 0, x) +    (-80/9 - (160*x)/9 - (160*x^2)/27)*H(0, 1, 1, 1, x) - (68*Zeta(3))/27 +    (424*Zeta(3))/(243*x) + (500*x*Zeta(3))/27 - (1186*x^2*Zeta(3))/243 +    H(0, x)*(2641/243 - (32*Pi^2)/81 - 916/(243*x) + (8*Pi^2)/(81*x) -      (3166*x)/81 + (320*Pi^2*x)/81 + (18346*x^2)/243 - (638*Pi^2*x^2)/729 +      (76*Zeta(3))/27 + (8*x*Zeta(3))/27 - (200*x^2*Zeta(3))/81) +    L*(16 - (8*Pi^2)/81 - 1196/(243*x) + (8*Pi^2)/(81*x) - (16040*x)/243 +      (4*Pi^2*x)/9 + (13348*x^2)/243 + (206*Pi^2*x^2)/729 +      (-208/243 - (16*Pi^2)/81 - 80/(81*x) - (2768*x)/243 + (40*Pi^2*x)/81 -        (6400*x^2)/243 - (32*Pi^2*x^2)/243)*H(0, x) +      (-532/243 - 116/(243*x) - (824*x)/243 + (1472*x^2)/243)*H(1, x) +      (-4 + 16/(27*x) + (124*x^2)/27)*H(-1, 0, x) +      (32/27 - (304*x)/27 + (956*x^2)/243)*H(0, 0, x) +      (16/27 - (8*x)/3 - (412*x^2)/243)*H(0, 1, x) +      (16/9 + 64/(243*x) - (496*x^2)/243)*H(1, 0, x) +      (-20/9 - 80/(243*x) + (620*x^2)/243)*H(1, 1, x) +      (-8/3 + (16*x)/3 - (16*x^2)/9)*H(0, -1, 0, x) +      (-56/27 + (176*x)/27 + (64*x^2)/81)*H(0, 0, 0, x) +      (32/27 + (64*x)/27 + (64*x^2)/81)*H(0, 0, 1, x) +      (32/27 + (64*x)/27 + (64*x^2)/81)*H(0, 1, 0, x) +      (-40/27 - (80*x)/27 - (80*x^2)/81)*H(0, 1, 1, x) - (4*Zeta(3))/3 +      (40*x*Zeta(3))/3 - (8*x^2*Zeta(3))/9)) +  e^2*(213973/2916 - (1097*Pi^2)/729 - (7*Pi^4)/270 - 123593/(4374*x) +    (1042*Pi^2)/(729*x) + (5*Pi^4)/(2187*x) - (825451*x)/4374 +    (4175*Pi^2*x)/729 - (997*Pi^4*x)/2430 + (418723*x^2)/2916 -    (300425*Pi^2*x^2)/13122 + (701*Pi^4*x^2)/4860 +    (-4*Pi^2 + (16*Pi^2)/(27*x) + (124*Pi^2*x^2)/27)*H(-1, -1, x) +    (-295/27 + 3*Pi^2 + 490/(243*x) - (4*Pi^2)/(9*x) - (86*x)/27 +      (2371*x^2)/243 - (31*Pi^2*x^2)/9)*H(-1, 0, x) +    (700/27 + (10*Pi^2)/27 - 26048/(2187*x) + (40*Pi^2)/(729*x) -      (10828*x)/81 + (261704*x^2)/2187 - (310*Pi^2*x^2)/729)*H(1, 0, x) +    (8765/243 + (11*Pi^2)/3 - 58466/(2187*x) + (44*Pi^2)/(81*x) -      (63850*x)/243 + (554231*x^2)/2187 - (341*Pi^2*x^2)/81)*H(1, 1, x) +    (332/27 - 56/(27*x) + (104*x)/27 - (284*x^2)/27)*H(-1, -1, 0, x) +    (-332/27 + 56/(27*x) - (104*x)/27 + (284*x^2)/27)*H(-1, 0, 0, x) +    (-332/27 + 56/(27*x) - (104*x)/27 + (284*x^2)/27)*H(-1, 0, 1, x) +    ((-8*Pi^2)/3 + (16*Pi^2*x)/3 - (16*Pi^2*x^2)/9)*H(0, -1, -1, x) +    (-148/27 + 2*Pi^2 + 28/(27*x) - (88*x)/27 - 4*Pi^2*x + (446*x^2)/81 +      (4*Pi^2*x^2)/3)*H(0, -1, 0, x) +    ((4*Pi^2)/3 - (8*Pi^2*x)/3 + (8*Pi^2*x^2)/9)*H(0, 0, -1, x) +    (-560/243 + (26*Pi^2)/81 - 80/(81*x) - (1252*x)/243 - (92*Pi^2*x)/81 -      (32042*x^2)/729 - (80*Pi^2*x^2)/243)*H(0, 0, 0, x) +    (-632/81 - (44*Pi^2)/81 - 596/(243*x) - (520*x)/81 - (88*Pi^2*x)/81 -      (55610*x^2)/729 - (88*Pi^2*x^2)/243)*H(0, 0, 1, x) +    (-728/243 + (20*Pi^2)/81 - 200/(81*x) - (5296*x)/243 + (40*Pi^2*x)/81 -      (23396*x^2)/729 + (40*Pi^2*x^2)/243)*H(0, 1, 0, x) +    (-3380/243 + (22*Pi^2)/9 - 1564/(243*x) - (9448*x)/243 + (44*Pi^2*x)/9 -      (40994*x^2)/729 + (44*Pi^2*x^2)/27)*H(0, 1, 1, x) +    (88/81 - 8/(243*x) - (688*x)/81 + (1808*x^2)/243)*H(1, 0, 0, x) +    (-3524/243 - 752/(243*x) - (4840*x)/243 + (9116*x^2)/243)*H(1, 0, 1, x) +    (-3524/243 - 752/(243*x) - (4840*x)/243 + (9116*x^2)/243)*H(1, 1, 0, x) +    (-3788/81 - 248/(27*x) - (2776*x)/81 + (812*x^2)/9)*H(1, 1, 1, x) +    (-16 + 64/(27*x) + (496*x^2)/27)*H(-1, -1, -1, 0, x) +    (16 - 64/(27*x) - (496*x^2)/27)*H(-1, -1, 0, 0, x) +    (16 - 64/(27*x) - (496*x^2)/27)*H(-1, -1, 0, 1, x) +    (8 - 32/(27*x) - (248*x^2)/27)*H(-1, 0, -1, 0, x) +    (-8 + 32/(27*x) + (248*x^2)/27)*H(-1, 0, 0, 0, x) +    (-16 + 64/(27*x) + (496*x^2)/27)*H(-1, 0, 0, 1, x) +    (-8 + 32/(27*x) + (248*x^2)/27)*H(-1, 0, 1, 0, x) +    (-16 + 64/(27*x) + (496*x^2)/27)*H(-1, 0, 1, 1, x) +    (16/3 - 32/(27*x) + (16*x)/3 - (40*x^2)/3)*H(0, -1, -1, 0, x) +    (-16/3 + 32/(27*x) - (16*x)/3 + (40*x^2)/3)*H(0, -1, 0, 0, x) +    (-16/3 + 32/(27*x) - (16*x)/3 + (40*x^2)/3)*H(0, -1, 0, 1, x) +    (-8/3 + 16/(27*x) - (8*x)/3 + (20*x^2)/3)*H(0, 0, -1, 0, x) +    (20/9 - (392*x)/27 + (244*x^2)/81)*H(0, 0, 0, 0, x) +    (40/9 - (296*x)/9 + (92*x^2)/27)*H(0, 0, 0, 1, x) +    (32/9 + 64/(243*x) - (848*x)/27 - (80*x^2)/243)*H(0, 0, 1, 0, x) +    (88/27 - 80/(243*x) - (1592*x)/27 + (2180*x^2)/243)*H(0, 0, 1, 1, x) +    (32/9 + 128/(243*x) - (208*x)/27 - (2264*x^2)/243)*H(0, 1, 0, 0, x) +    (80/27 - 32/(243*x) - (416*x)/27 - (704*x^2)/81)*H(0, 1, 0, 1, x) +    (80/27 - 32/(243*x) - (416*x)/27 - (704*x^2)/81)*H(0, 1, 1, 0, x) +    (-16/9 - 160/(81*x) - (208*x)/9 + (152*x^2)/81)*H(0, 1, 1, 1, x) +    (32/9 + 128/(243*x) - (992*x^2)/243)*H(1, 0, 0, 0, x) +    (8/3 + 32/(81*x) - (248*x^2)/81)*H(1, 0, 0, 1, x) +    (-16/9 - 64/(243*x) + (496*x^2)/243)*H(1, 0, 1, 0, x) +    (-136/9 - 544/(243*x) + (4216*x^2)/243)*H(1, 0, 1, 1, x) +    (8/3 + 32/(81*x) - (248*x^2)/81)*H(1, 1, 0, 0, x) +    (-136/9 - 544/(243*x) + (4216*x^2)/243)*H(1, 1, 0, 1, x) +    (-136/9 - 544/(243*x) + (4216*x^2)/243)*H(1, 1, 1, 0, x) +    (-160/3 - 640/(81*x) + (4960*x^2)/81)*H(1, 1, 1, 1, x) +    (-32/3 + (64*x)/3 - (64*x^2)/9)*H(0, -1, -1, -1, 0, x) +    (32/3 - (64*x)/3 + (64*x^2)/9)*H(0, -1, -1, 0, 0, x) +    (32/3 - (64*x)/3 + (64*x^2)/9)*H(0, -1, -1, 0, 1, x) +    (16/3 - (32*x)/3 + (32*x^2)/9)*H(0, -1, 0, -1, 0, x) +    (-16/3 + (32*x)/3 - (32*x^2)/9)*H(0, -1, 0, 0, 0, x) +    (-32/3 + (64*x)/3 - (64*x^2)/9)*H(0, -1, 0, 0, 1, x) +    (-16/3 + (32*x)/3 - (32*x^2)/9)*H(0, -1, 0, 1, 0, x) +    (-32/3 + (64*x)/3 - (64*x^2)/9)*H(0, -1, 0, 1, 1, x) +    (16/3 - (32*x)/3 + (32*x^2)/9)*H(0, 0, -1, -1, 0, x) +    (-16/3 + (32*x)/3 - (32*x^2)/9)*H(0, 0, -1, 0, 0, x) +    (-16/3 + (32*x)/3 - (32*x^2)/9)*H(0, 0, -1, 0, 1, x) +    (-8/3 + (16*x)/3 - (16*x^2)/9)*H(0, 0, 0, -1, 0, x) +    (-56/27 + (176*x)/27 + (64*x^2)/81)*H(0, 0, 0, 0, 0, x) +    (-80/27 + (416*x)/27 + (64*x^2)/27)*H(0, 0, 0, 0, 1, x) +    (-16/27 + (544*x)/27 + (320*x^2)/81)*H(0, 0, 0, 1, 0, x) +    (-136/27 + (880*x)/27 + (16*x^2)/3)*H(0, 0, 0, 1, 1, x) +    (128/27 + (256*x)/27 + (256*x^2)/81)*H(0, 0, 1, 0, 0, x) +    (176/27 + (352*x)/27 + (352*x^2)/81)*H(0, 0, 1, 0, 1, x) +    (176/27 + (352*x)/27 + (352*x^2)/81)*H(0, 0, 1, 1, 0, x) +    (16/3 + (32*x)/3 + (32*x^2)/9)*H(0, 0, 1, 1, 1, x) +    (64/27 + (128*x)/27 + (128*x^2)/81)*H(0, 1, 0, 0, 0, x) +    (16/9 + (32*x)/9 + (32*x^2)/27)*H(0, 1, 0, 0, 1, x) +    (-32/27 - (64*x)/27 - (64*x^2)/81)*H(0, 1, 0, 1, 0, x) +    (-272/27 - (544*x)/27 - (544*x^2)/81)*H(0, 1, 0, 1, 1, x) +    (16/9 + (32*x)/9 + (32*x^2)/27)*H(0, 1, 1, 0, 0, x) +    (-272/27 - (544*x)/27 - (544*x^2)/81)*H(0, 1, 1, 0, 1, x) +    (-272/27 - (544*x)/27 - (544*x^2)/81)*H(0, 1, 1, 1, 0, x) +    (-320/9 - (640*x)/9 - (640*x^2)/27)*H(0, 1, 1, 1, 1, x) +    (1822*Zeta(3))/243 - (73*Pi^2*Zeta(3))/81 + (446*Zeta(3))/(81*x) -    (772*x*Zeta(3))/243 - (38*Pi^2*x*Zeta(3))/81 + (18611*x^2*Zeta(3))/243 +    (206*Pi^2*x^2*Zeta(3))/243 + H(-1, x)*((83*Pi^2)/27 - (14*Pi^2)/(27*x) +      (26*Pi^2*x)/27 - (71*Pi^2*x^2)/27 + 28*Zeta(3) - (112*Zeta(3))/(27*x) -      (868*x^2*Zeta(3))/27) + H(1, x)*(123212/2187 + (88*Pi^2)/27 -      58757/(2187*x) + (473*Pi^2)/(729*x) - (438722*x)/2187 +      (220*Pi^2*x)/81 + (374267*x^2)/2187 - (4829*Pi^2*x^2)/729 +      (80*Zeta(3))/9 + (320*Zeta(3))/(243*x) - (2480*x^2*Zeta(3))/243) +    H(0, x)*(63911/2187 + (896*Pi^2)/729 - (163*Pi^4)/2430 - 8426/(729*x) +      (364*Pi^2)/(729*x) - (161531*x)/2187 - (308*Pi^2*x)/729 +      (377*Pi^4*x)/1215 + (428623*x^2)/4374 + (23005*Pi^2*x^2)/2187 +      (101*Pi^4*x^2)/3645 - (124*Zeta(3))/27 + (424*Zeta(3))/(243*x) +      (676*x*Zeta(3))/27 - (82*x^2*Zeta(3))/27) +    H(0, 0, x)*(1997/243 - (52*Pi^2)/81 - 916/(243*x) + (8*Pi^2)/(81*x) -      (7094*x)/243 + (332*Pi^2*x)/81 + (129425*x^2)/2187 -      (175*Pi^2*x^2)/729 + (76*Zeta(3))/27 + (8*x*Zeta(3))/27 -      (200*x^2*Zeta(3))/81) + L^2*(8 - (4*Pi^2)/81 - 598/(243*x) +      (4*Pi^2)/(81*x) - (8020*x)/243 + (2*Pi^2*x)/9 + (6674*x^2)/243 +      (103*Pi^2*x^2)/729 + (-104/243 - (8*Pi^2)/81 - 40/(81*x) -        (1384*x)/243 + (20*Pi^2*x)/81 - (3200*x^2)/243 - (16*Pi^2*x^2)/243)*      H(0, x) + (-266/243 - 58/(243*x) - (412*x)/243 + (736*x^2)/243)*      H(1, x) + (-2 + 8/(27*x) + (62*x^2)/27)*H(-1, 0, x) +      (16/27 - (152*x)/27 + (478*x^2)/243)*H(0, 0, x) +      (8/27 - (4*x)/3 - (206*x^2)/243)*H(0, 1, x) +      (8/9 + 32/(243*x) - (248*x^2)/243)*H(1, 0, x) +      (-10/9 - 40/(243*x) + (310*x^2)/243)*H(1, 1, x) +      (-4/3 + (8*x)/3 - (8*x^2)/9)*H(0, -1, 0, x) +      (-28/27 + (88*x)/27 + (32*x^2)/81)*H(0, 0, 0, x) +      (16/27 + (32*x)/27 + (32*x^2)/81)*H(0, 0, 1, x) +      (16/27 + (32*x)/27 + (32*x^2)/81)*H(0, 1, 0, x) +      (-20/27 - (40*x)/27 - (40*x^2)/81)*H(0, 1, 1, x) - (2*Zeta(3))/3 +      (20*x*Zeta(3))/3 - (4*x^2*Zeta(3))/9) +    H(0, 1, x)*(4138/243 - 2192/(243*x) + (88*Pi^2)/(729*x) - (17144*x)/243 +      (154*Pi^2*x)/81 + (360491*x^2)/2187 + (143*Pi^2*x^2)/729 +      (160*Zeta(3))/27 + (320*x*Zeta(3))/27 + (320*x^2*Zeta(3))/81) +    H(0, -1, x)*((4*Pi^2)/3 - (8*Pi^2)/(27*x) + (4*Pi^2*x)/3 -      (10*Pi^2*x^2)/3 + (56*Zeta(3))/3 - (112*x*Zeta(3))/3 +      (112*x^2*Zeta(3))/9) + L*(5443/162 + (434*Pi^2)/729 + (157*Pi^4)/2430 -      2842/(243*x) + (424*Pi^2)/(729*x) - (24700*x)/243 + (2386*Pi^2*x)/729 -      (113*Pi^4*x)/1215 + (38755*x^2)/486 + (1667*Pi^2*x^2)/243 -      (19*Pi^4*x^2)/3645 + (2*Pi^2 - (8*Pi^2)/(27*x) - (62*Pi^2*x^2)/27)*      H(-1, x) + (6448/243 + (22*Pi^2)/27 - 2752/(243*x) +        (88*Pi^2)/(729*x) - (32110*x)/243 + (28414*x^2)/243 -        (682*Pi^2*x^2)/729)*H(1, x) + (-166/27 + 28/(27*x) - (52*x)/27 +        (142*x^2)/27)*H(-1, 0, x) + ((4*Pi^2)/3 - (8*Pi^2*x)/3 +        (8*Pi^2*x^2)/9)*H(0, -1, x) + (-686/243 + (40*Pi^2)/81 - 80/(81*x) -        (856*x)/243 - (136*Pi^2*x)/81 - (10654*x^2)/243 - (32*Pi^2*x^2)/81)*      H(0, 0, x) + (-868/243 + (44*Pi^2)/81 - 596/(243*x) - (5240*x)/243 +        (88*Pi^2*x)/81 - (3334*x^2)/81 + (88*Pi^2*x^2)/243)*H(0, 1, x) +      (-400/243 - 40/(81*x) - (1856*x)/243 + (88*x^2)/9)*H(1, 0, x) +      (-986/81 - 604/(243*x) - (1012*x)/81 + (6598*x^2)/243)*H(1, 1, x) +      (8 - 32/(27*x) - (248*x^2)/27)*H(-1, -1, 0, x) +      (-8 + 32/(27*x) + (248*x^2)/27)*H(-1, 0, 0, x) +      (-8 + 32/(27*x) + (248*x^2)/27)*H(-1, 0, 1, x) +      (-8/3 + 16/(27*x) - (8*x)/3 + (20*x^2)/3)*H(0, -1, 0, x) +      (20/9 - (392*x)/27 + (244*x^2)/81)*H(0, 0, 0, x) +      (64/27 - (712*x)/27 + (1276*x^2)/243)*H(0, 0, 1, x) +      (64/27 + 64/(243*x) - (176*x)/27 - (1544*x^2)/243)*H(0, 1, 0, x) +      (8/9 - 80/(243*x) - (248*x)/27 - (748*x^2)/243)*H(0, 1, 1, x) +      (32/9 + 128/(243*x) - (992*x^2)/243)*H(1, 0, 0, x) +      (-8/9 - 32/(243*x) + (248*x^2)/243)*H(1, 0, 1, x) +      (-8/9 - 32/(243*x) + (248*x^2)/243)*H(1, 1, 0, x) +      (-40/3 - 160/(81*x) + (1240*x^2)/81)*H(1, 1, 1, x) +      (16/3 - (32*x)/3 + (32*x^2)/9)*H(0, -1, -1, 0, x) +      (-16/3 + (32*x)/3 - (32*x^2)/9)*H(0, -1, 0, 0, x) +      (-16/3 + (32*x)/3 - (32*x^2)/9)*H(0, -1, 0, 1, x) +      (-8/3 + (16*x)/3 - (16*x^2)/9)*H(0, 0, -1, 0, x) +      (-56/27 + (176*x)/27 + (64*x^2)/81)*H(0, 0, 0, 0, x) +      (-80/27 + (416*x)/27 + (64*x^2)/27)*H(0, 0, 0, 1, x) +      (32/9 + (64*x)/9 + (64*x^2)/27)*H(0, 0, 1, 0, x) +      (88/27 + (176*x)/27 + (176*x^2)/81)*H(0, 0, 1, 1, x) +      (64/27 + (128*x)/27 + (128*x^2)/81)*H(0, 1, 0, 0, x) +      (-16/27 - (32*x)/27 - (32*x^2)/81)*H(0, 1, 0, 1, x) +      (-16/27 - (32*x)/27 - (32*x^2)/81)*H(0, 1, 1, 0, x) +      (-80/9 - (160*x)/9 - (160*x^2)/27)*H(0, 1, 1, 1, x) - (68*Zeta(3))/27 +      (424*Zeta(3))/(243*x) + (500*x*Zeta(3))/27 - (1186*x^2*Zeta(3))/243 +      H(0, x)*(2641/243 - (32*Pi^2)/81 - 916/(243*x) + (8*Pi^2)/(81*x) -        (3166*x)/81 + (320*Pi^2*x)/81 + (18346*x^2)/243 - (638*Pi^2*x^2)/729 +        (76*Zeta(3))/27 + (8*x*Zeta(3))/27 - (200*x^2*Zeta(3))/81)) +    (2*Zeta(5))/3 + 20*x*Zeta(5) - (316*x^2*Zeta(5))/81);

 pqq0pqq0sigma1qg:=46/27 - (136*Pi^2)/81 - (28*x)/27 + (16*Pi^2*x)/27 +  (44/27 - (16*Pi^2)/27 - (32*x)/9 + (8*Pi^2*x)/27)*H(0, x) +  (40/9 - (64*Pi^2)/27 - 80/(27*x) + (64*Pi^2)/(27*x) - (124*x)/27 +    (32*Pi^2*x)/27)*H(1, x) + (104/27 - (44*x)/27)*H(0, 0, x) +  (272/27 - (32*x)/9)*H(0, 1, x) + (224/27 - 16/(9*x) - (16*x)/9)*H(1, 0, x) +  (448/27 - 32/(9*x) - (32*x)/9)*H(1, 1, x) +  L*(4/27 - (32*Pi^2)/81 - (22*x)/27 + (16*Pi^2*x)/81 +    (40/27 - (16*x)/27)*H(0, x) + (64/27 - (16*x)/27)*H(1, x) +    (16/27 - (8*x)/27)*H(0, 0, x) + (64/27 - (32*x)/27)*H(0, 1, x) +    (64/27 - 64/(27*x) - (32*x)/27)*H(1, 0, x) +    (128/27 - 128/(27*x) - (64*x)/27)*H(1, 1, x)) +  (16/27 - (8*x)/27)*H(0, 0, 0, x) + (32/9 - (16*x)/9)*H(0, 0, 1, x) +  (64/9 - 64/(27*x) - (32*x)/9)*H(0, 1, 0, x) +  (128/9 - 128/(27*x) - (64*x)/9)*H(0, 1, 1, x) +  (128/27 - 128/(27*x) - (64*x)/27)*H(1, 0, 0, x) +  (128/9 - 128/(9*x) - (64*x)/9)*H(1, 0, 1, x) +  (128/9 - 128/(9*x) - (64*x)/9)*H(1, 1, 0, x) +  (256/9 - 256/(9*x) - (128*x)/9)*H(1, 1, 1, x) - (32*Zeta(3))/9 +  (16*x*Zeta(3))/9 + e*(142/27 - (347*Pi^2)/81 + (64*Pi^4)/405 - 25/(27*x) +    (40*Pi^2)/(81*x) - (16*Pi^4)/(243*x) - (11*x)/3 + (461*Pi^2*x)/162 -    (32*Pi^4*x)/405 + (260/27 - (44*Pi^2)/81 - (194*x)/27 + (22*Pi^2*x)/81)*    H(0, 0, x) + (232/9 - (368*Pi^2)/81 - 80/(27*x) + (64*Pi^2)/(27*x) -      (472*x)/27 + (184*Pi^2*x)/81)*H(0, 1, x) +    (616/27 - (80*Pi^2)/27 - 320/(27*x) + (80*Pi^2)/(27*x) - (100*x)/9 +      (40*Pi^2*x)/27)*H(1, 0, x) + (1232/27 - (736*Pi^2)/81 - 640/(27*x) +      (736*Pi^2)/(81*x) - (200*x)/9 + (368*Pi^2*x)/81)*H(1, 1, x) +    L^2*(2/27 - (16*Pi^2)/81 - (11*x)/27 + (8*Pi^2*x)/81 +      (20/27 - (8*x)/27)*H(0, x) + (32/27 - (8*x)/27)*H(1, x) +      (8/27 - (4*x)/27)*H(0, 0, x) + (32/27 - (16*x)/27)*H(0, 1, x) +      (32/27 - 32/(27*x) - (16*x)/27)*H(1, 0, x) +      (64/27 - 64/(27*x) - (32*x)/27)*H(1, 1, x)) +    (40/9 - (52*x)/27)*H(0, 0, 0, x) + (496/27 - (200*x)/27)*H(0, 0, 1, x) +    (752/27 - 112/(27*x) - (272*x)/27)*H(0, 1, 0, x) +    (1504/27 - 224/(27*x) - (544*x)/27)*H(0, 1, 1, x) +    (448/27 - 224/(27*x) - (128*x)/27)*H(1, 0, 0, x) +    (448/9 - 224/(9*x) - (128*x)/9)*H(1, 0, 1, x) +    (448/9 - 224/(9*x) - (128*x)/9)*H(1, 1, 0, x) +    (896/9 - 448/(9*x) - (256*x)/9)*H(1, 1, 1, x) +    (16/27 - (8*x)/27)*H(0, 0, 0, 0, x) + (32/9 - (16*x)/9)*H(0, 0, 0, 1, x) +    (224/27 - 64/(27*x) - (112*x)/27)*H(0, 0, 1, 0, x) +    (448/27 - 128/(27*x) - (224*x)/27)*H(0, 0, 1, 1, x) +    (256/27 - 128/(27*x) - (128*x)/27)*H(0, 1, 0, 0, x) +    (256/9 - 128/(9*x) - (128*x)/9)*H(0, 1, 0, 1, x) +    (256/9 - 128/(9*x) - (128*x)/9)*H(0, 1, 1, 0, x) +    (512/9 - 256/(9*x) - (256*x)/9)*H(0, 1, 1, 1, x) +    (128/27 - 128/(27*x) - (64*x)/27)*H(1, 0, 0, 0, x) +    (512/27 - 512/(27*x) - (256*x)/27)*H(1, 0, 0, 1, x) +    (256/9 - 256/(9*x) - (128*x)/9)*H(1, 0, 1, 0, x) +    (512/9 - 512/(9*x) - (256*x)/9)*H(1, 0, 1, 1, x) +    (512/27 - 512/(27*x) - (256*x)/27)*H(1, 1, 0, 0, x) +    (512/9 - 512/(9*x) - (256*x)/9)*H(1, 1, 0, 1, x) +    (512/9 - 512/(9*x) - (256*x)/9)*H(1, 1, 1, 0, x) +    (1024/9 - 1024/(9*x) - (512*x)/9)*H(1, 1, 1, 1, x) - (496*Zeta(3))/27 +    (200*x*Zeta(3))/27 + H(0, x)*(70/9 - (238*Pi^2)/81 - (82*x)/9 +      (32*Pi^2*x)/27 - (32*Zeta(3))/9 + (16*x*Zeta(3))/9) +    L*(50/27 - (56*Pi^2)/27 - (50*x)/27 + (64*Pi^2*x)/81 +      (28/9 - (16*Pi^2)/27 - (112*x)/27 + (8*Pi^2*x)/27)*H(0, x) +      (184/27 - (64*Pi^2)/27 - 80/(27*x) + (64*Pi^2)/(27*x) - (140*x)/27 +        (32*Pi^2*x)/27)*H(1, x) + (40/9 - (52*x)/27)*H(0, 0, x) +      (112/9 - (128*x)/27)*H(0, 1, x) + (32/3 - 112/(27*x) - (80*x)/27)*      H(1, 0, x) + (64/3 - 224/(27*x) - (160*x)/27)*H(1, 1, x) +      (16/27 - (8*x)/27)*H(0, 0, 0, x) + (32/9 - (16*x)/9)*H(0, 0, 1, x) +      (64/9 - 64/(27*x) - (32*x)/9)*H(0, 1, 0, x) +      (128/9 - 128/(27*x) - (64*x)/9)*H(0, 1, 1, x) +      (128/27 - 128/(27*x) - (64*x)/27)*H(1, 0, 0, x) +      (128/9 - 128/(9*x) - (64*x)/9)*H(1, 0, 1, x) +      (128/9 - 128/(9*x) - (64*x)/9)*H(1, 1, 0, x) +      (256/9 - 256/(9*x) - (128*x)/9)*H(1, 1, 1, x) - (32*Zeta(3))/9 +      (16*x*Zeta(3))/9) + H(1, x)*(52/3 - (656*Pi^2)/81 - 212/(27*x) +      (112*Pi^2)/(27*x) - (304*x)/27 + (188*Pi^2*x)/81 - (512*Zeta(3))/27 +      (512*Zeta(3))/(27*x) + (256*x*Zeta(3))/27)) +  e^2*(352/27 - (569*Pi^2)/54 + (214*Pi^4)/405 - 355/(108*x) +    (106*Pi^2)/(81*x) - (28*Pi^4)/(243*x) - (109*x)/12 + (1067*Pi^2*x)/162 -    (26*Pi^4*x)/135 + L^3*(2/81 - (16*Pi^2)/243 - (11*x)/81 + (8*Pi^2*x)/243 +      (20/81 - (8*x)/81)*H(0, x) + (32/81 - (8*x)/81)*H(1, x) +      (8/81 - (4*x)/81)*H(0, 0, x) + (32/81 - (16*x)/81)*H(0, 1, x) +      (32/81 - 32/(81*x) - (16*x)/81)*H(1, 0, x) +      (64/81 - 64/(81*x) - (32*x)/81)*H(1, 1, x)) +    (92/9 - (44*Pi^2)/81 - (202*x)/27 + (22*Pi^2*x)/81)*H(0, 0, 0, x) +    (1144/27 - (392*Pi^2)/81 - 80/(27*x) + (64*Pi^2)/(27*x) - (76*x)/3 +      (196*Pi^2*x)/81)*H(0, 0, 1, x) + (1672/27 - (400*Pi^2)/81 - 128/(9*x) +      (80*Pi^2)/(27*x) - (880*x)/27 + (200*Pi^2*x)/81)*H(0, 1, 0, x) +    (3344/27 - (1184*Pi^2)/81 - 256/(9*x) + (736*Pi^2)/(81*x) - (1760*x)/27 +      (592*Pi^2*x)/81)*H(0, 1, 1, x) + (1000/27 - (224*Pi^2)/81 - 608/(27*x) +      (224*Pi^2)/(81*x) - (428*x)/27 + (112*Pi^2*x)/81)*H(1, 0, 0, x) +    (2992/27 - (1184*Pi^2)/81 - 608/(9*x) + (1184*Pi^2)/(81*x) - (1240*x)/27 +      (592*Pi^2*x)/81)*H(1, 0, 1, x) + (2992/27 - (800*Pi^2)/81 - 608/(9*x) +      (800*Pi^2)/(81*x) - (1240*x)/27 + (400*Pi^2*x)/81)*H(1, 1, 0, x) +    (5984/27 - (2368*Pi^2)/81 - 1216/(9*x) + (2368*Pi^2)/(81*x) -      (2480*x)/27 + (1184*Pi^2*x)/81)*H(1, 1, 1, x) +    (40/9 - (52*x)/27)*H(0, 0, 0, 0, x) + (496/27 - (200*x)/27)*    H(0, 0, 0, 1, x) + (304/9 - 112/(27*x) - (344*x)/27)*H(0, 0, 1, 0, x) +    (608/9 - 224/(27*x) - (688*x)/27)*H(0, 0, 1, 1, x) +    (304/9 - 224/(27*x) - (320*x)/27)*H(0, 1, 0, 0, x) +    (2656/27 - 224/(9*x) - (928*x)/27)*H(0, 1, 0, 1, x) +    (2656/27 - 224/(9*x) - (928*x)/27)*H(0, 1, 1, 0, x) +    (5312/27 - 448/(9*x) - (1856*x)/27)*H(0, 1, 1, 1, x) +    (448/27 - 224/(27*x) - (128*x)/27)*H(1, 0, 0, 0, x) +    (1664/27 - 896/(27*x) - (160*x)/9)*H(1, 0, 0, 1, x) +    (2432/27 - 448/(9*x) - (704*x)/27)*H(1, 0, 1, 0, x) +    (4864/27 - 896/(9*x) - (1408*x)/27)*H(1, 0, 1, 1, x) +    (1664/27 - 896/(27*x) - (160*x)/9)*H(1, 1, 0, 0, x) +    (4864/27 - 896/(9*x) - (1408*x)/27)*H(1, 1, 0, 1, x) +    (4864/27 - 896/(9*x) - (1408*x)/27)*H(1, 1, 1, 0, x) +    (9728/27 - 1792/(9*x) - (2816*x)/27)*H(1, 1, 1, 1, x) +    (16/27 - (8*x)/27)*H(0, 0, 0, 0, 0, x) + (32/9 - (16*x)/9)*    H(0, 0, 0, 0, 1, x) + (224/27 - 64/(27*x) - (112*x)/27)*    H(0, 0, 0, 1, 0, x) + (448/27 - 128/(27*x) - (224*x)/27)*    H(0, 0, 0, 1, 1, x) + (32/3 - 128/(27*x) - (16*x)/3)*    H(0, 0, 1, 0, 0, x) + (832/27 - 128/(9*x) - (416*x)/27)*    H(0, 0, 1, 0, 1, x) + (832/27 - 128/(9*x) - (416*x)/27)*    H(0, 0, 1, 1, 0, x) + (1664/27 - 256/(9*x) - (832*x)/27)*    H(0, 0, 1, 1, 1, x) + (256/27 - 128/(27*x) - (128*x)/27)*    H(0, 1, 0, 0, 0, x) + (896/27 - 512/(27*x) - (448*x)/27)*    H(0, 1, 0, 0, 1, x) + (1280/27 - 256/(9*x) - (640*x)/27)*    H(0, 1, 0, 1, 0, x) + (2560/27 - 512/(9*x) - (1280*x)/27)*    H(0, 1, 0, 1, 1, x) + (896/27 - 512/(27*x) - (448*x)/27)*    H(0, 1, 1, 0, 0, x) + (2560/27 - 512/(9*x) - (1280*x)/27)*    H(0, 1, 1, 0, 1, x) + (2560/27 - 512/(9*x) - (1280*x)/27)*    H(0, 1, 1, 1, 0, x) + (5120/27 - 1024/(9*x) - (2560*x)/27)*    H(0, 1, 1, 1, 1, x) + (128/27 - 128/(27*x) - (64*x)/27)*    H(1, 0, 0, 0, 0, x) + (512/27 - 512/(27*x) - (256*x)/27)*    H(1, 0, 0, 0, 1, x) + (896/27 - 896/(27*x) - (448*x)/27)*    H(1, 0, 0, 1, 0, x) + (1792/27 - 1792/(27*x) - (896*x)/27)*    H(1, 0, 0, 1, 1, x) + (896/27 - 896/(27*x) - (448*x)/27)*    H(1, 0, 1, 0, 0, x) + (2560/27 - 2560/(27*x) - (1280*x)/27)*    H(1, 0, 1, 0, 1, x) + (2560/27 - 2560/(27*x) - (1280*x)/27)*    H(1, 0, 1, 1, 0, x) + (5120/27 - 5120/(27*x) - (2560*x)/27)*    H(1, 0, 1, 1, 1, x) + (512/27 - 512/(27*x) - (256*x)/27)*    H(1, 1, 0, 0, 0, x) + (1792/27 - 1792/(27*x) - (896*x)/27)*    H(1, 1, 0, 0, 1, x) + (2560/27 - 2560/(27*x) - (1280*x)/27)*    H(1, 1, 0, 1, 0, x) + (5120/27 - 5120/(27*x) - (2560*x)/27)*    H(1, 1, 0, 1, 1, x) + (1792/27 - 1792/(27*x) - (896*x)/27)*    H(1, 1, 1, 0, 0, x) + (5120/27 - 5120/(27*x) - (2560*x)/27)*    H(1, 1, 1, 0, 1, x) + (5120/27 - 5120/(27*x) - (2560*x)/27)*    H(1, 1, 1, 1, 0, x) + (10240/27 - 10240/(27*x) - (5120*x)/27)*    H(1, 1, 1, 1, 1, x) - (3436*Zeta(3))/81 + (632*Pi^2*Zeta(3))/243 +    (80*Zeta(3))/(27*x) - (64*Pi^2*Zeta(3))/(81*x) + (2074*x*Zeta(3))/81 -    (316*Pi^2*x*Zeta(3))/243 + L^2*(25/27 - (28*Pi^2)/27 - (25*x)/27 +      (32*Pi^2*x)/81 + (14/9 - (8*Pi^2)/27 - (56*x)/27 + (4*Pi^2*x)/27)*      H(0, x) + (92/27 - (32*Pi^2)/27 - 40/(27*x) + (32*Pi^2)/(27*x) -        (70*x)/27 + (16*Pi^2*x)/27)*H(1, x) + (20/9 - (26*x)/27)*H(0, 0, x) +      (56/9 - (64*x)/27)*H(0, 1, x) + (16/3 - 56/(27*x) - (40*x)/27)*      H(1, 0, x) + (32/3 - 112/(27*x) - (80*x)/27)*H(1, 1, x) +      (8/27 - (4*x)/27)*H(0, 0, 0, x) + (16/9 - (8*x)/9)*H(0, 0, 1, x) +      (32/9 - 32/(27*x) - (16*x)/9)*H(0, 1, 0, x) +      (64/9 - 64/(27*x) - (32*x)/9)*H(0, 1, 1, x) +      (64/27 - 64/(27*x) - (32*x)/27)*H(1, 0, 0, x) +      (64/9 - 64/(9*x) - (32*x)/9)*H(1, 0, 1, x) +      (64/9 - 64/(9*x) - (32*x)/9)*H(1, 1, 0, x) +      (128/9 - 128/(9*x) - (64*x)/9)*H(1, 1, 1, x) - (16*Zeta(3))/9 +      (8*x*Zeta(3))/9) + H(0, 0, x)*(650/27 - (218*Pi^2)/81 - (443*x)/27 +      (29*Pi^2*x)/27 - (304*Zeta(3))/81 + (152*x*Zeta(3))/81) +    H(0, x)*(62/3 - (551*Pi^2)/81 + (52*Pi^4)/405 - 25/(27*x) +      (40*Pi^2)/(81*x) - (16*Pi^4)/(243*x) - (1117*x)/54 + (314*Pi^2*x)/81 -      (26*Pi^4*x)/405 - (1528*Zeta(3))/81 + (616*x*Zeta(3))/81) +    H(1, 0, x)*(1540/27 - (760*Pi^2)/81 - 808/(27*x) + (140*Pi^2)/(27*x) -      (700*x)/27 + (220*Pi^2*x)/81 - (1600*Zeta(3))/81 +      (1600*Zeta(3))/(81*x) + (800*x*Zeta(3))/81) +    H(0, 1, x)*(1732/27 - (1244*Pi^2)/81 - 212/(27*x) + (112*Pi^2)/(27*x) -      (364*x)/9 + (16*Pi^2*x)/3 - (2752*Zeta(3))/81 + (512*Zeta(3))/(27*x) +      (1376*x*Zeta(3))/81) + H(1, x)*(388/9 - (1450*Pi^2)/81 +      (112*Pi^4)/243 - 524/(27*x) + (892*Pi^2)/(81*x) - (112*Pi^4)/(243*x) -      (688*x)/27 + (65*Pi^2*x)/9 - (56*Pi^4*x)/243 - (5056*Zeta(3))/81 +      (896*Zeta(3))/(27*x) + (1456*x*Zeta(3))/81) +    H(1, 1, x)*(3080/27 - (2288*Pi^2)/81 - 1616/(27*x) + (1288*Pi^2)/(81*x) -      (1400*x)/27 + (664*Pi^2*x)/81 - (5504*Zeta(3))/81 +      (5504*Zeta(3))/(81*x) + (2752*x*Zeta(3))/81) +    L*(146/27 - (379*Pi^2)/81 + (64*Pi^4)/405 - 25/(27*x) + (40*Pi^2)/(81*x) -      (16*Pi^4)/(243*x) - (121*x)/27 + (493*Pi^2*x)/162 - (32*Pi^4*x)/405 +      (92/9 - (44*Pi^2)/81 - (202*x)/27 + (22*Pi^2*x)/81)*H(0, 0, x) +      (760/27 - (368*Pi^2)/81 - 80/(27*x) + (64*Pi^2)/(27*x) - (56*x)/3 +        (184*Pi^2*x)/81)*H(0, 1, x) + (680/27 - (80*Pi^2)/27 - 128/(9*x) +        (80*Pi^2)/(27*x) - (332*x)/27 + (40*Pi^2*x)/27)*H(1, 0, x) +      (1360/27 - (736*Pi^2)/81 - 256/(9*x) + (736*Pi^2)/(81*x) - (664*x)/27 +        (368*Pi^2*x)/81)*H(1, 1, x) + (40/9 - (52*x)/27)*H(0, 0, 0, x) +      (496/27 - (200*x)/27)*H(0, 0, 1, x) + (752/27 - 112/(27*x) - (272*x)/27)*      H(0, 1, 0, x) + (1504/27 - 224/(27*x) - (544*x)/27)*H(0, 1, 1, x) +      (448/27 - 224/(27*x) - (128*x)/27)*H(1, 0, 0, x) +      (448/9 - 224/(9*x) - (128*x)/9)*H(1, 0, 1, x) +      (448/9 - 224/(9*x) - (128*x)/9)*H(1, 1, 0, x) +      (896/9 - 448/(9*x) - (256*x)/9)*H(1, 1, 1, x) +      (16/27 - (8*x)/27)*H(0, 0, 0, 0, x) + (32/9 - (16*x)/9)*      H(0, 0, 0, 1, x) + (224/27 - 64/(27*x) - (112*x)/27)*H(0, 0, 1, 0, x) +      (448/27 - 128/(27*x) - (224*x)/27)*H(0, 0, 1, 1, x) +      (256/27 - 128/(27*x) - (128*x)/27)*H(0, 1, 0, 0, x) +      (256/9 - 128/(9*x) - (128*x)/9)*H(0, 1, 0, 1, x) +      (256/9 - 128/(9*x) - (128*x)/9)*H(0, 1, 1, 0, x) +      (512/9 - 256/(9*x) - (256*x)/9)*H(0, 1, 1, 1, x) +      (128/27 - 128/(27*x) - (64*x)/27)*H(1, 0, 0, 0, x) +      (512/27 - 512/(27*x) - (256*x)/27)*H(1, 0, 0, 1, x) +      (256/9 - 256/(9*x) - (128*x)/9)*H(1, 0, 1, 0, x) +      (512/9 - 512/(9*x) - (256*x)/9)*H(1, 0, 1, 1, x) +      (512/27 - 512/(27*x) - (256*x)/27)*H(1, 1, 0, 0, x) +      (512/9 - 512/(9*x) - (256*x)/9)*H(1, 1, 0, 1, x) +      (512/9 - 512/(9*x) - (256*x)/9)*H(1, 1, 1, 0, x) +      (1024/9 - 1024/(9*x) - (512*x)/9)*H(1, 1, 1, 1, x) - (496*Zeta(3))/27 +      (200*x*Zeta(3))/27 + H(0, x)*(250/27 - (238*Pi^2)/81 - (262*x)/27 +        (32*Pi^2*x)/27 - (32*Zeta(3))/9 + (16*x*Zeta(3))/9) +      H(1, x)*(532/27 - (656*Pi^2)/81 - 212/(27*x) + (112*Pi^2)/(27*x) -        (320*x)/27 + (188*Pi^2*x)/81 - (512*Zeta(3))/27 +        (512*Zeta(3))/(27*x) + (256*x*Zeta(3))/27)) - (160*Zeta(5))/27 +    (80*x*Zeta(5))/27);

 pqq0pqq0sigma1qqb:=-640/243 + (256*Pi^2)/243 + (640*x)/243 - (256*Pi^2*x)/243 +  (512*Pi^2*x^2)/729 + (-320/243 + (704*x)/243)*H(0, x) +  (-1024/243 + (1024*x)/243)*H(1, x) + (-128/81 + (128*x)/81 - (512*x^2)/243)*  H(0, 0, x) + (-512/81 + (512*x)/81 - (1024*x^2)/243)*H(0, 1, x) +  (-512/81 + 512/(243*x) + (512*x)/81 - (512*x^2)/243)*H(1, 0, x) +  (-1024/81 + 1024/(243*x) + (1024*x)/81 - (1024*x^2)/243)*H(1, 1, x) +  e*(-3200/729 + (320*Pi^2)/243 + (3200*x)/729 - (704*Pi^2*x)/243 +    (1024*Pi^2*x^2)/2187 + (-3520/729 + (128*Pi^2)/81 + (9664*x)/729 -      (128*Pi^2*x)/81 - (640*x^2)/243 + (1024*Pi^2*x^2)/729)*H(0, x) +    (-13184/729 + (512*Pi^2)/81 + 640/(243*x) - (512*Pi^2)/(243*x) +      (13184*x)/729 - (512*Pi^2*x)/81 - (640*x^2)/243 + (512*Pi^2*x^2)/243)*    H(1, x) + (-640/243 + (1792*x)/243 - (1024*x^2)/729)*H(0, 0, x) +    (-640/81 + (1408*x)/81 - (2048*x^2)/729)*H(0, 1, x) +    (-1024/81 + 1024/(729*x) + (1024*x)/81 - (1024*x^2)/729)*H(1, 0, x) +    (-2048/81 + 2048/(729*x) + (2048*x)/81 - (2048*x^2)/729)*H(1, 1, x) +    L*(-640/243 + (256*Pi^2)/243 + (640*x)/243 - (256*Pi^2*x)/243 +      (512*Pi^2*x^2)/729 + (-320/243 + (704*x)/243)*H(0, x) +      (-1024/243 + (1024*x)/243)*H(1, x) +      (-128/81 + (128*x)/81 - (512*x^2)/243)*H(0, 0, x) +      (-512/81 + (512*x)/81 - (1024*x^2)/243)*H(0, 1, x) +      (-512/81 + 512/(243*x) + (512*x)/81 - (512*x^2)/243)*H(1, 0, x) +      (-1024/81 + 1024/(243*x) + (1024*x)/81 - (1024*x^2)/243)*H(1, 1, x)) +    (-128/81 + (128*x)/81 - (512*x^2)/243)*H(0, 0, 0, x) +    (-256/27 + (256*x)/27 - (2048*x^2)/243)*H(0, 0, 1, x) +    (-512/27 + 512/(243*x) + (512*x)/27 - (2560*x^2)/243)*H(0, 1, 0, x) +    (-1024/27 + 1024/(243*x) + (1024*x)/27 - (5120*x^2)/243)*H(0, 1, 1, x) +    (-1024/81 + 1024/(243*x) + (1024*x)/81 - (1024*x^2)/243)*H(1, 0, 0, x) +    (-1024/27 + 1024/(81*x) + (1024*x)/27 - (1024*x^2)/81)*H(1, 0, 1, x) +    (-1024/27 + 1024/(81*x) + (1024*x)/27 - (1024*x^2)/81)*H(1, 1, 0, x) +    (-2048/27 + 2048/(81*x) + (2048*x)/27 - (2048*x^2)/81)*H(1, 1, 1, x) +    (256*Zeta(3))/27 - (256*x*Zeta(3))/27 + (2048*x^2*Zeta(3))/243) +  e^2*(-23032/2187 + (3232*Pi^2)/729 - (512*Pi^4)/1215 + 200/(243*x) -    (320*Pi^2)/(729*x) + (128*Pi^4)/(2187*x) + (23032*x)/2187 -    (6176*Pi^2*x)/729 + (512*Pi^4*x)/1215 - (200*x^2)/243 +    (15296*Pi^2*x^2)/6561 - (2816*Pi^4*x^2)/10935 +    (-5792/729 + (352*Pi^2)/243 + (14624*x)/729 - (352*Pi^2*x)/243 -      (12416*x^2)/2187 + (896*Pi^2*x^2)/729)*H(0, 0, x) +    (-6784/243 + (2944*Pi^2)/243 + 640/(243*x) - (512*Pi^2)/(243*x) +      (1408*x)/27 - (2944*Pi^2*x)/243 - (30592*x^2)/2187 +      (4352*Pi^2*x^2)/729)*H(0, 1, x) +    (-9728/243 + (640*Pi^2)/81 + 18176/(2187*x) - (640*Pi^2)/(243*x) +      (9728*x)/243 - (640*Pi^2*x)/81 - (18176*x^2)/2187 + (640*Pi^2*x^2)/243)*    H(1, 0, x) + (-19456/243 + (5888*Pi^2)/243 + 36352/(2187*x) -      (5888*Pi^2)/(729*x) + (19456*x)/243 - (5888*Pi^2*x)/243 -      (36352*x^2)/2187 + (5888*Pi^2*x^2)/729)*H(1, 1, x) +    L^2*(-320/243 + (128*Pi^2)/243 + (320*x)/243 - (128*Pi^2*x)/243 +      (256*Pi^2*x^2)/729 + (-160/243 + (352*x)/243)*H(0, x) +      (-512/243 + (512*x)/243)*H(1, x) + (-64/81 + (64*x)/81 - (256*x^2)/243)*      H(0, 0, x) + (-256/81 + (256*x)/81 - (512*x^2)/243)*H(0, 1, x) +      (-256/81 + 256/(243*x) + (256*x)/81 - (256*x^2)/243)*H(1, 0, x) +      (-512/81 + 512/(243*x) + (512*x)/81 - (512*x^2)/243)*H(1, 1, x)) +    (-640/243 + (1792*x)/243 - (1024*x^2)/729)*H(0, 0, 0, x) +    (-2560/243 + (6400*x)/243 - (4096*x^2)/729)*H(0, 0, 1, x) +    (-1408/81 + 1024/(729*x) + (896*x)/27 - (5120*x^2)/729)*H(0, 1, 0, x) +    (-2816/81 + 2048/(729*x) + (1792*x)/27 - (10240*x^2)/729)*H(0, 1, 1, x) +    (-4096/243 + 2048/(729*x) + (4096*x)/243 - (2048*x^2)/729)*H(1, 0, 0, x) +    (-4096/81 + 2048/(243*x) + (4096*x)/81 - (2048*x^2)/243)*H(1, 0, 1, x) +    (-4096/81 + 2048/(243*x) + (4096*x)/81 - (2048*x^2)/243)*H(1, 1, 0, x) +    (-8192/81 + 4096/(243*x) + (8192*x)/81 - (4096*x^2)/243)*H(1, 1, 1, x) +    (-128/81 + (128*x)/81 - (512*x^2)/243)*H(0, 0, 0, 0, x) +    (-256/27 + (256*x)/27 - (2048*x^2)/243)*H(0, 0, 0, 1, x) +    (-1792/81 + 512/(243*x) + (1792*x)/81 - (3584*x^2)/243)*H(0, 0, 1, 0, x) +    (-3584/81 + 1024/(243*x) + (3584*x)/81 - (7168*x^2)/243)*    H(0, 0, 1, 1, x) + (-2048/81 + 1024/(243*x) + (2048*x)/81 -      (1024*x^2)/81)*H(0, 1, 0, 0, x) +    (-2048/27 + 1024/(81*x) + (2048*x)/27 - (1024*x^2)/27)*H(0, 1, 0, 1, x) +    (-2048/27 + 1024/(81*x) + (2048*x)/27 - (1024*x^2)/27)*H(0, 1, 1, 0, x) +    (-4096/27 + 2048/(81*x) + (4096*x)/27 - (2048*x^2)/27)*H(0, 1, 1, 1, x) +    (-1024/81 + 1024/(243*x) + (1024*x)/81 - (1024*x^2)/243)*    H(1, 0, 0, 0, x) + (-4096/81 + 4096/(243*x) + (4096*x)/81 -      (4096*x^2)/243)*H(1, 0, 0, 1, x) +    (-2048/27 + 2048/(81*x) + (2048*x)/27 - (2048*x^2)/81)*H(1, 0, 1, 0, x) +    (-4096/27 + 4096/(81*x) + (4096*x)/27 - (4096*x^2)/81)*H(1, 0, 1, 1, x) +    (-4096/81 + 4096/(243*x) + (4096*x)/81 - (4096*x^2)/243)*    H(1, 1, 0, 0, x) + (-4096/27 + 4096/(81*x) + (4096*x)/27 - (4096*x^2)/81)*    H(1, 1, 0, 1, x) + (-4096/27 + 4096/(81*x) + (4096*x)/27 - (4096*x^2)/81)*    H(1, 1, 1, 0, x) + (-8192/27 + 8192/(81*x) + (8192*x)/27 - (8192*x^2)/81)*    H(1, 1, 1, 1, x) + (2560*Zeta(3))/243 - (6400*x*Zeta(3))/243 +    (4096*x^2*Zeta(3))/729 + H(0, x)*(-17840/2187 + (400*Pi^2)/243 +      (47120*x)/2187 - (112*Pi^2*x)/27 - (3008*x^2)/729 +      (2048*Pi^2*x^2)/2187 + (256*Zeta(3))/27 - (256*x*Zeta(3))/27 +      (2048*x^2*Zeta(3))/243) + L*(-3200/729 + (320*Pi^2)/243 + (3200*x)/729 -      (704*Pi^2*x)/243 + (1024*Pi^2*x^2)/2187 +      (-3520/729 + (128*Pi^2)/81 + (9664*x)/729 - (128*Pi^2*x)/81 -        (640*x^2)/243 + (1024*Pi^2*x^2)/729)*H(0, x) +      (-13184/729 + (512*Pi^2)/81 + 640/(243*x) - (512*Pi^2)/(243*x) +        (13184*x)/729 - (512*Pi^2*x)/81 - (640*x^2)/243 + (512*Pi^2*x^2)/243)*      H(1, x) + (-640/243 + (1792*x)/243 - (1024*x^2)/729)*H(0, 0, x) +      (-640/81 + (1408*x)/81 - (2048*x^2)/729)*H(0, 1, x) +      (-1024/81 + 1024/(729*x) + (1024*x)/81 - (1024*x^2)/729)*H(1, 0, x) +      (-2048/81 + 2048/(729*x) + (2048*x)/81 - (2048*x^2)/729)*H(1, 1, x) +      (-128/81 + (128*x)/81 - (512*x^2)/243)*H(0, 0, 0, x) +      (-256/27 + (256*x)/27 - (2048*x^2)/243)*H(0, 0, 1, x) +      (-512/27 + 512/(243*x) + (512*x)/27 - (2560*x^2)/243)*H(0, 1, 0, x) +      (-1024/27 + 1024/(243*x) + (1024*x)/27 - (5120*x^2)/243)*H(0, 1, 1, x) +      (-1024/81 + 1024/(243*x) + (1024*x)/81 - (1024*x^2)/243)*H(1, 0, 0, x) +      (-1024/27 + 1024/(81*x) + (1024*x)/27 - (1024*x^2)/81)*H(1, 0, 1, x) +      (-1024/27 + 1024/(81*x) + (1024*x)/27 - (1024*x^2)/81)*H(1, 1, 0, x) +      (-2048/27 + 2048/(81*x) + (2048*x)/27 - (2048*x^2)/81)*H(1, 1, 1, x) +      (256*Zeta(3))/27 - (256*x*Zeta(3))/27 + (2048*x^2*Zeta(3))/243) +    H(1, x)*(-64960/2187 + (5888*Pi^2)/729 + 3008/(729*x) -      (1024*Pi^2)/(729*x) + (64960*x)/2187 - (5888*Pi^2*x)/729 -      (3008*x^2)/729 + (1024*Pi^2*x^2)/729 + (4096*Zeta(3))/81 -      (4096*Zeta(3))/(243*x) - (4096*x*Zeta(3))/81 + (4096*x^2*Zeta(3))/243));

 pqq0sigma1qqb:=128/81 - (128*x)/81 + (64/27 - (64*x)/27 + (128*x^2)/81)*H(0, x) +  (128/27 - 128/(81*x) - (128*x)/27 + (128*x^2)/81)*H(1, x) +  e*(1168/243 - (128*Pi^2)/81 - 80/(81*x) + (64*Pi^2)/(243*x) - (1168*x)/243 +    (128*Pi^2*x)/81 + (80*x^2)/81 - (64*Pi^2*x^2)/81 +    (160/81 - (352*x)/81 + (256*x^2)/243)*H(0, x) +    (512/81 - 256/(243*x) - (512*x)/81 + (256*x^2)/243)*H(1, x) +    L*(128/81 - (128*x)/81 + (64/27 - (64*x)/27 + (128*x^2)/81)*H(0, x) +      (128/27 - 128/(81*x) - (128*x)/27 + (128*x^2)/81)*H(1, x)) +    (64/27 - (64*x)/27 + (128*x^2)/81)*H(0, 0, x) +    (256/27 - 128/(81*x) - (256*x)/27 + (128*x^2)/27)*H(0, 1, x) +    (256/27 - 256/(81*x) - (256*x)/27 + (256*x^2)/81)*H(1, 0, x) +    (512/27 - 512/(81*x) - (512*x)/27 + (512*x^2)/81)*H(1, 1, x)) +  e^2*(5720/729 - (256*Pi^2)/243 - 376/(243*x) + (128*Pi^2)/(729*x) -    (5720*x)/729 + (448*Pi^2*x)/243 + (376*x^2)/243 - (128*Pi^2*x^2)/243 +    (1664/243 - (112*Pi^2)/81 - 80/(81*x) + (64*Pi^2)/(243*x) - (2336*x)/243 +      (112*Pi^2*x)/81 + (2384*x^2)/729 - (160*Pi^2*x^2)/243)*H(0, x) +    (4000/243 - (352*Pi^2)/81 - 3104/(729*x) + (352*Pi^2)/(243*x) -      (4000*x)/243 + (352*Pi^2*x)/81 + (3104*x^2)/729 - (352*Pi^2*x^2)/243)*    H(1, x) + L^2*(64/81 - (64*x)/81 + (32/27 - (32*x)/27 + (64*x^2)/81)*      H(0, x) + (64/27 - 64/(81*x) - (64*x)/27 + (64*x^2)/81)*H(1, x)) +    (160/81 - (352*x)/81 + (256*x^2)/243)*H(0, 0, x) +    (64/9 - 256/(243*x) - (320*x)/27 + (256*x^2)/81)*H(0, 1, x) +    (256/27 - 512/(243*x) - (256*x)/27 + (512*x^2)/243)*H(1, 0, x) +    (512/27 - 1024/(243*x) - (512*x)/27 + (1024*x^2)/243)*H(1, 1, x) +    L*(1168/243 - (128*Pi^2)/81 - 80/(81*x) + (64*Pi^2)/(243*x) -      (1168*x)/243 + (128*Pi^2*x)/81 + (80*x^2)/81 - (64*Pi^2*x^2)/81 +      (160/81 - (352*x)/81 + (256*x^2)/243)*H(0, x) +      (512/81 - 256/(243*x) - (512*x)/81 + (256*x^2)/243)*H(1, x) +      (64/27 - (64*x)/27 + (128*x^2)/81)*H(0, 0, x) +      (256/27 - 128/(81*x) - (256*x)/27 + (128*x^2)/27)*H(0, 1, x) +      (256/27 - 256/(81*x) - (256*x)/27 + (256*x^2)/81)*H(1, 0, x) +      (512/27 - 512/(81*x) - (512*x)/27 + (512*x^2)/81)*H(1, 1, x)) +    (64/27 - (64*x)/27 + (128*x^2)/81)*H(0, 0, 0, x) +    (256/27 - 128/(81*x) - (256*x)/27 + (128*x^2)/27)*H(0, 0, 1, x) +    (128/9 - 256/(81*x) - (128*x)/9 + (512*x^2)/81)*H(0, 1, 0, x) +    (256/9 - 512/(81*x) - (256*x)/9 + (1024*x^2)/81)*H(0, 1, 1, x) +    (256/27 - 256/(81*x) - (256*x)/27 + (256*x^2)/81)*H(1, 0, 0, x) +    (256/9 - 256/(27*x) - (256*x)/9 + (256*x^2)/27)*H(1, 0, 1, x) +    (256/9 - 256/(27*x) - (256*x)/9 + (256*x^2)/27)*H(1, 1, 0, x) +    (512/9 - 512/(27*x) - (512*x)/9 + (512*x^2)/27)*H(1, 1, 1, x) -    (256*Zeta(3))/27 + (128*Zeta(3))/(81*x) + (256*x*Zeta(3))/27 -    (128*x^2*Zeta(3))/27);

 pqq0sigma2qqb:=19036/243 - (7792*Pi^2)/729 + (196*Pi^4)/729 + 251/(27*x) -  (100*Pi^2)/(81*x) + (32*Pi^4)/(405*x) - (21619*x)/243 + (16192*Pi^2*x)/729 +  (274*Pi^4*x)/3645 + (4*x^2)/3 - (2048*Pi^2*x^2)/243 +  (13120/81 - (1888*Pi^2)/243 - 1040/(243*x) - (2144*Pi^2)/(729*x) -    (5504*x)/27 + (3616*Pi^2*x)/243 + (11216*x^2)/243 - (3040*Pi^2*x^2)/729)*  H(1, x) + ((-128*Pi^2)/243 - (128*Pi^2)/(243*x) - (64*Pi^2*x)/243)*  H(-1, -1, x) + (32/27 + (128*Pi^2)/243 + (128*Pi^2)/(243*x) - (80*x)/27 +    (64*Pi^2*x)/243)*H(-1, 0, x) + ((16*Pi^2)/243 + (8*Pi^2*x)/243)*  H(0, -1, x) + (2464/243 - (32*Pi^2)/27 + 80/(27*x) - (64*Pi^2)/(81*x) -    (11740*x)/243 - (8*Pi^2*x)/27 + (2048*x^2)/81)*H(0, 0, x) +  (15200/243 - (128*Pi^2)/27 + 280/(27*x) - (128*Pi^2)/(27*x) -    (32936*x)/243 - (32*Pi^2*x)/27 + (4096*x^2)/81)*H(0, 1, x) +  L^2*(-8/27 - (32*Pi^2)/81 + 40/(27*x) - (32*Pi^2)/(81*x) - (32*x)/27 -    (8*Pi^2*x)/81 + (-16/9 - (20*x)/27)*H(0, x) +    (-64/27 + 32/(9*x) - (32*x)/27)*H(1, x) + (32/27 + (8*x)/27)*H(0, 0, x) +    (64/27 + 64/(27*x) + (16*x)/27)*H(0, 1, x)) +  (16208/243 + 1120/(81*x) - (25712*x)/243 + (2048*x^2)/81)*H(1, 0, x) +  (10432/81 + 1760/(81*x) - (16288*x)/81 + (4096*x^2)/81)*H(1, 1, x) +  NF*(-2224/729 + (64*Pi^2)/81 + 40/(81*x) - (32*Pi^2)/(243*x) +    (1624*x)/729 - (160*Pi^2*x)/243 + (80*x^2)/243 + (64*Pi^2*x^2)/243 +    (-416/243 + (656*x)/243 - (1312*x^2)/729)*H(0, x) +    (-1312/243 + 736/(729*x) + (1504*x)/243 - (1312*x^2)/729)*H(1, x) +    (-160/81 + (128*x)/81 - (256*x^2)/243)*H(0, 0, x) +    (-128/27 + 64/(81*x) + (320*x)/81 - (128*x^2)/81)*H(0, 1, x) +    (-128/81 + 128/(243*x) + (128*x)/81 - (128*x^2)/243)*H(1, 0, x) +    (-256/81 + 256/(243*x) + (256*x)/81 - (256*x^2)/243)*H(1, 1, x)) +  (64/27 + (80*x)/81 + (128*x^2)/27)*H(-1, -1, 0, x) +  (-224/81 - (88*x)/81 - (128*x^2)/27)*H(-1, 0, 0, x) +  (-128/81 - (64*x)/81 - (128*x^2)/27)*H(-1, 0, 1, x) +  (-128/81 - (64*x)/81 - (128*x^2)/27)*H(0, -1, 0, x) +  (416/81 - (280*x)/27 + (2816*x^2)/243)*H(0, 0, 0, x) +  (1024/81 + 64/(9*x) - (928*x)/27 + (4864*x^2)/243)*H(0, 0, 1, x) +  (1088/81 + 2432/(243*x) - (3560*x)/81 + (1472*x^2)/81)*H(0, 1, 0, x) +  (2048/81 + 4864/(243*x) - (6176*x)/81 + (7424*x^2)/243)*H(0, 1, 1, x) +  (1216/81 + 2816/(243*x) - (2944*x)/81 + (2368*x^2)/243)*H(1, 0, 0, x) +  (3008/81 + 6400/(243*x) - (7040*x)/81 + (5696*x^2)/243)*H(1, 0, 1, x) +  (3008/81 + 6400/(243*x) - (7040*x)/81 + (5696*x^2)/243)*H(1, 1, 0, x) +  (1792/27 + 3584/(81*x) - (4096*x)/27 + (3328*x^2)/81)*H(1, 1, 1, x) +  (-256/81 - 256/(81*x) - (128*x)/81)*H(-1, -1, -1, 0, x) +  (320/81 + 320/(81*x) + (160*x)/81)*H(-1, -1, 0, 0, x) +  (128/81 + 128/(81*x) + (64*x)/81)*H(-1, -1, 0, 1, x) +  (128/81 + 128/(81*x) + (64*x)/81)*H(-1, 0, -1, 0, x) +  (-64/27 - 64/(27*x) - (32*x)/27)*H(-1, 0, 0, 0, x) +  (-64/27 - 64/(27*x) - (32*x)/27)*H(-1, 0, 0, 1, x) +  (64/81 + (32*x)/81)*H(0, -1, -1, 0, x) + (-32/27 - (16*x)/27)*  H(0, -1, 0, 0, x) + (64/27 + (16*x)/27)*H(0, 0, 0, 0, x) +  (256/27 + 128/(27*x) + (64*x)/27)*H(0, 0, 0, 1, x) +  (448/27 + 256/(27*x) + (112*x)/27)*H(0, 0, 1, 0, x) +  (256/9 + 512/(27*x) + (64*x)/9)*H(0, 0, 1, 1, x) +  (128/9 + 128/(9*x) + (32*x)/9)*H(0, 1, 0, 0, x) +  (896/27 + 896/(27*x) + (224*x)/27)*H(0, 1, 0, 1, x) +  (896/27 + 896/(27*x) + (224*x)/27)*H(0, 1, 1, 0, x) +  (512/9 + 512/(9*x) + (128*x)/9)*H(0, 1, 1, 1, x) - (1024*Zeta(3))/81 -  (64*Zeta(3))/(9*x) + (1760*x*Zeta(3))/81 - (64*x^2*Zeta(3))/3 +  L*(3872/243 - (32*Pi^2)/243 + 64/(9*x) - (32*Pi^2)/(27*x) - (5600*x)/243 +    (752*Pi^2*x)/243 - (1024*Pi^2*x^2)/729 +    (2080/243 - (128*Pi^2)/81 + 80/(27*x) - (64*Pi^2)/(81*x) - (7816*x)/243 -      (32*Pi^2*x)/81 + (352*x^2)/27)*H(0, x) +    (8672/243 + 8/x - (13784*x)/243 + (352*x^2)/27)*H(1, x) +    NF*(-64/81 + (64*x)/81 + (-32/27 + (32*x)/27 - (64*x^2)/81)*H(0, x) +      (-64/27 + 64/(81*x) + (64*x)/27 - (64*x^2)/81)*H(1, x)) +    (-32/81 - (400*x)/81 + (1024*x^2)/243)*H(0, 0, x) +    (64/81 + 64/(9*x) - (1504*x)/81 + (2048*x^2)/243)*H(0, 1, x) +    (256/81 + 2432/(243*x) - (1408*x)/81 + (1024*x^2)/243)*H(1, 0, x) +    (512/81 + 4864/(243*x) - (2816*x)/81 + (2048*x^2)/243)*H(1, 1, x) +    (64/27 + (16*x)/27)*H(0, 0, 0, x) + (256/27 + 128/(27*x) + (64*x)/27)*    H(0, 0, 1, x) + (256/27 + 256/(27*x) + (64*x)/27)*H(0, 1, 0, x) +    (512/27 + 512/(27*x) + (128*x)/27)*H(0, 1, 1, x) - (256*Zeta(3))/27 -    (128*Zeta(3))/(27*x) - (64*x*Zeta(3))/27) +  H(0, x)*(1352/27 - (784*Pi^2)/243 + 64/(9*x) - (32*Pi^2)/(27*x) -    (27694*x)/243 + (1412*Pi^2*x)/243 + (10856*x^2)/243 -    (2912*Pi^2*x^2)/729 - (320*Zeta(3))/81 - (128*Zeta(3))/(27*x) -    (64*x*Zeta(3))/81) + H(-1, x)*((112*Pi^2)/243 + (52*Pi^2*x)/243 +    (32*Pi^2*x^2)/27 + (256*Zeta(3))/81 + (256*Zeta(3))/(81*x) +    (128*x*Zeta(3))/81) + e*(35390/81 - (49192*Pi^2)/729 + (524*Pi^4)/135 +    2542/(81*x) - (730*Pi^2)/(243*x) + (344*Pi^4)/(3645*x) - (120488*x)/243 +    (123112*Pi^2*x)/729 - (15518*Pi^4*x)/3645 + (6692*x^2)/243 -    (41512*Pi^2*x^2)/729 + (25456*Pi^4*x^2)/10935 +    L^3*(-8/27 - (32*Pi^2)/81 + 40/(27*x) - (32*Pi^2)/(81*x) - (32*x)/27 -      (8*Pi^2*x)/81 + (-16/9 - (20*x)/27)*H(0, x) +      (-64/27 + 32/(9*x) - (32*x)/27)*H(1, x) + (32/27 + (8*x)/27)*      H(0, 0, x) + (64/27 + 64/(27*x) + (16*x)/27)*H(0, 1, x)) +    (483872/729 - (8864*Pi^2)/243 + 13720/(243*x) - (4576*Pi^2)/(729*x) -      (678776*x)/729 + (14624*Pi^2*x)/243 + (51248*x^2)/243 -      (12704*Pi^2*x^2)/729)*H(1, 0, x) +    (301024/243 - (7040*Pi^2)/81 + 20848/(243*x) - (1088*Pi^2)/(81*x) -      (421168*x)/243 + (11456*Pi^2*x)/81 + (99296*x^2)/243 -      (3328*Pi^2*x^2)/81)*H(1, 1, x) + ((992*Pi^2)/243 + (992*Pi^2)/(243*x) +      (496*Pi^2*x)/243)*H(-1, -1, -1, x) +    (64/27 - (1184*Pi^2)/243 + 160/(81*x) - (1184*Pi^2)/(243*x) + (160*x)/81 -      (592*Pi^2*x)/243 + (256*x^2)/81)*H(-1, -1, 0, x) +    ((-448*Pi^2)/243 - (448*Pi^2)/(243*x) - (224*Pi^2*x)/243)*    H(-1, 0, -1, x) + (-32/81 + (736*Pi^2)/243 - 80/(27*x) +      (736*Pi^2)/(243*x) - (784*x)/81 + (368*Pi^2*x)/243 - (256*x^2)/81)*    H(-1, 0, 0, x) + (256/81 - (832*x)/81 - (256*x^2)/81)*H(-1, 0, 1, x) +    ((-16*Pi^2)/9 - (256*Pi^2)/(243*x) - (8*Pi^2*x)/9)*H(0, -1, -1, x) +    (-128/81 + (464*Pi^2)/243 + (256*Pi^2)/(243*x) - (16*x)/81 +      (232*Pi^2*x)/243 - (256*x^2)/81)*H(0, -1, 0, x) +    ((32*Pi^2)/243 + (16*Pi^2*x)/243)*H(0, 0, -1, x) +    (6944/243 - (304*Pi^2)/81 + 80/(9*x) - (64*Pi^2)/(27*x) - (41636*x)/243 -      (76*Pi^2*x)/81 + (62176*x^2)/729)*H(0, 0, 0, x) +    (43648/243 - (1472*Pi^2)/81 + 968/(27*x) - (1120*Pi^2)/(81*x) -      (129808*x)/243 - (368*Pi^2*x)/81 + (17632*x^2)/81)*H(0, 0, 1, x) +    (74192/243 - (1280*Pi^2)/81 + 42736/(729*x) - (1280*Pi^2)/(81*x) -      (170408*x)/243 - (320*Pi^2*x)/81 + (176800*x^2)/729)*H(0, 1, 0, x) +    (139616/243 - (2944*Pi^2)/81 + 76832/(729*x) - (2944*Pi^2)/(81*x) -      (303008*x)/243 - (736*Pi^2*x)/81 + (311104*x^2)/729)*H(0, 1, 1, x) +    (68432/243 + 42832/(729*x) - (109472*x)/243 + (80288*x^2)/729)*    H(1, 0, 0, x) + (18400/27 + 92800/(729*x) - (9728*x)/9 +      (198368*x^2)/729)*H(1, 0, 1, x) +    (165856/243 + 92800/(729*x) - (262912*x)/243 + (198368*x^2)/729)*    H(1, 1, 0, x) + (293056/243 + 5792/(27*x) - (463264*x)/243 +      (13120*x^2)/27)*H(1, 1, 1, x) + (-448/81 - (16*x)/27 - (256*x^2)/27)*    H(-1, -1, -1, 0, x) + (992/81 + (232*x)/81 + (64*x^2)/3)*    H(-1, -1, 0, 0, x) + (896/81 + (320*x)/81 + (640*x^2)/27)*    H(-1, -1, 0, 1, x) + (64/27 + (16*x)/81 + (128*x^2)/27)*    H(-1, 0, -1, 0, x) + (-256/27 - (208*x)/81 - (448*x^2)/27)*    H(-1, 0, 0, 0, x) + (-448/27 - (160*x)/27 - (320*x^2)/9)*    H(-1, 0, 0, 1, x) + (-512/81 - (256*x)/81 - (512*x^2)/27)*    H(-1, 0, 1, 0, x) + (-1024/81 - (512*x)/81 - (1024*x^2)/27)*    H(-1, 0, 1, 1, x) + (320/81 + (128*x)/81 + (256*x^2)/27)*    H(0, -1, -1, 0, x) + (-224/27 - (32*x)/9 - (64*x^2)/3)*    H(0, -1, 0, 0, x) + (-640/81 - (320*x)/81 - (640*x^2)/27)*    H(0, -1, 0, 1, x) + (-128/81 - (64*x)/81 - (128*x^2)/27)*    H(0, 0, -1, 0, x) + (1504/81 - (2440*x)/81 + (3008*x^2)/81)*    H(0, 0, 0, 0, x) + (6464/81 + 704/(27*x) - (1184*x)/9 + (25408*x^2)/243)*    H(0, 0, 0, 1, x) + (10112/81 + 3200/(81*x) - (16720*x)/81 +      (9088*x^2)/81)*H(0, 0, 1, 0, x) +    (19328/81 + 6400/(81*x) - (10432*x)/27 + (5632*x^2)/27)*H(0, 0, 1, 1, x) +    (9088/81 + 10496/(243*x) - (16312*x)/81 + (20416*x^2)/243)*    H(0, 1, 0, 0, x) + (7552/27 + 25088/(243*x) - (4256*x)/9 +      (46976*x^2)/243)*H(0, 1, 0, 1, x) +    (22784/81 + 25088/(243*x) - (38432*x)/81 + (5248*x^2)/27)*    H(0, 1, 1, 0, x) + (40832/81 + 4864/(27*x) - (67328*x)/81 +      (81664*x^2)/243)*H(0, 1, 1, 1, x) +    (6080/81 + 6016/(243*x) - (11264*x)/81 + (9536*x^2)/243)*    H(1, 0, 0, 0, x) + (18112/81 + 15488/(243*x) - (32512*x)/81 +      (27712*x^2)/243)*H(1, 0, 0, 1, x) +    (24320/81 + 18688/(243*x) - (42752*x)/81 + (36608*x^2)/243)*    H(1, 0, 1, 0, x) + (42752/81 + 32512/(243*x) - (75008*x)/81 +      (64256*x^2)/243)*H(1, 0, 1, 1, x) +    (18368/81 + 15232/(243*x) - (32768*x)/81 + (27968*x^2)/243)*    H(1, 1, 0, 0, x) + (14336/27 + 3584/(27*x) - (25088*x)/27 +      (7168*x^2)/27)*H(1, 1, 0, 1, x) +    (43264/81 + 32000/(243*x) - (75520*x)/81 + (64768*x^2)/243)*    H(1, 1, 1, 0, x) + (74752/81 + 54272/(243*x) - (130048*x)/81 +      (111616*x^2)/243)*H(1, 1, 1, 1, x) + (128/9 + 128/(9*x) + (64*x)/9)*    H(-1, -1, -1, -1, 0, x) + (-2048/81 - 2048/(81*x) - (1024*x)/81)*    H(-1, -1, -1, 0, 0, x) + (-1408/81 - 1408/(81*x) - (704*x)/81)*    H(-1, -1, -1, 0, 1, x) + (-512/81 - 512/(81*x) - (256*x)/81)*    H(-1, -1, 0, -1, 0, x) + (1472/81 + 1472/(81*x) + (736*x)/81)*    H(-1, -1, 0, 0, 0, x) + (704/27 + 704/(27*x) + (352*x)/27)*    H(-1, -1, 0, 0, 1, x) + (512/81 + 512/(81*x) + (256*x)/81)*    H(-1, -1, 0, 1, 0, x) + (1024/81 + 1024/(81*x) + (512*x)/81)*    H(-1, -1, 0, 1, 1, x) + (-512/81 - 512/(81*x) - (256*x)/81)*    H(-1, 0, -1, -1, 0, x) + (320/27 + 320/(27*x) + (160*x)/27)*    H(-1, 0, -1, 0, 0, x) + (640/81 + 640/(81*x) + (320*x)/81)*    H(-1, 0, -1, 0, 1, x) + (128/81 + 128/(81*x) + (64*x)/81)*    H(-1, 0, 0, -1, 0, x) + (-640/81 - 640/(81*x) - (320*x)/81)*    H(-1, 0, 0, 0, 0, x) + (-1408/81 - 1408/(81*x) - (704*x)/81)*    H(-1, 0, 0, 0, 1, x) + (-256/27 - 256/(27*x) - (128*x)/27)*    H(-1, 0, 0, 1, 0, x) + (-512/27 - 512/(27*x) - (256*x)/27)*    H(-1, 0, 0, 1, 1, x) + (-704/81 - 512/(81*x) - (352*x)/81)*    H(0, -1, -1, -1, 0, x) + (352/27 + 640/(81*x) + (176*x)/27)*    H(0, -1, -1, 0, 0, x) + (512/81 + 256/(81*x) + (256*x)/81)*    H(0, -1, -1, 0, 1, x) + (320/81 + 256/(81*x) + (160*x)/81)*    H(0, -1, 0, -1, 0, x) + (-704/81 - 128/(27*x) - (352*x)/81)*    H(0, -1, 0, 0, 0, x) + (-256/27 - 128/(27*x) - (128*x)/27)*    H(0, -1, 0, 0, 1, x) + (128/81 + (64*x)/81)*H(0, 0, -1, -1, 0, x) +    (-64/27 - (32*x)/27)*H(0, 0, -1, 0, 0, x) +    (64/9 + (16*x)/9)*H(0, 0, 0, 0, 0, x) + (256/9 + 128/(9*x) + (64*x)/9)*    H(0, 0, 0, 0, 1, x) + (1280/27 + 256/(9*x) + (320*x)/27)*    H(0, 0, 0, 1, 0, x) + (256/3 + 512/(9*x) + (64*x)/3)*    H(0, 0, 0, 1, 1, x) + (1600/27 + 1024/(27*x) + (400*x)/27)*    H(0, 0, 1, 0, 0, x) + (3584/27 + 2560/(27*x) + (896*x)/27)*    H(0, 0, 1, 0, 1, x) + (3584/27 + 2560/(27*x) + (896*x)/27)*    H(0, 0, 1, 1, 0, x) + (2048/9 + 512/(3*x) + (512*x)/9)*    H(0, 0, 1, 1, 1, x) + (128/3 + 128/(3*x) + (32*x)/3)*    H(0, 1, 0, 0, 0, x) + (3200/27 + 3200/(27*x) + (800*x)/27)*    H(0, 1, 0, 0, 1, x) + (4096/27 + 4096/(27*x) + (1024*x)/27)*    H(0, 1, 0, 1, 0, x) + (7168/27 + 7168/(27*x) + (1792*x)/27)*    H(0, 1, 0, 1, 1, x) + (3200/27 + 3200/(27*x) + (800*x)/27)*    H(0, 1, 1, 0, 0, x) + (7168/27 + 7168/(27*x) + (1792*x)/27)*    H(0, 1, 1, 0, 1, x) + (7168/27 + 7168/(27*x) + (1792*x)/27)*    H(0, 1, 1, 1, 0, x) + (4096/9 + 4096/(9*x) + (1024*x)/9)*    H(0, 1, 1, 1, 1, x) - (35216*Zeta(3))/243 + (944*Pi^2*Zeta(3))/243 -    (2024*Zeta(3))/(81*x) + (1120*Pi^2*Zeta(3))/(243*x) +    (93032*x*Zeta(3))/243 + (184*Pi^2*x*Zeta(3))/243 -    (119648*x^2*Zeta(3))/729 + H(0, 1, x)*(313280/729 - (13040*Pi^2)/243 +      1100/(27*x) - (9424*Pi^2)/(729*x) - (784976*x)/729 +      (19304*Pi^2*x)/243 + (87184*x^2)/243 - (24512*Pi^2*x^2)/729 -      (256*Zeta(3))/3 - (256*Zeta(3))/(3*x) - (64*x*Zeta(3))/3) +    H(-1, -1, x)*((-560*Pi^2)/243 - (172*Pi^2*x)/243 - (128*Pi^2*x^2)/27 -      (2368*Zeta(3))/81 - (2368*Zeta(3))/(81*x) - (1184*x*Zeta(3))/81) +    H(0, 0, x)*(52736/729 - (4168*Pi^2)/243 + 656/(27*x) - (352*Pi^2)/(81*x) -      (306668*x)/729 + (644*Pi^2*x)/27 + (39496*x^2)/243 -      (5056*Pi^2*x^2)/243 - (1600*Zeta(3))/81 - (128*Zeta(3))/(9*x) -      (368*x*Zeta(3))/81) + L^2*(1912/81 - (16*Pi^2)/27 + 328/(27*x) -      (176*Pi^2)/(81*x) - (2896*x)/81 + (368*Pi^2*x)/81 - (512*Pi^2*x^2)/243 +      (896/81 - (64*Pi^2)/27 + 40/(9*x) - (32*Pi^2)/(27*x) - (3968*x)/81 -        (16*Pi^2*x)/27 + (176*x^2)/9)*H(0, x) +      (4144/81 + 140/(9*x) - (6988*x)/81 + (176*x^2)/9)*H(1, x) +      NF*(-32/27 + (32*x)/27 + (-16/9 + (16*x)/9 - (32*x^2)/27)*H(0, x) +        (-32/9 + 32/(27*x) + (32*x)/9 - (32*x^2)/27)*H(1, x)) +      (16/27 - (64*x)/9 + (512*x^2)/81)*H(0, 0, x) +      (32/9 + 352/(27*x) - (736*x)/27 + (1024*x^2)/81)*H(0, 1, x) +      (128/27 + 1216/(81*x) - (704*x)/27 + (512*x^2)/81)*H(1, 0, x) +      (256/27 + 2432/(81*x) - (1408*x)/27 + (1024*x^2)/81)*H(1, 1, x) +      (32/9 + (8*x)/9)*H(0, 0, 0, x) + (128/9 + 64/(9*x) + (32*x)/9)*      H(0, 0, 1, x) + (128/9 + 128/(9*x) + (32*x)/9)*H(0, 1, 0, x) +      (256/9 + 256/(9*x) + (64*x)/9)*H(0, 1, 1, x) - (128*Zeta(3))/9 -      (64*Zeta(3))/(9*x) - (32*x*Zeta(3))/9) +    H(0, -1, x)*((400*Pi^2)/243 + (64*Pi^2*x)/81 + (128*Pi^2*x^2)/27 +      (32*Zeta(3))/3 + (512*Zeta(3))/(81*x) + (16*x*Zeta(3))/3) +    H(-1, 0, x)*(32/9 + (80*Pi^2)/27 - (32*x)/27 + (244*Pi^2*x)/243 +      (512*Pi^2*x^2)/81 + (448*Zeta(3))/27 + (448*Zeta(3))/(27*x) +      (224*x*Zeta(3))/27) + H(0, x)*(55780/243 - (20600*Pi^2)/729 +      (16*Pi^4)/45 + 905/(27*x) - (128*Pi^2)/(27*x) + (368*Pi^4)/(1215*x) -      (529933*x)/729 + (55886*Pi^2*x)/729 + (128*Pi^4*x)/1215 +      (132628*x^2)/729 - (69416*Pi^2*x^2)/2187 - (5600*Zeta(3))/81 -      (704*Zeta(3))/(27*x) + (8728*x*Zeta(3))/81 - (23680*x^2*Zeta(3))/243) +    H(1, x)*(632480/729 - (952*Pi^2)/9 + 25618/(729*x) -      (11714*Pi^2)/(729*x) - (792418*x)/729 + (13154*Pi^2*x)/81 +      (134320*x^2)/729 - (29560*Pi^2*x^2)/729 - (12224*Zeta(3))/81 -      (11968*Zeta(3))/(243*x) + (22592*x*Zeta(3))/81 -      (19136*x^2*Zeta(3))/243) + NF*(-39388/2187 + (2464*Pi^2)/729 +      2132/(729*x) - (928*Pi^2)/(2187*x) + (33124*x)/2187 -      (1072*Pi^2*x)/243 - (44*x^2)/729 + (4016*Pi^2*x^2)/2187 +      (-2792/243 + (776*Pi^2)/243 + 40/(27*x) - (32*Pi^2)/(81*x) +        (1424*x)/81 - (616*Pi^2*x)/243 - (12688*x^2)/2187 +        (848*Pi^2*x^2)/729)*H(0, x) + (-704/27 + (784*Pi^2)/243 +        7360/(2187*x) - (784*Pi^2)/(729*x) + (6848*x)/243 - (784*Pi^2*x)/243 -        (11968*x^2)/2187 + (784*Pi^2*x^2)/729)*H(1, x) +      (-1424/243 + (2320*x)/243 - (3808*x^2)/729)*H(0, 0, x) +      (-544/27 + 1856/(729*x) + (6400*x)/243 - (8032*x^2)/729)*H(0, 1, x) +      (-4480/243 + 640/(243*x) + (5248*x)/243 - (1408*x^2)/243)*H(1, 0, x) +      (-8192/243 + 1280/(243*x) + (9728*x)/243 - (2816*x^2)/243)*H(1, 1, x) +      (-160/27 + (128*x)/27 - (256*x^2)/81)*H(0, 0, 0, x) +      (-512/27 + 64/(27*x) + (1216*x)/81 - (1664*x^2)/243)*H(0, 0, 1, x) +      (-512/27 + 640/(243*x) + (1280*x)/81 - (1664*x^2)/243)*H(0, 1, 0, x) +      (-896/27 + 1280/(243*x) + (2176*x)/81 - (2560*x^2)/243)*H(0, 1, 1, x) +      (-256/27 + 256/(81*x) + (256*x)/27 - (256*x^2)/81)*H(1, 0, 0, x) +      (-512/27 + 512/(81*x) + (512*x)/27 - (512*x^2)/81)*H(1, 0, 1, x) +      (-512/27 + 512/(81*x) + (512*x)/27 - (512*x^2)/81)*H(1, 1, 0, x) +      (-256/9 + 256/(27*x) + (256*x)/9 - (256*x^2)/27)*H(1, 1, 1, x) +      (128*Zeta(3))/9 - (64*Zeta(3))/(27*x) - (832*x*Zeta(3))/81 +      (896*x^2*Zeta(3))/243) + H(-1, x)*((-80*Pi^2)/243 - (944*Pi^4)/3645 +      (40*Pi^2)/(243*x) - (944*Pi^4)/(3645*x) + (152*Pi^2*x)/81 -      (472*Pi^4*x)/3645 + (64*Pi^2*x^2)/81 + (1504*Zeta(3))/81 +      (536*x*Zeta(3))/81 + (128*x^2*Zeta(3))/3) +    L*(143368/729 - (20996*Pi^2)/729 + (2776*Pi^4)/3645 + 905/(27*x) -      (128*Pi^2)/(27*x) + (368*Pi^4)/(1215*x) - (175687*x)/729 +      (48920*Pi^2*x)/729 + (752*Pi^4*x)/3645 + (292*x^2)/27 -      (53168*Pi^2*x^2)/2187 + (272464/729 - (5792*Pi^2)/243 + 388/(9*x) -        (5968*Pi^2)/(729*x) - (381364*x)/729 + (10832*Pi^2*x)/243 +        (8608*x^2)/81 - (9152*Pi^2*x^2)/729)*H(1, x) +      ((-256*Pi^2)/243 - (256*Pi^2)/(243*x) - (128*Pi^2*x)/243)*H(-1, -1, x) +      (64/27 + (256*Pi^2)/243 + (256*Pi^2)/(243*x) - (160*x)/27 +        (128*Pi^2*x)/243)*H(-1, 0, x) + ((32*Pi^2)/243 + (16*Pi^2*x)/243)*      H(0, -1, x) + (6784/243 - (304*Pi^2)/81 + 80/(9*x) - (64*Pi^2)/(27*x) -        (33940*x)/243 - (76*Pi^2*x)/81 + (48416*x^2)/729)*H(0, 0, x) +      (41152/243 - (1120*Pi^2)/81 + 968/(27*x) - (1120*Pi^2)/(81*x) -        (99232*x)/243 - (280*Pi^2*x)/81 + (106336*x^2)/729)*H(0, 1, x) +      (49792/243 + 35824/(729*x) - (81040*x)/243 + (57920*x^2)/729)*      H(1, 0, x) + (10816/27 + 63008/(729*x) - (17440*x)/27 +        (115840*x^2)/729)*H(1, 1, x) + NF*(-6200/729 + (64*Pi^2)/27 +        40/(27*x) - (32*Pi^2)/(81*x) + (5000*x)/729 - (512*Pi^2*x)/243 +        (40*x^2)/243 + (224*Pi^2*x^2)/243 + (-1072/243 + (1840*x)/243 -          (3008*x^2)/729)*H(0, x) + (-3392/243 + 1856/(729*x) + (3776*x)/243 -          (3008*x^2)/729)*H(1, x) + (-416/81 + (352*x)/81 - (704*x^2)/243)*        H(0, 0, x) + (-128/9 + 64/(27*x) + (1024*x)/81 - (448*x^2)/81)*        H(0, 1, x) + (-640/81 + 640/(243*x) + (640*x)/81 - (640*x^2)/243)*        H(1, 0, x) + (-1280/81 + 1280/(243*x) + (1280*x)/81 - (1280*x^2)/243)*        H(1, 1, x)) + (128/27 + (160*x)/81 + (256*x^2)/27)*H(-1, -1, 0, x) +      (-448/81 - (176*x)/81 - (256*x^2)/27)*H(-1, 0, 0, x) +      (-256/81 - (128*x)/81 - (256*x^2)/27)*H(-1, 0, 1, x) +      (-256/81 - (128*x)/81 - (256*x^2)/27)*H(0, -1, 0, x) +      (992/81 - (2032*x)/81 + (6656*x^2)/243)*H(0, 0, 0, x) +      (3392/81 + 704/(27*x) - (2480*x)/27 + (512*x^2)/9)*H(0, 0, 1, x) +      (4672/81 + 3200/(81*x) - (10720*x)/81 + (13952*x^2)/243)*H(0, 1, 0, x) +      (9088/81 + 6400/(81*x) - (19552*x)/81 + (25088*x^2)/243)*H(0, 1, 1, x) +      (3712/81 + 7040/(243*x) - (8320*x)/81 + (6784*x^2)/243)*H(1, 0, 0, x) +      (9856/81 + 17024/(243*x) - (21376*x)/81 + (17536*x^2)/243)*      H(1, 0, 1, x) + (9856/81 + 17024/(243*x) - (21376*x)/81 +        (17536*x^2)/243)*H(1, 1, 0, x) + (2048/9 + 3328/(27*x) - (4352*x)/9 +        (3584*x^2)/27)*H(1, 1, 1, x) + (-512/81 - 512/(81*x) - (256*x)/81)*      H(-1, -1, -1, 0, x) + (640/81 + 640/(81*x) + (320*x)/81)*      H(-1, -1, 0, 0, x) + (256/81 + 256/(81*x) + (128*x)/81)*      H(-1, -1, 0, 1, x) + (256/81 + 256/(81*x) + (128*x)/81)*      H(-1, 0, -1, 0, x) + (-128/27 - 128/(27*x) - (64*x)/27)*      H(-1, 0, 0, 0, x) + (-128/27 - 128/(27*x) - (64*x)/27)*      H(-1, 0, 0, 1, x) + (128/81 + (64*x)/81)*H(0, -1, -1, 0, x) +      (-64/27 - (32*x)/27)*H(0, -1, 0, 0, x) + (64/9 + (16*x)/9)*      H(0, 0, 0, 0, x) + (256/9 + 128/(9*x) + (64*x)/9)*H(0, 0, 0, 1, x) +      (1280/27 + 256/(9*x) + (320*x)/27)*H(0, 0, 1, 0, x) +      (256/3 + 512/(9*x) + (64*x)/3)*H(0, 0, 1, 1, x) +      (1024/27 + 1024/(27*x) + (256*x)/27)*H(0, 1, 0, 0, x) +      (2560/27 + 2560/(27*x) + (640*x)/27)*H(0, 1, 0, 1, x) +      (2560/27 + 2560/(27*x) + (640*x)/27)*H(0, 1, 1, 0, x) +      (512/3 + 512/(3*x) + (128*x)/3)*H(0, 1, 1, 1, x) - (3392*Zeta(3))/81 -      (704*Zeta(3))/(27*x) + (5392*x*Zeta(3))/81 - (14464*x^2*Zeta(3))/243 +      H(0, x)*(59744/729 - (2312*Pi^2)/243 + 656/(27*x) - (352*Pi^2)/(81*x) -        (226262*x)/729 + (3730*Pi^2*x)/243 + (8368*x^2)/81 -        (2624*Pi^2*x^2)/243 - (1408*Zeta(3))/81 - (128*Zeta(3))/(9*x) -        (320*x*Zeta(3))/81) + H(-1, x)*((224*Pi^2)/243 + (104*Pi^2*x)/243 +        (64*Pi^2*x^2)/27 + (512*Zeta(3))/81 + (512*Zeta(3))/(81*x) +        (256*x*Zeta(3))/81)) - (976*Zeta(5))/81 - (128*Zeta(5))/(9*x) -    (8*x*Zeta(5))/81);

 pqq1pgq0sigma0gg:=229/18 - (29*Pi^2)/81 - 931/(486*x) + Pi^2/(27*x) - (1177*x)/108 +  (10*Pi^2*x)/81 + (164*x^2)/243 + (12 - (2*Pi^2)/9 - 40/(81*x) - (13*x)/27 +    (Pi^2*x)/9 - (16*x^2)/81)*H(0, x) +  (220/27 - (4*Pi^2)/9 - 76/(9*x) + (4*Pi^2)/(9*x) - (14*x)/3 + (2*Pi^2*x)/9)*  H(1, x) + (128/27 - (74*x)/27)*H(0, 0, x) + (16/9 - (16*x)/27)*H(0, 1, x) +  (164/27 - 44/(9*x) - (74*x)/27)*H(1, 0, x) +  NF*(-41/81 + (79*x)/162 + (-62/81 + (4*x)/81)*H(0, x) +    (-40/81 + 40/(81*x) + (20*x)/81)*H(1, x) + (-4/27 + (2*x)/27)*H(0, 0, x) +    (-8/27 + 8/(27*x) + (4*x)/27)*H(1, 0, x)) +  (8/27 - (4*x)/27)*H(0, 0, 0, x) + (32/27 - (16*x)/27)*H(0, 0, 1, x) +  (32/27 - (16*x)/27)*H(0, 1, 0, x) + (8/3 - 8/(3*x) - (4*x)/3)*  H(1, 0, 0, x) + (64/27 - 64/(27*x) - (32*x)/27)*H(1, 0, 1, x) +  (64/27 - 64/(27*x) - (32*x)/27)*H(1, 1, 0, x) + (4*Zeta(3))/3 -  (4*Zeta(3))/(27*x) - (2*x*Zeta(3))/3 +  e*(229/18 - (29*Pi^2)/81 - 931/(486*x) + Pi^2/(27*x) - (1177*x)/108 +    (10*Pi^2*x)/81 + (164*x^2)/243 + (12 - (2*Pi^2)/9 - 40/(81*x) -      (13*x)/27 + (Pi^2*x)/9 - (16*x^2)/81)*H(0, x) +    (220/27 - (4*Pi^2)/9 - 76/(9*x) + (4*Pi^2)/(9*x) - (14*x)/3 +      (2*Pi^2*x)/9)*H(1, x) + (128/27 - (74*x)/27)*H(0, 0, x) +    (16/9 - (16*x)/27)*H(0, 1, x) + (164/27 - 44/(9*x) - (74*x)/27)*    H(1, 0, x) + NF*(-41/81 + (79*x)/162 + (-62/81 + (4*x)/81)*H(0, x) +      (-40/81 + 40/(81*x) + (20*x)/81)*H(1, x) + (-4/27 + (2*x)/27)*      H(0, 0, x) + (-8/27 + 8/(27*x) + (4*x)/27)*H(1, 0, x)) +    (8/27 - (4*x)/27)*H(0, 0, 0, x) + (32/27 - (16*x)/27)*H(0, 0, 1, x) +    (32/27 - (16*x)/27)*H(0, 1, 0, x) + (8/3 - 8/(3*x) - (4*x)/3)*    H(1, 0, 0, x) + (64/27 - 64/(27*x) - (32*x)/27)*H(1, 0, 1, x) +    (64/27 - 64/(27*x) - (32*x)/27)*H(1, 1, 0, x) + (4*Zeta(3))/3 -    (4*Zeta(3))/(27*x) - (2*x*Zeta(3))/3) +  e^2*(229/18 - (29*Pi^2)/81 - 931/(486*x) + Pi^2/(27*x) - (1177*x)/108 +    (10*Pi^2*x)/81 + (164*x^2)/243 + (12 - (2*Pi^2)/9 - 40/(81*x) -      (13*x)/27 + (Pi^2*x)/9 - (16*x^2)/81)*H(0, x) +    (220/27 - (4*Pi^2)/9 - 76/(9*x) + (4*Pi^2)/(9*x) - (14*x)/3 +      (2*Pi^2*x)/9)*H(1, x) + (128/27 - (74*x)/27)*H(0, 0, x) +    (16/9 - (16*x)/27)*H(0, 1, x) + (164/27 - 44/(9*x) - (74*x)/27)*    H(1, 0, x) + NF*(-41/81 + (79*x)/162 + (-62/81 + (4*x)/81)*H(0, x) +      (-40/81 + 40/(81*x) + (20*x)/81)*H(1, x) + (-4/27 + (2*x)/27)*      H(0, 0, x) + (-8/27 + 8/(27*x) + (4*x)/27)*H(1, 0, x)) +    (8/27 - (4*x)/27)*H(0, 0, 0, x) + (32/27 - (16*x)/27)*H(0, 0, 1, x) +    (32/27 - (16*x)/27)*H(0, 1, 0, x) + (8/3 - 8/(3*x) - (4*x)/3)*    H(1, 0, 0, x) + (64/27 - 64/(27*x) - (32*x)/27)*H(1, 0, 1, x) +    (64/27 - 64/(27*x) - (32*x)/27)*H(1, 1, 0, x) + (4*Zeta(3))/3 -    (4*Zeta(3))/(27*x) - (2*x*Zeta(3))/3) +  e^3*(229/18 - (29*Pi^2)/81 - 931/(486*x) + Pi^2/(27*x) - (1177*x)/108 +    (10*Pi^2*x)/81 + (164*x^2)/243 + (12 - (2*Pi^2)/9 - 40/(81*x) -      (13*x)/27 + (Pi^2*x)/9 - (16*x^2)/81)*H(0, x) +    (220/27 - (4*Pi^2)/9 - 76/(9*x) + (4*Pi^2)/(9*x) - (14*x)/3 +      (2*Pi^2*x)/9)*H(1, x) + (128/27 - (74*x)/27)*H(0, 0, x) +    (16/9 - (16*x)/27)*H(0, 1, x) + (164/27 - 44/(9*x) - (74*x)/27)*    H(1, 0, x) + NF*(-41/81 + (79*x)/162 + (-62/81 + (4*x)/81)*H(0, x) +      (-40/81 + 40/(81*x) + (20*x)/81)*H(1, x) + (-4/27 + (2*x)/27)*      H(0, 0, x) + (-8/27 + 8/(27*x) + (4*x)/27)*H(1, 0, x)) +    (8/27 - (4*x)/27)*H(0, 0, 0, x) + (32/27 - (16*x)/27)*H(0, 0, 1, x) +    (32/27 - (16*x)/27)*H(0, 1, 0, x) + (8/3 - 8/(3*x) - (4*x)/3)*    H(1, 0, 0, x) + (64/27 - 64/(27*x) - (32*x)/27)*H(1, 0, 1, x) +    (64/27 - 64/(27*x) - (32*x)/27)*H(1, 1, 0, x) + (4*Zeta(3))/3 -    (4*Zeta(3))/(27*x) - (2*x*Zeta(3))/3);

 pqq1sigma1qqb:=4060/81 - (184*Pi^2)/243 - 1588/(729*x) + (8*Pi^2)/(243*x) - (1588*x)/27 +  (184*Pi^2*x)/243 + (7924*x^2)/729 - (8*Pi^2*x^2)/243 +  (304/9 - (16*Pi^2)/27 - 320/(729*x) - (1552*x)/243 + (16*Pi^2*x)/27 +    (5792*x^2)/729 - (32*Pi^2*x^2)/81)*H(0, x) +  (6112/243 - (32*Pi^2)/27 - 608/(81*x) + (32*Pi^2)/(81*x) - (6752*x)/243 +    (32*Pi^2*x)/27 + (2464*x^2)/243 - (32*Pi^2*x^2)/81)*H(1, x) +  (704/81 - (1120*x)/81 + (1184*x^2)/243)*H(0, 0, x) +  (896/243 - (896*x)/243)*H(0, 1, x) +  (3680/243 - 352/(81*x) - (3680*x)/243 + (352*x^2)/81)*H(1, 0, x) +  NF*(-1712/729 + (1952*x)/729 - (80*x^2)/243 +    (-464/243 + (80*x)/243 - (320*x^2)/729)*H(0, x) +    (-320/243 + 320/(729*x) + (320*x)/243 - (320*x^2)/729)*H(1, x) +    (-32/81 + (32*x)/81 - (64*x^2)/243)*H(0, 0, x) +    (-64/81 + 64/(243*x) + (64*x)/81 - (64*x^2)/243)*H(1, 0, x)) +  (64/81 - (64*x)/81 + (64*x^2)/27)*H(0, 0, 0, x) +  (256/81 - (256*x)/81 + (512*x^2)/243)*H(0, 0, 1, x) +  (256/81 - (256*x)/81 + (512*x^2)/243)*H(0, 1, 0, x) +  (64/9 - 64/(27*x) - (64*x)/9 + (64*x^2)/27)*H(1, 0, 0, x) +  (512/81 - 512/(243*x) - (512*x)/81 + (512*x^2)/243)*H(1, 0, 1, x) +  (512/81 - 512/(243*x) - (512*x)/81 + (512*x^2)/243)*H(1, 1, 0, x) +  (32*Zeta(3))/9 - (32*Zeta(3))/(243*x) - (32*x*Zeta(3))/9 +  (544*x^2*Zeta(3))/243 + e*(208/3 - (3860*Pi^2)/243 + (896*Pi^4)/3645 +    1564/(6561*x) + (3164*Pi^2)/(2187*x) + (16*Pi^4)/(10935*x) -    (63868*x)/729 + (1748*Pi^2*x)/243 - (896*Pi^4*x)/3645 +    (118352*x^2)/6561 - (9596*Pi^2*x^2)/2187 + (272*Pi^4*x^2)/2187 +    (992/27 - (208*Pi^2)/243 - 320/(729*x) - (4592*x)/243 + (208*Pi^2*x)/243 +      (8416*x^2)/729 - (32*Pi^2*x^2)/27)*H(0, 0, x) +    (68608/729 - (64*Pi^2)/27 - 6112/(729*x) + (32*Pi^2)/(81*x) -      (30592*x)/729 + (64*Pi^2*x)/27 + (18976*x^2)/729 - (32*Pi^2*x^2)/27)*    H(0, 1, x) + (47680/729 - (128*Pi^2)/27 - 4672/(243*x) +      (128*Pi^2)/(81*x) - (51520*x)/729 + (128*Pi^2*x)/27 + (1984*x^2)/81 -      (128*Pi^2*x^2)/81)*H(1, 0, x) +    (24448/243 - (128*Pi^2)/27 - 2432/(81*x) + (128*Pi^2)/(81*x) -      (27008*x)/243 + (128*Pi^2*x)/27 + (9856*x^2)/243 - (128*Pi^2*x^2)/81)*    H(1, 1, x) + (32/3 - (1568*x)/81 + (1568*x^2)/243)*H(0, 0, 0, x) +    (5248/243 - (8512*x)/243 + (8128*x^2)/729)*H(0, 0, 1, x) +    (5600/243 - 352/(81*x) - (6368*x)/243 + (4192*x^2)/729)*H(0, 1, 0, x) +    (3584/243 - (3584*x)/243)*H(0, 1, 1, x) +    (8512/243 - 832/(81*x) - (8512*x)/243 + (832*x^2)/81)*H(1, 0, 0, x) +    (8384/243 - 7360/(729*x) - (8384*x)/243 + (7360*x^2)/729)*H(1, 0, 1, x) +    (8384/243 - 7360/(729*x) - (8384*x)/243 + (7360*x^2)/729)*H(1, 1, 0, x) +    (64/81 - (64*x)/81 + (64*x^2)/27)*H(0, 0, 0, 0, x) +    (128/27 - (128*x)/27 + (1664*x^2)/243)*H(0, 0, 0, 1, x) +    (256/27 - (256*x)/27 + (512*x^2)/81)*H(0, 0, 1, 0, x) +    (1024/81 - (1024*x)/81 + (2048*x^2)/243)*H(0, 0, 1, 1, x) +    (1088/81 - 64/(27*x) - (1088*x)/81 + (1600*x^2)/243)*H(0, 1, 0, 0, x) +    (1024/81 - 512/(243*x) - (1024*x)/81 + (512*x^2)/81)*H(0, 1, 0, 1, x) +    (1024/81 - 512/(243*x) - (1024*x)/81 + (512*x^2)/81)*H(0, 1, 1, 0, x) +    (128/9 - 128/(27*x) - (128*x)/9 + (128*x^2)/27)*H(1, 0, 0, 0, x) +    (2176/81 - 2176/(243*x) - (2176*x)/81 + (2176*x^2)/243)*H(1, 0, 0, 1, x) +    (2048/81 - 2048/(243*x) - (2048*x)/81 + (2048*x^2)/243)*H(1, 0, 1, 0, x) +    (2048/81 - 2048/(243*x) - (2048*x)/81 + (2048*x^2)/243)*H(1, 0, 1, 1, x) +    (2176/81 - 2176/(243*x) - (2176*x)/81 + (2176*x^2)/243)*H(1, 1, 0, 0, x) +    (2048/81 - 2048/(243*x) - (2048*x)/81 + (2048*x^2)/243)*H(1, 1, 0, 1, x) +    (2048/81 - 2048/(243*x) - (2048*x)/81 + (2048*x^2)/243)*H(1, 1, 1, 0, x) +    (2432*Zeta(3))/243 - (6400*Zeta(3))/(729*x) - (704*x*Zeta(3))/243 +    (320*x^2*Zeta(3))/729 + NF*(-6640/2187 + (208*Pi^2)/243 - 160/(729*x) -      (160*Pi^2)/(2187*x) + (8416*x)/2187 - (80*Pi^2*x)/243 - (16*x^2)/27 +      (160*Pi^2*x^2)/729 + (-544/243 + (32*Pi^2)/243 + (976*x)/243 -        (32*Pi^2*x)/243 - (1360*x^2)/2187 + (64*Pi^2*x^2)/729)*H(0, x) +      (-4064/729 + (64*Pi^2)/243 + 640/(2187*x) - (64*Pi^2)/(729*x) +        (4544*x)/729 - (64*Pi^2*x)/243 - (2080*x^2)/2187 + (64*Pi^2*x^2)/729)*      H(1, x) + (-160/81 + (64*x)/81 - (448*x^2)/729)*H(0, 0, x) +      (-416/81 + 320/(729*x) + (160*x)/81 - (320*x^2)/243)*H(0, 1, x) +      (-256/81 + 256/(243*x) + (256*x)/81 - (256*x^2)/243)*H(1, 0, x) +      (-1280/243 + 1280/(729*x) + (1280*x)/243 - (1280*x^2)/729)*H(1, 1, x) +      (-32/81 + (32*x)/81 - (64*x^2)/243)*H(0, 0, 0, x) +      (-64/81 + (64*x)/81 - (128*x^2)/243)*H(0, 0, 1, x) +      (-64/81 + 64/(243*x) + (64*x)/81 - (64*x^2)/243)*H(0, 1, 0, x) +      (-128/81 + 128/(243*x) + (128*x)/81 - (128*x^2)/243)*H(1, 0, 0, x) +      (-128/81 + 128/(243*x) + (128*x)/81 - (128*x^2)/243)*H(1, 0, 1, x) +      (-128/81 + 128/(243*x) + (128*x)/81 - (128*x^2)/243)*H(1, 1, 0, x) -      (64*Zeta(3))/81 + (128*Zeta(3))/(243*x) + (64*x*Zeta(3))/81) +    H(0, x)*(10996/243 - (304*Pi^2)/81 - 3644/(2187*x) + (8*Pi^2)/(243*x) -      (60836*x)/729 + (1472*Pi^2*x)/243 + (5308*x^2)/243 -      (1400*Pi^2*x^2)/729 + (160*Zeta(3))/81 - (32*Zeta(3))/(243*x) -      (160*x*Zeta(3))/81 - (608*x^2*Zeta(3))/243) +    H(1, x)*(83576/729 - (496*Pi^2)/81 - 5096/(729*x) + (16*Pi^2)/(9*x) -      (100984*x)/729 + (496*Pi^2*x)/81 + (22504*x^2)/729 - (16*Pi^2*x^2)/9 -      (64*Zeta(3))/81 + (64*Zeta(3))/(243*x) + (64*x*Zeta(3))/81 -      (64*x^2*Zeta(3))/243) + L*(4060/81 - (184*Pi^2)/243 - 1588/(729*x) +      (8*Pi^2)/(243*x) - (1588*x)/27 + (184*Pi^2*x)/243 + (7924*x^2)/729 -      (8*Pi^2*x^2)/243 + (304/9 - (16*Pi^2)/27 - 320/(729*x) - (1552*x)/243 +        (16*Pi^2*x)/27 + (5792*x^2)/729 - (32*Pi^2*x^2)/81)*H(0, x) +      (6112/243 - (32*Pi^2)/27 - 608/(81*x) + (32*Pi^2)/(81*x) -        (6752*x)/243 + (32*Pi^2*x)/27 + (2464*x^2)/243 - (32*Pi^2*x^2)/81)*      H(1, x) + (704/81 - (1120*x)/81 + (1184*x^2)/243)*H(0, 0, x) +      (896/243 - (896*x)/243)*H(0, 1, x) +      (3680/243 - 352/(81*x) - (3680*x)/243 + (352*x^2)/81)*H(1, 0, x) +      NF*(-1712/729 + (1952*x)/729 - (80*x^2)/243 +        (-464/243 + (80*x)/243 - (320*x^2)/729)*H(0, x) +        (-320/243 + 320/(729*x) + (320*x)/243 - (320*x^2)/729)*H(1, x) +        (-32/81 + (32*x)/81 - (64*x^2)/243)*H(0, 0, x) +        (-64/81 + 64/(243*x) + (64*x)/81 - (64*x^2)/243)*H(1, 0, x)) +      (64/81 - (64*x)/81 + (64*x^2)/27)*H(0, 0, 0, x) +      (256/81 - (256*x)/81 + (512*x^2)/243)*H(0, 0, 1, x) +      (256/81 - (256*x)/81 + (512*x^2)/243)*H(0, 1, 0, x) +      (64/9 - 64/(27*x) - (64*x)/9 + (64*x^2)/27)*H(1, 0, 0, x) +      (512/81 - 512/(243*x) - (512*x)/81 + (512*x^2)/243)*H(1, 0, 1, x) +      (512/81 - 512/(243*x) - (512*x)/81 + (512*x^2)/243)*H(1, 1, 0, x) +      (32*Zeta(3))/9 - (32*Zeta(3))/(243*x) - (32*x*Zeta(3))/9 +      (544*x^2*Zeta(3))/243)) + e^2*(815020/6561 - (3343*Pi^2)/243 +    (10286*Pi^4)/10935 + 56050/(19683*x) + (5927*Pi^2)/(6561*x) -    (998*Pi^4)/(6561*x) - (1065118*x)/6561 + (19573*Pi^2*x)/729 -    (14222*Pi^4*x)/10935 + (694244*x^2)/19683 - (647*Pi^2*x^2)/81 +    (2614*Pi^4*x^2)/6561 + (3280/81 - (64*Pi^2)/81 - 320/(729*x) -      (6512*x)/243 + (64*Pi^2*x)/81 + (10912*x^2)/729 - (80*Pi^2*x^2)/81)*    H(0, 0, 0, x) + (74912/729 - (1280*Pi^2)/243 - 6112/(729*x) +      (32*Pi^2)/(81*x) - (53504*x)/729 + (1280*Pi^2*x)/243 +      (79328*x^2)/2187 - (2272*Pi^2*x^2)/729)*H(0, 0, 1, x) +    (100960/729 - (544*Pi^2)/81 - 14656/(729*x) + (128*Pi^2)/(81*x) -      (67552*x)/729 + (544*Pi^2*x)/81 + (94976*x^2)/2187 - (704*Pi^2*x^2)/243)*    H(0, 1, 0, x) + (175936/729 - (64*Pi^2)/9 - 23168/(729*x) +      (128*Pi^2)/(81*x) - (103744*x)/729 + (64*Pi^2*x)/9 + (52736*x^2)/729 -      (256*Pi^2*x^2)/81)*H(0, 1, 1, x) +    (66176/729 - (176*Pi^2)/27 - 2176/(81*x) + (176*Pi^2)/(81*x) -      (70016*x)/729 + (176*Pi^2*x)/27 + (7808*x^2)/243 - (176*Pi^2*x^2)/81)*    H(1, 0, 0, x) + (138688/729 - (3136*Pi^2)/243 - 123584/(2187*x) +      (3136*Pi^2)/(729*x) - (150208*x)/729 + (3136*Pi^2*x)/243 +      (158144*x^2)/2187 - (3136*Pi^2*x^2)/729)*H(1, 0, 1, x) +    (138688/729 - (1088*Pi^2)/81 - 123584/(2187*x) + (1088*Pi^2)/(243*x) -      (150208*x)/729 + (1088*Pi^2*x)/81 + (158144*x^2)/2187 -      (1088*Pi^2*x^2)/243)*H(1, 1, 0, x) +    (24448/81 - (128*Pi^2)/9 - 2432/(27*x) + (128*Pi^2)/(27*x) -      (27008*x)/81 + (128*Pi^2*x)/9 + (9856*x^2)/81 - (128*Pi^2*x^2)/27)*    H(1, 1, 1, x) + (32/3 - (1568*x)/81 + (1568*x^2)/243)*H(0, 0, 0, 0, x) +    (6208/243 - (11200*x)/243 + (10432*x^2)/729)*H(0, 0, 0, 1, x) +    (1120/27 - 352/(81*x) - (4960*x)/81 + (4448*x^2)/243)*H(0, 0, 1, 0, x) +    (12544/243 - (20608*x)/243 + (18304*x^2)/729)*H(0, 0, 1, 1, x) +    (3520/81 - 832/(81*x) - (448*x)/9 + (9536*x^2)/729)*H(0, 1, 0, 0, x) +    (4672/81 - 7360/(729*x) - 64*x + (3136*x^2)/243)*H(0, 1, 0, 1, x) +    (4672/81 - 7360/(729*x) - 64*x + (3136*x^2)/243)*H(0, 1, 1, 0, x) +    (3584/81 - (3584*x)/81)*H(0, 1, 1, 1, x) +    (9664/243 - 320/(27*x) - (9664*x)/243 + (320*x^2)/27)*H(1, 0, 0, 0, x) +    (19072/243 - 17024/(729*x) - (19072*x)/243 + (17024*x^2)/729)*    H(1, 0, 0, 1, x) + (6272/81 - 16768/(729*x) - (6272*x)/81 +      (16768*x^2)/729)*H(1, 0, 1, 0, x) +    (6272/81 - 16768/(729*x) - (6272*x)/81 + (16768*x^2)/729)*    H(1, 0, 1, 1, x) + (19072/243 - 17024/(729*x) - (19072*x)/243 +      (17024*x^2)/729)*H(1, 1, 0, 0, x) +    (6272/81 - 16768/(729*x) - (6272*x)/81 + (16768*x^2)/729)*    H(1, 1, 0, 1, x) + (6272/81 - 16768/(729*x) - (6272*x)/81 +      (16768*x^2)/729)*H(1, 1, 1, 0, x) + (64/81 - (64*x)/81 + (64*x^2)/27)*    H(0, 0, 0, 0, 0, x) + (128/27 - (128*x)/27 + (1664*x^2)/243)*    H(0, 0, 0, 0, 1, x) + (896/81 - (896*x)/81 + (896*x^2)/81)*    H(0, 0, 0, 1, 0, x) + (1280/81 - (1280*x)/81 + (4352*x^2)/243)*    H(0, 0, 0, 1, 1, x) + (1600/81 - 64/(27*x) - (1600*x)/81 +      (2624*x^2)/243)*H(0, 0, 1, 0, 0, x) +    (2560/81 - 512/(243*x) - (2560*x)/81 + (512*x^2)/27)*H(0, 0, 1, 0, 1, x) +    (2560/81 - 512/(243*x) - (2560*x)/81 + (512*x^2)/27)*H(0, 0, 1, 1, 0, x) +    (1024/27 - (1024*x)/27 + (2048*x^2)/81)*H(0, 0, 1, 1, 1, x) +    (1664/81 - 128/(27*x) - (1664*x)/81 + (2176*x^2)/243)*    H(0, 1, 0, 0, 0, x) + (3200/81 - 2176/(243*x) - (3200*x)/81 +      (1408*x^2)/81)*H(0, 1, 0, 0, 1, x) +    (1024/27 - 2048/(243*x) - (1024*x)/27 + (4096*x^2)/243)*    H(0, 1, 0, 1, 0, x) + (1024/27 - 2048/(243*x) - (1024*x)/27 +      (4096*x^2)/243)*H(0, 1, 0, 1, 1, x) +    (3200/81 - 2176/(243*x) - (3200*x)/81 + (1408*x^2)/81)*    H(0, 1, 1, 0, 0, x) + (1024/27 - 2048/(243*x) - (1024*x)/27 +      (4096*x^2)/243)*H(0, 1, 1, 0, 1, x) +    (1024/27 - 2048/(243*x) - (1024*x)/27 + (4096*x^2)/243)*    H(0, 1, 1, 1, 0, x) + (128/9 - 128/(27*x) - (128*x)/9 + (128*x^2)/27)*    H(1, 0, 0, 0, 0, x) + (3328/81 - 3328/(243*x) - (3328*x)/81 +      (3328*x^2)/243)*H(1, 0, 0, 0, 1, x) +    (1408/27 - 1408/(81*x) - (1408*x)/27 + (1408*x^2)/81)*    H(1, 0, 0, 1, 0, x) + (6400/81 - 6400/(243*x) - (6400*x)/81 +      (6400*x^2)/243)*H(1, 0, 0, 1, 1, x) +    (1408/27 - 1408/(81*x) - (1408*x)/27 + (1408*x^2)/81)*    H(1, 0, 1, 0, 0, x) + (2048/27 - 2048/(81*x) - (2048*x)/27 +      (2048*x^2)/81)*H(1, 0, 1, 0, 1, x) +    (2048/27 - 2048/(81*x) - (2048*x)/27 + (2048*x^2)/81)*    H(1, 0, 1, 1, 0, x) + (2048/27 - 2048/(81*x) - (2048*x)/27 +      (2048*x^2)/81)*H(1, 0, 1, 1, 1, x) +    (3328/81 - 3328/(243*x) - (3328*x)/81 + (3328*x^2)/243)*    H(1, 1, 0, 0, 0, x) + (6400/81 - 6400/(243*x) - (6400*x)/81 +      (6400*x^2)/243)*H(1, 1, 0, 0, 1, x) +    (2048/27 - 2048/(81*x) - (2048*x)/27 + (2048*x^2)/81)*    H(1, 1, 0, 1, 0, x) + (2048/27 - 2048/(81*x) - (2048*x)/27 +      (2048*x^2)/81)*H(1, 1, 0, 1, 1, x) +    (6400/81 - 6400/(243*x) - (6400*x)/81 + (6400*x^2)/243)*    H(1, 1, 1, 0, 0, x) + (2048/27 - 2048/(81*x) - (2048*x)/27 +      (2048*x^2)/81)*H(1, 1, 1, 0, 1, x) +    (2048/27 - 2048/(81*x) - (2048*x)/27 + (2048*x^2)/81)*    H(1, 1, 1, 1, 0, x) - (48512*Zeta(3))/729 - (280*Pi^2*Zeta(3))/243 -    (512*Zeta(3))/(2187*x) + (56*Pi^2*Zeta(3))/(81*x) +    (21728*x*Zeta(3))/729 + (280*Pi^2*x*Zeta(3))/243 -    (47168*x^2*Zeta(3))/2187 + (280*Pi^2*x^2*Zeta(3))/243 +    H(1, 0, x)*(346280/2187 - (2984*Pi^2)/243 - 13096/(729*x) +      (296*Pi^2)/(81*x) - (412712*x)/2187 + (2984*Pi^2*x)/243 +      (35240*x^2)/729 - (296*Pi^2*x^2)/81 - (1216*Zeta(3))/81 +      (1216*Zeta(3))/(243*x) + (1216*x*Zeta(3))/81 - (1216*x^2*Zeta(3))/243) +    H(0, x)*(52592/729 - (1180*Pi^2)/81 + (292*Pi^4)/1215 + 1964/(6561*x) +      (1028*Pi^2)/(729*x) + (16*Pi^4)/(10935*x) - (261328*x)/2187 +      (2924*Pi^2*x)/243 - (292*Pi^4*x)/1215 + (83440*x^2)/2187 -      (12020*Pi^2*x^2)/2187 + (488*Pi^4*x^2)/2187 + (1472*Zeta(3))/243 -      (6400*Zeta(3))/(729*x) + (1984*x*Zeta(3))/243 -      (1984*x^2*Zeta(3))/729) + H(0, 0, x)*(4316/81 - (896*Pi^2)/243 -      3644/(2187*x) + (8*Pi^2)/(243*x) - (76324*x)/729 + (1640*Pi^2*x)/243 +      (65852*x^2)/2187 - (496*Pi^2*x^2)/243 + (160*Zeta(3))/81 -      (32*Zeta(3))/(243*x) - (160*x*Zeta(3))/81 - (608*x^2*Zeta(3))/243) +    H(1, 1, x)*(188144/729 - (1120*Pi^2)/81 - 14032/(729*x) +      (992*Pi^2)/(243*x) - (232432*x)/729 + (1120*Pi^2*x)/81 + 80*x^2 -      (992*Pi^2*x^2)/243 - (128*Zeta(3))/81 + (128*Zeta(3))/(243*x) +      (128*x*Zeta(3))/81 - (128*x^2*Zeta(3))/243) +    H(0, 1, x)*(230600/2187 - (7072*Pi^2)/729 - 13048/(2187*x) +      (16*Pi^2)/(9*x) - (411896*x)/2187 + (7936*Pi^2*x)/729 +      (38504*x^2)/729 - (560*Pi^2*x^2)/243 - (64*Zeta(3))/81 +      (64*Zeta(3))/(243*x) + (64*x*Zeta(3))/81 - (64*x^2*Zeta(3))/243) +    H(1, x)*(371920/2187 - (22016*Pi^2)/729 + (760*Pi^4)/729 -      35608/(6561*x) + (2176*Pi^2)/(243*x) - (760*Pi^4)/(2187*x) -      (481784*x)/2187 + (23776*Pi^2*x)/729 - (760*Pi^4*x)/729 +      (365200*x^2)/6561 - (8288*Pi^2*x^2)/729 + (760*Pi^4*x^2)/2187 -      (128*Zeta(3))/243 + (128*Zeta(3))/(729*x) + (128*x*Zeta(3))/243 -      (128*x^2*Zeta(3))/729) + L^2*(2030/81 - (92*Pi^2)/243 - 794/(729*x) +      (4*Pi^2)/(243*x) - (794*x)/27 + (92*Pi^2*x)/243 + (3962*x^2)/729 -      (4*Pi^2*x^2)/243 + (152/9 - (8*Pi^2)/27 - 160/(729*x) - (776*x)/243 +        (8*Pi^2*x)/27 + (2896*x^2)/729 - (16*Pi^2*x^2)/81)*H(0, x) +      (3056/243 - (16*Pi^2)/27 - 304/(81*x) + (16*Pi^2)/(81*x) -        (3376*x)/243 + (16*Pi^2*x)/27 + (1232*x^2)/243 - (16*Pi^2*x^2)/81)*      H(1, x) + (352/81 - (560*x)/81 + (592*x^2)/243)*H(0, 0, x) +      (448/243 - (448*x)/243)*H(0, 1, x) +      (1840/243 - 176/(81*x) - (1840*x)/243 + (176*x^2)/81)*H(1, 0, x) +      NF*(-856/729 + (976*x)/729 - (40*x^2)/243 +        (-232/243 + (40*x)/243 - (160*x^2)/729)*H(0, x) +        (-160/243 + 160/(729*x) + (160*x)/243 - (160*x^2)/729)*H(1, x) +        (-16/81 + (16*x)/81 - (32*x^2)/243)*H(0, 0, x) +        (-32/81 + 32/(243*x) + (32*x)/81 - (32*x^2)/243)*H(1, 0, x)) +      (32/81 - (32*x)/81 + (32*x^2)/27)*H(0, 0, 0, x) +      (128/81 - (128*x)/81 + (256*x^2)/243)*H(0, 0, 1, x) +      (128/81 - (128*x)/81 + (256*x^2)/243)*H(0, 1, 0, x) +      (32/9 - 32/(27*x) - (32*x)/9 + (32*x^2)/27)*H(1, 0, 0, x) +      (256/81 - 256/(243*x) - (256*x)/81 + (256*x^2)/243)*H(1, 0, 1, x) +      (256/81 - 256/(243*x) - (256*x)/81 + (256*x^2)/243)*H(1, 1, 0, x) +      (16*Zeta(3))/9 - (16*Zeta(3))/(243*x) - (16*x*Zeta(3))/9 +      (272*x^2*Zeta(3))/243) + NF*(-34754/6561 + (508*Pi^2)/729 -      (16*Pi^4)/405 - 1202/(2187*x) - (320*Pi^2)/(6561*x) +      (32*Pi^4)/(3645*x) + (45974*x)/6561 - (920*Pi^2*x)/729 +      (16*Pi^4*x)/405 - (94*x^2)/81 + (500*Pi^2*x^2)/2187 -      (64*Pi^4*x^2)/3645 + (-17440/2187 + (112*Pi^2)/81 + 1280/(6561*x) -        (112*Pi^2)/(243*x) + (20992*x)/2187 - (112*Pi^2*x)/81 -        (11936*x^2)/6561 + (112*Pi^2*x^2)/243)*H(1, x) +      (-1880/729 + (8*Pi^2)/81 + (3512*x)/729 - (8*Pi^2*x)/81 -        (2192*x^2)/2187 + (16*Pi^2*x^2)/243)*H(0, 0, x) +      (-3904/729 + (64*Pi^2)/243 + 640/(2187*x) - (64*Pi^2)/(729*x) +        (6496*x)/729 - (64*Pi^2*x)/243 - (1120*x^2)/729 + (64*Pi^2*x^2)/729)*      H(0, 1, x) + (-5536/729 + (112*Pi^2)/243 + 704/(729*x) -        (112*Pi^2)/(729*x) + (6016*x)/729 - (112*Pi^2*x)/243 -        (1184*x^2)/729 + (112*Pi^2*x^2)/729)*H(1, 0, x) +      (-3136/243 + (128*Pi^2)/243 + 2560/(2187*x) - (128*Pi^2)/(729*x) +        (128*x)/9 - (128*Pi^2*x)/243 - (5440*x^2)/2187 + (128*Pi^2*x^2)/729)*      H(1, 1, x) + (-160/81 + (64*x)/81 - (448*x^2)/729)*H(0, 0, 0, x) +      (-1280/243 + 320/(729*x) + (704*x)/243 - (1216*x^2)/729)*H(0, 0, 1, x) +      (-1696/243 + 256/(243*x) + (928*x)/243 - (1408*x^2)/729)*H(0, 1, 0, x) +      (-3136/243 + 1280/(729*x) + (1600*x)/243 - (2560*x^2)/729)*      H(0, 1, 1, x) + (-896/243 + 896/(729*x) + (896*x)/243 - (896*x^2)/729)*      H(1, 0, 0, x) + (-2176/243 + 2176/(729*x) + (2176*x)/243 -        (2176*x^2)/729)*H(1, 0, 1, x) + (-2176/243 + 2176/(729*x) +        (2176*x)/243 - (2176*x^2)/729)*H(1, 1, 0, x) +      (-1280/81 + 1280/(243*x) + (1280*x)/81 - (1280*x^2)/243)*H(1, 1, 1, x) +      (-32/81 + (32*x)/81 - (64*x^2)/243)*H(0, 0, 0, 0, x) +      (-64/81 + (64*x)/81 - (128*x^2)/243)*H(0, 0, 0, 1, x) +      (-128/81 + 64/(243*x) + (128*x)/81 - (64*x^2)/81)*H(0, 0, 1, 0, x) +      (-128/81 + (128*x)/81 - (256*x^2)/243)*H(0, 0, 1, 1, x) +      (-128/81 + 128/(243*x) + (128*x)/81 - (128*x^2)/243)*H(0, 1, 0, 0, x) +      (-128/81 + 128/(243*x) + (128*x)/81 - (128*x^2)/243)*H(0, 1, 0, 1, x) +      (-128/81 + 128/(243*x) + (128*x)/81 - (128*x^2)/243)*H(0, 1, 1, 0, x) +      (-128/81 + 128/(243*x) + (128*x)/81 - (128*x^2)/243)*H(1, 0, 0, 0, x) +      (-256/81 + 256/(243*x) + (256*x)/81 - (256*x^2)/243)*H(1, 0, 0, 1, x) +      (-256/81 + 256/(243*x) + (256*x)/81 - (256*x^2)/243)*H(1, 0, 1, 0, x) +      (-256/81 + 256/(243*x) + (256*x)/81 - (256*x^2)/243)*H(1, 0, 1, 1, x) +      (-256/81 + 256/(243*x) + (256*x)/81 - (256*x^2)/243)*H(1, 1, 0, 0, x) +      (-256/81 + 256/(243*x) + (256*x)/81 - (256*x^2)/243)*H(1, 1, 0, 1, x) +      (-256/81 + 256/(243*x) + (256*x)/81 - (256*x^2)/243)*H(1, 1, 1, 0, x) +      (1024*Zeta(3))/243 - (64*Zeta(3))/(729*x) - (448*x*Zeta(3))/243 +      (320*x^2*Zeta(3))/243 + H(0, x)*(-844/243 + (524*Pi^2)/729 -        160/(729*x) - (160*Pi^2)/(2187*x) + (1324*x)/243 - (332*Pi^2*x)/729 -        (8048*x^2)/6561 + (176*Pi^2*x^2)/729 - (64*Zeta(3))/81 +        (128*Zeta(3))/(243*x) + (64*x*Zeta(3))/81)) +    L*(208/3 - (3860*Pi^2)/243 + (896*Pi^4)/3645 + 1564/(6561*x) +      (3164*Pi^2)/(2187*x) + (16*Pi^4)/(10935*x) - (63868*x)/729 +      (1748*Pi^2*x)/243 - (896*Pi^4*x)/3645 + (118352*x^2)/6561 -      (9596*Pi^2*x^2)/2187 + (272*Pi^4*x^2)/2187 +      (992/27 - (208*Pi^2)/243 - 320/(729*x) - (4592*x)/243 +        (208*Pi^2*x)/243 + (8416*x^2)/729 - (32*Pi^2*x^2)/27)*H(0, 0, x) +      (68608/729 - (64*Pi^2)/27 - 6112/(729*x) + (32*Pi^2)/(81*x) -        (30592*x)/729 + (64*Pi^2*x)/27 + (18976*x^2)/729 - (32*Pi^2*x^2)/27)*      H(0, 1, x) + (47680/729 - (128*Pi^2)/27 - 4672/(243*x) +        (128*Pi^2)/(81*x) - (51520*x)/729 + (128*Pi^2*x)/27 + (1984*x^2)/81 -        (128*Pi^2*x^2)/81)*H(1, 0, x) + (24448/243 - (128*Pi^2)/27 -        2432/(81*x) + (128*Pi^2)/(81*x) - (27008*x)/243 + (128*Pi^2*x)/27 +        (9856*x^2)/243 - (128*Pi^2*x^2)/81)*H(1, 1, x) +      (32/3 - (1568*x)/81 + (1568*x^2)/243)*H(0, 0, 0, x) +      (5248/243 - (8512*x)/243 + (8128*x^2)/729)*H(0, 0, 1, x) +      (5600/243 - 352/(81*x) - (6368*x)/243 + (4192*x^2)/729)*H(0, 1, 0, x) +      (3584/243 - (3584*x)/243)*H(0, 1, 1, x) +      (8512/243 - 832/(81*x) - (8512*x)/243 + (832*x^2)/81)*H(1, 0, 0, x) +      (8384/243 - 7360/(729*x) - (8384*x)/243 + (7360*x^2)/729)*      H(1, 0, 1, x) + (8384/243 - 7360/(729*x) - (8384*x)/243 +        (7360*x^2)/729)*H(1, 1, 0, x) + (64/81 - (64*x)/81 + (64*x^2)/27)*      H(0, 0, 0, 0, x) + (128/27 - (128*x)/27 + (1664*x^2)/243)*      H(0, 0, 0, 1, x) + (256/27 - (256*x)/27 + (512*x^2)/81)*      H(0, 0, 1, 0, x) + (1024/81 - (1024*x)/81 + (2048*x^2)/243)*      H(0, 0, 1, 1, x) + (1088/81 - 64/(27*x) - (1088*x)/81 + (1600*x^2)/243)*      H(0, 1, 0, 0, x) + (1024/81 - 512/(243*x) - (1024*x)/81 + (512*x^2)/81)*      H(0, 1, 0, 1, x) + (1024/81 - 512/(243*x) - (1024*x)/81 + (512*x^2)/81)*      H(0, 1, 1, 0, x) + (128/9 - 128/(27*x) - (128*x)/9 + (128*x^2)/27)*      H(1, 0, 0, 0, x) + (2176/81 - 2176/(243*x) - (2176*x)/81 +        (2176*x^2)/243)*H(1, 0, 0, 1, x) +      (2048/81 - 2048/(243*x) - (2048*x)/81 + (2048*x^2)/243)*      H(1, 0, 1, 0, x) + (2048/81 - 2048/(243*x) - (2048*x)/81 +        (2048*x^2)/243)*H(1, 0, 1, 1, x) +      (2176/81 - 2176/(243*x) - (2176*x)/81 + (2176*x^2)/243)*      H(1, 1, 0, 0, x) + (2048/81 - 2048/(243*x) - (2048*x)/81 +        (2048*x^2)/243)*H(1, 1, 0, 1, x) +      (2048/81 - 2048/(243*x) - (2048*x)/81 + (2048*x^2)/243)*      H(1, 1, 1, 0, x) + (2432*Zeta(3))/243 - (6400*Zeta(3))/(729*x) -      (704*x*Zeta(3))/243 + (320*x^2*Zeta(3))/729 +      NF*(-6640/2187 + (208*Pi^2)/243 - 160/(729*x) - (160*Pi^2)/(2187*x) +        (8416*x)/2187 - (80*Pi^2*x)/243 - (16*x^2)/27 + (160*Pi^2*x^2)/729 +        (-544/243 + (32*Pi^2)/243 + (976*x)/243 - (32*Pi^2*x)/243 -          (1360*x^2)/2187 + (64*Pi^2*x^2)/729)*H(0, x) +        (-4064/729 + (64*Pi^2)/243 + 640/(2187*x) - (64*Pi^2)/(729*x) +          (4544*x)/729 - (64*Pi^2*x)/243 - (2080*x^2)/2187 +          (64*Pi^2*x^2)/729)*H(1, x) + (-160/81 + (64*x)/81 - (448*x^2)/729)*        H(0, 0, x) + (-416/81 + 320/(729*x) + (160*x)/81 - (320*x^2)/243)*        H(0, 1, x) + (-256/81 + 256/(243*x) + (256*x)/81 - (256*x^2)/243)*        H(1, 0, x) + (-1280/243 + 1280/(729*x) + (1280*x)/243 -          (1280*x^2)/729)*H(1, 1, x) + (-32/81 + (32*x)/81 - (64*x^2)/243)*        H(0, 0, 0, x) + (-64/81 + (64*x)/81 - (128*x^2)/243)*H(0, 0, 1, x) +        (-64/81 + 64/(243*x) + (64*x)/81 - (64*x^2)/243)*H(0, 1, 0, x) +        (-128/81 + 128/(243*x) + (128*x)/81 - (128*x^2)/243)*H(1, 0, 0, x) +        (-128/81 + 128/(243*x) + (128*x)/81 - (128*x^2)/243)*H(1, 0, 1, x) +        (-128/81 + 128/(243*x) + (128*x)/81 - (128*x^2)/243)*H(1, 1, 0, x) -        (64*Zeta(3))/81 + (128*Zeta(3))/(243*x) + (64*x*Zeta(3))/81) +      H(0, x)*(10996/243 - (304*Pi^2)/81 - 3644/(2187*x) + (8*Pi^2)/(243*x) -        (60836*x)/729 + (1472*Pi^2*x)/243 + (5308*x^2)/243 -        (1400*Pi^2*x^2)/729 + (160*Zeta(3))/81 - (32*Zeta(3))/(243*x) -        (160*x*Zeta(3))/81 - (608*x^2*Zeta(3))/243) +      H(1, x)*(83576/729 - (496*Pi^2)/81 - 5096/(729*x) + (16*Pi^2)/(9*x) -        (100984*x)/729 + (496*Pi^2*x)/81 + (22504*x^2)/729 - (16*Pi^2*x^2)/9 -        (64*Zeta(3))/81 + (64*Zeta(3))/(243*x) + (64*x*Zeta(3))/81 -        (64*x^2*Zeta(3))/243)) + (256*Zeta(5))/81 + (128*Zeta(5))/(81*x) -    (256*x*Zeta(5))/81);

 pqqb1pgq0sigma0gg:=17/9 + (5*Pi^2)/81 - 931/(486*x) + Pi^2/(27*x) - (35*x)/54 + (2*Pi^2*x)/81 +  (164*x^2)/243 + ((-4*Pi^2)/81 - (4*Pi^2)/(81*x) - (2*Pi^2*x)/81)*H(-1, x) +  (-49/27 + (2*Pi^2)/81 - 40/(81*x) - x/9 + (Pi^2*x)/81 - (16*x^2)/81)*  H(0, x) + (20/27 + 4/(9*x) + (8*x)/27)*H(-1, 0, x) +  (2/27 - (25*x)/27)*H(0, 0, x) + (-16/27 - 16/(27*x) - (8*x)/27)*  H(-1, -1, 0, x) + (8/27 + 8/(27*x) + (4*x)/27)*H(-1, 0, 0, x) +  (8/27 + (4*x)/27)*H(0, -1, 0, x) + (-16/27 + (4*x)/27)*H(0, 0, 0, x) +  (8*Zeta(3))/27 - (4*Zeta(3))/(27*x) + (4*x*Zeta(3))/27 +  e*(17/9 + (5*Pi^2)/81 - 931/(486*x) + Pi^2/(27*x) - (35*x)/54 +    (2*Pi^2*x)/81 + (164*x^2)/243 + ((-4*Pi^2)/81 - (4*Pi^2)/(81*x) -      (2*Pi^2*x)/81)*H(-1, x) + (-49/27 + (2*Pi^2)/81 - 40/(81*x) - x/9 +      (Pi^2*x)/81 - (16*x^2)/81)*H(0, x) + (20/27 + 4/(9*x) + (8*x)/27)*    H(-1, 0, x) + (2/27 - (25*x)/27)*H(0, 0, x) +    (-16/27 - 16/(27*x) - (8*x)/27)*H(-1, -1, 0, x) +    (8/27 + 8/(27*x) + (4*x)/27)*H(-1, 0, 0, x) +    (8/27 + (4*x)/27)*H(0, -1, 0, x) + (-16/27 + (4*x)/27)*H(0, 0, 0, x) +    (8*Zeta(3))/27 - (4*Zeta(3))/(27*x) + (4*x*Zeta(3))/27) +  e^2*(17/9 + (5*Pi^2)/81 - 931/(486*x) + Pi^2/(27*x) - (35*x)/54 +    (2*Pi^2*x)/81 + (164*x^2)/243 + ((-4*Pi^2)/81 - (4*Pi^2)/(81*x) -      (2*Pi^2*x)/81)*H(-1, x) + (-49/27 + (2*Pi^2)/81 - 40/(81*x) - x/9 +      (Pi^2*x)/81 - (16*x^2)/81)*H(0, x) + (20/27 + 4/(9*x) + (8*x)/27)*    H(-1, 0, x) + (2/27 - (25*x)/27)*H(0, 0, x) +    (-16/27 - 16/(27*x) - (8*x)/27)*H(-1, -1, 0, x) +    (8/27 + 8/(27*x) + (4*x)/27)*H(-1, 0, 0, x) +    (8/27 + (4*x)/27)*H(0, -1, 0, x) + (-16/27 + (4*x)/27)*H(0, 0, 0, x) +    (8*Zeta(3))/27 - (4*Zeta(3))/(27*x) + (4*x*Zeta(3))/27) +  e^3*(17/9 + (5*Pi^2)/81 - 931/(486*x) + Pi^2/(27*x) - (35*x)/54 +    (2*Pi^2*x)/81 + (164*x^2)/243 + ((-4*Pi^2)/81 - (4*Pi^2)/(81*x) -      (2*Pi^2*x)/81)*H(-1, x) + (-49/27 + (2*Pi^2)/81 - 40/(81*x) - x/9 +      (Pi^2*x)/81 - (16*x^2)/81)*H(0, x) + (20/27 + 4/(9*x) + (8*x)/27)*    H(-1, 0, x) + (2/27 - (25*x)/27)*H(0, 0, x) +    (-16/27 - 16/(27*x) - (8*x)/27)*H(-1, -1, 0, x) +    (8/27 + 8/(27*x) + (4*x)/27)*H(-1, 0, 0, x) +    (8/27 + (4*x)/27)*H(0, -1, 0, x) + (-16/27 + (4*x)/27)*H(0, 0, 0, x) +    (8*Zeta(3))/27 - (4*Zeta(3))/(27*x) + (4*x*Zeta(3))/27);

 pqqb1sigma1qg:=-1243/243 - (19*Pi^2)/27 - (17*Pi^4)/2430 + 3335/(648*x) -  (217*Pi^2)/(972*x) + (8*Pi^4)/(1215*x) + (755*x)/1944 - (25*Pi^2*x)/324 +  (31*Pi^4*x)/4860 - (34*x^2)/81 - (16*Pi^2*x^2)/243 +  (-34/9 + 931/(243*x) + (35*x)/27 - (328*x^2)/243)*H(1, x) +  ((-32*Pi^2)/81 - (32*Pi^2)/(81*x) - (16*Pi^2*x)/81)*H(-1, -1, x) +  (-32/27 + (16*Pi^2)/81 - 19/(27*x) + (16*Pi^2)/(81*x) - (13*x)/27 +    (8*Pi^2*x)/81)*H(-1, 0, x) + ((16*Pi^2)/81 + (4*Pi^2)/(81*x) +    (8*Pi^2*x)/81)*H(0, -1, x) + (59/27 - (2*Pi^2)/9 + 40/(81*x) + (7*x)/18 +    (Pi^2*x)/27 + (32*x^2)/81)*H(0, 0, x) +  (98/27 + 80/(81*x) + (2*x)/9 + (32*x^2)/81)*H(0, 1, x) +  (64/27 + 4/(3*x) + (20*x)/27)*H(-1, -1, 0, x) +  (-52/27 - 10/(9*x) - (2*x)/3)*H(-1, 0, 0, x) +  (-40/27 - 8/(9*x) - (16*x)/27)*H(-1, 0, 1, x) +  (-4/3 - 4/(9*x) - (14*x)/27)*H(0, -1, 0, x) +  (2/9 + (31*x)/27)*H(0, 0, 0, x) + (-4/27 + (50*x)/27)*H(0, 0, 1, x) +  (-64/27 - 64/(27*x) - (32*x)/27)*H(-1, -1, -1, 0, x) +  (16/9 + 16/(9*x) + (8*x)/9)*H(-1, -1, 0, 0, x) +  (32/27 + 32/(27*x) + (16*x)/27)*H(-1, -1, 0, 1, x) +  (32/27 + 32/(27*x) + (16*x)/27)*H(-1, 0, -1, 0, x) +  (-16/27 - 16/(27*x) - (8*x)/27)*H(-1, 0, 0, 0, x) +  (-16/27 - 16/(27*x) - (8*x)/27)*H(-1, 0, 0, 1, x) +  (32/27 + 16/(27*x) + (16*x)/27)*H(0, -1, -1, 0, x) +  (-8/9 - 8/(27*x) - (4*x)/9)*H(0, -1, 0, 0, x) +  (-16/27 - (8*x)/27)*H(0, -1, 0, 1, x) + (-8/27 - (4*x)/27)*  H(0, 0, -1, 0, x) + (16/27 - (4*x)/27)*H(0, 0, 0, 0, x) +  (32/27 - (8*x)/27)*H(0, 0, 0, 1, x) - (44*Zeta(3))/27 - (5*Zeta(3))/(9*x) -  (70*x*Zeta(3))/27 + L*(-17/9 - (5*Pi^2)/81 + 931/(486*x) - Pi^2/(27*x) +    (35*x)/54 - (2*Pi^2*x)/81 - (164*x^2)/243 +    ((4*Pi^2)/81 + (4*Pi^2)/(81*x) + (2*Pi^2*x)/81)*H(-1, x) +    (49/27 - (2*Pi^2)/81 + 40/(81*x) + x/9 - (Pi^2*x)/81 + (16*x^2)/81)*    H(0, x) + (-20/27 - 4/(9*x) - (8*x)/27)*H(-1, 0, x) +    (-2/27 + (25*x)/27)*H(0, 0, x) + (16/27 + 16/(27*x) + (8*x)/27)*    H(-1, -1, 0, x) + (-8/27 - 8/(27*x) - (4*x)/27)*H(-1, 0, 0, x) +    (-8/27 - (4*x)/27)*H(0, -1, 0, x) + (16/27 - (4*x)/27)*H(0, 0, 0, x) -    (8*Zeta(3))/27 + (4*Zeta(3))/(27*x) - (4*x*Zeta(3))/27) +  H(0, x)*(-5/27 - (7*Pi^2)/81 + 931/(486*x) - Pi^2/(27*x) - x/12 -    (19*Pi^2*x)/54 - (104*x^2)/81 - (40*Zeta(3))/27 + (4*Zeta(3))/(27*x) +    (4*x*Zeta(3))/27) + H(-1, x)*((4*Pi^2)/9 + (7*Pi^2)/(27*x) +    (13*Pi^2*x)/81 + (56*Zeta(3))/27 + (56*Zeta(3))/(27*x) +    (28*x*Zeta(3))/27) + e*(-16303/972 - (107*Pi^2)/108 - (16*Pi^4)/1215 +    300503/(17496*x) - (265*Pi^2)/(324*x) + (19*Pi^4)/(2430*x) +    (679*x)/1944 - (23*Pi^2*x)/324 + (101*Pi^4*x)/3240 - (1645*x^2)/2187 +    (223*Pi^2*x^2)/729 + (-3404/243 + 13729/(972*x) + (2015*x)/972 -      (532*x^2)/243)*H(1, x) + (88/27 + 1171/(243*x) + x/18 - (176*x^2)/81)*    H(0, 1, x) + (-34/9 + 931/(243*x) + (35*x)/27 - (328*x^2)/243)*    H(1, 0, x) + (-68/9 + 1862/(243*x) + (70*x)/27 - (656*x^2)/243)*    H(1, 1, x) + ((112*Pi^2)/81 + (112*Pi^2)/(81*x) + (56*Pi^2*x)/81)*    H(-1, -1, -1, x) + (56/9 - (68*Pi^2)/81 + 34/(9*x) - (68*Pi^2)/(81*x) +      (58*x)/27 - (34*Pi^2*x)/81)*H(-1, -1, 0, x) +    ((-56*Pi^2)/81 - (56*Pi^2)/(81*x) - (28*Pi^2*x)/81)*H(-1, 0, -1, x) +    (-136/27 + (22*Pi^2)/81 - 82/(27*x) + (22*Pi^2)/(81*x) - (50*x)/27 +      (11*Pi^2*x)/81)*H(-1, 0, 0, x) + (-104/27 - 62/(27*x) - (14*x)/9)*    H(-1, 0, 1, x) + ((-56*Pi^2)/81 - (32*Pi^2)/(81*x) - (28*Pi^2*x)/81)*    H(0, -1, -1, x) + (-32/9 + (34*Pi^2)/81 - 31/(27*x) + (16*Pi^2)/(81*x) -      (40*x)/27 + (17*Pi^2*x)/81)*H(0, -1, 0, x) +    ((16*Pi^2)/81 + (4*Pi^2)/(81*x) + (8*Pi^2*x)/81)*H(0, 0, -1, x) +    (79/27 - (14*Pi^2)/81 + 40/(81*x) + (11*x)/6 + (2*Pi^2*x)/81 +      (32*x^2)/81)*H(0, 0, 0, x) + (38/9 + 80/(81*x) + (71*x)/27 +      (64*x^2)/81)*H(0, 0, 1, x) + (98/27 + 80/(81*x) + (2*x)/9 + (32*x^2)/81)*    H(0, 1, 0, x) + (196/27 + 160/(81*x) + (4*x)/9 + (64*x^2)/81)*    H(0, 1, 1, x) + (-80/9 - 160/(27*x) - (80*x)/27)*H(-1, -1, -1, 0, x) +    (200/27 + 44/(9*x) + (68*x)/27)*H(-1, -1, 0, 0, x) +    (160/27 + 104/(27*x) + (56*x)/27)*H(-1, -1, 0, 1, x) +    (40/9 + 80/(27*x) + (40*x)/27)*H(-1, 0, -1, 0, x) +    (-80/27 - 52/(27*x) - (28*x)/27)*H(-1, 0, 0, 0, x) +    (-40/9 - 76/(27*x) - (44*x)/27)*H(-1, 0, 0, 1, x) +    (-40/27 - 8/(9*x) - (16*x)/27)*H(-1, 0, 1, 0, x) +    (-80/27 - 16/(9*x) - (32*x)/27)*H(-1, 0, 1, 1, x) +    (128/27 + 52/(27*x) + (16*x)/9)*H(0, -1, -1, 0, x) +    (-4 - 38/(27*x) - (14*x)/9)*H(0, -1, 0, 0, x) +    (-88/27 - 8/(9*x) - (4*x)/3)*H(0, -1, 0, 1, x) +    (-44/27 - 4/(9*x) - (2*x)/3)*H(0, 0, -1, 0, x) +    (22/27 + x)*H(0, 0, 0, 0, x) + (44/27 + 2*x)*H(0, 0, 0, 1, x) +    (-4/27 + (50*x)/27)*H(0, 0, 1, 0, x) + (-8/27 + (100*x)/27)*    H(0, 0, 1, 1, x) + (64/9 + 64/(9*x) + (32*x)/9)*H(-1, -1, -1, -1, 0, x) +    (-160/27 - 160/(27*x) - (80*x)/27)*H(-1, -1, -1, 0, 0, x) +    (-128/27 - 128/(27*x) - (64*x)/27)*H(-1, -1, -1, 0, 1, x) +    (-32/9 - 32/(9*x) - (16*x)/9)*H(-1, -1, 0, -1, 0, x) +    (64/27 + 64/(27*x) + (32*x)/27)*H(-1, -1, 0, 0, 0, x) +    (32/9 + 32/(9*x) + (16*x)/9)*H(-1, -1, 0, 0, 1, x) +    (32/27 + 32/(27*x) + (16*x)/27)*H(-1, -1, 0, 1, 0, x) +    (64/27 + 64/(27*x) + (32*x)/27)*H(-1, -1, 0, 1, 1, x) +    (-32/9 - 32/(9*x) - (16*x)/9)*H(-1, 0, -1, -1, 0, x) +    (80/27 + 80/(27*x) + (40*x)/27)*H(-1, 0, -1, 0, 0, x) +    (64/27 + 64/(27*x) + (32*x)/27)*H(-1, 0, -1, 0, 1, x) +    (32/27 + 32/(27*x) + (16*x)/27)*H(-1, 0, 0, -1, 0, x) +    (-16/27 - 16/(27*x) - (8*x)/27)*H(-1, 0, 0, 0, 0, x) +    (-32/27 - 32/(27*x) - (16*x)/27)*H(-1, 0, 0, 0, 1, x) +    (-16/27 - 16/(27*x) - (8*x)/27)*H(-1, 0, 0, 1, 0, x) +    (-32/27 - 32/(27*x) - (16*x)/27)*H(-1, 0, 0, 1, 1, x) +    (-32/9 - 64/(27*x) - (16*x)/9)*H(0, -1, -1, -1, 0, x) +    (80/27 + 16/(9*x) + (40*x)/27)*H(0, -1, -1, 0, 0, x) +    (64/27 + 32/(27*x) + (32*x)/27)*H(0, -1, -1, 0, 1, x) +    (16/9 + 32/(27*x) + (8*x)/9)*H(0, -1, 0, -1, 0, x) +    (-32/27 - 16/(27*x) - (16*x)/27)*H(0, -1, 0, 0, 0, x) +    (-16/9 - 16/(27*x) - (8*x)/9)*H(0, -1, 0, 0, 1, x) +    (-16/27 - (8*x)/27)*H(0, -1, 0, 1, 0, x) + (-32/27 - (16*x)/27)*    H(0, -1, 0, 1, 1, x) + (32/27 + 16/(27*x) + (16*x)/27)*    H(0, 0, -1, -1, 0, x) + (-8/9 - 8/(27*x) - (4*x)/9)*    H(0, 0, -1, 0, 0, x) + (-16/27 - (8*x)/27)*H(0, 0, -1, 0, 1, x) +    (-8/27 - (4*x)/27)*H(0, 0, 0, -1, 0, x) + (16/27 - (4*x)/27)*    H(0, 0, 0, 0, 0, x) + (32/27 - (8*x)/27)*H(0, 0, 0, 0, 1, x) +    (32/27 - (8*x)/27)*H(0, 0, 0, 1, 0, x) + (64/27 - (16*x)/27)*    H(0, 0, 0, 1, 1, x) - (242*Zeta(3))/27 + (46*Pi^2*Zeta(3))/81 -    (379*Zeta(3))/(162*x) + (Pi^2*Zeta(3))/(81*x) - (127*x*Zeta(3))/27 -    (Pi^2*x*Zeta(3))/81 - (64*x^2*Zeta(3))/81 +    H(-1, -1, x)*((-140*Pi^2)/81 - (92*Pi^2)/(81*x) - (16*Pi^2*x)/27 -      (224*Zeta(3))/27 - (224*Zeta(3))/(27*x) - (112*x*Zeta(3))/27) +    H(0, x)*(-1451/486 - (275*Pi^2)/324 + (29*Pi^4)/1215 + 13729/(1944*x) -      (71*Pi^2)/(324*x) + (8*Pi^4)/(1215*x) - (145*x)/1944 -      (179*Pi^2*x)/324 - (7*Pi^4*x)/2430 - (1532*x^2)/729 -      (28*Pi^2*x^2)/243 - (100*Zeta(3))/27 - (11*Zeta(3))/(27*x) -      (26*x*Zeta(3))/9) + L^2*(-17/18 - (5*Pi^2)/162 + 931/(972*x) -      Pi^2/(54*x) + (35*x)/108 - (Pi^2*x)/81 - (82*x^2)/243 +      ((2*Pi^2)/81 + (2*Pi^2)/(81*x) + (Pi^2*x)/81)*H(-1, x) +      (49/54 - Pi^2/81 + 20/(81*x) + x/18 - (Pi^2*x)/162 + (8*x^2)/81)*      H(0, x) + (-10/27 - 2/(9*x) - (4*x)/27)*H(-1, 0, x) +      (-1/27 + (25*x)/54)*H(0, 0, x) + (8/27 + 8/(27*x) + (4*x)/27)*      H(-1, -1, 0, x) + (-4/27 - 4/(27*x) - (2*x)/27)*H(-1, 0, 0, x) +      (-4/27 - (2*x)/27)*H(0, -1, 0, x) + (8/27 - (2*x)/27)*H(0, 0, 0, x) -      (4*Zeta(3))/27 + (2*Zeta(3))/(27*x) - (2*x*Zeta(3))/27) +    H(0, 0, x)*(83/27 - (67*Pi^2)/162 + 1171/(486*x) - Pi^2/(27*x) +      (59*x)/54 - (101*Pi^2*x)/324 - (200*x^2)/243 - (40*Zeta(3))/27 +      (4*Zeta(3))/(27*x) + (4*x*Zeta(3))/27) +    H(-1, 0, x)*(-94/27 + (85*Pi^2)/81 - 113/(54*x) + (55*Pi^2)/(81*x) -      (25*x)/18 + (10*Pi^2*x)/27 + (8*Zeta(3))/3 + (8*Zeta(3))/(3*x) +      (4*x*Zeta(3))/3) + H(0, -1, x)*((76*Pi^2)/81 + (25*Pi^2)/(81*x) +      (10*Pi^2*x)/27 + (112*Zeta(3))/27 + (56*Zeta(3))/(27*x) +      (56*x*Zeta(3))/27) + H(-1, x)*((94*Pi^2)/81 - (13*Pi^4)/1215 +      (113*Pi^2)/(162*x) - (13*Pi^4)/(1215*x) + (71*Pi^2*x)/162 -      (13*Pi^4*x)/2430 + (280*Zeta(3))/27 + (182*Zeta(3))/(27*x) +      (98*x*Zeta(3))/27) + L*(-1702/243 - (62*Pi^2)/81 - (17*Pi^4)/2430 +      13729/(1944*x) - (253*Pi^2)/(972*x) + (8*Pi^4)/(1215*x) +      (2015*x)/1944 - (11*Pi^2*x)/108 + (31*Pi^4*x)/4860 - (266*x^2)/243 -      (16*Pi^2*x^2)/243 + (-34/9 + 931/(243*x) + (35*x)/27 - (328*x^2)/243)*      H(1, x) + ((-32*Pi^2)/81 - (32*Pi^2)/(81*x) - (16*Pi^2*x)/81)*      H(-1, -1, x) + (-52/27 + (16*Pi^2)/81 - 31/(27*x) + (16*Pi^2)/(81*x) -        (7*x)/9 + (8*Pi^2*x)/81)*H(-1, 0, x) +      ((16*Pi^2)/81 + (4*Pi^2)/(81*x) + (8*Pi^2*x)/81)*H(0, -1, x) +      (19/9 - (2*Pi^2)/9 + 40/(81*x) + (71*x)/54 + (Pi^2*x)/27 + (32*x^2)/81)*      H(0, 0, x) + (98/27 + 80/(81*x) + (2*x)/9 + (32*x^2)/81)*H(0, 1, x) +      (80/27 + 52/(27*x) + (28*x)/27)*H(-1, -1, 0, x) +      (-20/9 - 38/(27*x) - (22*x)/27)*H(-1, 0, 0, x) +      (-40/27 - 8/(9*x) - (16*x)/27)*H(-1, 0, 1, x) +      (-44/27 - 4/(9*x) - (2*x)/3)*H(0, -1, 0, x) +      (22/27 + x)*H(0, 0, 0, x) + (-4/27 + (50*x)/27)*H(0, 0, 1, x) +      (-64/27 - 64/(27*x) - (32*x)/27)*H(-1, -1, -1, 0, x) +      (16/9 + 16/(9*x) + (8*x)/9)*H(-1, -1, 0, 0, x) +      (32/27 + 32/(27*x) + (16*x)/27)*H(-1, -1, 0, 1, x) +      (32/27 + 32/(27*x) + (16*x)/27)*H(-1, 0, -1, 0, x) +      (-16/27 - 16/(27*x) - (8*x)/27)*H(-1, 0, 0, 0, x) +      (-16/27 - 16/(27*x) - (8*x)/27)*H(-1, 0, 0, 1, x) +      (32/27 + 16/(27*x) + (16*x)/27)*H(0, -1, -1, 0, x) +      (-8/9 - 8/(27*x) - (4*x)/9)*H(0, -1, 0, 0, x) +      (-16/27 - (8*x)/27)*H(0, -1, 0, 1, x) + (-8/27 - (4*x)/27)*      H(0, 0, -1, 0, x) + (16/27 - (4*x)/27)*H(0, 0, 0, 0, x) +      (32/27 - (8*x)/27)*H(0, 0, 0, 1, x) - (52*Zeta(3))/27 -      (11*Zeta(3))/(27*x) - (74*x*Zeta(3))/27 +      H(0, x)*(44/27 - Pi^2/9 + 1171/(486*x) - Pi^2/(27*x) + x/36 -        (59*Pi^2*x)/162 - (88*x^2)/81 - (40*Zeta(3))/27 + (4*Zeta(3))/(27*x) +        (4*x*Zeta(3))/27) + H(-1, x)*((40*Pi^2)/81 + (25*Pi^2)/(81*x) +        (5*Pi^2*x)/27 + (56*Zeta(3))/27 + (56*Zeta(3))/(27*x) +        (28*x*Zeta(3))/27)) - (40*Zeta(5))/27 + (22*Zeta(5))/(27*x) +    (4*x*Zeta(5))/27);

 pqqb1sigma1qqb:=236/243 + (104*Pi^2)/729 - 1588/(729*x) + (8*Pi^2)/(243*x) - (1028*x)/243 +  (104*Pi^2*x)/729 + (3964*x^2)/729 + (8*Pi^2*x^2)/243 +  ((-32*Pi^2)/243 - (32*Pi^2)/(729*x) - (32*Pi^2*x)/243 - (32*Pi^2*x^2)/729)*  H(-1, x) + (-968/243 + (16*Pi^2)/243 - 320/(729*x) - (536*x)/243 +    (16*Pi^2*x)/243 - (1600*x^2)/729 + (32*Pi^2*x^2)/729)*H(0, x) +  (416/243 + 32/(81*x) + (416*x)/243 + (32*x^2)/81)*H(-1, 0, x) +  (-208/243 - (1072*x)/243 + (32*x^2)/243)*H(0, 0, x) +  (-128/81 - 128/(243*x) - (128*x)/81 - (128*x^2)/243)*H(-1, -1, 0, x) +  (64/81 + 64/(243*x) + (64*x)/81 + (64*x^2)/243)*H(-1, 0, 0, x) +  (64/81 + (64*x)/81 + (128*x^2)/243)*H(0, -1, 0, x) +  (-128/81 + (64*x)/81 - (64*x^2)/243)*H(0, 0, 0, x) + (64*Zeta(3))/81 -  (32*Zeta(3))/(243*x) + (64*x*Zeta(3))/81 + (160*x^2*Zeta(3))/243 +  e*(1948/729 + (3340*Pi^2)/2187 + (68*Pi^4)/3645 - 28784/(6561*x) +    (428*Pi^2)/(2187*x) - (64*Pi^4)/(10935*x) - (4304*x)/729 +    (2044*Pi^2*x)/2187 - (124*Pi^4*x)/3645 + (49988*x^2)/6561 +    (1708*Pi^2*x^2)/2187 + (8*Pi^4*x^2)/10935 +    (472/243 - 3176/(729*x) - (2056*x)/243 + (7928*x^2)/729)*H(1, x) +    ((256*Pi^2)/243 + (256*Pi^2)/(729*x) + (256*Pi^2*x)/243 +      (256*Pi^2*x^2)/729)*H(-1, -1, x) +    (1744/729 - (128*Pi^2)/243 + 16/(27*x) - (128*Pi^2)/(729*x) +      (1744*x)/729 - (128*Pi^2*x)/243 + (16*x^2)/27 - (128*Pi^2*x^2)/729)*    H(-1, 0, x) + ((-128*Pi^2)/243 - (32*Pi^2)/(729*x) - (128*Pi^2*x)/243 -      (224*Pi^2*x^2)/729)*H(0, -1, x) +    (-3392/729 + (16*Pi^2)/27 - 320/(729*x) - (2000*x)/729 - (16*Pi^2*x)/81 -      (2480*x^2)/729 + (32*Pi^2*x^2)/243)*H(0, 0, x) +    (-1936/243 - 640/(729*x) - (1072*x)/243 - (3200*x^2)/729)*H(0, 1, x) +    (-1088/243 - 832/(729*x) - (1088*x)/243 - (832*x^2)/729)*H(-1, -1, 0, x) +    (320/81 + 704/(729*x) + (320*x)/81 + (704*x^2)/729)*H(-1, 0, 0, x) +    (832/243 + 64/(81*x) + (832*x)/243 + (64*x^2)/81)*H(-1, 0, 1, x) +    (448/243 + 32/(81*x) + (640*x)/243 + (544*x^2)/729)*H(0, -1, 0, x) +    (-80/243 - (1328*x)/243 - (32*x^2)/729)*H(0, 0, 0, x) +    (-416/243 - (2144*x)/243 + (64*x^2)/243)*H(0, 0, 1, x) +    (512/81 + 512/(243*x) + (512*x)/81 + (512*x^2)/243)*H(-1, -1, -1, 0, x) +    (-128/27 - 128/(81*x) - (128*x)/27 - (128*x^2)/81)*H(-1, -1, 0, 0, x) +    (-256/81 - 256/(243*x) - (256*x)/81 - (256*x^2)/243)*H(-1, -1, 0, 1, x) +    (-256/81 - 256/(243*x) - (256*x)/81 - (256*x^2)/243)*H(-1, 0, -1, 0, x) +    (128/81 + 128/(243*x) + (128*x)/81 + (128*x^2)/243)*H(-1, 0, 0, 0, x) +    (128/81 + 128/(243*x) + (128*x)/81 + (128*x^2)/243)*H(-1, 0, 0, 1, x) +    (-256/81 - 128/(243*x) - (256*x)/81 - (128*x^2)/81)*H(0, -1, -1, 0, x) +    (64/27 + 64/(243*x) + (64*x)/27 + (320*x^2)/243)*H(0, -1, 0, 0, x) +    (128/81 + (128*x)/81 + (256*x^2)/243)*H(0, -1, 0, 1, x) +    (64/81 + (64*x)/81 + (128*x^2)/243)*H(0, 0, -1, 0, x) +    (-128/81 + (64*x)/81 - (64*x^2)/243)*H(0, 0, 0, 0, x) +    (-256/81 + (128*x)/81 - (128*x^2)/243)*H(0, 0, 0, 1, x) +    (1024*Zeta(3))/243 + (368*Zeta(3))/(729*x) + (3040*x*Zeta(3))/243 +    (560*x^2*Zeta(3))/729 + H(-1, x)*((-688*Pi^2)/729 - (496*Pi^2)/(2187*x) -      (688*Pi^2*x)/729 - (496*Pi^2*x^2)/2187 - (448*Zeta(3))/81 -      (448*Zeta(3))/(243*x) - (448*x*Zeta(3))/81 - (448*x^2*Zeta(3))/243) +    L*(236/243 + (104*Pi^2)/729 - 1588/(729*x) + (8*Pi^2)/(243*x) -      (1028*x)/243 + (104*Pi^2*x)/729 + (3964*x^2)/729 + (8*Pi^2*x^2)/243 +      ((-32*Pi^2)/243 - (32*Pi^2)/(729*x) - (32*Pi^2*x)/243 -        (32*Pi^2*x^2)/729)*H(-1, x) + (-968/243 + (16*Pi^2)/243 -        320/(729*x) - (536*x)/243 + (16*Pi^2*x)/243 - (1600*x^2)/729 +        (32*Pi^2*x^2)/729)*H(0, x) + (416/243 + 32/(81*x) + (416*x)/243 +        (32*x^2)/81)*H(-1, 0, x) + (-208/243 - (1072*x)/243 + (32*x^2)/243)*      H(0, 0, x) + (-128/81 - 128/(243*x) - (128*x)/81 - (128*x^2)/243)*      H(-1, -1, 0, x) + (64/81 + 64/(243*x) + (64*x)/81 + (64*x^2)/243)*      H(-1, 0, 0, x) + (64/81 + (64*x)/81 + (128*x^2)/243)*H(0, -1, 0, x) +      (-128/81 + (64*x)/81 - (64*x^2)/243)*H(0, 0, 0, x) + (64*Zeta(3))/81 -      (32*Zeta(3))/(243*x) + (64*x*Zeta(3))/81 + (160*x^2*Zeta(3))/243) +    H(0, x)*(-556/729 + (320*Pi^2)/729 - 3644/(2187*x) + (8*Pi^2)/(243*x) -      (676*x)/729 + (1232*Pi^2*x)/729 + (5308*x^2)/729 + (40*Pi^2*x^2)/2187 +      (320*Zeta(3))/81 - (32*Zeta(3))/(243*x) - (64*x*Zeta(3))/81 +      (32*x^2*Zeta(3))/27)) + e^2*(42007/6561 + (4565*Pi^2)/6561 -    (82*Pi^4)/2187 - 192323/(19683*x) + (3047*Pi^2)/(6561*x) -    (4*Pi^4)/(6561*x) - (70615*x)/6561 + (2081*Pi^2*x)/6561 -    (262*Pi^4*x)/2187 + (278147*x^2)/19683 - (1373*Pi^2*x^2)/729 +    (268*Pi^4*x^2)/32805 + (3896/729 - 57568/(6561*x) - (8608*x)/729 +      (99976*x^2)/6561)*H(1, x) + (-1112/729 - 7288/(2187*x) - (1352*x)/729 +      (10616*x^2)/729)*H(0, 1, x) + (472/243 - 3176/(729*x) - (2056*x)/243 +      (7928*x^2)/729)*H(1, 0, x) + (944/243 - 6352/(729*x) - (4112*x)/243 +      (15856*x^2)/729)*H(1, 1, x) + ((-896*Pi^2)/243 - (896*Pi^2)/(729*x) -      (896*Pi^2*x)/243 - (896*Pi^2*x^2)/729)*H(-1, -1, -1, x) +    (-5152/729 + (544*Pi^2)/243 - 4256/(2187*x) + (544*Pi^2)/(729*x) -      (5152*x)/729 + (544*Pi^2*x)/243 - (4256*x^2)/2187 + (544*Pi^2*x^2)/729)*    H(-1, -1, 0, x) + ((448*Pi^2)/243 + (448*Pi^2)/(729*x) +      (448*Pi^2*x)/243 + (448*Pi^2*x^2)/729)*H(-1, 0, -1, x) +    (160/27 - (176*Pi^2)/243 + 3424/(2187*x) - (176*Pi^2)/(729*x) +      (160*x)/27 - (176*Pi^2*x)/243 + (3424*x^2)/2187 - (176*Pi^2*x^2)/729)*    H(-1, 0, 0, x) + (3488/729 + 32/(27*x) + (3488*x)/729 + (32*x^2)/27)*    H(-1, 0, 1, x) + ((448*Pi^2)/243 + (256*Pi^2)/(729*x) +      (448*Pi^2*x)/243 + (640*Pi^2*x^2)/729)*H(0, -1, -1, x) +    (2240/729 - (272*Pi^2)/243 + 16/(27*x) - (128*Pi^2)/(729*x) +      (2912*x)/729 - (272*Pi^2*x)/243 + (2960*x^2)/2187 - (416*Pi^2*x^2)/729)*    H(0, -1, 0, x) + ((-128*Pi^2)/243 - (32*Pi^2)/(729*x) -      (128*Pi^2*x)/243 - (224*Pi^2*x^2)/729)*H(0, 0, -1, x) +    (-3424/729 + (112*Pi^2)/243 - 320/(729*x) - (2800*x)/729 -      (32*Pi^2*x)/243 - (8272*x^2)/2187 + (80*Pi^2*x^2)/729)*H(0, 0, 0, x) +    (-6784/729 - 640/(729*x) - (4000*x)/729 - (4960*x^2)/729)*H(0, 0, 1, x) +    (-1936/243 - 640/(729*x) - (1072*x)/243 - (3200*x^2)/729)*H(0, 1, 0, x) +    (-3872/243 - 1280/(729*x) - (2144*x)/243 - (6400*x^2)/729)*H(0, 1, 1, x) +    (896/81 + 2176/(729*x) + (896*x)/81 + (2176*x^2)/729)*    H(-1, -1, -1, 0, x) + (-2432/243 - 640/(243*x) - (2432*x)/243 -      (640*x^2)/243)*H(-1, -1, 0, 0, x) +    (-2176/243 - 1664/(729*x) - (2176*x)/243 - (1664*x^2)/729)*    H(-1, -1, 0, 1, x) + (-448/81 - 1088/(729*x) - (448*x)/81 -      (1088*x^2)/729)*H(-1, 0, -1, 0, x) +    (1088/243 + 832/(729*x) + (1088*x)/243 + (832*x^2)/729)*    H(-1, 0, 0, 0, x) + (640/81 + 1408/(729*x) + (640*x)/81 + (1408*x^2)/729)*    H(-1, 0, 0, 1, x) + (832/243 + 64/(81*x) + (832*x)/243 + (64*x^2)/81)*    H(-1, 0, 1, 0, x) + (1664/243 + 128/(81*x) + (1664*x)/243 + (128*x^2)/81)*    H(-1, 0, 1, 1, x) + (-128/27 - 832/(729*x) - (512*x)/81 - (448*x^2)/243)*    H(0, -1, -1, 0, x) + (1024/243 + 704/(729*x) + (1408*x)/243 +      (1216*x^2)/729)*H(0, -1, 0, 0, x) +    (896/243 + 64/(81*x) + (1280*x)/243 + (1088*x^2)/729)*H(0, -1, 0, 1, x) +    (448/243 + 32/(81*x) + (640*x)/243 + (544*x^2)/729)*H(0, 0, -1, 0, x) +    (-80/243 - (1328*x)/243 - (32*x^2)/729)*H(0, 0, 0, 0, x) +    (-160/243 - (2656*x)/243 - (64*x^2)/729)*H(0, 0, 0, 1, x) +    (-416/243 - (2144*x)/243 + (64*x^2)/243)*H(0, 0, 1, 0, x) +    (-832/243 - (4288*x)/243 + (128*x^2)/243)*H(0, 0, 1, 1, x) +    (-512/27 - 512/(81*x) - (512*x)/27 - (512*x^2)/81)*    H(-1, -1, -1, -1, 0, x) + (1280/81 + 1280/(243*x) + (1280*x)/81 +      (1280*x^2)/243)*H(-1, -1, -1, 0, 0, x) +    (1024/81 + 1024/(243*x) + (1024*x)/81 + (1024*x^2)/243)*    H(-1, -1, -1, 0, 1, x) + (256/27 + 256/(81*x) + (256*x)/27 +      (256*x^2)/81)*H(-1, -1, 0, -1, 0, x) +    (-512/81 - 512/(243*x) - (512*x)/81 - (512*x^2)/243)*    H(-1, -1, 0, 0, 0, x) + (-256/27 - 256/(81*x) - (256*x)/27 -      (256*x^2)/81)*H(-1, -1, 0, 0, 1, x) +    (-256/81 - 256/(243*x) - (256*x)/81 - (256*x^2)/243)*    H(-1, -1, 0, 1, 0, x) + (-512/81 - 512/(243*x) - (512*x)/81 -      (512*x^2)/243)*H(-1, -1, 0, 1, 1, x) +    (256/27 + 256/(81*x) + (256*x)/27 + (256*x^2)/81)*H(-1, 0, -1, -1, 0, x) +    (-640/81 - 640/(243*x) - (640*x)/81 - (640*x^2)/243)*    H(-1, 0, -1, 0, 0, x) + (-512/81 - 512/(243*x) - (512*x)/81 -      (512*x^2)/243)*H(-1, 0, -1, 0, 1, x) +    (-256/81 - 256/(243*x) - (256*x)/81 - (256*x^2)/243)*    H(-1, 0, 0, -1, 0, x) + (128/81 + 128/(243*x) + (128*x)/81 +      (128*x^2)/243)*H(-1, 0, 0, 0, 0, x) +    (256/81 + 256/(243*x) + (256*x)/81 + (256*x^2)/243)*H(-1, 0, 0, 0, 1, x) +    (128/81 + 128/(243*x) + (128*x)/81 + (128*x^2)/243)*H(-1, 0, 0, 1, 0, x) +    (256/81 + 256/(243*x) + (256*x)/81 + (256*x^2)/243)*H(-1, 0, 0, 1, 1, x) +    (256/27 + 512/(243*x) + (256*x)/27 + (1024*x^2)/243)*    H(0, -1, -1, -1, 0, x) + (-640/81 - 128/(81*x) - (640*x)/81 -      (896*x^2)/243)*H(0, -1, -1, 0, 0, x) +    (-512/81 - 256/(243*x) - (512*x)/81 - (256*x^2)/81)*    H(0, -1, -1, 0, 1, x) + (-128/27 - 256/(243*x) - (128*x)/27 -      (512*x^2)/243)*H(0, -1, 0, -1, 0, x) +    (256/81 + 128/(243*x) + (256*x)/81 + (128*x^2)/81)*H(0, -1, 0, 0, 0, x) +    (128/27 + 128/(243*x) + (128*x)/27 + (640*x^2)/243)*H(0, -1, 0, 0, 1, x) +    (128/81 + (128*x)/81 + (256*x^2)/243)*H(0, -1, 0, 1, 0, x) +    (256/81 + (256*x)/81 + (512*x^2)/243)*H(0, -1, 0, 1, 1, x) +    (-256/81 - 128/(243*x) - (256*x)/81 - (128*x^2)/81)*    H(0, 0, -1, -1, 0, x) + (64/27 + 64/(243*x) + (64*x)/27 + (320*x^2)/243)*    H(0, 0, -1, 0, 0, x) + (128/81 + (128*x)/81 + (256*x^2)/243)*    H(0, 0, -1, 0, 1, x) + (64/81 + (64*x)/81 + (128*x^2)/243)*    H(0, 0, 0, -1, 0, x) + (-128/81 + (64*x)/81 - (64*x^2)/243)*    H(0, 0, 0, 0, 0, x) + (-256/81 + (128*x)/81 - (128*x^2)/243)*    H(0, 0, 0, 0, 1, x) + (-256/81 + (128*x)/81 - (128*x^2)/243)*    H(0, 0, 0, 1, 0, x) + (-512/81 + (256*x)/81 - (256*x^2)/243)*    H(0, 0, 0, 1, 1, x) + (9728*Zeta(3))/729 - (368*Pi^2*Zeta(3))/243 +    (3448*Zeta(3))/(2187*x) - (8*Pi^2*Zeta(3))/(729*x) +    (7952*x*Zeta(3))/729 + (16*Pi^2*x*Zeta(3))/243 +    (18904*x^2*Zeta(3))/2187 - (344*Pi^2*x^2*Zeta(3))/729 +    H(0, -1, x)*((-736*Pi^2)/729 - (496*Pi^2)/(2187*x) - (1024*Pi^2*x)/729 -      (880*Pi^2*x^2)/2187 - (896*Zeta(3))/81 - (448*Zeta(3))/(243*x) -      (896*x*Zeta(3))/81 - (448*x^2*Zeta(3))/81) +    H(-1, x)*((-3032*Pi^2)/2187 + (104*Pi^4)/3645 - (2360*Pi^2)/(6561*x) +      (104*Pi^4)/(10935*x) - (3032*Pi^2*x)/2187 + (104*Pi^4*x)/3645 -      (2360*Pi^2*x^2)/6561 + (104*Pi^4*x^2)/10935 - (3808*Zeta(3))/243 -      (2912*Zeta(3))/(729*x) - (3808*x*Zeta(3))/243 -      (2912*x^2*Zeta(3))/729) + H(-1, 0, x)*(9464/2187 - (1192*Pi^2)/729 +      88/(81*x) - (904*Pi^2)/(2187*x) + (9464*x)/2187 - (1192*Pi^2*x)/729 +      (88*x^2)/81 - (904*Pi^2*x^2)/2187 - (64*Zeta(3))/9 -      (64*Zeta(3))/(27*x) - (64*x*Zeta(3))/9 - (64*x^2*Zeta(3))/27) +    L^2*(118/243 + (52*Pi^2)/729 - 794/(729*x) + (4*Pi^2)/(243*x) -      (514*x)/243 + (52*Pi^2*x)/729 + (1982*x^2)/729 + (4*Pi^2*x^2)/243 +      ((-16*Pi^2)/243 - (16*Pi^2)/(729*x) - (16*Pi^2*x)/243 -        (16*Pi^2*x^2)/729)*H(-1, x) + (-484/243 + (8*Pi^2)/243 - 160/(729*x) -        (268*x)/243 + (8*Pi^2*x)/243 - (800*x^2)/729 + (16*Pi^2*x^2)/729)*      H(0, x) + (208/243 + 16/(81*x) + (208*x)/243 + (16*x^2)/81)*      H(-1, 0, x) + (-104/243 - (536*x)/243 + (16*x^2)/243)*H(0, 0, x) +      (-64/81 - 64/(243*x) - (64*x)/81 - (64*x^2)/243)*H(-1, -1, 0, x) +      (32/81 + 32/(243*x) + (32*x)/81 + (32*x^2)/243)*H(-1, 0, 0, x) +      (32/81 + (32*x)/81 + (64*x^2)/243)*H(0, -1, 0, x) +      (-64/81 + (32*x)/81 - (32*x^2)/243)*H(0, 0, 0, x) + (32*Zeta(3))/81 -      (16*Zeta(3))/(243*x) + (32*x*Zeta(3))/81 + (80*x^2*Zeta(3))/243) +    H(0, x)*(526/2187 + (3226*Pi^2)/2187 - (232*Pi^4)/3645 - 28384/(6561*x) +      (116*Pi^2)/(729*x) - (64*Pi^4)/(10935*x) - (8510*x)/2187 +      (2326*Pi^2*x)/2187 + (56*Pi^4*x)/3645 + (220*x^2)/27 +      (6980*Pi^2*x^2)/6561 - (112*Pi^4*x^2)/10935 + (256*Zeta(3))/81 +      (368*Zeta(3))/(729*x) + (1184*x*Zeta(3))/81 + (272*x^2*Zeta(3))/243) +    H(0, 0, x)*(-3760/2187 + (140*Pi^2)/729 - 3644/(2187*x) +      (8*Pi^2)/(243*x) - (7456*x)/2187 + (1220*Pi^2*x)/729 +      (13388*x^2)/2187 + (64*Pi^2*x^2)/729 + (320*Zeta(3))/81 -      (32*Zeta(3))/(243*x) - (64*x*Zeta(3))/81 + (32*x^2*Zeta(3))/27) +    H(-1, -1, x)*((1760*Pi^2)/729 + (1376*Pi^2)/(2187*x) + (1760*Pi^2*x)/729 +      (1376*Pi^2*x^2)/2187 + (1792*Zeta(3))/81 + (1792*Zeta(3))/(243*x) +      (1792*x*Zeta(3))/81 + (1792*x^2*Zeta(3))/243) +    L*(1948/729 + (3340*Pi^2)/2187 + (68*Pi^4)/3645 - 28784/(6561*x) +      (428*Pi^2)/(2187*x) - (64*Pi^4)/(10935*x) - (4304*x)/729 +      (2044*Pi^2*x)/2187 - (124*Pi^4*x)/3645 + (49988*x^2)/6561 +      (1708*Pi^2*x^2)/2187 + (8*Pi^4*x^2)/10935 +      (472/243 - 3176/(729*x) - (2056*x)/243 + (7928*x^2)/729)*H(1, x) +      ((256*Pi^2)/243 + (256*Pi^2)/(729*x) + (256*Pi^2*x)/243 +        (256*Pi^2*x^2)/729)*H(-1, -1, x) +      (1744/729 - (128*Pi^2)/243 + 16/(27*x) - (128*Pi^2)/(729*x) +        (1744*x)/729 - (128*Pi^2*x)/243 + (16*x^2)/27 - (128*Pi^2*x^2)/729)*      H(-1, 0, x) + ((-128*Pi^2)/243 - (32*Pi^2)/(729*x) - (128*Pi^2*x)/243 -        (224*Pi^2*x^2)/729)*H(0, -1, x) +      (-3392/729 + (16*Pi^2)/27 - 320/(729*x) - (2000*x)/729 -        (16*Pi^2*x)/81 - (2480*x^2)/729 + (32*Pi^2*x^2)/243)*H(0, 0, x) +      (-1936/243 - 640/(729*x) - (1072*x)/243 - (3200*x^2)/729)*H(0, 1, x) +      (-1088/243 - 832/(729*x) - (1088*x)/243 - (832*x^2)/729)*      H(-1, -1, 0, x) + (320/81 + 704/(729*x) + (320*x)/81 + (704*x^2)/729)*      H(-1, 0, 0, x) + (832/243 + 64/(81*x) + (832*x)/243 + (64*x^2)/81)*      H(-1, 0, 1, x) + (448/243 + 32/(81*x) + (640*x)/243 + (544*x^2)/729)*      H(0, -1, 0, x) + (-80/243 - (1328*x)/243 - (32*x^2)/729)*      H(0, 0, 0, x) + (-416/243 - (2144*x)/243 + (64*x^2)/243)*      H(0, 0, 1, x) + (512/81 + 512/(243*x) + (512*x)/81 + (512*x^2)/243)*      H(-1, -1, -1, 0, x) + (-128/27 - 128/(81*x) - (128*x)/27 -        (128*x^2)/81)*H(-1, -1, 0, 0, x) +      (-256/81 - 256/(243*x) - (256*x)/81 - (256*x^2)/243)*      H(-1, -1, 0, 1, x) + (-256/81 - 256/(243*x) - (256*x)/81 -        (256*x^2)/243)*H(-1, 0, -1, 0, x) +      (128/81 + 128/(243*x) + (128*x)/81 + (128*x^2)/243)*H(-1, 0, 0, 0, x) +      (128/81 + 128/(243*x) + (128*x)/81 + (128*x^2)/243)*H(-1, 0, 0, 1, x) +      (-256/81 - 128/(243*x) - (256*x)/81 - (128*x^2)/81)*H(0, -1, -1, 0, x) +      (64/27 + 64/(243*x) + (64*x)/27 + (320*x^2)/243)*H(0, -1, 0, 0, x) +      (128/81 + (128*x)/81 + (256*x^2)/243)*H(0, -1, 0, 1, x) +      (64/81 + (64*x)/81 + (128*x^2)/243)*H(0, 0, -1, 0, x) +      (-128/81 + (64*x)/81 - (64*x^2)/243)*H(0, 0, 0, 0, x) +      (-256/81 + (128*x)/81 - (128*x^2)/243)*H(0, 0, 0, 1, x) +      (1024*Zeta(3))/243 + (368*Zeta(3))/(729*x) + (3040*x*Zeta(3))/243 +      (560*x^2*Zeta(3))/729 + H(-1, x)*((-688*Pi^2)/729 -        (496*Pi^2)/(2187*x) - (688*Pi^2*x)/729 - (496*Pi^2*x^2)/2187 -        (448*Zeta(3))/81 - (448*Zeta(3))/(243*x) - (448*x*Zeta(3))/81 -        (448*x^2*Zeta(3))/243) + H(0, x)*(-556/729 + (320*Pi^2)/729 -        3644/(2187*x) + (8*Pi^2)/(243*x) - (676*x)/729 + (1232*Pi^2*x)/729 +        (5308*x^2)/729 + (40*Pi^2*x^2)/2187 + (320*Zeta(3))/81 -        (32*Zeta(3))/(243*x) - (64*x*Zeta(3))/81 + (32*x^2*Zeta(3))/27)) +    (320*Zeta(5))/81 - (176*Zeta(5))/(243*x) - (64*x*Zeta(5))/81 +    (16*x^2*Zeta(5))/9);

 pqQ1pgq0sigma0gg:=7/3 - 407/(243*x) - (4*x)/3 + (164*x^2)/243 +  (-11/9 - 40/(81*x) + (2*x)/9 - (16*x^2)/81)*H(0, x) +  (4/9 - (7*x)/9)*H(0, 0, x) + (-4/9 + (2*x)/9)*H(0, 0, 0, x) +  e*(7/3 - 407/(243*x) - (4*x)/3 + (164*x^2)/243 +    (-11/9 - 40/(81*x) + (2*x)/9 - (16*x^2)/81)*H(0, x) +    (4/9 - (7*x)/9)*H(0, 0, x) + (-4/9 + (2*x)/9)*H(0, 0, 0, x)) +  e^2*(7/3 - 407/(243*x) - (4*x)/3 + (164*x^2)/243 +    (-11/9 - 40/(81*x) + (2*x)/9 - (16*x^2)/81)*H(0, x) +    (4/9 - (7*x)/9)*H(0, 0, x) + (-4/9 + (2*x)/9)*H(0, 0, 0, x)) +  e^3*(7/3 - 407/(243*x) - (4*x)/3 + (164*x^2)/243 +    (-11/9 - 40/(81*x) + (2*x)/9 - (16*x^2)/81)*H(0, x) +    (4/9 - (7*x)/9)*H(0, 0, x) + (-4/9 + (2*x)/9)*H(0, 0, 0, x));

 pqQ1sigma1qg:=-1405/243 - (11*Pi^2)/27 - (4*Pi^4)/405 + 695/(162*x) - (40*Pi^2)/(243*x) +  (929*x)/486 + (2*Pi^2*x)/27 + (2*Pi^4*x)/405 - (34*x^2)/81 -  (16*Pi^2*x^2)/243 + (-14/3 + 814/(243*x) + (8*x)/3 - (328*x^2)/243)*  H(1, x) + (1 - (4*Pi^2)/27 + 40/(81*x) - (4*x)/9 + (2*Pi^2*x)/27 +    (32*x^2)/81)*H(0, 0, x) + (22/9 + 80/(81*x) - (4*x)/9 + (32*x^2)/81)*  H(0, 1, x) + (-4/9 + (8*x)/9)*H(0, 0, 0, x) +  L*(-7/3 + 407/(243*x) + (4*x)/3 - (164*x^2)/243 +    (11/9 + 40/(81*x) - (2*x)/9 + (16*x^2)/81)*H(0, x) +    (-4/9 + (7*x)/9)*H(0, 0, x) + (4/9 - (2*x)/9)*H(0, 0, 0, x)) +  (-8/9 + (14*x)/9)*H(0, 0, 1, x) + (4/9 - (2*x)/9)*H(0, 0, 0, 0, x) +  (8/9 - (4*x)/9)*H(0, 0, 0, 1, x) + (8*Zeta(3))/9 - (14*x*Zeta(3))/9 +  H(0, x)*(-10/9 + (4*Pi^2)/27 + 407/(243*x) + (5*x)/9 - (7*Pi^2*x)/27 -    (104*x^2)/81 - (8*Zeta(3))/9 + (4*x*Zeta(3))/9) +  e*(-4492/243 - (25*Pi^2)/108 - (2*Pi^4)/81 + 493843/(34992*x) -    (7*Pi^2)/(12*x) + (19925*x)/3888 + (23*Pi^4*x)/810 - (1645*x^2)/2187 +    (223*Pi^2*x^2)/729 + (-3944/243 + 2899/(243*x) + (1577*x)/243 -      (532*x^2)/243)*H(1, x) + (2/9 + 1054/(243*x) + (2*x)/3 - (176*x^2)/81)*    H(0, 1, x) + (-14/3 + 814/(243*x) + (8*x)/3 - (328*x^2)/243)*H(1, 0, x) +    (-28/3 + 1628/(243*x) + (16*x)/3 - (656*x^2)/243)*H(1, 1, x) +    (5/9 - Pi^2/9 + 40/(81*x) + x/2 + (Pi^2*x)/18 + (32*x^2)/81)*    H(0, 0, 0, x) + L^2*(-7/6 + 407/(486*x) + (2*x)/3 - (82*x^2)/243 +      (11/18 + 20/(81*x) - x/9 + (8*x^2)/81)*H(0, x) +      (-2/9 + (7*x)/18)*H(0, 0, x) + (2/9 - x/9)*H(0, 0, 0, x)) +    (10/9 + 80/(81*x) + (2*x)/3 + (64*x^2)/81)*H(0, 0, 1, x) +    (22/9 + 80/(81*x) - (4*x)/9 + (32*x^2)/81)*H(0, 1, 0, x) +    (44/9 + 160/(81*x) - (8*x)/9 + (64*x^2)/81)*H(0, 1, 1, x) +    (2*x*H(0, 0, 0, 0, x))/3 + (4*x*H(0, 0, 0, 1, x))/3 +    (-8/9 + (14*x)/9)*H(0, 0, 1, 0, x) + (-16/9 + (28*x)/9)*H(0, 0, 1, 1, x) +    (4/9 - (2*x)/9)*H(0, 0, 0, 0, 0, x) + (8/9 - (4*x)/9)*    H(0, 0, 0, 0, 1, x) + (8/9 - (4*x)/9)*H(0, 0, 0, 1, 0, x) +    (16/9 - (8*x)/9)*H(0, 0, 0, 1, 1, x) - (10*Zeta(3))/9 +    (8*Pi^2*Zeta(3))/27 - (80*Zeta(3))/(81*x) - (2*x*Zeta(3))/3 -    (4*Pi^2*x*Zeta(3))/27 - (64*x^2*Zeta(3))/81 +    H(0, x)*(-1270/243 - Pi^2/12 + (2*Pi^4)/135 + 2899/(486*x) -      (10*Pi^2)/(81*x) + (3959*x)/1944 - (7*Pi^2*x)/54 - (Pi^4*x)/135 -      (1532*x^2)/729 - (28*Pi^2*x^2)/243 - (4*x*Zeta(3))/3) +    H(0, 0, x)*(-1/3 - Pi^2/27 + 527/(243*x) - x/36 - (17*Pi^2*x)/108 -      (200*x^2)/243 - (8*Zeta(3))/9 + (4*x*Zeta(3))/9) +    L*(-1972/243 - (11*Pi^2)/27 - (4*Pi^4)/405 + 2899/(486*x) -      (40*Pi^2)/(243*x) + (1577*x)/486 + (2*Pi^2*x)/27 + (2*Pi^4*x)/405 -      (266*x^2)/243 - (16*Pi^2*x^2)/243 + (-14/3 + 814/(243*x) + (8*x)/3 -        (328*x^2)/243)*H(1, x) + (5/9 - (4*Pi^2)/27 + 40/(81*x) + x/3 +        (2*Pi^2*x)/27 + (32*x^2)/81)*H(0, 0, x) +      (22/9 + 80/(81*x) - (4*x)/9 + (32*x^2)/81)*H(0, 1, x) +      (2*x*H(0, 0, 0, x))/3 + (-8/9 + (14*x)/9)*H(0, 0, 1, x) +      (4/9 - (2*x)/9)*H(0, 0, 0, 0, x) + (8/9 - (4*x)/9)*H(0, 0, 0, 1, x) +      (8*Zeta(3))/9 - (14*x*Zeta(3))/9 + H(0, x)*(1/9 + (4*Pi^2)/27 +        527/(243*x) + x/3 - (7*Pi^2*x)/27 - (88*x^2)/81 - (8*Zeta(3))/9 +        (4*x*Zeta(3))/9)) - (8*Zeta(5))/9 + (4*x*Zeta(5))/9);

 pqQ1sigma1qqb:=32/9 - 1432/(729*x) - (184*x)/27 + (3808*x^2)/729 +  (-64/27 - 320/(729*x) - (16*x)/27 - (1600*x^2)/729)*H(0, x) +  ((-32*x)/9 + (128*x^2)/243)*H(0, 0, x) + (-32/27 + (32*x)/27)*  H(0, 0, 0, x) + e*(1870/243 + (64*Pi^2)/81 + (32*Pi^4)/1215 -    23906/(6561*x) + (320*Pi^2)/(2187*x) - (7966*x)/729 + (16*Pi^2*x)/81 -    (32*Pi^4*x)/1215 + (45110*x^2)/6561 + (1600*Pi^2*x^2)/2187 +    (64/9 - 2864/(729*x) - (368*x)/27 + (7616*x^2)/729)*H(1, x) +    (-8/3 + (32*Pi^2)/81 - 320/(729*x) + (8*x)/9 - (32*Pi^2*x)/81 -      (2048*x^2)/729)*H(0, 0, x) + (-128/27 - 640/(729*x) - (32*x)/27 -      (3200*x^2)/729)*H(0, 1, x) + (16/27 - (112*x)/27 + (128*x^2)/243)*    H(0, 0, 0, x) + L*(32/9 - 1432/(729*x) - (184*x)/27 + (3808*x^2)/729 +      (-64/27 - 320/(729*x) - (16*x)/27 - (1600*x^2)/729)*H(0, x) +      ((-32*x)/9 + (128*x^2)/243)*H(0, 0, x) + (-32/27 + (32*x)/27)*      H(0, 0, 0, x)) + ((-64*x)/9 + (256*x^2)/243)*H(0, 0, 1, x) +    (-32/27 + (32*x)/27)*H(0, 0, 0, 0, x) + (-64/27 + (64*x)/27)*    H(0, 0, 0, 1, x) + (64*x*Zeta(3))/9 - (256*x^2*Zeta(3))/243 +    H(0, x)*(20/9 - 3176/(2187*x) - (28*x)/9 + (32*Pi^2*x)/27 +      (5152*x^2)/729 - (128*Pi^2*x^2)/729 + (64*Zeta(3))/27 -      (64*x*Zeta(3))/27)) + e^2*(108475/6561 - (4*Pi^2)/9 - (16*Pi^4)/1215 -    155999/(19683*x) + (2102*Pi^2)/(6561*x) - (137083*x)/6561 +    (38*Pi^2*x)/81 - (128*Pi^4*x)/1215 + (241823*x^2)/19683 -    (1400*Pi^2*x^2)/729 + (64*Pi^4*x^2)/3645 +    (3740/243 - 47812/(6561*x) - (15932*x)/729 + (90220*x^2)/6561)*H(1, x) +    (40/9 - 6352/(2187*x) - (56*x)/9 + (10304*x^2)/729)*H(0, 1, x) +    (64/9 - 2864/(729*x) - (368*x)/27 + (7616*x^2)/729)*H(1, 0, x) +    (128/9 - 5728/(729*x) - (736*x)/27 + (15232*x^2)/729)*H(1, 1, x) +    (-64/27 + (8*Pi^2)/27 - 320/(729*x) + (16*x)/27 - (8*Pi^2*x)/27 -      (2048*x^2)/729)*H(0, 0, 0, x) + L^2*(16/9 - 716/(729*x) - (92*x)/27 +      (1904*x^2)/729 + (-32/27 - 160/(729*x) - (8*x)/27 - (800*x^2)/729)*      H(0, x) + ((-16*x)/9 + (64*x^2)/243)*H(0, 0, x) +      (-16/27 + (16*x)/27)*H(0, 0, 0, x)) +    (-16/3 - 640/(729*x) + (16*x)/9 - (4096*x^2)/729)*H(0, 0, 1, x) +    (-128/27 - 640/(729*x) - (32*x)/27 - (3200*x^2)/729)*H(0, 1, 0, x) +    (-256/27 - 1280/(729*x) - (64*x)/27 - (6400*x^2)/729)*H(0, 1, 1, x) +    (16/27 - (112*x)/27 + (128*x^2)/243)*H(0, 0, 0, 0, x) +    (32/27 - (224*x)/27 + (256*x^2)/243)*H(0, 0, 0, 1, x) +    ((-64*x)/9 + (256*x^2)/243)*H(0, 0, 1, 0, x) +    ((-128*x)/9 + (512*x^2)/243)*H(0, 0, 1, 1, x) +    (-32/27 + (32*x)/27)*H(0, 0, 0, 0, 0, x) + (-64/27 + (64*x)/27)*    H(0, 0, 0, 0, 1, x) + (-64/27 + (64*x)/27)*H(0, 0, 0, 1, 0, x) +    (-128/27 + (128*x)/27)*H(0, 0, 0, 1, 1, x) + (16*Zeta(3))/3 -    (64*Pi^2*Zeta(3))/81 + (640*Zeta(3))/(729*x) - (16*x*Zeta(3))/9 +    (64*Pi^2*x*Zeta(3))/81 + (4096*x^2*Zeta(3))/729 +    H(0, 0, x)*(20/9 - (16*Pi^2)/81 - 3176/(2187*x) - (20*x)/9 +      (88*Pi^2*x)/81 + (15296*x^2)/2187 - (32*Pi^2*x^2)/243 +      (64*Zeta(3))/27 - (64*x*Zeta(3))/27) +    H(0, x)*(1420/243 + (56*Pi^2)/81 - (16*Pi^4)/405 - 23506/(6561*x) +      (80*Pi^2)/(729*x) - (6076*x)/729 - (28*Pi^2*x)/81 + (16*Pi^4*x)/405 +      (5398*x^2)/729 + (1648*Pi^2*x^2)/2187 - (32*Zeta(3))/27 +      (224*x*Zeta(3))/27 - (256*x^2*Zeta(3))/243) +    L*(1870/243 + (64*Pi^2)/81 + (32*Pi^4)/1215 - 23906/(6561*x) +      (320*Pi^2)/(2187*x) - (7966*x)/729 + (16*Pi^2*x)/81 - (32*Pi^4*x)/1215 +      (45110*x^2)/6561 + (1600*Pi^2*x^2)/2187 +      (64/9 - 2864/(729*x) - (368*x)/27 + (7616*x^2)/729)*H(1, x) +      (-8/3 + (32*Pi^2)/81 - 320/(729*x) + (8*x)/9 - (32*Pi^2*x)/81 -        (2048*x^2)/729)*H(0, 0, x) + (-128/27 - 640/(729*x) - (32*x)/27 -        (3200*x^2)/729)*H(0, 1, x) + (16/27 - (112*x)/27 + (128*x^2)/243)*      H(0, 0, 0, x) + ((-64*x)/9 + (256*x^2)/243)*H(0, 0, 1, x) +      (-32/27 + (32*x)/27)*H(0, 0, 0, 0, x) + (-64/27 + (64*x)/27)*      H(0, 0, 0, 1, x) + (64*x*Zeta(3))/9 - (256*x^2*Zeta(3))/243 +      H(0, x)*(20/9 - 3176/(2187*x) - (28*x)/9 + (32*Pi^2*x)/27 +        (5152*x^2)/729 - (128*Pi^2*x^2)/729 + (64*Zeta(3))/27 -        (64*x*Zeta(3))/27)) + (64*Zeta(5))/27 - (64*x*Zeta(5))/27);



==> anc/convolutions_softlimit.m <==
(* This file contains the soft limit (x->1) of all 80 convolutions for the N3LO gluon fusion cross section*)
(*--------------------------------------------------------------------------------------------------------*)
(* d1[1-x] is delta(1-x), DD[n_,x] = [log(1-x)^n/(1-x)]_+ (the plus-distribution), xp = 1-x *)
(* e denotes the dimensional regulator epsilon, and L = Log[muf^2/mh^2].*)

Spgg0sigma0gg = -3 + 6*xp + 3*xp^3 + 3*xp^4 + 3*xp^5 + 3*xp^6 + 3*xp^7 + 
     3*xp^8 + 3*xp^9 + 3*xp^10 + 3*xp^11 + 3*xp^12 + 
     e*(-3 + 6*xp + 3*xp^3 + 3*xp^4 + 3*xp^5 + 3*xp^6 + 3*xp^7 + 3*xp^8 + 
       3*xp^9 + 3*xp^10 + 3*xp^11 + 3*xp^12) + 
     e^2*(-3 + 6*xp + 3*xp^3 + 3*xp^4 + 3*xp^5 + 3*xp^6 + 3*xp^7 + 3*xp^8 + 
       3*xp^9 + 3*xp^10 + 3*xp^11 + 3*xp^12) + 
     e^3*(-3 + 6*xp + 3*xp^3 + 3*xp^4 + 3*xp^5 + 3*xp^6 + 3*xp^7 + 3*xp^8 + 
       3*xp^9 + 3*xp^10 + 3*xp^11 + 3*xp^12) + 
     (11/4 + e*(11/4 - NF/6) + e^2*(11/4 - NF/6) + e^3*(11/4 - NF/6) - NF/6)*
      d1[1 - x] + (3 + 3*e + 3*e^2 + 3*e^3)*DD[0, x]
Spgg0sigma1gg = 33/2 + 3*Pi^2 + (579/4 - 6*Pi^2)*xp - (167*xp^2)/4 + 
     (283/2 - 3*Pi^2)*xp^3 + (484/5 - 3*Pi^2)*xp^4 + 
     (8749/100 - 3*Pi^2)*xp^5 + (59351/700 - 3*Pi^2)*xp^6 + 
     (16511/196 - 3*Pi^2)*xp^7 + (497527/5880 - 3*Pi^2)*xp^8 + 
     (2153267/25200 - 3*Pi^2)*xp^9 + (311519/3600 - 3*Pi^2)*xp^10 + 
     (3185861/36300 - 3*Pi^2)*xp^11 + (23541257/264264 - 3*Pi^2)*xp^12 + 
     (54 + e*(21 + 54*L + 2*NF) + e^2*(21 + 27*L^2 + 2*NF + L*(21 + 2*NF) - 
         (51*Pi^2)/2))*DD[2, x] + (-48*e + e^2*(-26 - 48*L - (4*NF)/3))*
      DD[3, x] + 30*e^2*DD[4, x] + (21 - 105*xp + 99*xp^2 - 54*xp^3 - 
       (81*xp^4)/5 + (3*xp^5)/2 + (939*xp^6)/70 + (633*xp^7)/28 + 
       (4227*xp^8)/140 + (367*xp^9)/10 + (16333*xp^10)/385 + 
       (73221*xp^11)/1540 + (1044861*xp^12)/20020)*Log[xp] + 
     (-54 + 108*xp + 54*xp^3 + 54*xp^4 + 54*xp^5 + 54*xp^6 + 54*xp^7 + 
       54*xp^8 + 54*xp^9 + 54*xp^10 + 54*xp^11 + 54*xp^12)*Log[xp]^2 + 
     L*(-3/2 + 48*xp - 33*xp^2 + 27*xp^3 + (72*xp^4)/5 + (87*xp^5)/10 + 
       (69*xp^6)/14 + (57*xp^7)/28 - (7*xp^8)/20 - (12*xp^9)/5 - 
       (324*xp^10)/77 - (8979*xp^11)/1540 - (13297*xp^12)/1820 + 
       NF*(-1 + 2*xp + xp^3 + xp^4 + xp^5 + xp^6 + xp^7 + xp^8 + xp^9 + 
         xp^10 + xp^11 + xp^12) + (36 - 72*xp - 36*xp^3 - 36*xp^4 - 36*xp^5 - 
         36*xp^6 - 36*xp^7 - 36*xp^8 - 36*xp^9 - 36*xp^10 - 36*xp^11 - 
         36*xp^12)*Log[xp]) + NF*(-1 + xp/2 - (11*xp^2)/6 - (7*xp^4)/10 - 
       (21*xp^5)/20 - (181*xp^6)/140 - (83*xp^7)/56 - (4129*xp^8)/2520 - 
       (319*xp^9)/180 - (13093*xp^10)/6930 - (18421*xp^11)/9240 - 
       (752327*xp^12)/360360 + (2 - 4*xp - 2*xp^3 - 2*xp^4 - 2*xp^5 - 
         2*xp^6 - 2*xp^7 - 2*xp^8 - 2*xp^9 - 2*xp^10 - 2*xp^11 - 2*xp^12)*
        Log[xp]) + DD[0, x]*(L*(-33/2 + NF) - 3*Pi^2 + 
       e*(-9 + L^2*(-33/4 + NF/2) + (9*Pi^2)/8 - (NF*Pi^2)/4 + 
         L*(-33/2 + NF - 3*Pi^2) - 72*Zeta[3]) + 
       e^2*(-36 + L^3*(-11/4 + NF/6) + (9*Pi^2)/8 - (13*Pi^4)/20 + 
         L^2*(-33/4 + NF/2 - (3*Pi^2)/2) + L*(-51/2 + (9*Pi^2)/8 + 
           NF*(1 - Pi^2/4) - 72*Zeta[3]) + NF*(-Pi^2/4 - (7*Zeta[3])/3) - 
         (67*Zeta[3])/2)) + e*(51/2 + (75*Pi^2)/8 + (-785/4 + (77*Pi^2)/4)*
        xp^2 + (-12 - 21*Pi^2 + (-843/2 + 42*Pi^2)*xp + (365*xp^2)/2 + 
         (-1551/4 + 21*Pi^2)*xp^3 + (-4881/20 + 21*Pi^2)*xp^4 + 
         (-5177/25 + 21*Pi^2)*xp^5 + (-9593/50 + 21*Pi^2)*xp^6 + 
         (-723167/3920 + 21*Pi^2)*xp^7 + (-425267/2352 + 21*Pi^2)*xp^8 + 
         (-1128919/6300 + 21*Pi^2)*xp^9 + (-24786217/138600 + 21*Pi^2)*
          xp^10 + (-60744793/338800 + 21*Pi^2)*xp^11 + 
         (-476515957/2642640 + 21*Pi^2)*xp^12)*Log[xp] + 
       (-93 + 222*xp - 132*xp^2 + 108*xp^3 + (288*xp^4)/5 + (168*xp^5)/5 + 
         (606*xp^6)/35 + (33*xp^7)/7 - (199*xp^8)/35 - (73*xp^9)/5 - 
         (8636*xp^10)/385 - (11331*xp^11)/385 - (179027*xp^12)/5005)*
        Log[xp]^2 + (48 - 96*xp - 48*xp^3 - 48*xp^4 - 48*xp^5 - 48*xp^6 - 
         48*xp^7 - 48*xp^8 - 48*xp^9 - 48*xp^10 - 48*xp^11 - 48*xp^12)*
        Log[xp]^3 + L^2*(-3/4 + 24*xp - (33*xp^2)/2 + (27*xp^3)/2 + 
         (36*xp^4)/5 + (87*xp^5)/20 + (69*xp^6)/28 + (57*xp^7)/56 - 
         (7*xp^8)/40 - (6*xp^9)/5 - (162*xp^10)/77 - (8979*xp^11)/3080 - 
         (13297*xp^12)/3640 + NF*(-1/2 + xp + xp^3/2 + xp^4/2 + xp^5/2 + 
           xp^6/2 + xp^7/2 + xp^8/2 + xp^9/2 + xp^10/2 + xp^11/2 + xp^12/2) + 
         (18 - 36*xp - 18*xp^3 - 18*xp^4 - 18*xp^5 - 18*xp^6 - 18*xp^7 - 
           18*xp^8 - 18*xp^9 - 18*xp^10 - 18*xp^11 - 18*xp^12)*Log[xp]) + 
       NF*(-1 + Pi^2/4 + (2 - Pi^2/2)*xp - (11*xp^2)/6 + 
         (203/72 - Pi^2/4)*xp^3 + (433/360 - Pi^2/4)*xp^4 + 
         (49/60 - Pi^2/4)*xp^5 + (29/42 - Pi^2/4)*xp^6 + 
         (2227/3360 - Pi^2/4)*xp^7 + (2293/3360 - Pi^2/4)*xp^8 + 
         (6113/8400 - Pi^2/4)*xp^9 + (36401/46200 - Pi^2/4)*xp^10 + 
         (1425313/1663200 - Pi^2/4)*xp^11 + (268517/288288 - Pi^2/4)*xp^12 + 
         (4 - 5*xp + (11*xp^2)/3 - 2*xp^3 - (3*xp^4)/5 + xp^5/10 + 
           (41*xp^6)/70 + (27*xp^7)/28 + (1609*xp^8)/1260 + (139*xp^9)/90 + 
           (6163*xp^10)/3465 + (9181*xp^11)/4620 + (391967*xp^12)/180180)*
          Log[xp] + (-2 + 4*xp + 2*xp^3 + 2*xp^4 + 2*xp^5 + 2*xp^6 + 2*xp^7 + 
           2*xp^8 + 2*xp^9 + 2*xp^10 + 2*xp^11 + 2*xp^12)*Log[xp]^2) + 
       L*(15 + 3*Pi^2 + (771/4 - 6*Pi^2)*xp - (299*xp^2)/4 + 
         (337/2 - 3*Pi^2)*xp^3 + (556/5 - 3*Pi^2)*xp^4 + 
         (9619/100 - 3*Pi^2)*xp^5 + (62801/700 - 3*Pi^2)*xp^6 + 
         (8455/98 - 3*Pi^2)*xp^7 + (495469/5880 - 3*Pi^2)*xp^8 + 
         (2092787/25200 - 3*Pi^2)*xp^9 + (22820563/277200 - 3*Pi^2)*xp^10 + 
         (5204873/63525 - 3*Pi^2)*xp^11 + (108052663/1321320 - 3*Pi^2)*
          xp^12 + (57 - 177*xp + 99*xp^2 - 90*xp^3 - (261*xp^4)/5 - 
           (69*xp^5)/2 - (1581*xp^6)/70 - (375*xp^7)/28 - (813*xp^8)/140 + 
           (7*xp^9)/10 + (2473*xp^10)/385 + (17781*xp^11)/1540 + 
           (324141*xp^12)/20020)*Log[xp] + (-54 + 108*xp + 54*xp^3 + 
           54*xp^4 + 54*xp^5 + 54*xp^6 + 54*xp^7 + 54*xp^8 + 54*xp^9 + 
           54*xp^10 + 54*xp^11 + 54*xp^12)*Log[xp]^2 + 
         NF*(-2 + (5*xp)/2 - (11*xp^2)/6 + xp^3 + (3*xp^4)/10 - xp^5/20 - 
           (41*xp^6)/140 - (27*xp^7)/56 - (1609*xp^8)/2520 - (139*xp^9)/180 - 
           (6163*xp^10)/6930 - (9181*xp^11)/9240 - (391967*xp^12)/360360 + 
           (2 - 4*xp - 2*xp^3 - 2*xp^4 - 2*xp^5 - 2*xp^6 - 2*xp^7 - 2*xp^8 - 
             2*xp^9 - 2*xp^10 - 2*xp^11 - 2*xp^12)*Log[xp])) + 
       xp*(399 - 21*Pi^2 - 144*Zeta[3]) + xp^3*(19865/48 - (39*Pi^2)/4 - 
         72*Zeta[3]) + xp^4*(55237/240 - (12*Pi^2)/5 - 72*Zeta[3]) + 
       xp^5*(1131251/6000 + (9*Pi^2)/8 - 72*Zeta[3]) + 
       xp^6*(7103809/42000 + (141*Pi^2)/40 - 72*Zeta[3]) + 
       xp^7*(128967343/823200 + (603*Pi^2)/112 - 72*Zeta[3]) + 
       xp^8*(90940553/617400 + (11623*Pi^2)/1680 - 72*Zeta[3]) + 
       xp^9*(4434336461/31752000 + (247*Pi^2)/30 - 72*Zeta[3]) + 
       xp^10*(4226877719/31752000 + (1549*Pi^2)/165 - 72*Zeta[3]) + 
       xp^11*(897103665317/7043652000 + (9169*Pi^2)/880 - 72*Zeta[3]) + 
       xp^12*(4475189868883/36626990400 + (389627*Pi^2)/34320 - 72*Zeta[3]) + 
       72*Zeta[3]) + DD[1, x]*(33 - 36*L - 2*NF + 
       e*(33 - 18*L^2 + L*(-3 - 2*NF) - 2*NF + 21*Pi^2) + 
       e^2*(33 - 6*L^3 + L^2*(-3/2 - NF) + (51*Pi^2)/4 + NF*(-2 + Pi^2/2) + 
         L*(-3 - 2*NF + 21*Pi^2) + 228*Zeta[3])) + 
     e^2*(105/2 + (21*Pi^2)/4 + (13*Pi^4)/20 + 
       (-60 + (51*Pi^2)/2 + (1131/2 - 51*Pi^2)*xp - (431*xp^2)/2 + 
         (985/2 - (51*Pi^2)/2)*xp^3 + (3197/10 - (51*Pi^2)/2)*xp^4 + 
         (13789/50 - (51*Pi^2)/2)*xp^5 + (90401/350 - (51*Pi^2)/2)*xp^6 + 
         (490807/1960 - (51*Pi^2)/2)*xp^7 + (1452917/5880 - (51*Pi^2)/2)*
          xp^8 + (443327/1800 - (51*Pi^2)/2)*xp^9 + 
         (34236271/138600 - (51*Pi^2)/2)*xp^10 + 
         (126399211/508200 - (51*Pi^2)/2)*xp^11 + 
         (25520147/101640 - (51*Pi^2)/2)*xp^12)*Log[xp]^2 + 
       (86 - 178*xp + 110*xp^2 - 84*xp^3 - 42*xp^4 - (109*xp^5)/5 - 
         (281*xp^6)/35 + (37*xp^7)/14 + (481*xp^8)/42 + 19*xp^9 + 
         (9866*xp^10)/385 + (24289*xp^11)/770 + (221615*xp^12)/6006)*
        Log[xp]^3 + (-30 + 60*xp + 30*xp^3 + 30*xp^4 + 30*xp^5 + 30*xp^6 + 
         30*xp^7 + 30*xp^8 + 30*xp^9 + 30*xp^10 + 30*xp^11 + 30*xp^12)*
        Log[xp]^4 + L^3*(-1/4 + 8*xp - (11*xp^2)/2 + (9*xp^3)/2 + 
         (12*xp^4)/5 + (29*xp^5)/20 + (23*xp^6)/28 + (19*xp^7)/56 - 
         (7*xp^8)/120 - (2*xp^9)/5 - (54*xp^10)/77 - (2993*xp^11)/3080 - 
         (13297*xp^12)/10920 + NF*(-1/6 + xp/3 + xp^3/6 + xp^4/6 + xp^5/6 + 
           xp^6/6 + xp^7/6 + xp^8/6 + xp^9/6 + xp^10/6 + xp^11/6 + xp^12/6) + 
         (6 - 12*xp - 6*xp^3 - 6*xp^4 - 6*xp^5 - 6*xp^6 - 6*xp^7 - 6*xp^8 - 
           6*xp^9 - 6*xp^10 - 6*xp^11 - 6*xp^12)*Log[xp]) + 
       L^2*(15/2 + (3*Pi^2)/2 + (771/8 - 3*Pi^2)*xp - (299*xp^2)/8 + 
         (337/4 - (3*Pi^2)/2)*xp^3 + (278/5 - (3*Pi^2)/2)*xp^4 + 
         (9619/200 - (3*Pi^2)/2)*xp^5 + (62801/1400 - (3*Pi^2)/2)*xp^6 + 
         (8455/196 - (3*Pi^2)/2)*xp^7 + (495469/11760 - (3*Pi^2)/2)*xp^8 + 
         (2092787/50400 - (3*Pi^2)/2)*xp^9 + (22820563/554400 - (3*Pi^2)/2)*
          xp^10 + (5204873/127050 - (3*Pi^2)/2)*xp^11 + 
         (108052663/2642640 - (3*Pi^2)/2)*xp^12 + 
         (57/2 - (177*xp)/2 + (99*xp^2)/2 - 45*xp^3 - (261*xp^4)/10 - 
           (69*xp^5)/4 - (1581*xp^6)/140 - (375*xp^7)/56 - (813*xp^8)/280 + 
           (7*xp^9)/20 + (2473*xp^10)/770 + (17781*xp^11)/3080 + 
           (324141*xp^12)/40040)*Log[xp] + (-27 + 54*xp + 27*xp^3 + 27*xp^4 + 
           27*xp^5 + 27*xp^6 + 27*xp^7 + 27*xp^8 + 27*xp^9 + 27*xp^10 + 
           27*xp^11 + 27*xp^12)*Log[xp]^2 + NF*(-1 + (5*xp)/4 - 
           (11*xp^2)/12 + xp^3/2 + (3*xp^4)/20 - xp^5/40 - (41*xp^6)/280 - 
           (27*xp^7)/112 - (1609*xp^8)/5040 - (139*xp^9)/360 - 
           (6163*xp^10)/13860 - (9181*xp^11)/18480 - (391967*xp^12)/720720 + 
           (1 - 2*xp - xp^3 - xp^4 - xp^5 - xp^6 - xp^7 - xp^8 - xp^9 - 
             xp^10 - xp^11 - xp^12)*Log[xp])) + 
       xp*(1887/2 - (1059*Pi^2)/16 - (13*Pi^4)/10 - 292*Zeta[3]) + 
       xp^3*(156911/144 - (1489*Pi^2)/24 - (13*Pi^4)/20 - 135*Zeta[3]) + 
       xp^4*(104029/180 - (2281*Pi^2)/60 - (13*Pi^4)/20 - (276*Zeta[3])/5) + 
       xp^5*(86498987/180000 - (12779*Pi^2)/400 - (13*Pi^4)/20 - 
         (167*Zeta[3])/10) + (295*Zeta[3])/2 + 
       NF*(-1 + Pi^2/2 + (-3 + (11*Pi^2)/24)*xp^2 + 
         (4 - Pi^2/2 + (-8 + Pi^2)*xp + (11*xp^2)/3 + (-275/36 + Pi^2/2)*
            xp^3 + (-793/180 + Pi^2/2)*xp^4 + (-109/30 + Pi^2/2)*xp^5 + 
           (-71/21 + Pi^2/2)*xp^6 + (-5587/1680 + Pi^2/2)*xp^7 + 
           (-5653/1680 + Pi^2/2)*xp^8 + (-14513/4200 + Pi^2/2)*xp^9 + 
           (-82601/23100 + Pi^2/2)*xp^10 + (-3088513/831600 + Pi^2/2)*xp^11 + 
           (-556805/144144 + Pi^2/2)*xp^12)*Log[xp] + 
         (-4 + 5*xp - (11*xp^2)/3 + 2*xp^3 + (3*xp^4)/5 - xp^5/10 - 
           (41*xp^6)/70 - (27*xp^7)/28 - (1609*xp^8)/1260 - (139*xp^9)/90 - 
           (6163*xp^10)/3465 - (9181*xp^11)/4620 - (391967*xp^12)/180180)*
          Log[xp]^2 + (4/3 - (8*xp)/3 - (4*xp^3)/3 - (4*xp^4)/3 - 
           (4*xp^5)/3 - (4*xp^6)/3 - (4*xp^7)/3 - (4*xp^8)/3 - (4*xp^9)/3 - 
           (4*xp^10)/3 - (4*xp^11)/3 - (4*xp^12)/3)*Log[xp]^3 + 
         xp*(5 - (5*Pi^2)/8 - (14*Zeta[3])/3) + 
         xp^3*(1291/216 - Pi^2/4 - (7*Zeta[3])/3) + 
         xp^4*(641/270 - (3*Pi^2)/40 - (7*Zeta[3])/3) + 
         xp^5*(3139/2160 + Pi^2/80 - (7*Zeta[3])/3) + 
         xp^6*(14759/15120 + (41*Pi^2)/560 - (7*Zeta[3])/3) + 
         xp^7*(19693/30240 + (27*Pi^2)/224 - (7*Zeta[3])/3) + 
         xp^8*(3601/9072 + (1609*Pi^2)/10080 - (7*Zeta[3])/3) + 
         xp^9*(164639/907200 + (139*Pi^2)/720 - (7*Zeta[3])/3) + 
         xp^10*(-100493/9979200 + (6163*Pi^2)/27720 - (7*Zeta[3])/3) + 
         xp^11*(-2573/13860 + (9181*Pi^2)/36960 - (7*Zeta[3])/3) + 
         xp^12*(-15127709/43243200 + (391967*Pi^2)/1441440 - (7*Zeta[3])/3) + 
         (7*Zeta[3])/3) + xp^6*(552673483/1260000 - (82801*Pi^2)/2800 - 
         (13*Pi^4)/20 + (671*Zeta[3])/70) + xp^7*(143015964449/345744000 - 
         (111899*Pi^2)/3920 - (13*Pi^4)/20 + (839*Zeta[3])/28) + 
       xp^8*(411196595861/1037232000 - (132467*Pi^2)/4704 - (13*Pi^4)/20 + 
         (19651*Zeta[3])/420) + xp^9*(1918775768083/5000940000 - 
         (2835323*Pi^2)/100800 - (13*Pi^4)/20 + (306*Zeta[3])/5) + 
       L*(24 + (75*Pi^2)/8 + (-917/4 + (77*Pi^2)/4)*xp^2 + 
         (24 - 21*Pi^2 + (-987/2 + 42*Pi^2)*xp + (365*xp^2)/2 + 
           (-1695/4 + 21*Pi^2)*xp^3 + (-5601/20 + 21*Pi^2)*xp^4 + 
           (-6077/25 + 21*Pi^2)*xp^5 + (-11393/50 + 21*Pi^2)*xp^6 + 
           (-864287/3920 + 21*Pi^2)*xp^7 + (-509939/2352 + 21*Pi^2)*xp^8 + 
           (-1355719/6300 + 21*Pi^2)*xp^9 + (-29775817/138600 + 21*Pi^2)*
            xp^10 + (-72941593/338800 + 21*Pi^2)*xp^11 + 
           (-571650997/2642640 + 21*Pi^2)*xp^12)*Log[xp] + 
         (-93 + 222*xp - 132*xp^2 + 108*xp^3 + (288*xp^4)/5 + (168*xp^5)/5 + 
           (606*xp^6)/35 + (33*xp^7)/7 - (199*xp^8)/35 - (73*xp^9)/5 - 
           (8636*xp^10)/385 - (11331*xp^11)/385 - (179027*xp^12)/5005)*
          Log[xp]^2 + (48 - 96*xp - 48*xp^3 - 48*xp^4 - 48*xp^5 - 48*xp^6 - 
           48*xp^7 - 48*xp^8 - 48*xp^9 - 48*xp^10 - 48*xp^11 - 48*xp^12)*
          Log[xp]^3 + NF*(-2 + Pi^2/4 + (4 - Pi^2/2)*xp - (11*xp^2)/6 + 
           (275/72 - Pi^2/4)*xp^3 + (793/360 - Pi^2/4)*xp^4 + 
           (109/60 - Pi^2/4)*xp^5 + (71/42 - Pi^2/4)*xp^6 + 
           (5587/3360 - Pi^2/4)*xp^7 + (5653/3360 - Pi^2/4)*xp^8 + 
           (14513/8400 - Pi^2/4)*xp^9 + (82601/46200 - Pi^2/4)*xp^10 + 
           (3088513/1663200 - Pi^2/4)*xp^11 + (556805/288288 - Pi^2/4)*
            xp^12 + (4 - 5*xp + (11*xp^2)/3 - 2*xp^3 - (3*xp^4)/5 + xp^5/10 + 
             (41*xp^6)/70 + (27*xp^7)/28 + (1609*xp^8)/1260 + (139*xp^9)/90 + 
             (6163*xp^10)/3465 + (9181*xp^11)/4620 + (391967*xp^12)/180180)*
            Log[xp] + (-2 + 4*xp + 2*xp^3 + 2*xp^4 + 2*xp^5 + 2*xp^6 + 
             2*xp^7 + 2*xp^8 + 2*xp^9 + 2*xp^10 + 2*xp^11 + 2*xp^12)*
            Log[xp]^2) + xp*(447 - 21*Pi^2 - 144*Zeta[3]) + 
         xp^3*(21161/48 - (39*Pi^2)/4 - 72*Zeta[3]) + 
         xp^4*(58693/240 - (12*Pi^2)/5 - 72*Zeta[3]) + 
         xp^5*(1183451/6000 + (9*Pi^2)/8 - 72*Zeta[3]) + 
         xp^6*(7310809/42000 + (141*Pi^2)/40 - 72*Zeta[3]) + 
         xp^7*(130643143/823200 + (603*Pi^2)/112 - 72*Zeta[3]) + 
         xp^8*(90724463/617400 + (11623*Pi^2)/1680 - 72*Zeta[3]) + 
         xp^9*(4358131661/31752000 + (247*Pi^2)/30 - 72*Zeta[3]) + 
         xp^10*(45025990909/349272000 + (1549*Pi^2)/165 - 72*Zeta[3]) + 
         xp^11*(856035515117/7043652000 + (9169*Pi^2)/880 - 72*Zeta[3]) + 
         xp^12*(4207591467043/36626990400 + (389627*Pi^2)/34320 - 
           72*Zeta[3]) + 72*Zeta[3]) + xp^10*(934763186201/2500470000 - 
         (4484101*Pi^2)/158400 - (13*Pi^4)/20 + (28432*Zeta[3])/385) + 
       xp^11*(71468524277177801/195250033440000 - (12469217*Pi^2)/435600 - 
         (13*Pi^4)/20 + (131123*Zeta[3])/1540) + 
       xp^12*(182631525415333409/507650086944000 - (153445373*Pi^2)/5285280 - 
         (13*Pi^4)/20 + (5727473*Zeta[3])/60060) + 
       xp^2*(-501 + (475*Pi^2)/16 + 209*Zeta[3]) + 
       Log[xp]*(-12 - (153*Pi^2)/4 + (1025/2 - (187*Pi^2)/4)*xp^2 - 
         228*Zeta[3] + xp^12*(-552739481867/2289186900 - (373469*Pi^2)/
            21840 + 228*Zeta[3]) + xp^11*(-907659995717/3521826000 - 
           (91229*Pi^2)/6160 + 228*Zeta[3]) + xp^10*(-24068891807/87318000 - 
           (56723*Pi^2)/4620 + 228*Zeta[3]) + xp^9*(-2347880473/7938000 - 
           (1133*Pi^2)/120 + 228*Zeta[3]) + xp^8*(-196973351/617400 - 
           (10433*Pi^2)/1680 + 228*Zeta[3]) + xp^7*(-5953197/17150 - 
           (39*Pi^2)/16 + 228*Zeta[3]) + xp^6*(-47963/125 + (597*Pi^2)/280 + 
           228*Zeta[3]) + xp^5*(-219321/500 + (321*Pi^2)/40 + 228*Zeta[3]) + 
         xp^4*(-65981/120 + (333*Pi^2)/20 + 228*Zeta[3]) + 
         xp^3*(-24175/24 + (69*Pi^2)/2 + 228*Zeta[3]) + 
         xp*(-1020 + (297*Pi^2)/4 + 456*Zeta[3]))) + 
     d1[1 - x]*((11*Pi^2)/4 + 3*L*Pi^2 - (NF*Pi^2)/6 + 36*Zeta[3] + 
       e*(-33/4 + (11*Pi^2)/4 + (3*L^2*Pi^2)/2 + Pi^4/20 + 
         NF*(1/2 - Pi^2/6) + 36*Zeta[3] + L*((23*Pi^2)/4 - (NF*Pi^2)/6 + 
           36*Zeta[3])) + e^2*(-33 + (11*Pi^2)/4 + (L^3*Pi^2)/2 - 
         (109*Pi^4)/240 + NF*(2 - Pi^2/6 + (11*Pi^4)/360) + 36*Zeta[3] - 
         16*Pi^2*Zeta[3] + L^2*((23*Pi^2)/8 - (NF*Pi^2)/12 + 18*Zeta[3]) + 
         L*(-33/4 + (23*Pi^2)/4 + Pi^4/20 + NF*(1/2 - Pi^2/6) + 36*Zeta[3]) + 
         144*Zeta[5]))
Spgg0sigma1qg = 11/6 - (2*Pi^2)/3 + (8 - (2*Pi^2)/3)*xp + 
     (8 - (4*Pi^2)/3)*xp^2 + (74/9 - (4*Pi^2)/3)*xp^3 + 
     (121/18 - (4*Pi^2)/3)*xp^4 + (479/75 - (4*Pi^2)/3)*xp^5 + 
     (5737/900 - (4*Pi^2)/3)*xp^6 + (287059/44100 - (4*Pi^2)/3)*xp^7 + 
     (2372707/352800 - (4*Pi^2)/3)*xp^8 + (22195603/3175200 - (4*Pi^2)/3)*
      xp^9 + (11566721/1587600 - (4*Pi^2)/3)*xp^10 + 
     (132724591/17463600 - (4*Pi^2)/3)*xp^11 + 
     (1522605563/192099600 - (4*Pi^2)/3)*xp^12 + 
     (17/3 - xp/3 + (4*xp^2)/3 + (16*xp^3)/3 + (53*xp^4)/6 + (341*xp^5)/30 + 
       (67*xp^6)/5 + (529*xp^7)/35 + (6973*xp^8)/420 + (22579*xp^9)/1260 + 
       (2407*xp^10)/126 + (15537*xp^11)/770 + (24443*xp^12)/1155)*Log[xp] + 
     (4 + 4*xp + 8*xp^2 + 8*xp^3 + 8*xp^4 + 8*xp^5 + 8*xp^6 + 8*xp^7 + 
       8*xp^8 + 8*xp^9 + 8*xp^10 + 8*xp^11 + 8*xp^12)*Log[xp]^2 + 
     L*(-11/6 + xp/6 - (2*xp^2)/3 - (4*xp^3)/3 - (7*xp^4)/3 - (46*xp^5)/15 - 
       (11*xp^6)/3 - (439*xp^7)/105 - (139*xp^8)/30 - (529*xp^9)/105 - 
       (227*xp^10)/42 - (39779*xp^11)/6930 - (3811*xp^12)/630 + 
       NF*(1/9 + xp/9 + (2*xp^2)/9 + (2*xp^3)/9 + (2*xp^4)/9 + (2*xp^5)/9 + 
         (2*xp^6)/9 + (2*xp^7)/9 + (2*xp^8)/9 + (2*xp^9)/9 + (2*xp^10)/9 + 
         (2*xp^11)/9 + (2*xp^12)/9) + (-2 - 2*xp - 4*xp^2 - 4*xp^3 - 4*xp^4 - 
         4*xp^5 - 4*xp^6 - 4*xp^7 - 4*xp^8 - 4*xp^9 - 4*xp^10 - 4*xp^11 - 
         4*xp^12)*Log[xp]) + NF*(-1/9 - (4*xp^3)/27 - (25*xp^4)/108 - 
       (157*xp^5)/540 - (91*xp^6)/270 - (709*xp^7)/1890 - (1027*xp^8)/2520 - 
       (9883*xp^9)/22680 - (1045*xp^10)/2268 - (12055*xp^11)/24948 - 
       (15704*xp^12)/31185 + (-2/9 - (2*xp)/9 - (4*xp^2)/9 - (4*xp^3)/9 - 
         (4*xp^4)/9 - (4*xp^5)/9 - (4*xp^6)/9 - (4*xp^7)/9 - (4*xp^8)/9 - 
         (4*xp^9)/9 - (4*xp^10)/9 - (4*xp^11)/9 - (4*xp^12)/9)*Log[xp]) + 
     e*(11/6 + (11*Pi^2)/24 + (2 + (11*Pi^2)/6 + (-67/3 + (11*Pi^2)/6)*xp + 
         (-65/3 + (11*Pi^2)/3)*xp^2 + (-151/9 + (11*Pi^2)/3)*xp^3 + 
         (-391/36 + (11*Pi^2)/3)*xp^4 + (-2567/300 + (11*Pi^2)/3)*xp^5 + 
         (-373/50 + (11*Pi^2)/3)*xp^6 + (-17071/2450 + (11*Pi^2)/3)*xp^7 + 
         (-16741/2450 + (11*Pi^2)/3)*xp^8 + (-2750047/396900 + (11*Pi^2)/3)*
          xp^9 + (-2850049/396900 + (11*Pi^2)/3)*xp^10 + 
         (-32927849/4365900 + (11*Pi^2)/3)*xp^11 + 
         (-1533233659/192099600 + (11*Pi^2)/3)*xp^12)*Log[xp] + 
       (-11/3 + (13*xp)/3 + (20*xp^2)/3 - 5*xp^4 - (43*xp^5)/5 - 
         (172*xp^6)/15 - (208*xp^7)/15 - (3347*xp^8)/210 - (11191*xp^9)/630 - 
         (1222*xp^10)/63 - (72334*xp^11)/3465 - (77017*xp^12)/3465)*
        Log[xp]^2 + (-4 - 4*xp - 8*xp^2 - 8*xp^3 - 8*xp^4 - 8*xp^5 - 8*xp^6 - 
         8*xp^7 - 8*xp^8 - 8*xp^9 - 8*xp^10 - 8*xp^11 - 8*xp^12)*Log[xp]^3 + 
       L^2*(-11/12 + xp/12 - xp^2/3 - (2*xp^3)/3 - (7*xp^4)/6 - 
         (23*xp^5)/15 - (11*xp^6)/6 - (439*xp^7)/210 - (139*xp^8)/60 - 
         (529*xp^9)/210 - (227*xp^10)/84 - (39779*xp^11)/13860 - 
         (3811*xp^12)/1260 + NF*(1/18 + xp/18 + xp^2/9 + xp^3/9 + xp^4/9 + 
           xp^5/9 + xp^6/9 + xp^7/9 + xp^8/9 + xp^9/9 + xp^10/9 + xp^11/9 + 
           xp^12/9) + (-1 - xp - 2*xp^2 - 2*xp^3 - 2*xp^4 - 2*xp^5 - 2*xp^6 - 
           2*xp^7 - 2*xp^8 - 2*xp^9 - 2*xp^10 - 2*xp^11 - 2*xp^12)*Log[xp]) + 
       NF*(-1/9 - Pi^2/36 + (1/3 - Pi^2/36)*xp + (7/18 - Pi^2/18)*xp^2 + 
         (1/6 - Pi^2/18)*xp^3 + (25/216 - Pi^2/18)*xp^4 + 
         (23/216 - Pi^2/18)*xp^5 + (46/405 - Pi^2/18)*xp^6 + 
         (52/405 - Pi^2/18)*xp^7 + (13351/90720 - Pi^2/18)*xp^8 + 
         (5081/30240 - Pi^2/18)*xp^9 + (43079/226800 - Pi^2/18)*xp^10 + 
         (5351/25200 - Pi^2/18)*xp^11 + (3515683/14968800 - Pi^2/18)*xp^12 + 
         ((-2*xp)/9 - (4*xp^2)/9 - (4*xp^3)/27 + xp^4/54 + (37*xp^5)/270 + 
           (31*xp^6)/135 + (289*xp^7)/945 + (467*xp^8)/1260 + 
           (4843*xp^9)/11340 + (541*xp^10)/1134 + (6511*xp^11)/12474 + 
           (17548*xp^12)/31185)*Log[xp] + (2/9 + (2*xp)/9 + (4*xp^2)/9 + 
           (4*xp^3)/9 + (4*xp^4)/9 + (4*xp^5)/9 + (4*xp^6)/9 + (4*xp^7)/9 + 
           (4*xp^8)/9 + (4*xp^9)/9 + (4*xp^10)/9 + (4*xp^11)/9 + (4*xp^12)/9)*
          Log[xp]^2) + L*((-2*Pi^2)/3 + (49/6 - (2*Pi^2)/3)*xp + 
         (22/3 - (4*Pi^2)/3)*xp^2 + (62/9 - (4*Pi^2)/3)*xp^3 + 
         (79/18 - (4*Pi^2)/3)*xp^4 + (83/25 - (4*Pi^2)/3)*xp^5 + 
         (2437/900 - (4*Pi^2)/3)*xp^6 + (102679/44100 - (4*Pi^2)/3)*xp^7 + 
         (738067/352800 - (4*Pi^2)/3)*xp^8 + (6198643/3175200 - (4*Pi^2)/3)*
          xp^9 + (2986121/1587600 - (4*Pi^2)/3)*xp^10 + 
         (32481511/17463600 - (4*Pi^2)/3)*xp^11 + 
         (360555443/192099600 - (4*Pi^2)/3)*xp^12 + 
         (11/3 - (7*xp)/3 - (8*xp^2)/3 + (4*xp^3)/3 + (29*xp^4)/6 + 
           (221*xp^5)/30 + (47*xp^6)/5 + (389*xp^7)/35 + (5293*xp^8)/420 + 
           (17539*xp^9)/1260 + (1903*xp^10)/126 + (12457*xp^11)/770 + 
           (19823*xp^12)/1155)*Log[xp] + (4 + 4*xp + 8*xp^2 + 8*xp^3 + 
           8*xp^4 + 8*xp^5 + 8*xp^6 + 8*xp^7 + 8*xp^8 + 8*xp^9 + 8*xp^10 + 
           8*xp^11 + 8*xp^12)*Log[xp]^2 + NF*(xp/9 + (2*xp^2)/9 + 
           (2*xp^3)/27 - xp^4/108 - (37*xp^5)/540 - (31*xp^6)/270 - 
           (289*xp^7)/1890 - (467*xp^8)/2520 - (4843*xp^9)/22680 - 
           (541*xp^10)/2268 - (6511*xp^11)/24948 - (8774*xp^12)/31185 + 
           (-2/9 - (2*xp)/9 - (4*xp^2)/9 - (4*xp^3)/9 - (4*xp^4)/9 - 
             (4*xp^5)/9 - (4*xp^6)/9 - (4*xp^7)/9 - (4*xp^8)/9 - (4*xp^9)/9 - 
             (4*xp^10)/9 - (4*xp^11)/9 - (4*xp^12)/9)*Log[xp])) + 
       xp^2*(241/12 - (7*Pi^2)/6 - 16*Zeta[3]) + 
       xp^3*(1709/108 - Pi^2/9 - 16*Zeta[3]) + 
       xp^4*(2843/432 + (23*Pi^2)/36 - 16*Zeta[3]) + 
       xp^5*(129067/54000 + (53*Pi^2)/45 - 16*Zeta[3]) + 
       xp^6*(-614/1125 + (289*Pi^2)/180 - 16*Zeta[3]) + 
       xp^7*(-4406729/1543500 + (2473*Pi^2)/1260 - 16*Zeta[3]) + 
       xp^8*(-58927747/12348000 + (1907*Pi^2)/840 - 16*Zeta[3]) + 
       xp^9*(-200622841/31255875 + (343*Pi^2)/135 - 16*Zeta[3]) + 
       xp^10*(-7868586281/1000188000 + (601*Pi^2)/216 - 16*Zeta[3]) + 
       xp^11*(-1109131481471/121022748000 + (3241*Pi^2)/1080 - 16*Zeta[3]) + 
       xp^12*(-11016136965737/1065000182400 + (38021*Pi^2)/11880 - 
         16*Zeta[3]) + xp*(41/2 - (17*Pi^2)/24 - 8*Zeta[3]) - 8*Zeta[3]) + 
     e^2*(11/6 - Pi^4/90 + ((-7*Pi^2)/3 + (97/3 - (7*Pi^2)/3)*xp + 
         (110/3 - (14*Pi^2)/3)*xp^2 + (250/9 - (14*Pi^2)/3)*xp^3 + 
         (377/18 - (14*Pi^2)/3)*xp^4 + (2771/150 - (14*Pi^2)/3)*xp^5 + 
         (7877/450 - (14*Pi^2)/3)*xp^6 + (380999/22050 - (14*Pi^2)/3)*xp^7 + 
         (3083837/176400 - (14*Pi^2)/3)*xp^8 + 
         (28502533/1587600 - (14*Pi^2)/3)*xp^9 + (590579/31752 - (14*Pi^2)/3)*
          xp^10 + (33816857/1746360 - (14*Pi^2)/3)*xp^11 + 
         (242634577/12006225 - (14*Pi^2)/3)*xp^12)*Log[xp]^2 + 
       (22/9 - (38*xp)/9 - (64*xp^2)/9 - (8*xp^3)/9 + (31*xp^4)/9 + 
         (59*xp^5)/9 + (406*xp^6)/45 + (698*xp^7)/63 + (1619*xp^8)/126 + 
         (605*xp^9)/42 + (995*xp^10)/63 + (177223*xp^11)/10395 + 
         (37826*xp^12)/2079)*Log[xp]^3 + (8/3 + (8*xp)/3 + (16*xp^2)/3 + 
         (16*xp^3)/3 + (16*xp^4)/3 + (16*xp^5)/3 + (16*xp^6)/3 + 
         (16*xp^7)/3 + (16*xp^8)/3 + (16*xp^9)/3 + (16*xp^10)/3 + 
         (16*xp^11)/3 + (16*xp^12)/3)*Log[xp]^4 + 
       L^3*(-11/36 + xp/36 - xp^2/9 - (2*xp^3)/9 - (7*xp^4)/18 - 
         (23*xp^5)/45 - (11*xp^6)/18 - (439*xp^7)/630 - (139*xp^8)/180 - 
         (529*xp^9)/630 - (227*xp^10)/252 - (39779*xp^11)/41580 - 
         (3811*xp^12)/3780 + NF*(1/54 + xp/54 + xp^2/27 + xp^3/27 + xp^4/27 + 
           xp^5/27 + xp^6/27 + xp^7/27 + xp^8/27 + xp^9/27 + xp^10/27 + 
           xp^11/27 + xp^12/27) + (-1/3 - xp/3 - (2*xp^2)/3 - (2*xp^3)/3 - 
           (2*xp^4)/3 - (2*xp^5)/3 - (2*xp^6)/3 - (2*xp^7)/3 - (2*xp^8)/3 - 
           (2*xp^9)/3 - (2*xp^10)/3 - (2*xp^11)/3 - (2*xp^12)/3)*Log[xp]) + 
       L^2*(-Pi^2/3 + (49/12 - Pi^2/3)*xp + (11/3 - (2*Pi^2)/3)*xp^2 + 
         (31/9 - (2*Pi^2)/3)*xp^3 + (79/36 - (2*Pi^2)/3)*xp^4 + 
         (83/50 - (2*Pi^2)/3)*xp^5 + (2437/1800 - (2*Pi^2)/3)*xp^6 + 
         (102679/88200 - (2*Pi^2)/3)*xp^7 + (738067/705600 - (2*Pi^2)/3)*
          xp^8 + (6198643/6350400 - (2*Pi^2)/3)*xp^9 + 
         (2986121/3175200 - (2*Pi^2)/3)*xp^10 + 
         (32481511/34927200 - (2*Pi^2)/3)*xp^11 + 
         (360555443/384199200 - (2*Pi^2)/3)*xp^12 + 
         (11/6 - (7*xp)/6 - (4*xp^2)/3 + (2*xp^3)/3 + (29*xp^4)/12 + 
           (221*xp^5)/60 + (47*xp^6)/10 + (389*xp^7)/70 + (5293*xp^8)/840 + 
           (17539*xp^9)/2520 + (1903*xp^10)/252 + (12457*xp^11)/1540 + 
           (19823*xp^12)/2310)*Log[xp] + (2 + 2*xp + 4*xp^2 + 4*xp^3 + 
           4*xp^4 + 4*xp^5 + 4*xp^6 + 4*xp^7 + 4*xp^8 + 4*xp^9 + 4*xp^10 + 
           4*xp^11 + 4*xp^12)*Log[xp]^2 + NF*(xp/18 + xp^2/9 + xp^3/27 - 
           xp^4/216 - (37*xp^5)/1080 - (31*xp^6)/540 - (289*xp^7)/3780 - 
           (467*xp^8)/5040 - (4843*xp^9)/45360 - (541*xp^10)/4536 - 
           (6511*xp^11)/49896 - (4387*xp^12)/31185 + 
           (-1/9 - xp/9 - (2*xp^2)/9 - (2*xp^3)/9 - (2*xp^4)/9 - (2*xp^5)/9 - 
             (2*xp^6)/9 - (2*xp^7)/9 - (2*xp^8)/9 - (2*xp^9)/9 - 
             (2*xp^10)/9 - (2*xp^11)/9 - (2*xp^12)/9)*Log[xp])) + 
       xp^2*(365/6 - (11*Pi^2)/2 - Pi^4/45 - (130*Zeta[3])/9) + 
       xp*(343/6 - (113*Pi^2)/24 - Pi^4/90 - (151*Zeta[3])/18) + 
       L*((11*Pi^2)/24 + ((11*Pi^2)/6 + (-73/3 + (11*Pi^2)/6)*xp + 
           (-77/3 + (11*Pi^2)/3)*xp^2 + (-187/9 + (11*Pi^2)/3)*xp^3 + 
           (-535/36 + (11*Pi^2)/3)*xp^4 + (-3767/300 + (11*Pi^2)/3)*xp^5 + 
           (-573/50 + (11*Pi^2)/3)*xp^6 + (-26871/2450 + (11*Pi^2)/3)*xp^7 + 
           (-26541/2450 + (11*Pi^2)/3)*xp^8 + (-4337647/396900 + (11*Pi^2)/3)*
            xp^9 + (-4437649/396900 + (11*Pi^2)/3)*xp^10 + 
           (-50391449/4365900 + (11*Pi^2)/3)*xp^11 + 
           (-2301632059/192099600 + (11*Pi^2)/3)*xp^12)*Log[xp] + 
         (-11/3 + (13*xp)/3 + (20*xp^2)/3 - 5*xp^4 - (43*xp^5)/5 - 
           (172*xp^6)/15 - (208*xp^7)/15 - (3347*xp^8)/210 - 
           (11191*xp^9)/630 - (1222*xp^10)/63 - (72334*xp^11)/3465 - 
           (77017*xp^12)/3465)*Log[xp]^2 + (-4 - 4*xp - 8*xp^2 - 8*xp^3 - 
           8*xp^4 - 8*xp^5 - 8*xp^6 - 8*xp^7 - 8*xp^8 - 8*xp^9 - 8*xp^10 - 
           8*xp^11 - 8*xp^12)*Log[xp]^3 + NF*(-Pi^2/36 + (4/9 - Pi^2/36)*xp + 
           (11/18 - Pi^2/18)*xp^2 + (7/18 - Pi^2/18)*xp^3 + 
           (73/216 - Pi^2/18)*xp^4 + (71/216 - Pi^2/18)*xp^5 + 
           (136/405 - Pi^2/18)*xp^6 + (142/405 - Pi^2/18)*xp^7 + 
           (33511/90720 - Pi^2/18)*xp^8 + (11801/30240 - Pi^2/18)*xp^9 + 
           (93479/226800 - Pi^2/18)*xp^10 + (10951/25200 - Pi^2/18)*xp^11 + 
           (6842083/14968800 - Pi^2/18)*xp^12 + ((-2*xp)/9 - (4*xp^2)/9 - 
             (4*xp^3)/27 + xp^4/54 + (37*xp^5)/270 + (31*xp^6)/135 + 
             (289*xp^7)/945 + (467*xp^8)/1260 + (4843*xp^9)/11340 + 
             (541*xp^10)/1134 + (6511*xp^11)/12474 + (17548*xp^12)/31185)*
            Log[xp] + (2/9 + (2*xp)/9 + (4*xp^2)/9 + (4*xp^3)/9 + 
             (4*xp^4)/9 + (4*xp^5)/9 + (4*xp^6)/9 + (4*xp^7)/9 + (4*xp^8)/9 + 
             (4*xp^9)/9 + (4*xp^10)/9 + (4*xp^11)/9 + (4*xp^12)/9)*
            Log[xp]^2) + xp^2*(233/12 - (7*Pi^2)/6 - 16*Zeta[3]) + 
         xp^3*(1565/108 - Pi^2/9 - 16*Zeta[3]) + 
         xp^4*(1835/432 + (23*Pi^2)/36 - 16*Zeta[3]) + 
         xp^5*(-36533/54000 + (53*Pi^2)/45 - 16*Zeta[3]) + 
         xp^6*(-4739/1125 + (289*Pi^2)/180 - 16*Zeta[3]) + 
         xp^7*(-10860029/1543500 + (2473*Pi^2)/1260 - 16*Zeta[3]) + 
         xp^8*(-116140147/12348000 + (1907*Pi^2)/840 - 16*Zeta[3]) + 
         xp^9*(-358092916/31255875 + (343*Pi^2)/135 - 16*Zeta[3]) + 
         xp^10*(-13274364281/1000188000 + (601*Pi^2)/216 - 16*Zeta[3]) + 
         xp^11*(-1803816025871/121022748000 + (3241*Pi^2)/1080 - 
           16*Zeta[3]) + xp^12*(-17458542831017/1065000182400 + 
           (38021*Pi^2)/11880 - 16*Zeta[3]) + xp*(62/3 - (17*Pi^2)/24 - 
           8*Zeta[3]) - 8*Zeta[3]) + xp^3*(14767/324 - (73*Pi^2)/18 - 
         Pi^4/45 - (20*Zeta[3])/9) + 
       NF*(-1/9 + (Pi^2/18 + (-8/9 + Pi^2/18)*xp + (-11/9 + Pi^2/9)*xp^2 + 
           (-7/9 + Pi^2/9)*xp^3 + (-73/108 + Pi^2/9)*xp^4 + 
           (-71/108 + Pi^2/9)*xp^5 + (-272/405 + Pi^2/9)*xp^6 + 
           (-284/405 + Pi^2/9)*xp^7 + (-33511/45360 + Pi^2/9)*xp^8 + 
           (-11801/15120 + Pi^2/9)*xp^9 + (-93479/113400 + Pi^2/9)*xp^10 + 
           (-10951/12600 + Pi^2/9)*xp^11 + (-6842083/7484400 + Pi^2/9)*xp^12)*
          Log[xp] + ((2*xp)/9 + (4*xp^2)/9 + (4*xp^3)/27 - xp^4/54 - 
           (37*xp^5)/270 - (31*xp^6)/135 - (289*xp^7)/945 - (467*xp^8)/1260 - 
           (4843*xp^9)/11340 - (541*xp^10)/1134 - (6511*xp^11)/12474 - 
           (17548*xp^12)/31185)*Log[xp]^2 + (-4/27 - (4*xp)/27 - 
           (8*xp^2)/27 - (8*xp^3)/27 - (8*xp^4)/27 - (8*xp^5)/27 - 
           (8*xp^6)/27 - (8*xp^7)/27 - (8*xp^8)/27 - (8*xp^9)/27 - 
           (8*xp^10)/27 - (8*xp^11)/27 - (8*xp^12)/27)*Log[xp]^3 + 
         xp^2*(8/9 - Pi^2/18 - (14*Zeta[3])/27) + 
         xp^3*(23/54 - Pi^2/54 - (14*Zeta[3])/27) + 
         xp^4*(5/18 + Pi^2/432 - (14*Zeta[3])/27) + 
         xp^5*(41/216 + (37*Pi^2)/2160 - (14*Zeta[3])/27) + 
         xp^6*(67/540 + (31*Pi^2)/1080 - (14*Zeta[3])/27) + 
         xp^7*(28/405 + (289*Pi^2)/7560 - (14*Zeta[3])/27) + 
         xp^8*(1849/90720 + (467*Pi^2)/10080 - (14*Zeta[3])/27) + 
         xp^9*(-2491/102060 + (4843*Pi^2)/90720 - (14*Zeta[3])/27) + 
         xp^10*(-1937/29160 + (541*Pi^2)/9072 - (14*Zeta[3])/27) + 
         xp^11*(-27143/255150 + (6511*Pi^2)/99792 - (14*Zeta[3])/27) + 
         xp^12*(-25993999/179625600 + (4387*Pi^2)/62370 - (14*Zeta[3])/27) + 
         xp*(7/9 - Pi^2/36 - (7*Zeta[3])/27) - (7*Zeta[3])/27) + 
       (77*Zeta[3])/18 + xp^4*(28747/1296 - (25*Pi^2)/8 - Pi^4/45 + 
         (55*Zeta[3])/9) + xp^5*(1355819/101250 - (1261*Pi^2)/450 - Pi^4/45 + 
         (544*Zeta[3])/45) + xp^6*(6306443/810000 - (29071*Pi^2)/10800 - 
         Pi^4/45 + (757*Zeta[3])/45) + xp^7*(7396318859/1944810000 - 
         (1421317*Pi^2)/529200 - Pi^4/45 + (6541*Zeta[3])/315) + 
       xp^8*(120543139/144060000 - (11597281*Pi^2)/4233600 - Pi^4/45 + 
         (15217*Zeta[3])/630) + xp^9*(-113061307703/78764805000 - 
         (35937163*Pi^2)/12700800 - Pi^4/45 + (8546*Zeta[3])/315) + 
       xp^10*(-2021390761867/630118440000 - (18690593*Pi^2)/6350400 - 
         Pi^4/45 + (417*Zeta[3])/14) + 
       xp^11*(-3863914317343697/838687643640000 - (214618543*Pi^2)/69854400 - 
         Pi^4/45 + (669113*Zeta[3])/20790) + 
       xp^12*(-21104605265002507/3690225632016000 - (2467917007*Pi^2)/
          768398400 - Pi^4/45 + (714599*Zeta[3])/20790) + 
       Log[xp]*(2 - (11*Pi^2)/12 + (62*Zeta[3])/3 + 
         xp*(-166/3 + (23*Pi^2)/12 + (62*Zeta[3])/3) + 
         xp^12*(2355701076457/66562511400 - (28981*Pi^2)/3780 + 
           (124*Zeta[3])/3) + xp^11*(1919686235711/60511374000 - 
           (596779*Pi^2)/83160 + (124*Zeta[3])/3) + 
         xp^10*(13872316181/500094000 - (10037*Pi^2)/1512 + 
           (124*Zeta[3])/3) + xp^9*(1459834939/62511750 - 
           (91361*Pi^2)/15120 + (124*Zeta[3])/3) + 
         xp^8*(18979187/1029000 - (9029*Pi^2)/1680 + (124*Zeta[3])/3) + 
         xp^7*(9899629/771750 - (5813*Pi^2)/1260 + (124*Zeta[3])/3) + 
         xp^6*(13931/2250 - (671*Pi^2)/180 + (124*Zeta[3])/3) + 
         xp^5*(-55717/27000 - (959*Pi^2)/360 + (124*Zeta[3])/3) + 
         xp^4*(-2915/216 - (95*Pi^2)/72 + (124*Zeta[3])/3) + 
         xp^3*(-1979/54 + (5*Pi^2)/9 + (124*Zeta[3])/3) + 
         xp^2*(-329/6 + (10*Pi^2)/3 + (124*Zeta[3])/3)))
Spgg0sigma2gg = -2599/24 - (23*Pi^2)/8 + (111*Pi^4)/16 + 
     (66 - 432*L - 4*NF + e*(-577/2 - 648*L^2 + L*(-168 - 16*NF) + (2*NF)/3 + 
         (2*NF^2)/3 + 612*Pi^2))*DD[3, x] + (270 + e*(375/2 + 900*L + 5*NF))*
      DD[4, x] - 432*e*DD[5, x] + (-183/8 + (351*Pi^2)/2 + 
       (93171/16 - 351*Pi^2)*xp - (42507*xp^2)/16 + 
       (163647/32 - (351*Pi^2)/2)*xp^3 + (97533/32 - (351*Pi^2)/2)*xp^4 + 
       (506883/200 - (351*Pi^2)/2)*xp^5 + (6511149/2800 - (351*Pi^2)/2)*
        xp^6 + (2177991/980 - (351*Pi^2)/2)*xp^7 + 
       (1700199/784 - (351*Pi^2)/2)*xp^8 + (11994561/5600 - (351*Pi^2)/2)*
        xp^9 + (2984571/1400 - (351*Pi^2)/2)*xp^10 + 
       (2890455507/1355200 - (351*Pi^2)/2)*xp^11 + 
       (7546059553/3523520 - (351*Pi^2)/2)*xp^12)*Log[xp]^2 + 
     (1137/2 - (7653*xp)/4 + (4653*xp^2)/4 - (7131*xp^3)/8 - 
       (17889*xp^4)/40 - (4791*xp^5)/20 - (699*xp^6)/7 + (885*xp^7)/112 + 
       (54219*xp^8)/560 + (1731*xp^9)/10 + (147963*xp^10)/616 + 
       (1849629*xp^11)/6160 + (28406877*xp^12)/80080)*Log[xp]^3 + 
     (-270 + 540*xp + 270*xp^3 + 270*xp^4 + 270*xp^5 + 270*xp^6 + 270*xp^7 + 
       270*xp^8 + 270*xp^9 + 270*xp^10 + 270*xp^11 + 270*xp^12)*Log[xp]^4 + 
     NF^2*(49/108 - Pi^2/18 + (-989/432 + (4*Pi^2)/27)*xp + (965*xp^2)/576 + 
       (-953/486 + (5*Pi^2)/54)*xp^3 + (-2959643/3110400 + (5*Pi^2)/54)*
        xp^4 + (-3805781/5184000 + (38*Pi^2)/405)*xp^5 + 
       (-244736873/381024000 + (77*Pi^2)/810)*xp^6 + 
       (-196936147/333396000 + (109*Pi^2)/1134)*xp^7 + 
       (-3401445083/6096384000 + (55*Pi^2)/567)*xp^8 + 
       (-22881868301/42674688000 + (95*Pi^2)/972)*xp^9 + 
       (-12122329228901/23236367616000 + (239*Pi^2)/2430)*xp^10 + 
       (-392863103477797/766800131328000 + (881*Pi^2)/8910)*xp^11 + 
       (-65675211758796403/129589222194432000 + (59*Pi^2)/594)*xp^12 + 
       (-61/72 + (209*xp)/72 - (7*xp^2)/6 + (14*xp^3)/9 + (136*xp^4)/135 + 
         (3197*xp^5)/4050 + (36731*xp^6)/56700 + (85373*xp^7)/158760 + 
         (70717*xp^8)/158760 + (7451*xp^9)/20412 + (411808*xp^10)/1403325 + 
         (9418411*xp^11)/41164200 + (18172499*xp^12)/107026920)*Log[xp] + 
       (1/3 - (8*xp)/9 - (5*xp^3)/9 - (5*xp^4)/9 - (76*xp^5)/135 - 
         (77*xp^6)/135 - (109*xp^7)/189 - (110*xp^8)/189 - (95*xp^9)/162 - 
         (239*xp^10)/405 - (881*xp^11)/1485 - (59*xp^12)/99)*Log[xp]^2) + 
     L^2*(759/16 + 27*Pi^2 + (2073/4 - 54*Pi^2)*xp - (2229*xp^2)/8 + 
       (1893/4 - 27*Pi^2)*xp^3 + (10983/40 - 27*Pi^2)*xp^4 + 
       (84897/400 - 27*Pi^2)*xp^5 + (500523/2800 - 27*Pi^2)*xp^6 + 
       (1223961/7840 - 27*Pi^2)*xp^7 + (1089611/7840 - 27*Pi^2)*xp^8 + 
       (50077/400 - 27*Pi^2)*xp^9 + (79579/700 - 27*Pi^2)*xp^10 + 
       (70366627/677600 - 27*Pi^2)*xp^11 + (167887359/1761760 - 27*Pi^2)*
        xp^12 + NF^2*(1/12 - (2*xp)/9 - (5*xp^3)/36 - (5*xp^4)/36 - 
         (19*xp^5)/135 - (77*xp^6)/540 - (109*xp^7)/756 - (55*xp^8)/378 - 
         (95*xp^9)/648 - (239*xp^10)/1620 - (881*xp^11)/5940 - 
         (59*xp^12)/396) + (225/2 - 630*xp + 297*xp^2 - 342*xp^3 - 
         (1143*xp^4)/5 - (1773*xp^5)/10 - (2007*xp^6)/14 - (3285*xp^7)/28 - 
         (1917*xp^8)/20 - (387*xp^9)/5 - (4707*xp^10)/77 - 
         (71649*xp^11)/1540 - (60507*xp^12)/1820)*Log[xp] + 
       (-162 + 324*xp + 162*xp^3 + 162*xp^4 + 162*xp^5 + 162*xp^6 + 
         162*xp^7 + 162*xp^8 + 162*xp^9 + 162*xp^10 + 162*xp^11 + 162*xp^12)*
        Log[xp]^2 + NF*(-17/4 + (73*xp)/6 - (9*xp^2)/4 + (143*xp^3)/24 + 
         (213*xp^4)/40 + (2267*xp^5)/450 + (15313*xp^6)/3150 + 
         (167191*xp^7)/35280 + (54659*xp^8)/11760 + (415183*xp^9)/90720 + 
         (80521*xp^10)/17820 + (40891201*xp^11)/9147600 + 
         (5266691*xp^12)/1189188 + (3 - 5*xp - 2*xp^3 - 2*xp^4 - 
           (59*xp^5)/30 - (29*xp^6)/15 - (40*xp^7)/21 - (79*xp^8)/42 - 
           (67*xp^9)/36 - (83*xp^10)/45 - (302*xp^11)/165 - (20*xp^12)/11)*
          Log[xp])) + DD[2, x]*(843/4 + 162*L^2 - 4*NF - NF^2/3 + 
       L*(-297/2 + 9*NF) - (351*Pi^2)/2 + e*(1145/4 + 162*L^3 - (13*NF^2)/9 + 
         L^2*(-243/4 + (27*NF)/2) - (1239*Pi^2)/8 + 
         L*(729/4 + 12*NF - NF^2 - 684*Pi^2) + NF*(26/3 - (5*Pi^2)/4) - 
         8775*Zeta[3])) + xp*(264545/24 - (10405*Pi^2)/16 - (111*Pi^4)/8 - 
       4194*Zeta[3]) + xp^3*(17308403/1536 - 573*Pi^2 - (111*Pi^4)/16 - 
       (7929*Zeta[3])/4) + xp^4*(1056721777/192000 - (12213*Pi^2)/40 - 
       (111*Pi^4)/16 - (5139*Zeta[3])/5) + 
     xp^5*(515889563/120000 - (94483*Pi^2)/400 - (111*Pi^4)/16 - 
       (23301*Zeta[3])/40) + xp^6*(204921055023/54880000 - 
       (578177*Pi^2)/2800 - (111*Pi^4)/16 - (15867*Zeta[3])/56) + 
     xp^7*(517170404907/153664000 - (373799*Pi^2)/1960 - (111*Pi^4)/16 - 
       (5895*Zeta[3])/112) + (9621*Zeta[3])/8 + 
     NF*(313/36 + (11*Pi^2)/8 + (3635/384 - (37*Pi^2)/24)*xp^2 + 
       (123/16 + (3*Pi^2)/2 + (-205/16 - 5*Pi^2)*xp - (369*xp^2)/32 + 
         (-491/216 - (7*Pi^2)/2)*xp^3 + (-812197/172800 - (7*Pi^2)/2)*xp^4 + 
         (-15239/2304 - (107*Pi^2)/30)*xp^5 + (-193406119/21168000 - 
           (109*Pi^2)/30)*xp^6 + (-31471469/2646000 - (155*Pi^2)/42)*xp^7 + 
         (-11588705153/790272000 - (157*Pi^2)/42)*xp^8 + 
         (-1110732320353/64012032000 - (34*Pi^2)/9)*xp^9 + 
         (-77151489424721/3872727936000 - (343*Pi^2)/90)*xp^10 + 
         (-1574768716663/70413235200 - (1267*Pi^2)/330)*xp^11 + 
         (-177703296735735917/7199401233024000 - (85*Pi^2)/22)*xp^12)*
        Log[xp] + (-8 - (191*xp)/24 - (69*xp^2)/8 - (671*xp^3)/48 - 
         (697*xp^4)/48 - (28229*xp^5)/1800 - (26102*xp^6)/1575 - 
         (1214351*xp^7)/70560 - (249385*xp^8)/14112 - (136189*xp^9)/7560 - 
         (15197657*xp^10)/831600 - (22537807*xp^11)/1219680 - 
         (126667331*xp^12)/6795360)*Log[xp]^2 + 
       (4 - 4*xp + (2*xp^5)/15 + (4*xp^6)/15 + (8*xp^7)/21 + (10*xp^8)/21 + 
         (5*xp^9)/9 + (28*xp^10)/45 + (112*xp^11)/165 + (8*xp^12)/11)*
        Log[xp]^3 + xp*(-15373/288 - (43*Pi^2)/36 - (43*Zeta[3])/2) + 
       xp^4*(-169512931/5184000 - (97*Pi^2)/360 - (27*Zeta[3])/4) + 
       xp^3*(-722479/20736 + (7*Pi^2)/9 - (27*Zeta[3])/4) + 
       xp^5*(-160293943/5184000 - (6961*Pi^2)/10800 - (389*Zeta[3])/60) + 
       xp^6*(-260921100539/8890560000 - (67349*Pi^2)/75600 - 
         (373*Zeta[3])/60) + xp^7*(-995274041663/35562240000 - 
         (231197*Pi^2)/211680 - (503*Zeta[3])/84) + 
       xp^8*(-160289734466399/5974456320000 - (268691*Pi^2)/211680 - 
         (487*Zeta[3])/84) + xp^9*(-4168845693252533/161310320640000 - 
         (16211*Pi^2)/11340 - (203*Zeta[3])/36) + 
       xp^10*(-2683533412679854409/107352018385920000 - 
         (1966357*Pi^2)/1247400 - (991*Zeta[3])/180) + 
       xp^11*(-2604784512739143577/107352018385920000 - 
         (1252829*Pi^2)/731808 - (3559*Zeta[3])/660) + 
       xp^12*(-61285325280509003145257/2594376228332528640000 - 
         (262273031*Pi^2)/142702560 - (233*Zeta[3])/44) + (59*Zeta[3])/4) + 
     xp^8*(1539216098392367/497871360000 - (4269229*Pi^2)/23520 - 
       (111*Pi^4)/16 + (77127*Zeta[3])/560) + 
     xp^9*(613470213050677/213373440000 - (3548423*Pi^2)/20160 - 
       (111*Pi^4)/16 + (6021*Zeta[3])/20) + 
     xp^10*(243826451733842513/90363651840000 - (17421889*Pi^2)/100800 - 
       (111*Pi^4)/16 + (34245*Zeta[3])/77) + 
     xp^11*(18593373362916301463/7289334581760000 - (69617447*Pi^2)/406560 - 
       (111*Pi^4)/16 + (3532077*Zeta[3])/6160) + 
     xp^12*(116545833505055882812603/48044004228380160000 - 
       (451255289*Pi^2)/2642640 - (111*Pi^4)/16 + (55260741*Zeta[3])/80080) + 
     L*(-7/2 + (585*Pi^2)/8 + (-36051/16 + (627*Pi^2)/4)*xp^2 + 
       (-351/4 - 153*Pi^2 + (-17775/4 + 306*Pi^2)*xp + 2013*xp^2 + 
         (-3906 + 153*Pi^2)*xp^3 + (-11808/5 + 153*Pi^2)*xp^4 + 
         (-1935 + 153*Pi^2)*xp^5 + (-60714/35 + 153*Pi^2)*xp^6 + 
         (-12667383/7840 + 153*Pi^2)*xp^7 + (-2408513/1568 + 153*Pi^2)*xp^8 + 
         (-6211747/4200 + 153*Pi^2)*xp^9 + (-1723901/1200 + 153*Pi^2)*xp^10 + 
         (-951630199/677600 + 153*Pi^2)*xp^11 + 
         (-2430827449/1761760 + 153*Pi^2)*xp^12)*Log[xp] + 
       (-1107/2 + 2214*xp - 1287*xp^2 + 1107*xp^3 + (3078*xp^4)/5 + 
         (3879*xp^5)/10 + (16479*xp^6)/70 + (3303*xp^7)/28 + 
         (2949*xp^8)/140 - (621*xp^9)/10 - (52092*xp^10)/385 - 
         (309357*xp^11)/1540 - (401001*xp^12)/1540)*Log[xp]^2 + 
       (432 - 864*xp - 432*xp^3 - 432*xp^4 - 432*xp^5 - 432*xp^6 - 432*xp^7 - 
         432*xp^8 - 432*xp^9 - 432*xp^10 - 432*xp^11 - 432*xp^12)*Log[xp]^3 + 
       NF^2*(4/9 - (53*xp)/36 + (7*xp^2)/12 - (7*xp^3)/9 - (68*xp^4)/135 - 
         (3197*xp^5)/8100 - (36731*xp^6)/113400 - (85373*xp^7)/317520 - 
         (70717*xp^8)/317520 - (7451*xp^9)/40824 - (205904*xp^10)/1403325 - 
         (9418411*xp^11)/82328400 - (18172499*xp^12)/214053840 + 
         (-1/3 + (8*xp)/9 + (5*xp^3)/9 + (5*xp^4)/9 + (76*xp^5)/135 + 
           (77*xp^6)/135 + (109*xp^7)/189 + (110*xp^8)/189 + (95*xp^9)/162 + 
           (239*xp^10)/405 + (881*xp^11)/1485 + (59*xp^12)/99)*Log[xp]) + 
       NF*(-31/6 + (3*Pi^2)/4 + (443/24 - (5*Pi^2)/6)*xp - (19*xp^2)/2 + 
         (1619/144 - Pi^2/12)*xp^3 + (3373/720 - Pi^2/12)*xp^4 + 
         (4009/1500 - (11*Pi^2)/180)*xp^5 + (14792/7875 - (7*Pi^2)/180)*
          xp^6 + (7770529/4939200 - (5*Pi^2)/252)*xp^7 + 
         (22189357/14817600 - Pi^2/252)*xp^8 + (88009493/57153600 + Pi^2/108)*
          xp^9 + (1294261709/785862000 + (11*Pi^2)/540)*xp^10 + 
         (227036730191/126785736000 + (59*Pi^2)/1980)*xp^11 + 
         (214879706603/109880971200 + (5*Pi^2)/132)*xp^12 + 
         (13 - (50*xp)/3 + 15*xp^2 - (25*xp^3)/12 + (109*xp^4)/60 + 
           (623*xp^5)/150 + (12119*xp^6)/2100 + (20501*xp^7)/2940 + 
           (3490*xp^8)/441 + (196843*xp^9)/22680 + (830471*xp^10)/89100 + 
           (22574257*xp^11)/2286900 + (244262*xp^12)/23595)*Log[xp] + 
         (-9 + 14*xp + 5*xp^3 + 5*xp^4 + (73*xp^5)/15 + (71*xp^6)/15 + 
           (97*xp^7)/21 + (95*xp^8)/21 + (40*xp^9)/9 + (197*xp^10)/45 + 
           (713*xp^11)/165 + (47*xp^12)/11)*Log[xp]^2) + 
       xp*(8207/2 - 252*Pi^2 - 1809*Zeta[3]) + 
       xp^3*(127667/32 - (483*Pi^2)/4 - (1809*Zeta[3])/2) + 
       xp^4*(321691/160 - (609*Pi^2)/10 - (1809*Zeta[3])/2) + 
       xp^5*(75039/50 - (1317*Pi^2)/40 - (1809*Zeta[3])/2) + 
       xp^6*(99021/80 - (3951*Pi^2)/280 - (1809*Zeta[3])/2) + 
       xp^7*(115928241/109760 + (45*Pi^2)/112 - (1809*Zeta[3])/2) + 
       xp^8*(376185437/411600 + (6931*Pi^2)/560 - (1809*Zeta[3])/2) + 
       xp^9*(16838906459/21168000 + (453*Pi^2)/20 - (1809*Zeta[3])/2) + 
       xp^10*(1291621613/1862784 + (24399*Pi^2)/770 - (1809*Zeta[3])/2) + 
       xp^11*(1416813605261/2347884000 + (4455*Pi^2)/112 - 
         (1809*Zeta[3])/2) + xp^12*(12770497754809/24417993600 + 
         (3772793*Pi^2)/80080 - (1809*Zeta[3])/2) + (1809*Zeta[3])/2) + 
     xp^2*(-179755/32 + (5927*Pi^2)/16 + (9999*Zeta[3])/4) + 
     Log[xp]*(3077/16 - (999*Pi^2)/4 + (46733/8 - (825*Pi^2)/2)*xp^2 - 
       2349*Zeta[3] + xp^12*(-488647646303675297/385153152384000 - 
         (371537*Pi^2)/4004 + 2349*Zeta[3]) + 
       xp^11*(-155179662944051/105185203200 - (113151*Pi^2)/1540 + 
         2349*Zeta[3]) + xp^10*(-335921717427853/197222256000 - 
         (160691*Pi^2)/3080 + 2349*Zeta[3]) + 
       xp^9*(-3316801171/1693440 - (227*Pi^2)/8 + 2349*Zeta[3]) + 
       xp^8*(-2668234244827/1185408000 - (37*Pi^2)/28 + 2349*Zeta[3]) + 
       xp^7*(-912257525/351232 + (423*Pi^2)/14 + 2349*Zeta[3]) + 
       xp^6*(-8328498091/2744000 + (19161*Pi^2)/280 + 2349*Zeta[3]) + 
       xp^5*(-29358467/8000 + (4719*Pi^2)/40 + 2349*Zeta[3]) + 
       xp^4*(-78952793/16000 + (1533*Pi^2)/8 + 2349*Zeta[3]) + 
       xp^3*(-1316305/128 + (2793*Pi^2)/8 + 2349*Zeta[3]) + 
       xp*(-167665/16 + 774*Pi^2 + 4698*Zeta[3])) + 
     DD[1, x]*(-71/4 + L^2*(99/2 - 3*NF) + (5*NF^2)/9 + (99*Pi^2)/4 + 
       NF*(-11 - (3*Pi^2)/2) + L*(-441/4 - NF + NF^2/3 + 153*Pi^2) + 
       2349*Zeta[3] + e*(-1813/12 + L^3*(99/2 - 3*NF) + (3085*Pi^2)/16 + 
         (33*Pi^4)/2 + NF^2*(43/27 - (11*Pi^2)/36) + 
         L^2*(-123/8 - (19*NF)/2 + NF^2/2 + 225*Pi^2) + (3213*Zeta[3])/2 + 
         NF*(-79/3 - (47*Pi^2)/12 + 45*Zeta[3]) + 
         L*(-151/4 + (13*NF^2)/9 + (579*Pi^2)/4 + NF*(-23 + Pi^2/2) + 
           7290*Zeta[3]))) + DD[0, x]*(3089/48 - (13*Pi^2)/8 - 
       (111*Pi^4)/16 + L^2*(-363/16 + (11*NF)/4 - NF^2/12 - 27*Pi^2) + 
       NF^2*(-7/27 + Pi^2/18) + L*(-413/8 - (5*NF^2)/18 + (99*Pi^2)/8 + 
         NF*(14/3 - (3*Pi^2)/4) - (1809*Zeta[3])/2) + 
       NF*(-385/36 - Pi^2 - (59*Zeta[3])/4) + (1287*Zeta[3])/8 + 
       e*(146639/288 - (1613*Pi^2)/96 - (79*Pi^4)/10 + 
         L^3*(-363/16 + (11*NF)/4 - NF^2/12 - 27*Pi^2) + 
         L^2*(-1189/16 - (13*NF^2)/36 - (21*Pi^2)/2 + NF*(89/12 - Pi^2) - 
           (2673*Zeta[3])/2) + L*(611/6 + (655*Pi^2)/32 - (99*Pi^4)/8 + 
           NF^2*(-43/54 + (11*Pi^2)/72) + NF*(-164/9 - (33*Pi^2)/8 - 
             (83*Zeta[3])/2) - (1539*Zeta[3])/4) + 
         NF*(-35345/432 + (41*Pi^2)/72 - (37*Pi^4)/1080 - (47*Zeta[3])/3) - 
         (5457*Zeta[3])/8 + (10251*Pi^2*Zeta[3])/8 + 
         NF^2*(-62/81 + (47*Pi^2)/216 + (4*Zeta[3])/3) - 
         (20763*Zeta[5])/2)) + e*(-191165/288 + (226*Pi^2)/3 + 13*Pi^4 + 
       (1195/2 - 612*Pi^2 + (-258061/16 + 1224*Pi^2)*xp + (122911*xp^2)/16 + 
         (-441087/32 + 612*Pi^2)*xp^3 + (-260061/32 + 612*Pi^2)*xp^4 + 
         (-1334469/200 + 612*Pi^2)*xp^5 + (-16965157/2800 + 612*Pi^2)*xp^6 + 
         (-45041971/7840 + 612*Pi^2)*xp^7 + (-131070209/23520 + 612*Pi^2)*
          xp^8 + (-276152803/50400 + 612*Pi^2)*xp^9 + 
         (-188316197/34650 + 612*Pi^2)*xp^10 + 
         (-2004408887/369600 + 612*Pi^2)*xp^11 + (-12173437/2240 + 612*Pi^2)*
          xp^12)*Log[xp]^3 + (-1434 + (16665*xp)/4 - (9141*xp^2)/4 + 
         (15591*xp^3)/8 + (43053*xp^4)/40 + (13329*xp^5)/20 + 
         (27309*xp^6)/70 + (2829*xp^7)/16 + (437*xp^8)/560 - (751*xp^9)/5 - 
         (871531*xp^10)/3080 - (2474877*xp^11)/6160 - (40797149*xp^12)/80080)*
        Log[xp]^4 + (432 - 864*xp - 432*xp^3 - 432*xp^4 - 432*xp^5 - 
         432*xp^6 - 432*xp^7 - 432*xp^8 - 432*xp^9 - 432*xp^10 - 432*xp^11 - 
         432*xp^12)*Log[xp]^5 + L^3*(759/16 + 27*Pi^2 + (2073/4 - 54*Pi^2)*
          xp - (2229*xp^2)/8 + (1893/4 - 27*Pi^2)*xp^3 + 
         (10983/40 - 27*Pi^2)*xp^4 + (84897/400 - 27*Pi^2)*xp^5 + 
         (500523/2800 - 27*Pi^2)*xp^6 + (1223961/7840 - 27*Pi^2)*xp^7 + 
         (1089611/7840 - 27*Pi^2)*xp^8 + (50077/400 - 27*Pi^2)*xp^9 + 
         (79579/700 - 27*Pi^2)*xp^10 + (70366627/677600 - 27*Pi^2)*xp^11 + 
         (167887359/1761760 - 27*Pi^2)*xp^12 + NF^2*(1/12 - (2*xp)/9 - 
           (5*xp^3)/36 - (5*xp^4)/36 - (19*xp^5)/135 - (77*xp^6)/540 - 
           (109*xp^7)/756 - (55*xp^8)/378 - (95*xp^9)/648 - 
           (239*xp^10)/1620 - (881*xp^11)/5940 - (59*xp^12)/396) + 
         (225/2 - 630*xp + 297*xp^2 - 342*xp^3 - (1143*xp^4)/5 - 
           (1773*xp^5)/10 - (2007*xp^6)/14 - (3285*xp^7)/28 - 
           (1917*xp^8)/20 - (387*xp^9)/5 - (4707*xp^10)/77 - 
           (71649*xp^11)/1540 - (60507*xp^12)/1820)*Log[xp] + 
         (-162 + 324*xp + 162*xp^3 + 162*xp^4 + 162*xp^5 + 162*xp^6 + 
           162*xp^7 + 162*xp^8 + 162*xp^9 + 162*xp^10 + 162*xp^11 + 
           162*xp^12)*Log[xp]^2 + NF*(-17/4 + (73*xp)/6 - (9*xp^2)/4 + 
           (143*xp^3)/24 + (213*xp^4)/40 + (2267*xp^5)/450 + 
           (15313*xp^6)/3150 + (167191*xp^7)/35280 + (54659*xp^8)/11760 + 
           (415183*xp^9)/90720 + (80521*xp^10)/17820 + (40891201*xp^11)/
            9147600 + (5266691*xp^12)/1189188 + (3 - 5*xp - 2*xp^3 - 2*xp^4 - 
             (59*xp^5)/30 - (29*xp^6)/15 - (40*xp^7)/21 - (79*xp^8)/42 - 
             (67*xp^9)/36 - (83*xp^10)/45 - (302*xp^11)/165 - (20*xp^12)/11)*
            Log[xp])) + (10893*Zeta[3])/8 - (10251*Pi^2*Zeta[3])/8 + 
       L^2*(533/8 + 132*Pi^2 + (-111079/32 + (891*Pi^2)/4)*xp^2 + 
         (-759/8 - 225*Pi^2 + (-56127/8 + 450*Pi^2)*xp + (26031*xp^2)/8 + 
           (-12087/2 + 225*Pi^2)*xp^3 + (-146727/40 + 225*Pi^2)*xp^4 + 
           (-238701/80 + 225*Pi^2)*xp^5 + (-211863/80 + 225*Pi^2)*xp^6 + 
           (-239187/98 + 225*Pi^2)*xp^7 + (-4499917/1960 + 225*Pi^2)*xp^8 + 
           (-875147/400 + 225*Pi^2)*xp^9 + (-64803163/30800 + 225*Pi^2)*
            xp^10 + (-13804031/6776 + 225*Pi^2)*xp^11 + 
           (-1746864261/880880 + 225*Pi^2)*xp^12)*Log[xp] + 
         (-3861/4 + (7263*xp)/2 - 1881*xp^2 + (7389*xp^3)/4 + 
           (22581*xp^4)/20 + (15939*xp^5)/20 + (80469*xp^6)/140 + 
           (2826*xp^7)/7 + (18381*xp^8)/70 + (2829*xp^9)/20 + 
           (53601*xp^10)/1540 - (46773*xp^11)/770 - (1476147*xp^12)/10010)*
          Log[xp]^2 + (648 - 1296*xp - 648*xp^3 - 648*xp^4 - 648*xp^5 - 
           648*xp^6 - 648*xp^7 - 648*xp^8 - 648*xp^9 - 648*xp^10 - 
           648*xp^11 - 648*xp^12)*Log[xp]^3 + NF^2*(11/18 - (43*xp)/24 + 
           (59*xp^2)/72 - (107*xp^3)/108 - (323*xp^4)/540 - 
           (4759*xp^5)/10800 - (76523*xp^6)/226800 - (163019*xp^7)/635040 - 
           (39973*xp^8)/211680 - (17641*xp^9)/136080 - (287729*xp^10)/
            3742200 - (1603549*xp^11)/54885600 + (875339*xp^12)/61158240 + 
           (-1/2 + (4*xp)/3 + (5*xp^3)/6 + (5*xp^4)/6 + (38*xp^5)/45 + 
             (77*xp^6)/90 + (109*xp^7)/126 + (55*xp^8)/63 + (95*xp^9)/108 + 
             (239*xp^10)/270 + (881*xp^11)/990 + (59*xp^12)/66)*Log[xp]) + 
         NF*(-73/6 + Pi^2 + (128/3 - Pi^2)*xp - (263*xp^2)/12 + 
           (3583*xp^3)/144 + (4673*xp^4)/360 + (104473/12000 + Pi^2/30)*
            xp^5 + (4961063/756000 + Pi^2/15)*xp^6 + 
           (39427789/7408800 + (2*Pi^2)/21)*xp^7 + 
           (22416727/4939200 + (5*Pi^2)/42)*xp^8 + 
           (152978579/38102400 + (5*Pi^2)/36)*xp^9 + 
           (3826094737/1047816000 + (7*Pi^2)/45)*xp^10 + 
           (20486324557/6037416000 + (28*Pi^2)/165)*xp^11 + 
           (1057291660127/329642913600 + (2*Pi^2)/11)*xp^12 + 
           (26 - (183*xp)/4 + (83*xp^2)/4 - (44*xp^3)/3 - (143*xp^4)/15 - 
             (1289*xp^5)/200 - (54559*xp^6)/12600 - (97987*xp^7)/35280 - 
             (6179*xp^8)/3920 - (9209*xp^9)/15120 + (1837*xp^10)/9450 + 
             (382601*xp^11)/435600 + (35009911*xp^12)/23783760)*Log[xp] + 
           (-27/2 + 21*xp + (15*xp^3)/2 + (15*xp^4)/2 + (73*xp^5)/10 + 
             (71*xp^6)/10 + (97*xp^7)/14 + (95*xp^8)/14 + (20*xp^9)/3 + 
             (197*xp^10)/30 + (713*xp^11)/110 + (141*xp^12)/22)*Log[xp]^2) + 
         xp*(208193/32 - (1695*Pi^2)/4 - 2673*Zeta[3]) + 
         xp^3*(203577/32 - (1671*Pi^2)/8 - (2673*Zeta[3])/2) + 
         xp^4*(529689/160 - (4953*Pi^2)/40 - (2673*Zeta[3])/2) + 
         xp^5*(201159/80 - (1683*Pi^2)/20 - (2673*Zeta[3])/2) + 
         xp^6*(5890827/2800 - (8049*Pi^2)/140 - (2673*Zeta[3])/2) + 
         xp^7*(99987081/54880 - (591*Pi^2)/16 - (2673*Zeta[3])/2) + 
         xp^8*(109916537/68600 - (11187*Pi^2)/560 - (2673*Zeta[3])/2) + 
         xp^9*(835080983/588000 - (217*Pi^2)/40 - (2673*Zeta[3])/2) + 
         xp^10*(8174770661/6468000 + (22723*Pi^2)/3080 - (2673*Zeta[3])/2) + 
         xp^11*(1175628672639/1043504000 + (23211*Pi^2)/1232 - 
           (2673*Zeta[3])/2) + xp^12*(12259948860637/12208996800 + 
           (2341239*Pi^2)/80080 - (2673*Zeta[3])/2) + (2673*Zeta[3])/2) + 
       Log[xp]^2*(-16099/32 + (9933*Pi^2)/8 + (-47171/2 + (15939*Pi^2)/8)*
          xp^2 + xp*(1403825/32 - (29001*Pi^2)/8 - 17550*Zeta[3]) + 
         xp^3*(2785773/64 - (26799*Pi^2)/16 - 8775*Zeta[3]) + 
         xp^4*(172099233/8000 - (73137*Pi^2)/80 - 8775*Zeta[3]) + 
         xp^5*(26299319/1600 - (11139*Pi^2)/20 - 8775*Zeta[3]) + 
         xp^6*(7663375051/548800 - (2529*Pi^2)/8 - 8775*Zeta[3]) + 
         xp^7*(53985695987/4390400 - (4167*Pi^2)/32 - 8775*Zeta[3]) + 
         xp^8*(1303348939331/118540800 + (3711*Pi^2)/160 - 8775*Zeta[3]) + 
         xp^9*(419316361963/42336000 + (6191*Pi^2)/40 - 8775*Zeta[3]) + 
         xp^10*(3532014499166357/394444512000 + (47605*Pi^2)/176 - 
           8775*Zeta[3]) + xp^11*(177639629668909/21913584000 + 
           (658281*Pi^2)/1760 - 8775*Zeta[3]) + 
         xp^12*(6358042666509781799/866594592864000 + (10705113*Pi^2)/22880 - 
           8775*Zeta[3]) + 8775*Zeta[3]) + 
       xp^2*(-3289831/72 + (658697*Pi^2)/192 + (187*Pi^4)/20 + 
         (125109*Zeta[3])/8) + NF^2*(733/648 - (37*Pi^2)/108 + 
         (20471/2592 - (215*Pi^2)/432)*xp^2 + (-533/216 + (11*Pi^2)/36 + 
           (2803/216 - (22*Pi^2)/27)*xp - (395*xp^2)/48 + 
           (22265/1944 - (55*Pi^2)/108)*xp^3 + (4643603/777600 - 
             (55*Pi^2)/108)*xp^4 + (18805751/3888000 - (209*Pi^2)/405)*xp^5 + 
           (16691569/3810240 - (847*Pi^2)/1620)*xp^6 + 
           (1380709133/333396000 - (1199*Pi^2)/2268)*xp^7 + 
           (42708448381/10668672000 - (605*Pi^2)/1134)*xp^8 + 
           (1130152812287/288054144000 - (1045*Pi^2)/1944)*xp^9 + 
           (67646920432303/17427275712000 - (2629*Pi^2)/4860)*xp^10 + 
           (741203655606037/191700032832000 - (881*Pi^2)/1620)*xp^11 + 
           (125398072893860803/32397305548608000 - (59*Pi^2)/108)*xp^12)*
          Log[xp] + (331/144 - (337*xp)/48 + (59*xp^2)/18 - (107*xp^3)/27 - 
           (323*xp^4)/135 - (4759*xp^5)/2700 - (76523*xp^6)/56700 - 
           (163019*xp^7)/158760 - (39973*xp^8)/52920 - (17641*xp^9)/34020 - 
           (287729*xp^10)/935550 - (1603549*xp^11)/13721400 + 
           (875339*xp^12)/15289560)*Log[xp]^2 + 
         (-2/3 + (16*xp)/9 + (10*xp^3)/9 + (10*xp^4)/9 + (152*xp^5)/135 + 
           (154*xp^6)/135 + (218*xp^7)/189 + (220*xp^8)/189 + (95*xp^9)/81 + 
           (478*xp^10)/405 + (1762*xp^11)/1485 + (118*xp^12)/99)*Log[xp]^3 - 
         (4*Zeta[3])/3 + xp^4*(-536026531/93312000 + (289*Pi^2)/810 + 
           (20*Zeta[3])/9) + xp^3*(-601097/46656 + (193*Pi^2)/324 + 
           (20*Zeta[3])/9) + xp^5*(-2137574167/466560000 + 
           (25357*Pi^2)/97200 + (304*Zeta[3])/135) + 
         xp^6*(-324146809327/80015040000 + (29929*Pi^2)/151200 + 
           (308*Zeta[3])/135) + xp^7*(-1033126276823/280052640000 + 
           (20989*Pi^2)/141120 + (436*Zeta[3])/189) + 
         xp^8*(-182921888772011/53770106880000 + (408959*Pi^2)/3810240 + 
           (440*Zeta[3])/189) + xp^9*(-4585973932847177/1451792885760000 + 
           (174437*Pi^2)/2449440 + (190*Zeta[3])/81) + 
         xp^10*(-2845964052404425769/966168165473280000 + 
           (59753*Pi^2)/1530900 + (956*Zeta[3])/405) + 
         xp^11*(-29272581559265884811/10627849820206080000 + 
           (893107*Pi^2)/89812800 + (3524*Zeta[3])/1485) + 
         xp^12*(-60239308996771843988141/23349386054992757760000 - 
           (3880181*Pi^2)/233513280 + (236*Zeta[3])/99) + 
         xp*(-13435/1296 + (451*Pi^2)/432 + (32*Zeta[3])/9)) + 
       Log[xp]*(11429/24 - (5035*Pi^2)/16 - (33*Pi^4)/2 + 
         xp^2*(4364473/96 - 3381*Pi^2 - 18513*Zeta[3]) + 
         xp^12*(-12573160235802229727326879/624572054968942080000 + 
           (1444973427*Pi^2)/640640 + (33*Pi^4)/2 - (39940671*Zeta[3])/
            10010) + xp^11*(-154336164360838395497/7289334581760000 + 
           (1665391663*Pi^2)/739200 + (33*Pi^4)/2 - (480141*Zeta[3])/154) + 
         xp^10*(-8161344801466256503/364466729088000 + (2506571659*Pi^2)/
            1108800 + (33*Pi^4)/2 - (301773*Zeta[3])/140) + 
         xp^9*(-70657601923613/2963520000 + (115051171*Pi^2)/50400 + 
           (33*Pi^4)/2 - (21603*Zeta[3])/20) - (23409*Zeta[3])/2 + 
         xp^8*(-7648426992444101/298722816000 + (2084587*Pi^2)/896 + 
           (33*Pi^4)/2 + (9993*Zeta[3])/70) + 
         xp^7*(-6839186901863/245862400 + (10774733*Pi^2)/4480 + 
           (33*Pi^4)/2 + (10980*Zeta[3])/7) + 
         xp^6*(-5911463677561/192080000 + (254573*Pi^2)/100 + (33*Pi^4)/2 + 
           (461493*Zeta[3])/140) + xp^5*(-1059031493/30000 + 
           (281789*Pi^2)/100 + (33*Pi^4)/2 + (110691*Zeta[3])/20) + 
         xp^4*(-10793447629/240000 + (34593*Pi^2)/10 + (33*Pi^4)/2 + 
           (177093*Zeta[3])/20) + xp^3*(-17807795/192 + (11889*Pi^2)/2 + 
           (33*Pi^4)/2 + (63693*Zeta[3])/4) + 
         xp*(-8443429/96 + (112121*Pi^2)/16 + 33*Pi^4 + 33966*Zeta[3])) + 
       NF*(8699/108 - (13*Pi^2)/36 + (37*Pi^4)/1080 + 
         (-1951/96 + (5*Pi^2)/4 + (-1889/96 + (31*Pi^2)/6)*xp + 
           (1975*xp^2)/48 + (-25535/432 + (77*Pi^2)/12)*xp^3 + 
           (-1322363/43200 + (77*Pi^2)/12)*xp^4 + 
           (-1087099/43200 + (1201*Pi^2)/180)*xp^5 + 
           (-104641211/5292000 + (1247*Pi^2)/180)*xp^6 + 
           (-146263771/10584000 + (1801*Pi^2)/252)*xp^7 + 
           (-4577225221/592704000 + (1847*Pi^2)/252)*xp^8 + 
           (-27918180047/16003008000 + (202*Pi^2)/27)*xp^9 + 
           (3869453704289/968181984000 + (4109*Pi^2)/540)*xp^10 + 
           (366293515129/38727279360 + (15281*Pi^2)/1980)*xp^11 + 
           (26339087252409077/1799850308256000 + (1031*Pi^2)/132)*xp^12)*
          Log[xp]^2 + (509/24 + (39*xp)/4 + (127*xp^2)/24 + (461*xp^3)/16 + 
           (1863*xp^4)/80 + (41549*xp^5)/1800 + (3479*xp^6)/150 + 
           (544277*xp^7)/23520 + (1618013*xp^8)/70560 + (18319*xp^9)/810 + 
           (5043697*xp^10)/226800 + (79865581*xp^11)/3659040 + 
           (1017920317*xp^12)/47567520)*Log[xp]^3 + 
         (-5 + 2*xp - 3*xp^3 - 3*xp^4 - (49*xp^5)/15 - (53*xp^6)/15 - 
           (79*xp^7)/21 - (83*xp^8)/21 - (37*xp^9)/9 - (191*xp^10)/45 - 
           (719*xp^11)/165 - (49*xp^12)/11)*Log[xp]^4 + 
         xp*(-347495/864 + (1225*Pi^2)/96 - (79*Pi^4)/540 - (31*Zeta[3])/2) + 
         (737*Zeta[3])/12 + xp^2*(330055/1728 - (1535*Pi^2)/144 + 
           (57*Zeta[3])/4) + xp^12*(-21508058946919914738793112543/
            155818236273651670118400000 + (61492450218856693*Pi^2)/
            10799101849536000 - (1499*Pi^4)/11880 + (702002671*Zeta[3])/
            23783760) + xp^11*(-9651561803398158788209/67353451535462400000 + 
           (391438108612867*Pi^2)/63900010944000 - (7439*Pi^4)/59400 + 
           (7888561*Zeta[3])/261360) + xp^4*(-17125509323/77760000 + 
           (2808113*Pi^2)/259200 - (121*Pi^4)/1080 + (1831*Zeta[3])/60) + 
         xp^10*(-73969201510907004724907/495966324942950400000 + 
           (2555647509193*Pi^2)/387272793600 - (2011*Pi^4)/16200 + 
           (19208311*Zeta[3])/623700) + xp^5*(-76260257009/388800000 + 
           (12502943*Pi^2)/1296000 - (619*Pi^4)/5400 + (55453*Zeta[3])/
            1800) + xp^9*(-10548554645237959099/67750334668800000 + 
           (75934436243*Pi^2)/10668672000 - (199*Pi^4)/1620 + 
           (101471*Zeta[3])/3240) + xp^6*(-37829458654823/207446400000 + 
           (283822073*Pi^2)/31752000 - (211*Pi^4)/1800 + (132359*Zeta[3])/
            4200) + xp^8*(-1228251733906055171/7527814963200000 + 
           (9106960987*Pi^2)/1185408000 - (131*Pi^4)/1080 + 
           (74513*Zeta[3])/2352) + xp^7*(-5989257659215051/34850995200000 + 
           (7371777179*Pi^2)/889056000 - (43*Pi^4)/360 + (124609*Zeta[3])/
            3920) + xp^3*(-40938485/124416 + (95509*Pi^2)/5184 - 
           (121*Pi^4)/1080 + (241*Zeta[3])/6) + 
         Log[xp]*(1237/48 - (83*Pi^2)/24 + (-12379/96 + (41*Pi^2)/12)*xp^2 + 
           xp^12*(1381115759248440943621/86479207611084288000 - 
             (97520123*Pi^2)/11891880 - (337*Zeta[3])/11) + 
           xp^11*(4271207964304272911/196812033707520000 - (238790213*Pi^2)/
              27442800 - (4927*Zeta[3])/165) + 
           xp^10*(56200798174771841/1988000340480000 - (69057211*Pi^2)/
              7484400 - (1303*Zeta[3])/45) + 
           xp^9*(321141115682027/8961684480000 - (2660753*Pi^2)/272160 - 
             (251*Zeta[3])/9) + xp^8*(133192873409089/2987228160000 - 
             (109531*Pi^2)/10584 - (559*Zeta[3])/21) + 
           xp^7*(6812511901781/124467840000 - (386053*Pi^2)/35280 - 
             (527*Zeta[3])/21) + xp^6*(295342285013/4445280000 - 
             (291457*Pi^2)/25200 - (349*Zeta[3])/15) + 
           xp^5*(2069359523/25920000 - (22109*Pi^2)/1800 - (317*Zeta[3])/
              15) + xp^3*(1780693/10368 - (2653*Pi^2)/144 - 19*Zeta[3]) + 
           xp^4*(503734763/5184000 - (9719*Pi^2)/720 - 19*Zeta[3]) - 
           45*Zeta[3] + xp*(1415/12 - (1045*Pi^2)/72 + 26*Zeta[3]))) + 
       L*(-1145/6 + (869*Pi^2)/32 + (99*Pi^4)/8 + 
         (-621/2 + 684*Pi^2 + (157743/8 - 1368*Pi^2)*xp - (74091*xp^2)/8 + 
           (270855/16 - 684*Pi^2)*xp^3 + (810441/80 - 684*Pi^2)*xp^4 + 
           (829521/100 - 684*Pi^2)*xp^5 + (10452933/1400 - 684*Pi^2)*xp^6 + 
           (13721031/1960 - 684*Pi^2)*xp^7 + (3287401/490 - 684*Pi^2)*xp^8 + 
           (54741271/8400 - 684*Pi^2)*xp^9 + (147560741/23100 - 684*Pi^2)*
            xp^10 + (170818775/27104 - 684*Pi^2)*xp^11 + 
           (11007536037/1761760 - 684*Pi^2)*xp^12)*Log[xp]^2 + 
         (2157 - (13605*xp)/2 + (7293*xp^2)/2 - (13203*xp^3)/4 - 
           (38169*xp^4)/20 - (12579*xp^5)/10 - (28716*xp^6)/35 - 
           (27051*xp^7)/56 - (57301*xp^8)/280 + (171*xp^9)/5 + 
           (376239*xp^10)/1540 + (266361*xp^11)/616 + (1857169*xp^12)/3080)*
          Log[xp]^3 + (-900 + 1800*xp + 900*xp^3 + 900*xp^4 + 900*xp^5 + 
           900*xp^6 + 900*xp^7 + 900*xp^8 + 900*xp^9 + 900*xp^10 + 
           900*xp^11 + 900*xp^12)*Log[xp]^4 + NF^2*(73/54 - (11*Pi^2)/72 + 
           (-1409/216 + (11*Pi^2)/27)*xp + (133*xp^2)/32 + 
           (-21995/3888 + (55*Pi^2)/216)*xp^3 + (-4541003/1555200 + 
             (55*Pi^2)/216)*xp^4 + (-18303551/7776000 + (209*Pi^2)/810)*
            xp^5 + (-3240941/1524096 + (847*Pi^2)/3240)*xp^6 + 
           (-1338373133/666792000 + (1199*Pi^2)/4536)*xp^7 + 
           (-41358988381/21337344000 + (605*Pi^2)/2268)*xp^8 + 
           (-1093812648287/576108288000 + (1045*Pi^2)/3888)*xp^9 + 
           (-65452374601903/34854551424000 + (2629*Pi^2)/9720)*xp^10 + 
           (-717095924204437/383400065664000 + (881*Pi^2)/3240)*xp^11 + 
           (-121327956855872803/64794611097216000 + (59*Pi^2)/216)*xp^12 + 
           (-85/36 + (85*xp)/12 - (59*xp^2)/18 + (107*xp^3)/27 + 
             (323*xp^4)/135 + (4759*xp^5)/2700 + (76523*xp^6)/56700 + 
             (163019*xp^7)/158760 + (39973*xp^8)/52920 + (17641*xp^9)/34020 + 
             (287729*xp^10)/935550 + (1603549*xp^11)/13721400 - 
             (875339*xp^12)/15289560)*Log[xp] + (1 - (8*xp)/3 - (5*xp^3)/3 - 
             (5*xp^4)/3 - (76*xp^5)/45 - (77*xp^6)/45 - (109*xp^7)/63 - 
             (110*xp^8)/63 - (95*xp^9)/54 - (239*xp^10)/135 - 
             (881*xp^11)/495 - (59*xp^12)/33)*Log[xp]^2) + 
         xp*(1778813/48 - (4885*Pi^2)/2 - (99*Pi^4)/4 - 13905*Zeta[3]) + 
         xp^3*(29498359/768 - (16961*Pi^2)/8 - (99*Pi^4)/8 - 6759*Zeta[3]) + 
         xp^4*(1844094677/96000 - (95651*Pi^2)/80 - (99*Pi^4)/8 - 
           (39429*Zeta[3])/10) + xp^5*(1807041469/120000 - 
           (754437*Pi^2)/800 - (99*Pi^4)/8 - (52551*Zeta[3])/20) + 
         xp^6*(71736969273/5488000 - (4633023*Pi^2)/5600 - (99*Pi^4)/8 - 
           (244053*Zeta[3])/140) + xp^7*(903497519759/76832000 - 
           (11936973*Pi^2)/15680 - (99*Pi^4)/8 - (59427*Zeta[3])/56) + 
         xp^8*(2681367673538207/248935680000 - (11278131*Pi^2)/15680 - 
           (99*Pi^4)/8 - (139557*Zeta[3])/280) + 
         xp^9*(1064731995715229/106686720000 - (17414083*Pi^2)/25200 - 
           (99*Pi^4)/8 - (78*Zeta[3])/5) + (17631*Zeta[3])/4 + 
         NF*(247/18 + (53*Pi^2)/8 + (-415/64 - (9*Pi^2)/8)*xp^2 + 
           (315/8 - Pi^2/2 + (-2183/24 - (29*Pi^2)/6)*xp + (1373*xp^2)/48 + 
             (-7999/216 - (16*Pi^2)/3)*xp^3 + (-1870357/86400 - (16*Pi^2)/3)*
              xp^4 + (-6662161/432000 - (199*Pi^2)/36)*xp^5 + 
             (-16899367/1176000 - (103*Pi^2)/18)*xp^6 + 
             (-64613783/4116000 - (53*Pi^2)/9)*xp^7 + 
             (-3068110277/169344000 - (217*Pi^2)/36)*xp^8 + 
             (-673136917633/32006016000 - (1327*Pi^2)/216)*xp^9 + 
             (-46764258790961/1936363968000 - (337*Pi^2)/54)*xp^10 + 
             (-582090374574827/21300003648000 - (626*Pi^2)/99)*xp^11 + 
             (-109749130396134557/3599700616512000 - (211*Pi^2)/33)*xp^12)*
            Log[xp] + (-48 + (183*xp)/4 - (125*xp^2)/4 - (107*xp^3)/24 - 
             (953*xp^4)/120 - (3637*xp^5)/300 - (47837*xp^6)/3150 - 
             (612959*xp^7)/35280 - (74381*xp^8)/3920 - (5651*xp^9)/280 - 
             (2927179*xp^10)/138600 - (22225009*xp^11)/1016400 - 
             (534533137*xp^12)/23783760)*Log[xp]^2 + 
           (16 - 20*xp - 4*xp^3 - 4*xp^4 - (18*xp^5)/5 - (16*xp^6)/5 - 
             (20*xp^7)/7 - (18*xp^8)/7 - (7*xp^9)/3 - (32*xp^10)/15 - 
             (108*xp^11)/55 - (20*xp^12)/11)*Log[xp]^3 + 
           xp*(-6607/144 - (329*Pi^2)/36 - 59*Zeta[3]) + 
           xp^4*(-79694131/2592000 - (1741*Pi^2)/720 - (35*Zeta[3])/2) + 
           xp^3*(-130759/10368 - (89*Pi^2)/144 - (35*Zeta[3])/2) + 
           xp^5*(-424335499/12960000 - (3139*Pi^2)/1080 - (167*Zeta[3])/10) + 
           xp^6*(-137492866883/4445280000 - (8101*Pi^2)/2520 - 
             (159*Zeta[3])/10) + xp^7*(-3490532076161/124467840000 - 
             (7027*Pi^2)/2016 - (213*Zeta[3])/14) + 
           xp^8*(-1520377446671/60963840000 - (37721*Pi^2)/10080 - 
             (205*Zeta[3])/14) + xp^9*(-1766052490996373/80655160320000 - 
             (434089*Pi^2)/108864 - (85*Zeta[3])/6) + 
           xp^10*(-1020075501487250729/53676009192960000 - (15797437*Pi^2)/
              3742200 - (413*Zeta[3])/30) + xp^11*(-9615170036462677811/
              590436101122560000 - (243910973*Pi^2)/54885600 - 
             (1477*Zeta[3])/110) + xp^12*(-17818476886174512943817/
              1297188114166264320000 - (332161751*Pi^2)/71351280 - 
             (289*Zeta[3])/22) + (83*Zeta[3])/2) + 
         xp^10*(421272354793902301/45181825920000 - (372350743*Pi^2)/554400 - 
           (99*Pi^4)/8 + (315039*Zeta[3])/770) + 
         xp^11*(31955458507058453447/3644667290880000 - (2676396761*Pi^2)/
            4065600 - (99*Pi^4)/8 + (486261*Zeta[3])/616) + 
         xp^12*(199106768607004342991443/24022002114190080000 - 
           (457624527*Pi^2)/704704 - (99*Pi^4)/8 + (45414129*Zeta[3])/
            40040) + xp^2*(-18958 + (20715*Pi^2)/16 + (14751*Zeta[3])/2) + 
         Log[xp]*(785/8 - (3711*Pi^2)/4 + (154463/8 - (2871*Pi^2)/2)*xp^2 - 
           7290*Zeta[3] + xp^12*(-1214439793842231577/192576576192000 - 
             (8043279*Pi^2)/40040 + 7290*Zeta[3]) + 
           xp^11*(-364509562191947/52592601600 - (82323*Pi^2)/616 + 
             7290*Zeta[3]) + xp^10*(-250702163086073/32870376000 - 
             (91613*Pi^2)/1540 + 7290*Zeta[3]) + xp^9*(-8483391719/1008000 + 
             (467*Pi^2)/20 + 7290*Zeta[3]) + xp^8*(-5531148166387/592704000 + 
             (4701*Pi^2)/40 + 7290*Zeta[3]) + xp^7*(-45820046757/4390400 + 
             (12729*Pi^2)/56 + 7290*Zeta[3]) + xp^6*(-16273488039/1372000 + 
             (12612*Pi^2)/35 + 7290*Zeta[3]) + xp^5*(-11176239/800 + 
             (2664*Pi^2)/5 + 7290*Zeta[3]) + xp^4*(-145721293/8000 + 
             (15783*Pi^2)/20 + 7290*Zeta[3]) + xp^3*(-2288381/64 + 
             (5349*Pi^2)/4 + 7290*Zeta[3]) + xp*(-144851/4 + 2805*Pi^2 + 
             14580*Zeta[3]))) + xp*(12924755/144 - (149563*Pi^2)/24 - 
         (571*Pi^4)/20 - (266037*Zeta[3])/8 + (10251*Pi^2*Zeta[3])/4 - 
         20763*Zeta[5]) + xp^3*(886869761/9216 - (297535*Pi^2)/48 - 
         (339*Pi^4)/20 - 28248*Zeta[3] + (10251*Pi^2*Zeta[3])/8 - 
         (20763*Zeta[5])/2) + xp^4*(264899445347/5760000 - 
         (71611529*Pi^2)/24000 - (669*Pi^4)/50 - (83811*Zeta[3])/5 + 
         (10251*Pi^2*Zeta[3])/8 - (20763*Zeta[5])/2) + 
       xp^5*(57962914389/1600000 - (53736869*Pi^2)/24000 - (292*Pi^4)/25 - 
         (1379919*Zeta[3])/100 + (10251*Pi^2*Zeta[3])/8 - 
         (20763*Zeta[5])/2) + xp^6*(109293447184279/3457440000 - 
         (15441340429*Pi^2)/8232000 - (14737*Pi^4)/1400 - 
         (8781051*Zeta[3])/700 + (10251*Pi^2*Zeta[3])/8 - 
         (20763*Zeta[5])/2) + xp^7*(22098351898423889/774466560000 - 
         (42958215449*Pi^2)/26342400 - (1079*Pi^4)/112 - (83289*Zeta[3])/7 + 
         (10251*Pi^2*Zeta[3])/8 - (20763*Zeta[5])/2) + 
       xp^8*(16430911858443464513/627317913600000 - (1023910399949*Pi^2)/
          711244800 - (74737*Pi^4)/8400 - (6462549*Zeta[3])/560 + 
         (10251*Pi^2*Zeta[3])/8 - (20763*Zeta[5])/2) + 
       xp^9*(6532600399556360687/268850534400000 - (81255529151*Pi^2)/
          63504000 - (9919*Pi^4)/1200 - (190561633*Zeta[3])/16800 + 
         (10251*Pi^2*Zeta[3])/8 - (20763*Zeta[5])/2) + 
       xp^10*(5688892707576268080439/250488042900480000 - 
         (539700012382541*Pi^2)/473333414400 - (178127*Pi^4)/23100 - 
         (2078216741*Zeta[3])/184800 + (10251*Pi^2*Zeta[3])/8 - 
         (20763*Zeta[5])/2) + xp^12*(3878395634969400973719502483/
          192368192930434160640000 - (9395077667587171663*Pi^2)/
          10399135114368000 - (8127701*Pi^4)/1201200 - (4947187681*Zeta[3])/
          440440 + (10251*Pi^2*Zeta[3])/8 - (20763*Zeta[5])/2) + 
       xp^11*(2156973959457875188475627/101030177303193600000 - 
         (534344335060397*Pi^2)/525926016000 - (222231*Pi^4)/30800 - 
         (3799822847*Zeta[3])/338800 + (10251*Pi^2*Zeta[3])/8 - 
         (20763*Zeta[5])/2) + (20763*Zeta[5])/2) + 
     d1[1 - x]*(9207/64 + (515*Pi^2)/16 - (187*Pi^4)/320 + 
       NF*(-7945/288 - (89*Pi^2)/36 + (17*Pi^4)/480 - (5*Zeta[3])/6) + 
       NF^2*(247/216 + (5*Pi^2)/108 - (5*Zeta[3])/36) + (1401*Zeta[3])/16 - 
       (531*Pi^2*Zeta[3])/4 + L^2*((-33*Pi^2)/8 + (NF*Pi^2)/4 + 
         108*Zeta[3]) + L*(297/8 + (389*Pi^2)/16 + (69*Pi^4)/20 + 
         NF^2*(11/36 + Pi^2/36) - (1089*Zeta[3])/8 + 
         NF*(-175/24 - (7*Pi^2)/4 + (33*Zeta[3])/4)) + 1296*Zeta[5] + 
       e*(92367/128 + (1151*Pi^2)/24 - (3117*Pi^4)/320 + (509*Pi^6)/280 + 
         NF^2*(16027/2592 - (16*Pi^2)/81 - (247*Pi^4)/9720 - 
           (67*Zeta[3])/216) + (241*Zeta[3])/16 - (2565*Pi^2*Zeta[3])/32 - 
         2970*Zeta[3]^2 + L^3*((-33*Pi^2)/8 + (NF*Pi^2)/4 + 108*Zeta[3]) + 
         L^2*(297/8 + (767*Pi^2)/32 + (111*Pi^4)/20 + 
           NF^2*(11/36 + Pi^2/24) - (621*Zeta[3])/8 + 
           NF*(-175/24 - (47*Pi^2)/24 + (45*Zeta[3])/4)) + (7101*Zeta[5])/8 + 
         NF*(-125935/864 + (121*Pi^2)/108 + (12967*Pi^4)/12960 + 
           (815*Zeta[3])/144 - (51*Pi^2*Zeta[3])/16 + (99*Zeta[5])/4) + 
         L*(9669/32 + (1275*Pi^2)/16 + (343*Pi^4)/160 + 
           NF^2*(271/108 + (13*Pi^2)/108 - (5*Zeta[3])/18) + 39*Zeta[3] - 
           (927*Pi^2*Zeta[3])/2 + NF*(-8599/144 - (241*Pi^2)/36 + 
             (19*Pi^4)/240 + (79*Zeta[3])/12) + 4320*Zeta[5])))
Spgg0sigma2qg = -242/27 - (517*Pi^2)/144 - (121*Pi^4)/135 + 
     (5951/144 - (467*Pi^2)/36 + (43925/144 - (467*Pi^2)/36)*xp + 
       (17879/48 - (467*Pi^2)/18)*xp^2 + (135715/432 - (467*Pi^2)/18)*xp^3 + 
       (195539/864 - (467*Pi^2)/18)*xp^4 + (4225237/21600 - (467*Pi^2)/18)*
        xp^5 + (657047/3600 - (467*Pi^2)/18)*xp^6 + 
       (6278269/35280 - (467*Pi^2)/18)*xp^7 + 
       (15106921/84672 - (467*Pi^2)/18)*xp^8 + 
       (173476643/952560 - (467*Pi^2)/18)*xp^9 + 
       (716379911/3810240 - (467*Pi^2)/18)*xp^10 + 
       (90111036467/461039040 - (467*Pi^2)/18)*xp^11 + 
       (470230918303/2305195200 - (467*Pi^2)/18)*xp^12)*Log[xp]^2 + 
     (5567/216 - (9529*xp)/216 - (5935*xp^2)/108 - (1193*xp^3)/108 + 
       (6683*xp^4)/216 + (66209*xp^5)/1080 + (46297*xp^6)/540 + 
       (80429*xp^7)/756 + (376057*xp^8)/3024 + (20203*xp^9)/144 + 
       (41753*xp^10)/270 + (747037*xp^11)/4455 + (1280563*xp^12)/7128)*
      Log[xp]^3 + (367/18 + (367*xp)/18 + (367*xp^2)/9 + (367*xp^3)/9 + 
       (367*xp^4)/9 + (367*xp^5)/9 + (367*xp^6)/9 + (367*xp^7)/9 + 
       (367*xp^8)/9 + (367*xp^9)/9 + (367*xp^10)/9 + (367*xp^11)/9 + 
       (367*xp^12)/9)*Log[xp]^4 + NF^2*(-13/486 - (13*xp)/486 - 
       (193*xp^2)/972 - (77*xp^3)/972 - (79*xp^4)/1944 - (5*xp^5)/216 - 
       (71*xp^6)/4860 - (73*xp^7)/6804 - (2603*xp^8)/272160 - 
       (1649*xp^9)/163296 - (23977*xp^10)/2041200 - (317707*xp^11)/22453200 - 
       (255601*xp^12)/14968800 + (1/9 + xp/27 + (5*xp^2)/27 + (11*xp^3)/81 + 
         (35*xp^4)/324 + (143*xp^5)/1620 + (59*xp^6)/810 + (341*xp^7)/5670 + 
         (373*xp^8)/7560 + (2717*xp^9)/68040 + (215*xp^10)/6804 + 
         (1805*xp^11)/74844 + (1621*xp^12)/93555)*Log[xp] + 
       (-1/108 - xp/108 - xp^2/54 - xp^3/54 - xp^4/54 - xp^5/54 - xp^6/54 - 
         xp^7/54 - xp^8/54 - xp^9/54 - xp^10/54 - xp^11/54 - xp^12/54)*
        Log[xp]^2) + L^2*(-33/8 - (31*Pi^2)/18 + (1577/72 - (31*Pi^2)/18)*
        xp + (443/24 - (31*Pi^2)/9)*xp^2 + (3653/216 - (31*Pi^2)/9)*xp^3 + 
       (1921/432 - (31*Pi^2)/9)*xp^4 + (-4661/2160 - (31*Pi^2)/9)*xp^5 + 
       (-2033/300 - (31*Pi^2)/9)*xp^6 + (-7219/700 - (31*Pi^2)/9)*xp^7 + 
       (-27801671/2116800 - (31*Pi^2)/9)*xp^8 + 
       (-98038193/6350400 - (31*Pi^2)/9)*xp^9 + 
       (-6121159/352800 - (31*Pi^2)/9)*xp^10 + 
       (-7282487171/384199200 - (31*Pi^2)/9)*xp^11 + 
       (-64498613/3175200 - (31*Pi^2)/9)*xp^12 + 
       NF^2*(-1/54 - xp/54 - xp^2/27 - xp^3/27 - xp^4/27 - xp^5/27 - 
         xp^6/27 - xp^7/27 - xp^8/27 - xp^9/27 - xp^10/27 - xp^11/27 - 
         xp^12/27) + (179/36 - (565*xp)/36 - (397*xp^2)/18 - (91*xp^3)/6 - 
         (16*xp^4)/3 + (83*xp^5)/45 + (77*xp^6)/10 + (2669*xp^7)/210 + 
         (21559*xp^8)/1260 + (79547*xp^9)/3780 + (23252*xp^10)/945 + 
         (57922*xp^11)/2079 + (641569*xp^12)/20790)*Log[xp] + 
       (31/3 + (31*xp)/3 + (62*xp^2)/3 + (62*xp^3)/3 + (62*xp^4)/3 + 
         (62*xp^5)/3 + (62*xp^6)/3 + (62*xp^7)/3 + (62*xp^8)/3 + 
         (62*xp^9)/3 + (62*xp^10)/3 + (62*xp^11)/3 + (62*xp^12)/3)*
        Log[xp]^2 + NF*(5/9 + (43*xp)/54 + (55*xp^2)/36 + (469*xp^3)/324 + 
         (439*xp^4)/324 + (58*xp^5)/45 + (1001*xp^6)/810 + (3376*xp^7)/2835 + 
         (1451*xp^8)/1260 + (75979*xp^9)/68040 + (73837*xp^10)/68040 + 
         (87859*xp^11)/83160 + (256997*xp^12)/249480 + 
         (-13/54 - (13*xp)/54 - (13*xp^2)/27 - (13*xp^3)/27 - (13*xp^4)/27 - 
           (13*xp^5)/27 - (13*xp^6)/27 - (13*xp^7)/27 - (13*xp^8)/27 - 
           (13*xp^9)/27 - (13*xp^10)/27 - (13*xp^11)/27 - (13*xp^12)/27)*
          Log[xp])) + xp^2*(517927/864 - (377*Pi^2)/8 - (242*Pi^4)/135 - 
       (956*Zeta[3])/9) + xp*(117191/216 - (5177*Pi^2)/144 - (121*Pi^4)/135 - 
       (6419*Zeta[3])/72) + L*(-319/18 + (311*Pi^2)/216 + 
       (-81/4 + (211*Pi^2)/18 + (-7793/36 + (211*Pi^2)/18)*xp + 
         (-2999/12 + (211*Pi^2)/9)*xp^2 + (-22747/108 + (211*Pi^2)/9)*xp^3 + 
         (-28109/216 + (211*Pi^2)/9)*xp^4 + (-507091/5400 + (211*Pi^2)/9)*
          xp^5 + (-1081/15 + (211*Pi^2)/9)*xp^6 + 
         (-635693/11025 + (211*Pi^2)/9)*xp^7 + 
         (-50691793/1058400 + (211*Pi^2)/9)*xp^8 + 
         (-393518807/9525600 + (211*Pi^2)/9)*xp^9 + 
         (-1763509/47628 + (211*Pi^2)/9)*xp^10 + 
         (-15323318/444675 + (211*Pi^2)/9)*xp^11 + 
         (-115987297/3492720 + (211*Pi^2)/9)*xp^12)*Log[xp] + 
       (-353/12 + (209*xp)/4 + (206*xp^2)/3 + 25*xp^3 - (121*xp^4)/6 - 
         (2381*xp^5)/45 - (7141*xp^6)/90 - (12821*xp^7)/126 - 
         (10189*xp^8)/84 - (416*xp^9)/3 - (9259*xp^10)/60 - 
         (1001293*xp^11)/5940 - (215807*xp^12)/1188)*Log[xp]^2 + 
       (-31 - 31*xp - 62*xp^2 - 62*xp^3 - 62*xp^4 - 62*xp^5 - 62*xp^6 - 
         62*xp^7 - 62*xp^8 - 62*xp^9 - 62*xp^10 - 62*xp^11 - 62*xp^12)*
        Log[xp]^3 + NF^2*(-5/81 - (2*xp)/81 - (10*xp^2)/81 - (2*xp^3)/27 - 
         (5*xp^4)/108 - (43*xp^5)/1620 - xp^6/90 + xp^7/630 + 
         (281*xp^8)/22680 + (1483*xp^9)/68040 + (205*xp^10)/6804 + 
         (2815*xp^11)/74844 + (4154*xp^12)/93555 + 
         (1/27 + xp/27 + (2*xp^2)/27 + (2*xp^3)/27 + (2*xp^4)/27 + 
           (2*xp^5)/27 + (2*xp^6)/27 + (2*xp^7)/27 + (2*xp^8)/27 + 
           (2*xp^9)/27 + (2*xp^10)/27 + (2*xp^11)/27 + (2*xp^12)/27)*
          Log[xp]) + NF*(113/54 + (11*Pi^2)/324 + (191/54 + (11*Pi^2)/324)*
          xp + (176/27 + (11*Pi^2)/162)*xp^2 + (2563/486 + (11*Pi^2)/162)*
          xp^3 + (4565/972 + (11*Pi^2)/162)*xp^4 + 
         (54427/12150 + (11*Pi^2)/162)*xp^5 + (709/162 + (11*Pi^2)/162)*
          xp^6 + (17188/3969 + (11*Pi^2)/162)*xp^7 + 
         (73457/17010 + (11*Pi^2)/162)*xp^8 + 
         (9276307/2143260 + (11*Pi^2)/162)*xp^9 + 
         (93283639/21432600 + (11*Pi^2)/162)*xp^10 + 
         (5688222737/1296672300 + (11*Pi^2)/162)*xp^11 + 
         (45935486983/10373378400 + (11*Pi^2)/162)*xp^12 + 
         (5/9 - (61*xp)/27 - (43*xp^2)/18 - (89*xp^3)/54 - (5*xp^4)/6 - 
           (199*xp^5)/810 + (37*xp^6)/162 + (715*xp^7)/1134 + (53*xp^8)/54 + 
           (163*xp^9)/126 + (2977*xp^10)/1890 + (68543*xp^11)/37422 + 
           (7033*xp^12)/3402)*Log[xp] + (19/18 + (19*xp)/18 + (19*xp^2)/9 + 
           (19*xp^3)/9 + (19*xp^4)/9 + (19*xp^5)/9 + (19*xp^6)/9 + 
           (19*xp^7)/9 + (19*xp^8)/9 + (19*xp^9)/9 + (19*xp^10)/9 + 
           (19*xp^11)/9 + (19*xp^12)/9)*Log[xp]^2) + 
       xp^2*(6263/36 - (343*Pi^2)/27 - 124*Zeta[3]) + 
       xp^3*(20953/162 - (361*Pi^2)/54 - 124*Zeta[3]) + 
       xp^4*(20899/2592 - (113*Pi^2)/108 - 124*Zeta[3]) + 
       xp^5*(-15882203/324000 + (817*Pi^2)/270 - 124*Zeta[3]) + 
       xp^6*(-1460057/16200 + (3401*Pi^2)/540 - 124*Zeta[3]) + 
       xp^7*(-3417508753/27783000 + (34253*Pi^2)/3780 - 124*Zeta[3]) + 
       xp^8*(-44602848937/296352000 + (86671*Pi^2)/7560 - 124*Zeta[3]) + 
       xp^9*(-4180059208687/24004512000 + (12847*Pi^2)/945 - 124*Zeta[3]) + 
       xp^10*(-1169266348729/6001128000 + (117259*Pi^2)/7560 - 124*Zeta[3]) + 
       xp^11*(-567802476437071/2662500456000 + (478231*Pi^2)/27720 - 
         124*Zeta[3]) + xp^12*(-111265671900583/484090992000 + 
         (58057*Pi^2)/3080 - 124*Zeta[3]) + xp*(6481/36 - (1813*Pi^2)/216 - 
         62*Zeta[3]) - 62*Zeta[3]) + xp^3*(3486095/7776 - (24011*Pi^2)/648 - 
       (242*Pi^4)/135 - (265*Zeta[3])/18) + 
     NF*(319/324 + (43*Pi^2)/216 + (-355/108 + (8*Pi^2)/81 + 
         (-35/4 + (8*Pi^2)/81)*xp + (-385/36 + (16*Pi^2)/81)*xp^2 + 
         (-131/12 + (16*Pi^2)/81)*xp^3 + (-383/36 + (16*Pi^2)/81)*xp^4 + 
         (-107303/9720 + (16*Pi^2)/81)*xp^5 + (-140437/12150 + (16*Pi^2)/81)*
          xp^6 + (-7207783/595350 + (16*Pi^2)/81)*xp^7 + 
         (-8612617/680400 + (16*Pi^2)/81)*xp^8 + 
         (-125763083/9525600 + (16*Pi^2)/81)*xp^9 + 
         (-130841009/9525600 + (16*Pi^2)/81)*xp^10 + 
         (-147876289273/10373378400 + (16*Pi^2)/81)*xp^11 + 
         (-153118777447/10373378400 + (16*Pi^2)/81)*xp^12)*Log[xp] + 
       (-121/54 + (181*xp)/108 + (11*xp^2)/72 - (625*xp^3)/648 - 
         (2783*xp^4)/1296 - (1297*xp^5)/432 - (5981*xp^6)/1620 - 
         (48497*xp^7)/11340 - (5361*xp^8)/1120 - (203729*xp^9)/38880 - 
         (109807*xp^10)/19440 - (429151*xp^11)/71280 - (37793*xp^12)/5940)*
        Log[xp]^2 + (-313/324 - (313*xp)/324 - (313*xp^2)/162 - 
         (313*xp^3)/162 - (313*xp^4)/162 - (313*xp^5)/162 - (313*xp^6)/162 - 
         (313*xp^7)/162 - (313*xp^8)/162 - (313*xp^9)/162 - (313*xp^10)/162 - 
         (313*xp^11)/162 - (313*xp^12)/162)*Log[xp]^3 + 
       xp^3*(3163/432 - (7*Pi^2)/243 - (275*Zeta[3])/54) + 
       xp^4*(66065/10368 + (137*Pi^2)/3888 - (275*Zeta[3])/54) + 
       xp^2*(13469/1296 + Pi^2/27 - (275*Zeta[3])/54) + 
       xp^5*(68414357/11664000 + (1621*Pi^2)/19440 - (275*Zeta[3])/54) + 
       xp^6*(15757289/2916000 + Pi^2/8 - (275*Zeta[3])/54) + 
       xp^7*(4973127461/1000188000 + (3683*Pi^2)/22680 - (275*Zeta[3])/54) + 
       xp^8*(146178779567/32006016000 + (17827*Pi^2)/90720 - 
         (275*Zeta[3])/54) + xp^9*(401865969521/96018048000 + 
         (186083*Pi^2)/816480 - (275*Zeta[3])/54) + 
       xp^10*(183551069353/48009024000 + (104917*Pi^2)/408240 - 
         (275*Zeta[3])/54) + xp^11*(2000426322376939/575100098496000 + 
         (1275719*Pi^2)/4490640 - (275*Zeta[3])/54) + 
       xp^12*(72429527481049/23004003939840 + (31579*Pi^2)/102060 - 
         (275*Zeta[3])/54) + xp*(881/162 - (53*Pi^2)/216 - 
         (275*Zeta[3])/108) - (275*Zeta[3])/108) + (4441*Zeta[3])/72 + 
     xp^4*(4689413/31104 - (32857*Pi^2)/1296 - (242*Pi^4)/135 + 
       (673*Zeta[3])/9) + xp^5*(92252897/2430000 - (136219*Pi^2)/6480 - 
       (242*Pi^4)/135 + (25121*Zeta[3])/180) + 
     xp^6*(-60734207/1620000 - (616163*Pi^2)/32400 - (242*Pi^4)/135 + 
       (34513*Zeta[3])/180) + xp^7*(-727386818821/7779240000 - 
       (28822421*Pi^2)/1587600 - (242*Pi^4)/135 + (297217*Zeta[3])/1260) + 
     xp^8*(-68077558340909/497871360000 - (76071971*Pi^2)/4233600 - 
       (242*Pi^4)/135 + (86413*Zeta[3])/315) + 
     xp^9*(-2953287486392071/17283248640000 - (694345579*Pi^2)/38102400 - 
       (242*Pi^4)/135 + (2331857*Zeta[3])/7560) + 
     xp^10*(-171326711040137/864162432000 - (357784933*Pi^2)/19051200 - 
       (242*Pi^4)/135 + (2564033*Zeta[3])/7560) + 
     xp^11*(-13946962036189545259/63261010834560000 - 
       (135211793491*Pi^2)/6915585600 - (242*Pi^4)/135 + 
       (6105611*Zeta[3])/16632) + 
     xp^12*(-30191034048082914683/126522021669120000 - 
       (141621754741*Pi^2)/6915585600 - (242*Pi^4)/135 + 
       (32660563*Zeta[3])/83160) + Log[xp]*(1595/72 - (269*Pi^2)/108 + 
       (1045*Zeta[3])/6 + xp*(-3911/8 + (2245*Pi^2)/108 + (1045*Zeta[3])/6) + 
       xp^12*(2290429878645079/4564286496000 - (1088639*Pi^2)/20790 + 
         (1045*Zeta[3])/3) + xp^11*(521301615660103/1141071624000 - 
         (2003027*Pi^2)/41580 + (1045*Zeta[3])/3) + 
       xp^10*(349665534389/857304000 - (494503*Pi^2)/11340 + 
         (1045*Zeta[3])/3) + xp^9*(2427077932969/6858432000 - 
         (875207*Pi^2)/22680 + (1045*Zeta[3])/3) + 
       xp^8*(521918241979/1778112000 - (35657*Pi^2)/1080 + 
         (1045*Zeta[3])/3) + xp^7*(24976215709/111132000 - 
         (33689*Pi^2)/1260 + (1045*Zeta[3])/3) + 
       xp^6*(46729147/324000 - (703*Pi^2)/36 + (1045*Zeta[3])/3) + 
       xp^5*(29550149/648000 - (1486*Pi^2)/135 + (1045*Zeta[3])/3) + 
       xp^4*(-461821/5184 - (23*Pi^2)/54 + (1045*Zeta[3])/3) + 
       xp^3*(-244487/648 + (1535*Pi^2)/108 + (1045*Zeta[3])/3) + 
       xp^2*(-13457/24 + (3131*Pi^2)/108 + (1045*Zeta[3])/3)) + 
     e*(-10483/324 - (701*Pi^2)/432 + (5063*Pi^4)/6480 + 
       (-4745/144 + (803*Pi^2)/18 + (-13247/16 + (803*Pi^2)/18)*xp + 
         (-439975/432 + (803*Pi^2)/9)*xp^2 + (-1060321/1296 + (803*Pi^2)/9)*
          xp^3 + (-1479215/2592 + (803*Pi^2)/9)*xp^4 + 
         (-30832837/64800 + (803*Pi^2)/9)*xp^5 + 
         (-13936339/32400 + (803*Pi^2)/9)*xp^6 + 
         (-649058269/1587600 + (803*Pi^2)/9)*xp^7 + 
         (-1276510153/3175200 + (803*Pi^2)/9)*xp^8 + 
         (-23128386779/57153600 + (803*Pi^2)/9)*xp^9 + 
         (-23650547411/57153600 + (803*Pi^2)/9)*xp^10 + 
         (-2956752477751/6915585600 + (803*Pi^2)/9)*xp^11 + 
         (-3074884657861/6915585600 + (803*Pi^2)/9)*xp^12)*Log[xp]^3 + 
       (-6677/288 + (32239*xp)/288 + (11743*xp^2)/72 + (2051*xp^3)/27 - 
         (2149*xp^4)/432 - (8566*xp^5)/135 - (238547*xp^6)/2160 - 
         (64849*xp^7)/432 - (372161*xp^8)/2016 - (488023*xp^9)/2268 - 
         (22014901*xp^10)/90720 - (267103147*xp^11)/997920 - 
         (57994841*xp^12)/199584)*Log[xp]^4 + 
       (-775/24 - (775*xp)/24 - (775*xp^2)/12 - (775*xp^3)/12 - 
         (775*xp^4)/12 - (775*xp^5)/12 - (775*xp^6)/12 - (775*xp^7)/12 - 
         (775*xp^8)/12 - (775*xp^9)/12 - (775*xp^10)/12 - (775*xp^11)/12 - 
         (775*xp^12)/12)*Log[xp]^5 + L^3*(-33/8 - (31*Pi^2)/18 + 
         (1577/72 - (31*Pi^2)/18)*xp + (443/24 - (31*Pi^2)/9)*xp^2 + 
         (3653/216 - (31*Pi^2)/9)*xp^3 + (1921/432 - (31*Pi^2)/9)*xp^4 + 
         (-4661/2160 - (31*Pi^2)/9)*xp^5 + (-2033/300 - (31*Pi^2)/9)*xp^6 + 
         (-7219/700 - (31*Pi^2)/9)*xp^7 + (-27801671/2116800 - (31*Pi^2)/9)*
          xp^8 + (-98038193/6350400 - (31*Pi^2)/9)*xp^9 + 
         (-6121159/352800 - (31*Pi^2)/9)*xp^10 + 
         (-7282487171/384199200 - (31*Pi^2)/9)*xp^11 + 
         (-64498613/3175200 - (31*Pi^2)/9)*xp^12 + 
         NF^2*(-1/54 - xp/54 - xp^2/27 - xp^3/27 - xp^4/27 - xp^5/27 - 
           xp^6/27 - xp^7/27 - xp^8/27 - xp^9/27 - xp^10/27 - xp^11/27 - 
           xp^12/27) + (179/36 - (565*xp)/36 - (397*xp^2)/18 - (91*xp^3)/6 - 
           (16*xp^4)/3 + (83*xp^5)/45 + (77*xp^6)/10 + (2669*xp^7)/210 + 
           (21559*xp^8)/1260 + (79547*xp^9)/3780 + (23252*xp^10)/945 + 
           (57922*xp^11)/2079 + (641569*xp^12)/20790)*Log[xp] + 
         (31/3 + (31*xp)/3 + (62*xp^2)/3 + (62*xp^3)/3 + (62*xp^4)/3 + 
           (62*xp^5)/3 + (62*xp^6)/3 + (62*xp^7)/3 + (62*xp^8)/3 + 
           (62*xp^9)/3 + (62*xp^10)/3 + (62*xp^11)/3 + (62*xp^12)/3)*
          Log[xp]^2 + NF*(5/9 + (43*xp)/54 + (55*xp^2)/36 + (469*xp^3)/324 + 
           (439*xp^4)/324 + (58*xp^5)/45 + (1001*xp^6)/810 + 
           (3376*xp^7)/2835 + (1451*xp^8)/1260 + (75979*xp^9)/68040 + 
           (73837*xp^10)/68040 + (87859*xp^11)/83160 + (256997*xp^12)/
            249480 + (-13/54 - (13*xp)/54 - (13*xp^2)/27 - (13*xp^3)/27 - 
             (13*xp^4)/27 - (13*xp^5)/27 - (13*xp^6)/27 - (13*xp^7)/27 - 
             (13*xp^8)/27 - (13*xp^9)/27 - (13*xp^10)/27 - (13*xp^11)/27 - 
             (13*xp^12)/27)*Log[xp])) + Log[xp]^2*
        (1361/72 + (2237*Pi^2)/144 + xp^2*(400351/144 - (1135*Pi^2)/8 - 
           1315*Zeta[3]) + xp^3*(2619311/1296 - (14839*Pi^2)/216 - 
           1315*Zeta[3]) + xp^4*(1218947/1296 + (259*Pi^2)/432 - 
           1315*Zeta[3]) + xp^5*(290632013/648000 + (109457*Pi^2)/2160 - 
           1315*Zeta[3]) + xp^6*(20282653/216000 + (32737*Pi^2)/360 - 
           1315*Zeta[3]) + xp^7*(-4784540107/24696000 + (62977*Pi^2)/504 - 
           1315*Zeta[3]) + xp^8*(-37169320519/84672000 + (103853*Pi^2)/672 - 
           1315*Zeta[3]) + xp^9*(-15705939710179/24004512000 + 
           (3280145*Pi^2)/18144 - 1315*Zeta[3]) + 
         xp^10*(-40673256245849/48009024000 + (1158877*Pi^2)/5670 - 
           1315*Zeta[3]) + xp^11*(-65349788205253331/63900010944000 + 
           (28172689*Pi^2)/124740 - 1315*Zeta[3]) + 
         xp^12*(-137586962307437/116181838080 + (24502949*Pi^2)/99792 - 
           1315*Zeta[3]) + xp*(18311/8 - (14027*Pi^2)/144 - 
           (1315*Zeta[3])/2) - (1315*Zeta[3])/2) + 
       L^2*(-319/18 - (47*Pi^2)/72 + (-13/2 + (307*Pi^2)/18 + 
           (-11831/36 + (307*Pi^2)/18)*xp + (-6787/18 + (307*Pi^2)/9)*xp^2 + 
           (-2833/9 + (307*Pi^2)/9)*xp^3 + (-26561/144 + (307*Pi^2)/9)*xp^4 + 
           (-1314419/10800 + (307*Pi^2)/9)*xp^5 + 
           (-146921/1800 + (307*Pi^2)/9)*xp^6 + (-4718089/88200 + 
             (307*Pi^2)/9)*xp^7 + (-34878353/1058400 + (307*Pi^2)/9)*xp^8 + 
           (-168524627/9525600 + (307*Pi^2)/9)*xp^9 + 
           (-14991329/2381400 + (307*Pi^2)/9)*xp^10 + 
           (208514129/96049800 + (307*Pi^2)/9)*xp^11 + 
           (1605845083/192099600 + (307*Pi^2)/9)*xp^12)*Log[xp] + 
         (-1003/36 + (3365*xp)/36 + (1219*xp^2)/9 + (668*xp^3)/9 + 
           (329*xp^4)/36 - (6853*xp^5)/180 - (686*xp^6)/9 - 
           (34207*xp^7)/315 - (344851*xp^8)/2520 - (408161*xp^9)/2520 - 
           (58154*xp^10)/315 - (2133541*xp^11)/10395 - (9322231*xp^12)/41580)*
          Log[xp]^2 + (-137/3 - (137*xp)/3 - (274*xp^2)/3 - (274*xp^3)/3 - 
           (274*xp^4)/3 - (274*xp^5)/3 - (274*xp^6)/3 - (274*xp^7)/3 - 
           (274*xp^8)/3 - (274*xp^9)/3 - (274*xp^10)/3 - (274*xp^11)/3 - 
           (274*xp^12)/3)*Log[xp]^3 + NF^2*(-5/81 - (7*xp)/162 - 
           (13*xp^2)/81 - (7*xp^3)/81 - (29*xp^4)/648 - (49*xp^5)/3240 + 
           (13*xp^6)/1620 + (307*xp^7)/11340 + (1963*xp^8)/45360 + 
           (2603*xp^9)/45360 + (317*xp^10)/4536 + (1349*xp^11)/16632 + 
           (949*xp^12)/10395 + (2/27 + (2*xp)/27 + (4*xp^2)/27 + 
             (4*xp^3)/27 + (4*xp^4)/27 + (4*xp^5)/27 + (4*xp^6)/27 + 
             (4*xp^7)/27 + (4*xp^8)/27 + (4*xp^9)/27 + (4*xp^10)/27 + 
             (4*xp^11)/27 + (4*xp^12)/27)*Log[xp]) + 
         NF*(113/54 + (13*Pi^2)/108 + (134/27 + (13*Pi^2)/108)*xp + 
           (515/54 + (13*Pi^2)/54)*xp^2 + (401/54 + (13*Pi^2)/54)*xp^3 + 
           (16457/2592 + (13*Pi^2)/54)*xp^4 + (377261/64800 + (13*Pi^2)/54)*
            xp^5 + (133511/24300 + (13*Pi^2)/54)*xp^6 + 
           (2511659/476280 + (13*Pi^2)/54)*xp^7 + 
           (13004239/2540160 + (13*Pi^2)/54)*xp^8 + 
           (114549151/22861440 + (13*Pi^2)/54)*xp^9 + 
           (281985421/57153600 + (13*Pi^2)/54)*xp^10 + 
           (33752737201/6915585600 + (13*Pi^2)/54)*xp^11 + 
           (33508590641/6915585600 + (13*Pi^2)/54)*xp^12 + 
           (-8/9 - (221*xp)/54 - (160*xp^2)/27 - (139*xp^3)/27 - 
             (911*xp^4)/216 - (1277*xp^5)/360 - (541*xp^6)/180 - 
             (1069*xp^7)/420 - (32399*xp^8)/15120 - (8993*xp^9)/5040 - 
             (409*xp^10)/280 - (290779*xp^11)/249480 - (111527*xp^12)/124740)*
            Log[xp] + (65/54 + (65*xp)/54 + (65*xp^2)/27 + (65*xp^3)/27 + 
             (65*xp^4)/27 + (65*xp^5)/27 + (65*xp^6)/27 + (65*xp^7)/27 + 
             (65*xp^8)/27 + (65*xp^9)/27 + (65*xp^10)/27 + (65*xp^11)/27 + 
             (65*xp^12)/27)*Log[xp]^2) + xp^2*(1185/4 - (49*Pi^2)/2 - 
           (548*Zeta[3])/3) + xp^3*(12949/54 - (146*Pi^2)/9 - 
           (548*Zeta[3])/3) + xp^4*(92497/1728 - (595*Pi^2)/72 - 
           (548*Zeta[3])/3) + xp^5*(-22194317/648000 - (181*Pi^2)/72 - 
           (548*Zeta[3])/3) + xp^6*(-3931733/40500 + (19*Pi^2)/9 - 
           (548*Zeta[3])/3) + xp^7*(-8172336401/55566000 + (3793*Pi^2)/630 - 
           (548*Zeta[3])/3) + xp^8*(-167762337401/889056000 + 
           (47489*Pi^2)/5040 - (548*Zeta[3])/3) + 
         xp^9*(-5384476873957/24004512000 + (8957*Pi^2)/720 - 
           (548*Zeta[3])/3) + xp^10*(-766304960021/3000564000 + 
           (682*Pi^2)/45 - (548*Zeta[3])/3) + 
         xp^11*(-11769882290128/41601569625 + (17449*Pi^2)/990 - 
           (548*Zeta[3])/3) + xp^12*(-3276091213822639/10650001824000 + 
           (78769*Pi^2)/3960 - (548*Zeta[3])/3) + 
         xp*(2383/8 - (1087*Pi^2)/72 - (274*Zeta[3])/3) - (274*Zeta[3])/3) + 
       NF^2*(-119/1458 + (5*Pi^2)/324 + (31/162 - Pi^2/108 + 
           (37/162 - Pi^2/108)*xp + (295/324 - Pi^2/54)*xp^2 + 
           (155/324 - Pi^2/54)*xp^3 + (28/81 - Pi^2/54)*xp^4 + 
           (47/162 - Pi^2/54)*xp^5 + (1297/4860 - Pi^2/54)*xp^6 + 
           (8851/34020 - Pi^2/54)*xp^7 + (1789/6804 - Pi^2/54)*xp^8 + 
           (2309/8505 - Pi^2/54)*xp^9 + (4022/14175 - Pi^2/54)*xp^10 + 
           (139591/467775 - Pi^2/54)*xp^11 + (3533023/11226600 - Pi^2/54)*
            xp^12)*Log[xp] + (-5/36 - (7*xp)/108 - (8*xp^2)/27 - 
           (14*xp^3)/81 - (67*xp^4)/648 - (35*xp^5)/648 - (5*xp^6)/324 + 
           (37*xp^7)/2268 + (131*xp^8)/3024 + (1819*xp^9)/27216 + 
           (1193*xp^10)/13608 + (15923*xp^11)/149688 + (2308*xp^12)/18711)*
          Log[xp]^2 + (11/324 + (11*xp)/324 + (11*xp^2)/162 + (11*xp^3)/162 + 
           (11*xp^4)/162 + (11*xp^5)/162 + (11*xp^6)/162 + (11*xp^7)/162 + 
           (11*xp^8)/162 + (11*xp^9)/162 + (11*xp^10)/162 + (11*xp^11)/162 + 
           (11*xp^12)/162)*Log[xp]^3 + xp*(-497/1458 + Pi^2/162 + 
           (2*Zeta[3])/27) + xp^12*(295387/76982400 - (2077*Pi^2)/187110 + 
           (4*Zeta[3])/27) + xp^11*(-1070009/67359600 - (2815*Pi^2)/299376 + 
           (4*Zeta[3])/27) + xp^10*(-8933/244944 - (205*Pi^2)/27216 + 
           (4*Zeta[3])/27) + xp^9*(-71467/1224720 - (1483*Pi^2)/272160 + 
           (4*Zeta[3])/27) + xp^8*(-22397/272160 - (281*Pi^2)/90720 + 
           (4*Zeta[3])/27) + xp^7*(-533/4860 - Pi^2/2520 + (4*Zeta[3])/27) + 
         xp^6*(-58/405 + Pi^2/360 + (4*Zeta[3])/27) + 
         xp^5*(-17/90 + (43*Pi^2)/6480 + (4*Zeta[3])/27) + 
         xp^4*(-1529/5832 + (5*Pi^2)/432 + (4*Zeta[3])/27) + 
         xp^3*(-2429/5832 + Pi^2/54 + (4*Zeta[3])/27) + 
         xp^2*(-5917/5832 + (5*Pi^2)/162 + (4*Zeta[3])/27) + 
         (2*Zeta[3])/27) - (301*Zeta[3])/6 + (547*Pi^2*Zeta[3])/6 + 
       Log[xp]*(3167/216 + (2717*Pi^2)/144 + (97*Pi^4)/54 + 
         xp^12*(236260792867437976511/177130830336768000 + 
           (1287549423521*Pi^2)/6915585600 + (97*Pi^4)/27 - 
           (2722492*Zeta[3])/1155) + xp^11*(6443422361105493559/
            5535338448024000 + (619546018513*Pi^2)/3457792800 + 
           (97*Pi^4)/27 - (1367759*Zeta[3])/630) + 
         xp^10*(14549070183139871/15122842560000 + (551344231*Pi^2)/3175200 + 
           (97*Pi^4)/27 - (3719761*Zeta[3])/1890) + 
         xp^9*(87020568429133627/120982740480000 + (2160850379*Pi^2)/
            12700800 + (97*Pi^4)/27 - (6595763*Zeta[3])/3780) + 
         xp^8*(632757204963797/1493614080000 + (3796327*Pi^2)/22400 + 
           (97*Pi^4)/27 - (628597*Zeta[3])/420) + 
         xp^7*(669442668499/11668860000 + (17162308*Pi^2)/99225 + 
           (97*Pi^4)/27 - (766463*Zeta[3])/630) + 
         xp^6*(-3960984043/9720000 + (740303*Pi^2)/4050 + (97*Pi^4)/27 - 
           (80501*Zeta[3])/90) + xp^5*(-367816441/360000 + 
           (13171963*Pi^2)/64800 + (97*Pi^4)/27 - (7694*Zeta[3])/15) + 
         xp^4*(-6642737/3456 + (635681*Pi^2)/2592 + (97*Pi^4)/27 - 
           (343*Zeta[3])/9) - 179*Zeta[3] + xp^3*(-10931659/2592 + 
           (458761*Pi^2)/1296 + (97*Pi^4)/27 + (11143*Zeta[3])/18) + 
         xp*(-1006051/216 + (152095*Pi^2)/432 + (97*Pi^4)/54 + 
           (2696*Zeta[3])/3) + xp^2*(-4934705/864 + (192071*Pi^2)/432 + 
           (97*Pi^4)/27 + (7961*Zeta[3])/6)) + 
       NF*(3215/972 - (43*Pi^2)/324 - (349*Pi^4)/9720 + 
         (217/216 - (175*Pi^2)/216 + (1675/72 - (175*Pi^2)/216)*xp + 
           (659/27 - (175*Pi^2)/108)*xp^2 + (11431/486 - (175*Pi^2)/108)*
            xp^3 + (80813/3888 - (175*Pi^2)/108)*xp^4 + 
           (995897/48600 - (175*Pi^2)/108)*xp^5 + 
           (337307/16200 - (175*Pi^2)/108)*xp^6 + 
           (16998319/793800 - (175*Pi^2)/108)*xp^7 + 
           (210919013/9525600 - (175*Pi^2)/108)*xp^8 + 
           (562074767/24494400 - (175*Pi^2)/108)*xp^9 + 
           (116568997/4898880 - (175*Pi^2)/108)*xp^10 + 
           (73106416897/2963822400 - (175*Pi^2)/108)*xp^11 + 
           (37859994791/1481911200 - (175*Pi^2)/108)*xp^12)*Log[xp]^2 + 
         (19/12 - (131*xp)/27 - (2935*xp^2)/648 - (5273*xp^3)/1944 - 
           (2599*xp^4)/3888 + (15737*xp^5)/19440 + (9739*xp^6)/4860 + 
           (102679*xp^7)/34020 + (118063*xp^8)/30240 + (3831521*xp^9)/
            816480 + (2206159*xp^10)/408240 + (2470871*xp^11)/408240 + 
           (7464013*xp^12)/1122660)*Log[xp]^3 + 
         (511/432 + (511*xp)/432 + (511*xp^2)/216 + (511*xp^3)/216 + 
           (511*xp^4)/216 + (511*xp^5)/216 + (511*xp^6)/216 + 
           (511*xp^7)/216 + (511*xp^8)/216 + (511*xp^9)/216 + 
           (511*xp^10)/216 + (511*xp^11)/216 + (511*xp^12)/216)*Log[xp]^4 + 
         xp^2*(263839/3888 - (841*Pi^2)/324 - (349*Pi^4)/4860 - 
           (569*Zeta[3])/54) + xp*(38471/972 - (17*Pi^2)/6 - 
           (349*Pi^4)/9720 - (265*Zeta[3])/27) + 
         xp^3*(1768709/34992 - (16069*Pi^2)/5832 - (349*Pi^4)/4860 - 
           (1063*Zeta[3])/162) + xp^4*(26291903/559872 - (12991*Pi^2)/5832 - 
           (349*Pi^4)/4860 - (1501*Zeta[3])/648) + 
         xp^5*(15614522461/349920000 - (8003*Pi^2)/3888 - (349*Pi^4)/4860 + 
           (2431*Zeta[3])/3240) + (19*Zeta[3])/9 + 
         xp^6*(495829037/11664000 - (57721*Pi^2)/29160 - (349*Pi^4)/4860 + 
           (1741*Zeta[3])/540) + xp^7*(5696435806001/140026320000 - 
           (1734058*Pi^2)/893025 - (349*Pi^4)/4860 + (149*Zeta[3])/28) + 
         xp^8*(525828024920021/13442526720000 - (110223857*Pi^2)/57153600 - 
           (349*Pi^4)/4860 + (21625*Zeta[3])/3024) + 
         xp^9*(41130797581118171/1088844664320000 - (993577793*Pi^2)/
            514382400 - (349*Pi^4)/4860 + (238897*Zeta[3])/27216) + 
         xp^10*(49836628072159/1361055830400 - (125128309*Pi^2)/64297800 - 
           (349*Pi^4)/4860 + (697003*Zeta[3])/68040) + 
         xp^11*(17739679563194251463/498180460322160000 - (272316133*Pi^2)/
            138311712 - (349*Pi^4)/4860 + (8666633*Zeta[3])/748440) + 
         xp^12*(34601112304714120129/996360920644320000 - (82894868093*Pi^2)/
            41493513600 - (349*Pi^4)/4860 + (479245*Zeta[3])/37422) + 
         Log[xp]*(-382/81 - (89*Pi^2)/108 + 10*Zeta[3] + 
           xp*(-3328/81 + (569*Pi^2)/324 + 10*Zeta[3]) + 
           xp^12*(-16622444881303601/575100098496000 - (316457*Pi^2)/106920 + 
             20*Zeta[3]) + xp^11*(-17521559522669339/575100098496000 - 
             (32317*Pi^2)/11880 + 20*Zeta[3]) + 
           xp^10*(-13861927827017/432081216000 - (71749*Pi^2)/29160 + 
             20*Zeta[3]) + xp^9*(-5833843617983/172832486400 - 
             (63469*Pi^2)/29160 + 20*Zeta[3]) + xp^8*(-19080667/537600 - 
             (42257*Pi^2)/22680 + 20*Zeta[3]) + xp^7*(-2984950709/80015040 - 
             (102941*Pi^2)/68040 + 20*Zeta[3]) + xp^6*(-228638531/5832000 - 
             (2167*Pi^2)/1944 + 20*Zeta[3]) + xp^5*(-480805123/11664000 - 
             (421*Pi^2)/648 + 20*Zeta[3]) + xp^4*(-4066699/93312 - 
             (155*Pi^2)/1944 + 20*Zeta[3]) + xp^3*(-579707/11664 + 
             (1369*Pi^2)/1944 + 20*Zeta[3]) + xp^2*(-75743/1296 + 
             (779*Pi^2)/648 + 20*Zeta[3]))) + 
       L*(-814/27 - (479*Pi^2)/144 - (179*Pi^4)/108 + 
         (277/8 - (446*Pi^2)/9 + (71035/72 - (446*Pi^2)/9)*xp + 
           (28571/24 - (892*Pi^2)/9)*xp^2 + (69565/72 - (892*Pi^2)/9)*xp^3 + 
           (91829/144 - (892*Pi^2)/9)*xp^4 + (1072453/2160 - (892*Pi^2)/9)*
            xp^5 + (2251589/5400 - (892*Pi^2)/9)*xp^6 + 
           (97599563/264600 - (892*Pi^2)/9)*xp^7 + 
           (359873377/1058400 - (892*Pi^2)/9)*xp^8 + 
           (771835777/2381400 - (892*Pi^2)/9)*xp^9 + 
           (604613879/1905120 - (892*Pi^2)/9)*xp^10 + 
           (73150511123/230519520 - (892*Pi^2)/9)*xp^11 + 
           (6755013091/20956320 - (892*Pi^2)/9)*xp^12)*Log[xp]^2 + 
         (4655/108 - (19513*xp)/108 - (14335*xp^2)/54 - (7145*xp^3)/54 - 
           (433*xp^4)/108 + (47957*xp^5)/540 + (44149*xp^6)/270 + 
           (428437*xp^7)/1890 + (304199*xp^8)/1080 + (2498183*xp^9)/7560 + 
           (13102*xp^10)/35 + (1174459*xp^11)/2835 + (56246153*xp^12)/124740)*
          Log[xp]^3 + (595/9 + (595*xp)/9 + (1190*xp^2)/9 + (1190*xp^3)/9 + 
           (1190*xp^4)/9 + (1190*xp^5)/9 + (1190*xp^6)/9 + (1190*xp^7)/9 + 
           (1190*xp^8)/9 + (1190*xp^9)/9 + (1190*xp^10)/9 + (1190*xp^11)/9 + 
           (1190*xp^12)/9)*Log[xp]^4 + NF^2*(-28/243 + Pi^2/108 + 
           (-46/243 + Pi^2/108)*xp + (-158/243 + Pi^2/54)*xp^2 + 
           (-82/243 + Pi^2/54)*xp^3 + (-473/1944 + Pi^2/54)*xp^4 + 
           (-133/648 + Pi^2/54)*xp^5 + (-463/2430 + Pi^2/54)*xp^6 + 
           (-3193/17010 + Pi^2/54)*xp^7 + (-7451/38880 + Pi^2/54)*xp^8 + 
           (-163019/816480 + Pi^2/54)*xp^9 + (-61313/291600 + Pi^2/54)*
            xp^10 + (-4996661/22453200 + Pi^2/54)*xp^11 + 
           (-1513327/6415200 + Pi^2/54)*xp^12 + (5/27 + xp/9 + (4*xp^2)/9 + 
             (20*xp^3)/81 + (11*xp^4)/81 + (23*xp^5)/405 - (2*xp^6)/405 - 
             (158*xp^7)/2835 - (187*xp^8)/1890 - (2323*xp^9)/17010 - 
             (289*xp^10)/1701 - (3739*xp^11)/18711 - (21236*xp^12)/93555)*
            Log[xp] + (-5/54 - (5*xp)/54 - (5*xp^2)/27 - (5*xp^3)/27 - 
             (5*xp^4)/27 - (5*xp^5)/27 - (5*xp^6)/27 - (5*xp^7)/27 - 
             (5*xp^8)/27 - (5*xp^9)/27 - (5*xp^10)/27 - (5*xp^11)/27 - 
             (5*xp^12)/27)*Log[xp]^2) + xp^2*(903859/432 - (72007*Pi^2)/432 - 
           (179*Pi^4)/54 - (4760*Zeta[3])/9) + 
         xp*(200093/108 - (56459*Pi^2)/432 - (179*Pi^4)/108 - 
           (13027*Zeta[3])/36) + xp^3*(6340207/3888 - (168635*Pi^2)/1296 - 
           (179*Pi^4)/54 - (2345*Zeta[3])/9) + NF*(302/81 + (5*Pi^2)/54 + 
           (-205/54 + (7*Pi^2)/36 + (-391/18 + (7*Pi^2)/36)*xp + 
             (-1571/54 + (7*Pi^2)/18)*xp^2 + (-12527/486 + (7*Pi^2)/18)*
              xp^3 + (-22087/972 + (7*Pi^2)/18)*xp^4 + 
             (-531593/24300 + (7*Pi^2)/18)*xp^5 + (-131618/6075 + (7*Pi^2)/
                18)*xp^6 + (-12950221/595350 + (7*Pi^2)/18)*xp^7 + 
             (-13102451/595350 + (7*Pi^2)/18)*xp^8 + (-136975261/6123600 + 
               (7*Pi^2)/18)*xp^9 + (-139597321/6123600 + (7*Pi^2)/18)*xp^10 + 
             (-17241596597/740955600 + (7*Pi^2)/18)*xp^11 + 
             (-35227353529/1481911200 + (7*Pi^2)/18)*xp^12)*Log[xp] + 
           (-5/6 + (205*xp)/27 + (307*xp^2)/36 + (2095*xp^3)/324 + 
             (2597*xp^4)/648 + (7229*xp^5)/3240 + (643*xp^6)/810 - 
             (347*xp^7)/810 - (22639*xp^8)/15120 - (333331*xp^9)/136080 - 
             (225161*xp^10)/68040 - (3063707*xp^11)/748440 - 
             (40949*xp^12)/8505)*Log[xp]^2 + (-325/162 - (325*xp)/162 - 
             (325*xp^2)/81 - (325*xp^3)/81 - (325*xp^4)/81 - (325*xp^5)/81 - 
             (325*xp^6)/81 - (325*xp^7)/81 - (325*xp^8)/81 - (325*xp^9)/81 - 
             (325*xp^10)/81 - (325*xp^11)/81 - (325*xp^12)/81)*Log[xp]^3 + 
           xp^3*(163823/5832 - (1547*Pi^2)/1944 - (235*Zeta[3])/27) + 
           xp^4*(1210969/46656 - (649*Pi^2)/972 - (235*Zeta[3])/27) + 
           xp^2*(23927/648 - (403*Pi^2)/648 - (235*Zeta[3])/27) + 
           xp^5*(147127201/5832000 - (617*Pi^2)/1080 - (235*Zeta[3])/27) + 
           xp^6*(12009029/486000 - (592*Pi^2)/1215 - (235*Zeta[3])/27) + 
           xp^7*(1349197889/55566000 - (13987*Pi^2)/34020 - 
             (235*Zeta[3])/27) + xp^8*(382555265387/16003008000 - 
             (15481*Pi^2)/45360 - (235*Zeta[3])/27) + 
           xp^9*(10182013805029/432081216000 - (28241*Pi^2)/102060 - 
             (235*Zeta[3])/27) + xp^10*(5022961369697/216040608000 - 
             (88457*Pi^2)/408240 - (235*Zeta[3])/27) + 
           xp^11*(6600321290291699/287550049248000 - (48089*Pi^2)/299376 - 
             (235*Zeta[3])/27) + xp^12*(325956762426157/14377502462400 - 
             (161807*Pi^2)/1496880 - (235*Zeta[3])/27) + 
           xp*(3199/162 - (277*Pi^2)/324 - (235*Zeta[3])/54) - 
           (235*Zeta[3])/54) + xp^4*(9373099/15552 - (220879*Pi^2)/2592 - 
           (179*Pi^4)/54 - (8*Zeta[3])/9) + (3305*Zeta[3])/36 + 
         xp^5*(158179781/810000 - (4260073*Pi^2)/64800 - (179*Pi^4)/54 + 
           (16829*Zeta[3])/90) + xp^6*(-33714803/405000 - (73907*Pi^2)/1350 - 
           (179*Pi^4)/54 + (10147*Zeta[3])/30) + 
         xp^7*(-6069641057/20580000 - (58902*Pi^2)/1225 - (179*Pi^4)/54 + 
           (97891*Zeta[3])/210) + xp^8*(-115187801763337/248935680000 - 
           (559789721*Pi^2)/12700800 - (179*Pi^4)/54 + (25987*Zeta[3])/45) + 
         xp^9*(-5178039091830643/8641624320000 - (1594533943*Pi^2)/38102400 - 
           (179*Pi^4)/54 + (2556373*Zeta[3])/3780) + 
         xp^10*(-1538861393171983/2160406080000 - (778877177*Pi^2)/19051200 - 
           (179*Pi^4)/54 + (2892457*Zeta[3])/3780) + 
         xp^11*(-25538798557648955797/31630505417280000 - (56490049123*Pi^2)/
            1383117120 - (179*Pi^4)/54 + (1066063*Zeta[3])/1260) + 
         xp^12*(-56196199538292459929/63261010834560000 - (286970715863*Pi^2)/
            6915585600 - (179*Pi^4)/54 + (12755329*Zeta[3])/13860) + 
         Log[xp]*(122/9 - (89*Pi^2)/24 + 535*Zeta[3] + 
           xp*(-10819/6 + (5861*Pi^2)/72 + 535*Zeta[3]) + 
           xp^12*(2679258542328673/2282143248000 - (19077803*Pi^2)/124740 + 
             1070*Zeta[3]) + xp^11*(298481646344447/285267906000 - 
             (4325621*Pi^2)/31185 + 1070*Zeta[3]) + 
           xp^10*(5545207259/6123600 - (69854*Pi^2)/567 + 1070*Zeta[3]) + 
           xp^9*(2566308300637/3429216000 - (2407529*Pi^2)/22680 + 
             1070*Zeta[3]) + xp^8*(56311653863/98784000 - (24419*Pi^2)/280 + 
             1070*Zeta[3]) + xp^7*(2885471711/7938000 - (82993*Pi^2)/1260 + 
             1070*Zeta[3]) + xp^6*(18975371/162000 - (827*Pi^2)/20 + 
             1070*Zeta[3]) + xp^5*(-2297021/12000 - (1669*Pi^2)/135 + 
             1070*Zeta[3]) + xp^4*(-1617893/2592 + (1277*Pi^2)/54 + 
             1070*Zeta[3]) + xp^3*(-507079/324 + (7933*Pi^2)/108 + 
             1070*Zeta[3]) + xp^2*(-75047/36 + (4483*Pi^2)/36 + 
             1070*Zeta[3]))) + xp^2*(3684899/648 - (22099*Pi^2)/54 - 
         (2779*Pi^4)/3240 - (73847*Zeta[3])/36 + (547*Pi^2*Zeta[3])/3 - 
         1550*Zeta[5]) + xp^3*(16390291/3888 - (1136987*Pi^2)/3888 - 
         (73*Pi^4)/3240 - (178333*Zeta[3])/108 + (547*Pi^2*Zeta[3])/3 - 
         1550*Zeta[5]) + xp^4*(440431603/248832 - (2133521*Pi^2)/15552 + 
         (413*Pi^4)/810 - (247073*Zeta[3])/216 + (547*Pi^2*Zeta[3])/3 - 
         1550*Zeta[5]) + xp^5*(662290189877/777600000 - 
         (64963213*Pi^2)/972000 + (1607*Pi^4)/1800 - (568597*Zeta[3])/600 + 
         (547*Pi^2*Zeta[3])/3 - 1550*Zeta[5]) + 
       xp^12*(-43271065918564208313522167/24550333084676044800000 + 
         (15860741173580627*Pi^2)/95850016416000 + (3457571*Pi^4)/1496880 - 
         (143030343559*Zeta[3])/164656800 + (547*Pi^2*Zeta[3])/3 - 
         1550*Zeta[5]) + xp^6*(121987974761/583200000 - 
         (10532747*Pi^2)/648000 + (9683*Pi^4)/8100 - (4600459*Zeta[3])/5400 + 
         (547*Pi^2*Zeta[3])/3 - 1550*Zeta[5]) + 
       xp^11*(-19009675664658276096394369/12275166542338022400000 + 
         (496908890806177*Pi^2)/3485455142400 + (16253101*Pi^4)/7484400 - 
         (137607195043*Zeta[3])/164656800 + (547*Pi^2*Zeta[3])/3 - 
         1550*Zeta[5]) + xp^10*(-99428280473921743987/76219126502400000 + 
         (16945996961849*Pi^2)/144027072000 + (1374283*Pi^4)/680400 - 
         (122423543*Zeta[3])/151200 + (547*Pi^2*Zeta[3])/3 - 1550*Zeta[5]) + 
       xp^7*(-2820615458744317/9801842400000 + (31403993*Pi^2)/1270080 + 
         (586*Pi^4)/405 - (213286741*Zeta[3])/264600 + (547*Pi^2*Zeta[3])/3 - 
         1550*Zeta[5]) + xp^9*(-311540362038494360173/304876506009600000 + 
         (1299868019393*Pi^2)/14402707200 + (125977*Pi^4)/68040 - 
         (26648941*Zeta[3])/33600 + (547*Pi^2*Zeta[3])/3 - 1550*Zeta[5]) + 
       xp^8*(-864219778463112481/1254635827200000 + (63620738887*Pi^2)/
          1066867200 + (75413*Pi^4)/45360 - (557356921*Zeta[3])/705600 + 
         (547*Pi^2*Zeta[3])/3 - 1550*Zeta[5]) + 
       xp*(381575/81 - (23623*Pi^2)/72 - (3541*Pi^4)/6480 - 
         (30229*Zeta[3])/18 + (547*Pi^2*Zeta[3])/6 - 775*Zeta[5]) - 
       775*Zeta[5])
Spgg1sigma0gg = -67/4 + (3*Pi^2)/4 + (475/8 - (3*Pi^2)/2)*xp - 18*xp^2 + 
     (457/16 - (3*Pi^2)/4)*xp^3 + (265/16 - (3*Pi^2)/4)*xp^4 + 
     (1089/80 - (3*Pi^2)/4)*xp^5 + (993/80 - (3*Pi^2)/4)*xp^6 + 
     (26337/2240 - (3*Pi^2)/4)*xp^7 + (25363/2240 - (3*Pi^2)/4)*xp^8 + 
     (92371/8400 - (3*Pi^2)/4)*xp^9 + (180329/16800 - (3*Pi^2)/4)*xp^10 + 
     (3885857/369600 - (3*Pi^2)/4)*xp^11 + (763199/73920 - (3*Pi^2)/4)*
      xp^12 + NF*(5/6 - (23*xp)/6 + xp^2/3 - (17*xp^3)/9 - (16*xp^4)/9 - 
       (631*xp^5)/360 - (943*xp^6)/540 - (1319*xp^7)/756 - (157*xp^8)/90 - 
       (157*xp^9)/90 - (32969*xp^10)/18900 - (21977*xp^11)/12600 - 
       (87013*xp^12)/49896) + (67/4 - (5*NF)/6 - (3*Pi^2)/4 + 
       e*(67/4 - (5*NF)/6 - (3*Pi^2)/4) + e^2*(67/4 - (5*NF)/6 - 
         (3*Pi^2)/4) + e^3*(67/4 - (5*NF)/6 - (3*Pi^2)/4))*DD[0, x] + 
     (9 - (9*xp)/2 + (33*xp^2)/2 + (33*xp^3)/4 + (291*xp^4)/20 + 
       (177*xp^5)/10 + (696*xp^6)/35 + (1209*xp^7)/56 + (6439*xp^8)/280 + 
       (121*xp^9)/5 + (38891*xp^10)/1540 + (80673*xp^11)/3080 + 
       (1082657*xp^12)/40040)*Log[xp] + 
     e*(-67/4 + (3*Pi^2)/4 + (475/8 - (3*Pi^2)/2)*xp - 18*xp^2 + 
       (457/16 - (3*Pi^2)/4)*xp^3 + (265/16 - (3*Pi^2)/4)*xp^4 + 
       (1089/80 - (3*Pi^2)/4)*xp^5 + (993/80 - (3*Pi^2)/4)*xp^6 + 
       (26337/2240 - (3*Pi^2)/4)*xp^7 + (25363/2240 - (3*Pi^2)/4)*xp^8 + 
       (92371/8400 - (3*Pi^2)/4)*xp^9 + (180329/16800 - (3*Pi^2)/4)*xp^10 + 
       (3885857/369600 - (3*Pi^2)/4)*xp^11 + (763199/73920 - (3*Pi^2)/4)*
        xp^12 + NF*(5/6 - (23*xp)/6 + xp^2/3 - (17*xp^3)/9 - (16*xp^4)/9 - 
         (631*xp^5)/360 - (943*xp^6)/540 - (1319*xp^7)/756 - (157*xp^8)/90 - 
         (157*xp^9)/90 - (32969*xp^10)/18900 - (21977*xp^11)/12600 - 
         (87013*xp^12)/49896) + (9 - (9*xp)/2 + (33*xp^2)/2 + (33*xp^3)/4 + 
         (291*xp^4)/20 + (177*xp^5)/10 + (696*xp^6)/35 + (1209*xp^7)/56 + 
         (6439*xp^8)/280 + (121*xp^9)/5 + (38891*xp^10)/1540 + 
         (80673*xp^11)/3080 + (1082657*xp^12)/40040)*Log[xp]) + 
     e^2*(-67/4 + (3*Pi^2)/4 + (475/8 - (3*Pi^2)/2)*xp - 18*xp^2 + 
       (457/16 - (3*Pi^2)/4)*xp^3 + (265/16 - (3*Pi^2)/4)*xp^4 + 
       (1089/80 - (3*Pi^2)/4)*xp^5 + (993/80 - (3*Pi^2)/4)*xp^6 + 
       (26337/2240 - (3*Pi^2)/4)*xp^7 + (25363/2240 - (3*Pi^2)/4)*xp^8 + 
       (92371/8400 - (3*Pi^2)/4)*xp^9 + (180329/16800 - (3*Pi^2)/4)*xp^10 + 
       (3885857/369600 - (3*Pi^2)/4)*xp^11 + (763199/73920 - (3*Pi^2)/4)*
        xp^12 + NF*(5/6 - (23*xp)/6 + xp^2/3 - (17*xp^3)/9 - (16*xp^4)/9 - 
         (631*xp^5)/360 - (943*xp^6)/540 - (1319*xp^7)/756 - (157*xp^8)/90 - 
         (157*xp^9)/90 - (32969*xp^10)/18900 - (21977*xp^11)/12600 - 
         (87013*xp^12)/49896) + (9 - (9*xp)/2 + (33*xp^2)/2 + (33*xp^3)/4 + 
         (291*xp^4)/20 + (177*xp^5)/10 + (696*xp^6)/35 + (1209*xp^7)/56 + 
         (6439*xp^8)/280 + (121*xp^9)/5 + (38891*xp^10)/1540 + 
         (80673*xp^11)/3080 + (1082657*xp^12)/40040)*Log[xp]) + 
     e^3*(-67/4 + (3*Pi^2)/4 + (475/8 - (3*Pi^2)/2)*xp - 18*xp^2 + 
       (457/16 - (3*Pi^2)/4)*xp^3 + (265/16 - (3*Pi^2)/4)*xp^4 + 
       (1089/80 - (3*Pi^2)/4)*xp^5 + (993/80 - (3*Pi^2)/4)*xp^6 + 
       (26337/2240 - (3*Pi^2)/4)*xp^7 + (25363/2240 - (3*Pi^2)/4)*xp^8 + 
       (92371/8400 - (3*Pi^2)/4)*xp^9 + (180329/16800 - (3*Pi^2)/4)*xp^10 + 
       (3885857/369600 - (3*Pi^2)/4)*xp^11 + (763199/73920 - (3*Pi^2)/4)*
        xp^12 + NF*(5/6 - (23*xp)/6 + xp^2/3 - (17*xp^3)/9 - (16*xp^4)/9 - 
         (631*xp^5)/360 - (943*xp^6)/540 - (1319*xp^7)/756 - (157*xp^8)/90 - 
         (157*xp^9)/90 - (32969*xp^10)/18900 - (21977*xp^11)/12600 - 
         (87013*xp^12)/49896) + (9 - (9*xp)/2 + (33*xp^2)/2 + (33*xp^3)/4 + 
         (291*xp^4)/20 + (177*xp^5)/10 + (696*xp^6)/35 + (1209*xp^7)/56 + 
         (6439*xp^8)/280 + (121*xp^9)/5 + (38891*xp^10)/1540 + 
         (80673*xp^11)/3080 + (1082657*xp^12)/40040)*Log[xp]) + 
     d1[1 - x]*(6 - (2*NF)/3 + (27*Zeta[3])/4 + 
       e*(6 - (2*NF)/3 + (27*Zeta[3])/4) + 
       e^2*(6 - (2*NF)/3 + (27*Zeta[3])/4) + 
       e^3*(6 - (2*NF)/3 + (27*Zeta[3])/4))
Spgg1sigma1gg = 36 + (67*Pi^2)/4 - (3*Pi^4)/4 + 
     e*(-268 + (40*NF)/3 + 12*Pi^2)*DD[3, x] + 
     (-603/2 + (27*Pi^2)/2 + (3249/4 - 27*Pi^2)*xp - 324*xp^2 + 
       (2943/8 - (27*Pi^2)/2)*xp^3 + (1215/8 - (27*Pi^2)/2)*xp^4 + 
       (4311/40 - (27*Pi^2)/2)*xp^5 + (3807/40 - (27*Pi^2)/2)*xp^6 + 
       (104103/1120 - (27*Pi^2)/2)*xp^7 + (106677/1120 - (27*Pi^2)/2)*xp^8 + 
       (799/8 - (27*Pi^2)/2)*xp^9 + (296333/2800 - (27*Pi^2)/2)*xp^10 + 
       (6936177/61600 - (27*Pi^2)/2)*xp^11 + (295371/2464 - (27*Pi^2)/2)*
        xp^12)*Log[xp]^2 + (54 - 27*xp + 99*xp^2 + (99*xp^3)/2 + 
       (873*xp^4)/10 + (531*xp^5)/5 + (4176*xp^6)/35 + (3627*xp^7)/28 + 
       (19317*xp^8)/140 + (726*xp^9)/5 + (116673*xp^10)/770 + 
       (242019*xp^11)/1540 + (3247971*xp^12)/20020)*Log[xp]^3 + 
     NF*(-4 - (5*Pi^2)/6 + (-133/2 - Pi^2/2)*xp + (98/3 + Pi^2/3)*xp^2 + 
       (-1778/27 - (2*Pi^2)/9)*xp^3 + (-43369/1080 - Pi^2/9)*xp^4 + 
       (-3835519/108000 - (31*Pi^2)/360)*xp^5 + 
       (-39057259/1134000 - (43*Pi^2)/540)*xp^6 + 
       (-764642527/22226400 - (59*Pi^2)/756)*xp^7 + 
       (-736093187/21168000 - (7*Pi^2)/90)*xp^8 + 
       (-2885873617/81648000 - (7*Pi^2)/90)*xp^9 + 
       (-440407205003/12224520000 - (1469*Pi^2)/18900)*xp^10 + 
       (-29668351984441/806818320000 - (977*Pi^2)/12600)*xp^11 + 
       (-1949858251069049/51918758892000 - (3853*Pi^2)/49896)*xp^12 + 
       (-7 + (115*xp)/2 - (93*xp^2)/2 + (523*xp^3)/18 + (191*xp^4)/18 + 
         (4937*xp^5)/1800 - (5137*xp^6)/2100 - (114463*xp^7)/17640 - 
         (248911*xp^8)/25200 - (2909129*xp^9)/226800 - (224877377*xp^10)/
          14553000 - (518804833*xp^11)/29106000 - (149776249439*xp^12)/
          7491884400)*Log[xp] + (15 - 43*xp + 2*xp^2 - (64*xp^3)/3 - 
         (62*xp^4)/3 - (1231*xp^5)/60 - (1843*xp^6)/90 - (2579*xp^7)/126 - 
         (307*xp^8)/15 - (307*xp^9)/15 - (64469*xp^10)/3150 - 
         (42977*xp^11)/2100 - (170173*xp^12)/8316)*Log[xp]^2) + 
     DD[2, x]*(603/2 - 15*NF - (27*Pi^2)/2 + e*(459/2 - 7*NF - (27*Pi^2)/2 + 
         L*(603/2 - 15*NF - (27*Pi^2)/2) - 81*Zeta[3])) + 
     xp*(4371/4 - (439*Pi^2)/8 + (3*Pi^4)/2 - (297*Zeta[3])/4) + 
     (297*Zeta[3])/2 + L*(-129/2 + (27*Pi^2)/2 + (-3787/8 + (99*Pi^2)/4)*
        xp^2 + (201 - 9*Pi^2 + (-2337/4 + 18*Pi^2)*xp + 216*xp^2 + 
         (-2157/8 + 9*Pi^2)*xp^3 + (-1005/8 + 9*Pi^2)*xp^4 + 
         (-3789/40 + 9*Pi^2)*xp^5 + (-3393/40 + 9*Pi^2)*xp^6 + 
         (-91557/1120 + 9*Pi^2)*xp^7 + (-91383/1120 + 9*Pi^2)*xp^8 + 
         (-58049/700 + 9*Pi^2)*xp^9 + (-238331/2800 + 9*Pi^2)*xp^10 + 
         (-5411017/61600 + 9*Pi^2)*xp^11 + (-1120027/12320 + 9*Pi^2)*xp^12)*
        Log[xp] + (-54 + 27*xp - 99*xp^2 - (99*xp^3)/2 - (873*xp^4)/10 - 
         (531*xp^5)/5 - (4176*xp^6)/35 - (3627*xp^7)/28 - (19317*xp^8)/140 - 
         (726*xp^9)/5 - (116673*xp^10)/770 - (242019*xp^11)/1540 - 
         (3247971*xp^12)/20020)*Log[xp]^2 + NF*(1 - (55*xp)/2 + (56*xp^2)/3 - 
         (523*xp^3)/36 - (127*xp^4)/18 - (14387*xp^5)/3600 - 
         (4219*xp^6)/2100 - (8131*xp^7)/17640 + (42461*xp^8)/50400 + 
         (899429*xp^9)/453600 + (87400877*xp^10)/29106000 + 
         (20788553*xp^11)/5292000 + (71571857789*xp^12)/14983768800 + 
         (-10 + 33*xp - 2*xp^2 + (49*xp^3)/3 + (47*xp^4)/3 + (931*xp^5)/60 + 
           (1393*xp^6)/90 + (1949*xp^7)/126 + (232*xp^8)/15 + (232*xp^9)/15 + 
           (48719*xp^10)/3150 + (32477*xp^11)/2100 + (128593*xp^12)/8316)*
          Log[xp]) + xp*(1017/2 - (99*Pi^2)/4 - 81*Zeta[3]) + 
       xp^3*(4357/16 - (21*Pi^2)/8 - (81*Zeta[3])/2) + 
       xp^4*(-2053/80 + (273*Pi^2)/40 - (81*Zeta[3])/2) + 
       xp^5*(-3321/32 + (57*Pi^2)/5 - (81*Zeta[3])/2) + 
       xp^6*(-812901/5600 + (1017*Pi^2)/70 - (81*Zeta[3])/2) + 
       xp^7*(-783327/4480 + (1899*Pi^2)/112 - (81*Zeta[3])/2) + 
       xp^8*(-31195389/156800 + (10617*Pi^2)/560 - (81*Zeta[3])/2) + 
       xp^9*(-1549350553/7056000 + (827*Pi^2)/40 - (81*Zeta[3])/2) + 
       xp^10*(-18449819309/77616000 + (68317*Pi^2)/3080 - (81*Zeta[3])/2) + 
       xp^11*(-2064393509/8131200 + (28983*Pi^2)/1232 - (81*Zeta[3])/2) + 
       xp^12*(-4656143257/17342325 + (1981251*Pi^2)/80080 - (81*Zeta[3])/2) + 
       (81*Zeta[3])/2) + xp^3*(24967/24 - (633*Pi^2)/16 + (3*Pi^4)/4 + 
       99*Zeta[3]) + xp^4*(-45409/480 - (27*Pi^2)/2 + (3*Pi^4)/4 + 
       (4059*Zeta[3])/20) + xp^5*(-1284947/4800 - (6623*Pi^2)/800 + 
       (3*Pi^4)/4 + (10197*Zeta[3])/40) + 
     xp^2*(-5043/4 + 36*Pi^2 + (1089*Zeta[3])/4) + 
     xp^6*(-54770117/168000 - (5521*Pi^2)/800 + (3*Pi^4)/4 + 
       (81477*Zeta[3])/280) + xp^7*(-334497637/940800 - (1696*Pi^2)/245 + 
       (3*Pi^4)/4 + (35739*Zeta[3])/112) + 
     xp^8*(-1023327583/2744000 - (59769*Pi^2)/7840 + (3*Pi^4)/4 + 
       (191697*Zeta[3])/560) + xp^9*(-3407007523387/8890560000 - 
       (125339*Pi^2)/14400 + (3*Pi^4)/4 + (14487*Zeta[3])/40) + 
     xp^10*(-38004999807953/97796160000 - (1009103*Pi^2)/100800 + 
       (3*Pi^4)/4 + (53139*Zeta[3])/140) + 
     xp^11*(-3079887783687811/7888890240000 - (7763181*Pi^2)/677600 + 
       (3*Pi^4)/4 + (221229*Zeta[3])/560) + 
     xp^12*(-4792987808981033/12306668774400 - (5280629*Pi^2)/406560 + 
       (3*Pi^4)/4 + (2977701*Zeta[3])/7280) + 
     Log[xp]*(459/2 - (45*Pi^2)/2 + (1464 - (165*Pi^2)/4)*xp^2 - 81*Zeta[3] + 
       xp^12*(2704629496601/2219817600 - (509903*Pi^2)/16016 + 81*Zeta[3]) + 
       xp^11*(331763687417/284592000 - (183747*Pi^2)/6160 + 81*Zeta[3]) + 
       xp^10*(5376552721/4851000 - (42519*Pi^2)/1540 + 81*Zeta[3]) + 
       xp^9*(1843482089/1764000 - (201*Pi^2)/8 + 81*Zeta[3]) + 
       xp^8*(76381509/78400 - (2497*Pi^2)/112 + 81*Zeta[3]) + 
       xp^7*(2000513/2240 - (2127*Pi^2)/112 + 81*Zeta[3]) + 
       xp^6*(556879/700 - (4197*Pi^2)/280 + 81*Zeta[3]) + 
       xp^5*(13293/20 - (393*Pi^2)/40 + 81*Zeta[3]) + 
       xp^4*(8591/20 - (9*Pi^2)/4 + 81*Zeta[3]) + 
       xp^3*(-3889/8 + (27*Pi^2)/2 + 81*Zeta[3]) + 
       xp*(-4269/4 + (189*Pi^2)/4 + 162*Zeta[3])) + 
     DD[0, x]*((-67*Pi^2)/4 + (5*NF*Pi^2)/6 + (3*Pi^4)/4 + 
       L*(-36 + 4*NF - (81*Zeta[3])/2) + e*(-201/4 - (11*Pi^2)/2 + 
         (3*Pi^4)/4 + L*(-36 - (67*Pi^2)/4 + (3*Pi^4)/4 + 
           NF*(4 + (5*Pi^2)/6) - (81*Zeta[3])/2) + 
         L^2*(-18 + 2*NF - (81*Zeta[3])/4) - 402*Zeta[3] + 
         (225*Pi^2*Zeta[3])/8 + NF*(5/2 - Pi^2/6 + 20*Zeta[3]))) + 
     DD[1, x]*(72 - 8*NF + L*(-201 + 10*NF + 9*Pi^2) + 81*Zeta[3] + 
       e*(72 + (469*Pi^2)/4 - (21*Pi^4)/4 + NF*(-8 - (35*Pi^2)/6) + 
         L^2*(-201/2 + 5*NF + (9*Pi^2)/2) + 81*Zeta[3] + 
         L*(-129 + 2*NF + 9*Pi^2 + 81*Zeta[3]))) + 
     d1[1 - x]*(6*Pi^2 + L*((67*Pi^2)/4 - (5*NF*Pi^2)/6 - (3*Pi^4)/4) + 
       NF*((-2*Pi^2)/3 - 10*Zeta[3]) + 201*Zeta[3] - (9*Pi^2*Zeta[3])/4 + 
       e*(-18 + 6*Pi^2 + (67*Pi^4)/240 - Pi^6/80 + 
         L^2*((67*Pi^2)/8 - (5*NF*Pi^2)/12 - (3*Pi^4)/8) + 
         NF*(2 - (2*Pi^2)/3 - Pi^4/72 - 10*Zeta[3]) + (723*Zeta[3])/4 - 
         (9*Pi^2*Zeta[3])/4 + L*((91*Pi^2)/4 - (3*Pi^4)/4 + 
           NF*((-3*Pi^2)/2 - 10*Zeta[3]) + 201*Zeta[3] - (9*Pi^2*Zeta[3])/
            4))) + e*(345/4 + (513*Pi^2)/8 - (129*Pi^4)/40 + 
       (322 - 12*Pi^2 + (-1441/2 + 24*Pi^2)*xp + 387*xp^2 + 
         (-1045/4 + 12*Pi^2)*xp^3 + (-629/20 + 12*Pi^2)*xp^4 + 
         (513/20 + 12*Pi^2)*xp^5 + (1371/28 + 12*Pi^2)*xp^6 + 
         (33657/560 + 12*Pi^2)*xp^7 + (36611/560 + 12*Pi^2)*xp^8 + 
         (35342/525 + 12*Pi^2)*xp^9 + (620539/9240 + 12*Pi^2)*xp^10 + 
         (6059803/92400 + 12*Pi^2)*xp^11 + (2162539/34320 + 12*Pi^2)*xp^12)*
        Log[xp]^3 + (-36 + 18*xp - 66*xp^2 - 33*xp^3 - (291*xp^4)/5 - 
         (354*xp^5)/5 - (2784*xp^6)/35 - (1209*xp^7)/14 - (6439*xp^8)/70 - 
         (484*xp^9)/5 - (38891*xp^10)/385 - (80673*xp^11)/770 - 
         (1082657*xp^12)/10010)*Log[xp]^4 + (1101*Zeta[3])/2 - 
       (225*Pi^2*Zeta[3])/8 + L^2*(-129/4 + (27*Pi^2)/4 + 
         (-3787/16 + (99*Pi^2)/8)*xp^2 + (201/2 - (9*Pi^2)/2 + 
           (-2337/8 + 9*Pi^2)*xp + 108*xp^2 + (-2157/16 + (9*Pi^2)/2)*xp^3 + 
           (-1005/16 + (9*Pi^2)/2)*xp^4 + (-3789/80 + (9*Pi^2)/2)*xp^5 + 
           (-3393/80 + (9*Pi^2)/2)*xp^6 + (-91557/2240 + (9*Pi^2)/2)*xp^7 + 
           (-91383/2240 + (9*Pi^2)/2)*xp^8 + (-58049/1400 + (9*Pi^2)/2)*
            xp^9 + (-238331/5600 + (9*Pi^2)/2)*xp^10 + 
           (-5411017/123200 + (9*Pi^2)/2)*xp^11 + 
           (-1120027/24640 + (9*Pi^2)/2)*xp^12)*Log[xp] + 
         (-27 + (27*xp)/2 - (99*xp^2)/2 - (99*xp^3)/4 - (873*xp^4)/20 - 
           (531*xp^5)/10 - (2088*xp^6)/35 - (3627*xp^7)/56 - 
           (19317*xp^8)/280 - (363*xp^9)/5 - (116673*xp^10)/1540 - 
           (242019*xp^11)/3080 - (3247971*xp^12)/40040)*Log[xp]^2 + 
         NF*(1/2 - (55*xp)/4 + (28*xp^2)/3 - (523*xp^3)/72 - (127*xp^4)/36 - 
           (14387*xp^5)/7200 - (4219*xp^6)/4200 - (8131*xp^7)/35280 + 
           (42461*xp^8)/100800 + (899429*xp^9)/907200 + (87400877*xp^10)/
            58212000 + (20788553*xp^11)/10584000 + (71571857789*xp^12)/
            29967537600 + (-5 + (33*xp)/2 - xp^2 + (49*xp^3)/6 + 
             (47*xp^4)/6 + (931*xp^5)/120 + (1393*xp^6)/180 + 
             (1949*xp^7)/252 + (116*xp^8)/15 + (116*xp^9)/15 + 
             (48719*xp^10)/6300 + (32477*xp^11)/4200 + (128593*xp^12)/16632)*
            Log[xp]) + xp*(1017/4 - (99*Pi^2)/8 - (81*Zeta[3])/2) + 
         xp^3*(4357/32 - (21*Pi^2)/16 - (81*Zeta[3])/4) + 
         xp^4*(-2053/160 + (273*Pi^2)/80 - (81*Zeta[3])/4) + 
         xp^5*(-3321/64 + (57*Pi^2)/10 - (81*Zeta[3])/4) + 
         xp^6*(-812901/11200 + (1017*Pi^2)/140 - (81*Zeta[3])/4) + 
         xp^7*(-783327/8960 + (1899*Pi^2)/224 - (81*Zeta[3])/4) + 
         xp^8*(-31195389/313600 + (10617*Pi^2)/1120 - (81*Zeta[3])/4) + 
         xp^9*(-1549350553/14112000 + (827*Pi^2)/80 - (81*Zeta[3])/4) + 
         xp^10*(-18449819309/155232000 + (68317*Pi^2)/6160 - 
           (81*Zeta[3])/4) + xp^11*(-2064393509/16262400 + 
           (28983*Pi^2)/2464 - (81*Zeta[3])/4) + 
         xp^12*(-4656143257/34684650 + (1981251*Pi^2)/160160 - 
           (81*Zeta[3])/4) + (81*Zeta[3])/4) + 
       Log[xp]^2*(-1263/2 + 63*Pi^2 + (-9221/4 + (363*Pi^2)/4)*xp^2 + 
         xp*(7719/4 - (351*Pi^2)/4 - 162*Zeta[3]) + 
         xp^3*(1591/2 - (51*Pi^2)/8 - 81*Zeta[3]) + 
         xp^4*(-6559/10 + (1131*Pi^2)/40 - 81*Zeta[3]) + 
         xp^5*(-81117/80 + (453*Pi^2)/10 - 81*Zeta[3]) + 
         xp^6*(-3375641/2800 + (7983*Pi^2)/140 - 81*Zeta[3]) + 
         xp^7*(-3009493/2240 + (7407*Pi^2)/112 - 81*Zeta[3]) + 
         xp^8*(-114100239/78400 + (41249*Pi^2)/560 - 81*Zeta[3]) + 
         xp^9*(-5472218803/3528000 + (801*Pi^2)/10 - 81*Zeta[3]) + 
         xp^10*(-63467848847/38808000 + (24009*Pi^2)/280 - 81*Zeta[3]) + 
         xp^11*(-60871836433/35574000 + (111843*Pi^2)/1232 - 81*Zeta[3]) + 
         xp^12*(-131706219517/73993920 + (7634047*Pi^2)/80080 - 81*Zeta[3]) + 
         81*Zeta[3]) + xp^2*(-37813/8 + (35077*Pi^2)/96 - (363*Pi^4)/80 + 
         (2817*Zeta[3])/4) + xp^3*(317017/96 - (10743*Pi^2)/64 + 
         (577*Pi^4)/160 - (6531*Zeta[3])/16 + (225*Pi^2*Zeta[3])/8) + 
       xp^4*(-1239581/960 + (24897*Pi^2)/320 + (1499*Pi^4)/800 + 
         (1671*Zeta[3])/80 + (225*Pi^2*Zeta[3])/8) + 
       xp^5*(-134534197/72000 + (6579173*Pi^2)/48000 + (209*Pi^4)/200 + 
         (1017*Zeta[3])/8 + (225*Pi^2*Zeta[3])/8) + 
       xp^6*(-10607451959/5040000 + (8089271*Pi^2)/48000 + (337*Pi^4)/700 + 
         (23697*Zeta[3])/140 + (225*Pi^2*Zeta[3])/8) + 
       xp^12*(-783043842161114309101/284284048688640000 + 
         (6362054854469*Pi^2)/24417993600 - (2172227*Pi^4)/1601600 + 
         (10948339*Zeta[3])/64064 + (225*Pi^2*Zeta[3])/8) + 
       xp^11*(-58686422147027386267/21868003745280000 + (28138902268711*Pi^2)/
          112698432000 - (140083*Pi^4)/123200 + (22245821*Zeta[3])/123200 + 
         (225*Pi^2*Zeta[3])/8) + xp^7*(-448104590023/197568000 + 
         (2515231183*Pi^2)/13171200 + (101*Pi^4)/2240 + 
         (419823*Zeta[3])/2240 + (225*Pi^2*Zeta[3])/8) + 
       xp^10*(-320713672544439329/123223161600000 + (664176735499*Pi^2)/
          2794176000 - (5011*Pi^4)/5600 + (21087*Zeta[3])/112 + 
         (225*Pi^2*Zeta[3])/8) + xp^9*(-28106374531312543/11202105600000 + 
         (1627827529*Pi^2)/7257600 - (499*Pi^4)/800 + (1081557*Zeta[3])/
          5600 + (225*Pi^2*Zeta[3])/8) + xp^8*(-99541996100839/41489280000 + 
         (8257841269*Pi^2)/39513600 - (3529*Pi^4)/11200 + 
         (61983*Zeta[3])/320 + (225*Pi^2*Zeta[3])/8) + 
       xp*(24255/8 - (537*Pi^2)/2 + (579*Pi^4)/80 - 1047*Zeta[3] + 
         (225*Pi^2*Zeta[3])/4) + NF*(-13/2 - (11*Pi^2)/4 + 
         (1387/12 - (133*Pi^2)/18)*xp^2 + (1 + (35*Pi^2)/6 + 
           (198 - (179*Pi^2)/12)*xp + (-671/6 + Pi^2/2)*xp^2 + 
           (37769/216 - (89*Pi^2)/12)*xp^3 + (108473/1080 - (29*Pi^2)/4)*
            xp^4 + (4487629/54000 - (577*Pi^2)/80)*xp^5 + 
           (6184717/81000 - (2593*Pi^2)/360)*xp^6 + 
           (1623433199/22226400 - (3629*Pi^2)/504)*xp^7 + 
           (754374317/10584000 - (36*Pi^2)/5)*xp^8 + 
           (2872522297/40824000 - (36*Pi^2)/5)*xp^9 + 
           (427778098163/6112260000 - (90719*Pi^2)/12600)*xp^10 + 
           (28227477534811/403409160000 - (20159*Pi^2)/2800)*xp^11 + 
           (3645514191534703/51918758892000 - (239473*Pi^2)/33264)*xp^12)*
          Log[xp] + (27 - 103*xp + (173*xp^2)/3 - (907*xp^3)/18 - 
           (250*xp^4)/9 - (32417*xp^5)/1800 - (36437*xp^6)/3150 - 
           (4828*xp^7)/735 - (6711*xp^8)/2800 + (276989*xp^9)/226800 + 
           (64507097*xp^10)/14553000 + (213274363*xp^11)/29106000 + 
           (74671785389*xp^12)/7491884400)*Log[xp]^2 + 
         (-40/3 + (106*xp)/3 - (4*xp^2)/3 + (158*xp^3)/9 + (154*xp^4)/9 + 
           (1531*xp^5)/90 + (2293*xp^6)/135 + (3209*xp^7)/189 + 
           (764*xp^8)/45 + (764*xp^9)/45 + (80219*xp^10)/4725 + 
           (53477*xp^11)/3150 + (211753*xp^12)/12474)*Log[xp]^3 - 
         20*Zeta[3] + xp^12*(-88831713906997758239/1439187996486240000 - 
           (284745125789*Pi^2)/59935075200 + 20*Zeta[3]) + 
         xp^11*(-141955404583953907/2236500383040000 - (1020411043*Pi^2)/
            232848000 + 20*Zeta[3]) + xp^10*(-201461975348759/3080579040000 - 
           (463053917*Pi^2)/116424000 + 20*Zeta[3]) + 
         xp^9*(-6950202668263/102876480000 - (6399749*Pi^2)/1814400 + 
           20*Zeta[3]) + xp^8*(-622848376231/8890560000 - 
           (1826023*Pi^2)/604800 + 20*Zeta[3]) + 
         xp^7*(-227452598657/3111696000 - (515027*Pi^2)/211680 + 
           20*Zeta[3]) + xp^6*(-875251001/11340000 - (18707*Pi^2)/10800 + 
           20*Zeta[3]) + xp^5*(-272227973/3240000 - (12053*Pi^2)/14400 + 
           20*Zeta[3]) + xp^4*(-330557/3240 + (35*Pi^2)/72 + 20*Zeta[3]) + 
         xp^3*(-266995/1296 + (491*Pi^2)/144 + 20*Zeta[3]) + 
         xp*(-367/2 + (173*Pi^2)/24 + 40*Zeta[3])) + 
       Log[xp]*(261/2 - (559*Pi^2)/4 + (21*Pi^4)/4 + 
         xp^12*(25066480682152103/10255557312000 + (216075961*Pi^2)/4228224 - 
           (21*Pi^4)/4 - (2682861*Zeta[3])/3640) + 
         xp^11*(9481883921528917/3944445120000 + (397615619*Pi^2)/8131200 - 
           (21*Pi^4)/4 - (198549*Zeta[3])/280) + 
         xp^10*(4600517649227/1955923200 + (52343051*Pi^2)/1108800 - 
           (21*Pi^4)/4 - (47469*Zeta[3])/70) + 
         xp^9*(10160601107467/4445280000 + (1165699*Pi^2)/25200 - 
           (21*Pi^4)/4 - (12867*Zeta[3])/20) + xp^8*(282973847/128625 + 
           (1456367*Pi^2)/31360 - (21*Pi^4)/4 - (169017*Zeta[3])/280) + 
         xp^7*(327240939/156800 + (303929*Pi^2)/6272 - (21*Pi^4)/4 - 
           (31203*Zeta[3])/56) + xp^2*(9303/2 - (813*Pi^2)/4 - 
           (1089*Zeta[3])/2) + xp^6*(54024119/28000 + (301109*Pi^2)/5600 - 
           (21*Pi^4)/4 - (70137*Zeta[3])/140) + 
         xp^5*(4015577/2400 + (52831*Pi^2)/800 - (21*Pi^4)/4 - 
           (8577*Zeta[3])/20) + xp^4*(4179/4 + (3131*Pi^2)/32 - (21*Pi^4)/4 - 
           (3249*Zeta[3])/10) + xp^3*(-45457/16 + (7355*Pi^2)/32 - 
           (21*Pi^4)/4 - 117*Zeta[3]) - 378*Zeta[3] + 
         xp*(-3390 + (6857*Pi^2)/16 - (21*Pi^4)/2 + (621*Zeta[3])/2)) + 
       L*(-57/2 + (121*Pi^2)/4 - (3*Pi^4)/4 + (-711/2 + (27*Pi^2)/2 + 
           (3357/4 - 27*Pi^2)*xp - 423*xp^2 + (2547/8 - (27*Pi^2)/2)*xp^3 + 
           (2583/40 - (27*Pi^2)/2)*xp^4 + (63/40 - (27*Pi^2)/2)*xp^5 + 
           (-6759/280 - (27*Pi^2)/2)*xp^6 + (-40977/1120 - (27*Pi^2)/2)*
            xp^7 + (-6837/160 - (27*Pi^2)/2)*xp^8 + (-1813/40 - (27*Pi^2)/2)*
            xp^9 + (-1407257/30800 - (27*Pi^2)/2)*xp^10 + 
           (-2744583/61600 - (27*Pi^2)/2)*xp^11 + 
           (-6784653/160160 - (27*Pi^2)/2)*xp^12)*Log[xp]^2 + 
         (54 - 27*xp + 99*xp^2 + (99*xp^3)/2 + (873*xp^4)/10 + (531*xp^5)/5 + 
           (4176*xp^6)/35 + (3627*xp^7)/28 + (19317*xp^8)/140 + 
           (726*xp^9)/5 + (116673*xp^10)/770 + (242019*xp^11)/1540 + 
           (3247971*xp^12)/20020)*Log[xp]^3 + NF*(-3 - (5*Pi^2)/6 + 
           (-94 - Pi^2/2)*xp + (154/3 + Pi^2/3)*xp^2 + 
           (-8681/108 - (2*Pi^2)/9)*xp^3 + (-50989/1080 - Pi^2/9)*xp^4 + 
           (-4267129/108000 - (31*Pi^2)/360)*xp^5 + 
           (-41335519/1134000 - (43*Pi^2)/540)*xp^6 + 
           (-774887587/22226400 - (59*Pi^2)/756)*xp^7 + 
           (-718259567/21168000 - (7*Pi^2)/90)*xp^8 + 
           (-2723976397/81648000 - (7*Pi^2)/90)*xp^9 + 
           (-403698836663/12224520000 - (1469*Pi^2)/18900)*xp^10 + 
           (-26498929194061/806818320000 - (977*Pi^2)/12600)*xp^11 + 
           (-425465440957541/12979689723000 - (3853*Pi^2)/49896)*xp^12 + 
           (-17 + (181*xp)/2 - (97*xp^2)/2 + (817*xp^3)/18 + (473*xp^4)/18 + 
             (32867*xp^5)/1800 + (82099*xp^6)/6300 + (52799*xp^7)/5880 + 
             (140849*xp^8)/25200 + (598711*xp^9)/226800 + (204403*xp^10)/
              14553000 - (68673613*xp^11)/29106000 - (33926815739*xp^12)/
              7491884400)*Log[xp] + (15 - 43*xp + 2*xp^2 - (64*xp^3)/3 - 
             (62*xp^4)/3 - (1231*xp^5)/60 - (1843*xp^6)/90 - 
             (2579*xp^7)/126 - (307*xp^8)/15 - (307*xp^9)/15 - 
             (64469*xp^10)/3150 - (42977*xp^11)/2100 - (170173*xp^12)/8316)*
            Log[xp]^2) + xp*(6405/4 - (637*Pi^2)/8 + (3*Pi^4)/2 - 
           (621*Zeta[3])/4) + 189*Zeta[3] + xp^3*(63005/48 - (675*Pi^2)/16 + 
           (3*Pi^4)/4 + (117*Zeta[3])/2) + xp^4*(-57727/480 - (267*Pi^2)/40 + 
           (3*Pi^4)/4 + (3249*Zeta[3])/20) + xp^5*(-1783097/4800 + 
           (2497*Pi^2)/800 + (3*Pi^4)/4 + (8577*Zeta[3])/40) + 
         xp^6*(-79157147/168000 + (42713*Pi^2)/5600 + (3*Pi^4)/4 + 
           (70137*Zeta[3])/280) + xp^2*(-13873/8 + (243*Pi^2)/4 + 
           (1089*Zeta[3])/4) + xp^7*(-498996307/940800 + (39329*Pi^2)/3920 + 
           (3*Pi^4)/4 + (31203*Zeta[3])/112) + xp^8*(-3138493781/5488000 + 
           (88869*Pi^2)/7840 + (3*Pi^4)/4 + (169017*Zeta[3])/560) + 
         xp^9*(-5359189220167/8890560000 + (172381*Pi^2)/14400 + (3*Pi^4)/4 + 
           (12867*Zeta[3])/40) + xp^10*(-61251772137293/97796160000 + 
           (13493987*Pi^2)/1108800 + (3*Pi^4)/4 + (47469*Zeta[3])/140) + 
         xp^11*(-5082762366119611/7888890240000 + (8177469*Pi^2)/677600 + 
           (3*Pi^4)/4 + (198549*Zeta[3])/560) + 
         xp^12*(-8097136060732457/12306668774400 + (62114389*Pi^2)/5285280 + 
           (3*Pi^4)/4 + (2682861*Zeta[3])/7280) + 
         Log[xp]*(861/2 - (63*Pi^2)/2 + (1680 - (165*Pi^2)/4)*xp^2 - 
           81*Zeta[3] + xp^12*(2502823031741/2219817600 - (365759*Pi^2)/
              16016 + 81*Zeta[3]) + xp^11*(306764788877/284592000 - 
             (128307*Pi^2)/6160 + 81*Zeta[3]) + xp^10*(9927288527/9702000 - 
             (28659*Pi^2)/1540 + 81*Zeta[3]) + xp^9*(1697198609/1764000 - 
             (129*Pi^2)/8 + 81*Zeta[3]) + xp^8*(69984699/78400 - 
             (1489*Pi^2)/112 + 81*Zeta[3]) + xp^7*(1817399/2240 - 
             (1119*Pi^2)/112 + 81*Zeta[3]) + xp^6*(995003/1400 - 
             (1677*Pi^2)/280 + 81*Zeta[3]) + xp^5*(22797/40 - (33*Pi^2)/40 + 
             81*Zeta[3]) + xp^4*(12157/40 + (27*Pi^2)/4 + 81*Zeta[3]) + 
           xp^3*(-3023/4 + (45*Pi^2)/2 + 81*Zeta[3]) + 
           xp*(-3303/2 + (261*Pi^2)/4 + 162*Zeta[3]))))
Spgg1sigma1qg = 4 - (67*Pi^2)/18 + Pi^4/6 + (188/3 - (139*Pi^2)/18 + Pi^4/6)*
      xp + (125/3 - (197*Pi^2)/18 + Pi^4/3)*xp^2 + 
     (67/3 - Pi^2 + (103/3 - Pi^2)*xp + (161/3 - 2*Pi^2)*xp^2 + 
       (65 - 2*Pi^2)*xp^3 + (277/4 - 2*Pi^2)*xp^4 + (22399/300 - 2*Pi^2)*
        xp^5 + (6001/75 - 2*Pi^2)*xp^6 + (312988/3675 - 2*Pi^2)*xp^7 + 
       (1766091/19600 - 2*Pi^2)*xp^8 + (50188597/529200 - 2*Pi^2)*xp^9 + 
       (26294417/264600 - 2*Pi^2)*xp^10 + (3320971693/32016600 - 2*Pi^2)*
        xp^11 + (3454868533/32016600 - 2*Pi^2)*xp^12)*Log[xp]^2 + 
     NF*(-4/9 + (5*Pi^2)/27 + (-20/9 + (5*Pi^2)/27)*xp + 
       (-7/9 + (10*Pi^2)/27)*xp^2 + (-271/162 + (10*Pi^2)/27)*xp^3 + 
       (-853/1296 + (10*Pi^2)/27)*xp^4 + (-15161/32400 + (10*Pi^2)/27)*xp^5 + 
       (-1019/2160 + (10*Pi^2)/27)*xp^6 + (-889907/1587600 + (10*Pi^2)/27)*
        xp^7 + (-252571/362880 + (10*Pi^2)/27)*xp^8 + 
       (-884282333/1028764800 + (10*Pi^2)/27)*xp^9 + 
       (-76459753/73483200 + (10*Pi^2)/27)*xp^10 + 
       (-104348597/84680640 + (10*Pi^2)/27)*xp^11 + 
       (-98928508513/69155856000 + (10*Pi^2)/27)*xp^12 + 
       (-13/9 + (2*xp)/9 - (14*xp^2)/9 - (68*xp^3)/27 - (49*xp^4)/12 - 
         (313*xp^5)/60 - (221*xp^6)/36 - (26177*xp^7)/3780 - 
         (69067*xp^8)/9072 - (3358183*xp^9)/408240 - (895969*xp^10)/102060 - 
         (3473753*xp^11)/374220 - (2604977*xp^12)/267300)*Log[xp] + 
       (-10/9 - (10*xp)/9 - (20*xp^2)/9 - (20*xp^3)/9 - (20*xp^4)/9 - 
         (20*xp^5)/9 - (20*xp^6)/9 - (20*xp^7)/9 - (20*xp^8)/9 - 
         (20*xp^9)/9 - (20*xp^10)/9 - (20*xp^11)/9 - (20*xp^12)/9)*
        Log[xp]^2) + L*(-4 + (-67/6 + Pi^2/2 + (-103/6 + Pi^2/2)*xp + 
         (-161/6 + Pi^2)*xp^2 + (-65/2 + Pi^2)*xp^3 + (-277/8 + Pi^2)*xp^4 + 
         (-22399/600 + Pi^2)*xp^5 + (-6001/150 + Pi^2)*xp^6 + 
         (-156494/3675 + Pi^2)*xp^7 + (-1766091/39200 + Pi^2)*xp^8 + 
         (-50188597/1058400 + Pi^2)*xp^9 + (-26294417/529200 + Pi^2)*xp^10 + 
         (-3320971693/64033200 + Pi^2)*xp^11 + (-3454868533/64033200 + Pi^2)*
          xp^12)*Log[xp] + NF*(4/9 - xp/9 + (7*xp^2)/9 + (8*xp^3)/9 + 
         (79*xp^4)/54 + (254*xp^5)/135 + (481*xp^6)/216 + (19087*xp^7)/7560 + 
         (50581*xp^8)/18144 + (2468713*xp^9)/816480 + (165211*xp^10)/51030 + 
         (642407*xp^11)/187110 + (13523639*xp^12)/3742200 + 
         (5/9 + (5*xp)/9 + (10*xp^2)/9 + (10*xp^3)/9 + (10*xp^4)/9 + 
           (10*xp^5)/9 + (10*xp^6)/9 + (10*xp^7)/9 + (10*xp^8)/9 + 
           (10*xp^9)/9 + (10*xp^10)/9 + (10*xp^11)/9 + (10*xp^12)/9)*
          Log[xp]) + xp^6*(-17789/4500 - 9*Zeta[3]) + 
       xp^2*(43/8 - (3*Pi^2)/4 - 9*Zeta[3]) + 
       xp^3*(253/24 - (7*Pi^2)/12 - 9*Zeta[3]) + 
       xp^4*(65/24 - Pi^2/3 - 9*Zeta[3]) + xp^5*(-10103/9000 - (3*Pi^2)/20 - 
         9*Zeta[3]) + xp^7*(-9656219/1543500 + (9*Pi^2)/70 - 9*Zeta[3]) + 
       xp^8*(-45022437/5488000 + (29*Pi^2)/120 - 9*Zeta[3]) + 
       xp^9*(-13188355741/1333584000 + (12*Pi^2)/35 - 9*Zeta[3]) + 
       xp^10*(-7583040329/666792000 + (73*Pi^2)/168 - 9*Zeta[3]) + 
       xp^11*(-11266071868433/887500152000 + (14369*Pi^2)/27720 - 
         9*Zeta[3]) + xp^12*(-2464532279347/177500030400 + (1501*Pi^2)/2520 - 
         9*Zeta[3]) + xp*(79/6 - Pi^2/2 - (9*Zeta[3])/2) - (9*Zeta[3])/2) + 
     (9*Zeta[3])/2 + xp^3*(5431/72 - (221*Pi^2)/18 + Pi^4/3 + 6*Zeta[3]) + 
     xp^4*(3483/64 - (3533*Pi^2)/288 + Pi^4/3 + (75*Zeta[3])/8) + 
     xp^5*(63322397/1080000 - (10273*Pi^2)/800 + Pi^4/3 + (471*Zeta[3])/40) + 
     xp^6*(2949193/45000 - (2437*Pi^2)/180 + Pi^4/3 + (273*Zeta[3])/20) + 
     xp^7*(15826296587/216090000 - (179857*Pi^2)/12600 + Pi^4/3 + 
       (2127*Zeta[3])/140) + xp^8*(3370206977069/41489280000 - 
       (21193429*Pi^2)/1411200 + Pi^4/3 + (9243*Zeta[3])/560) + 
     xp^9*(300052960111949/3360631680000 - (200120261*Pi^2)/12700800 + 
       Pi^4/3 + (9883*Zeta[3])/560) + xp^10*(32692262677511/336063168000 - 
       (104674639*Pi^2)/6350400 + Pi^4/3 + (1045*Zeta[3])/56) + 
     xp^11*(2586840644542836287/24601504213440000 - (1468029947*Pi^2)/
        85377600 + Pi^4/3 + (12055*Zeta[3])/616) + 
     xp^12*(2776435511723350313/24601504213440000 - (305465003*Pi^2)/
        17075520 + Pi^4/3 + (7852*Zeta[3])/385) + 
     Log[xp]*(115/6 - Pi^2/2 + 9*Zeta[3] + xp*(-97/3 + Pi^2 + 9*Zeta[3]) + 
       xp^12*(110748228706399/1775000304000 - (15973*Pi^2)/4620 + 
         18*Zeta[3]) + xp^11*(51479099297999/887500152000 - 
         (29671*Pi^2)/9240 + 18*Zeta[3]) + xp^10*(35543933777/666792000 - 
         (1483*Pi^2)/504 + 18*Zeta[3]) + xp^9*(64303791619/1333584000 - 
         (13339*Pi^2)/5040 + 18*Zeta[3]) + xp^8*(2105580517/49392000 - 
         (3893*Pi^2)/1680 + 18*Zeta[3]) + xp^7*(112265117/3087000 - 
         (817*Pi^2)/420 + 18*Zeta[3]) + xp^6*(262307/9000 - (91*Pi^2)/60 + 
         18*Zeta[3]) + xp^5*(122473/6000 - (121*Pi^2)/120 + 18*Zeta[3]) + 
       xp^4*(1237/144 - (3*Pi^2)/8 + 18*Zeta[3]) + 
       xp^3*(-641/36 + Pi^2/2 + 18*Zeta[3]) + 
       xp^2*(-43/4 + (3*Pi^2)/2 + 18*Zeta[3])) + 
     e*(4 + Pi^2 + (-67/3 + Pi^2 + (-103/3 + Pi^2)*xp + 
         (-161/3 + 2*Pi^2)*xp^2 + (-65 + 2*Pi^2)*xp^3 + 
         (-277/4 + 2*Pi^2)*xp^4 + (-22399/300 + 2*Pi^2)*xp^5 + 
         (-6001/75 + 2*Pi^2)*xp^6 + (-312988/3675 + 2*Pi^2)*xp^7 + 
         (-1766091/19600 + 2*Pi^2)*xp^8 + (-50188597/529200 + 2*Pi^2)*xp^9 + 
         (-26294417/264600 + 2*Pi^2)*xp^10 + (-3320971693/32016600 + 2*Pi^2)*
          xp^11 + (-3454868533/32016600 + 2*Pi^2)*xp^12)*Log[xp]^3 + 
       Log[xp]^2*(-8 + xp^2*(773/12 - (7*Pi^2)/2 - 18*Zeta[3]) + 
         xp^3*(2863/36 - (11*Pi^2)/6 - 18*Zeta[3]) + 
         xp^4*(3359/72 - (7*Pi^2)/12 - 18*Zeta[3]) + 
         xp^5*(324757/9000 + (19*Pi^2)/60 - 18*Zeta[3]) + 
         xp^6*(133331/4500 + (31*Pi^2)/30 - 18*Zeta[3]) + 
         xp^7*(38502281/1543500 + (49*Pi^2)/30 - 18*Zeta[3]) + 
         xp^8*(131224019/6174000 + (1807*Pi^2)/840 - 18*Zeta[3]) + 
         xp^9*(2020366057/111132000 + (6571*Pi^2)/2520 - 18*Zeta[3]) + 
         xp^10*(430839331/27783000 + (190*Pi^2)/63 - 18*Zeta[3]) + 
         xp^11*(969273372569/73958346000 + (11731*Pi^2)/3465 - 18*Zeta[3]) + 
         xp^12*(358001845253/32870376000 + (51607*Pi^2)/13860 - 18*Zeta[3]) + 
         xp*(218/3 - 2*Pi^2 - 9*Zeta[3]) - 9*Zeta[3]) + 
       L^2*(-2 + (-67/12 + Pi^2/4 + (-103/12 + Pi^2/4)*xp + 
           (-161/12 + Pi^2/2)*xp^2 + (-65/4 + Pi^2/2)*xp^3 + 
           (-277/16 + Pi^2/2)*xp^4 + (-22399/1200 + Pi^2/2)*xp^5 + 
           (-6001/300 + Pi^2/2)*xp^6 + (-78247/3675 + Pi^2/2)*xp^7 + 
           (-1766091/78400 + Pi^2/2)*xp^8 + (-50188597/2116800 + Pi^2/2)*
            xp^9 + (-26294417/1058400 + Pi^2/2)*xp^10 + 
           (-3320971693/128066400 + Pi^2/2)*xp^11 + 
           (-3454868533/128066400 + Pi^2/2)*xp^12)*Log[xp] + 
         NF*(2/9 - xp/18 + (7*xp^2)/18 + (4*xp^3)/9 + (79*xp^4)/108 + 
           (127*xp^5)/135 + (481*xp^6)/432 + (19087*xp^7)/15120 + 
           (50581*xp^8)/36288 + (2468713*xp^9)/1632960 + (165211*xp^10)/
            102060 + (642407*xp^11)/374220 + (13523639*xp^12)/7484400 + 
           (5/18 + (5*xp)/18 + (5*xp^2)/9 + (5*xp^3)/9 + (5*xp^4)/9 + 
             (5*xp^5)/9 + (5*xp^6)/9 + (5*xp^7)/9 + (5*xp^8)/9 + (5*xp^9)/9 + 
             (5*xp^10)/9 + (5*xp^11)/9 + (5*xp^12)/9)*Log[xp]) + 
         xp^6*(-17789/9000 - (9*Zeta[3])/2) + xp^2*(43/16 - (3*Pi^2)/8 - 
           (9*Zeta[3])/2) + xp^3*(253/48 - (7*Pi^2)/24 - (9*Zeta[3])/2) + 
         xp^4*(65/48 - Pi^2/6 - (9*Zeta[3])/2) + 
         xp^5*(-10103/18000 - (3*Pi^2)/40 - (9*Zeta[3])/2) + 
         xp^7*(-9656219/3087000 + (9*Pi^2)/140 - (9*Zeta[3])/2) + 
         xp^8*(-45022437/10976000 + (29*Pi^2)/240 - (9*Zeta[3])/2) + 
         xp^9*(-13188355741/2667168000 + (6*Pi^2)/35 - (9*Zeta[3])/2) + 
         xp^10*(-7583040329/1333584000 + (73*Pi^2)/336 - (9*Zeta[3])/2) + 
         xp^11*(-11266071868433/1775000304000 + (14369*Pi^2)/55440 - 
           (9*Zeta[3])/2) + xp^12*(-2464532279347/355000060800 + 
           (1501*Pi^2)/5040 - (9*Zeta[3])/2) + 
         xp*(79/12 - Pi^2/4 - (9*Zeta[3])/4) - (9*Zeta[3])/4) - 
       (241*Zeta[3])/6 + (25*Pi^2*Zeta[3])/8 + 
       xp*(1195/6 - (1261*Pi^2)/72 + (7*Pi^4)/24 - (493*Zeta[3])/6 + 
         (25*Pi^2*Zeta[3])/8) + xp^12*(21713672176264749318059/
          75772632977395200000 - (9621625638013*Pi^2)/7100001216000 - 
         (27131*Pi^4)/47520 - (57714264847*Zeta[3])/256132800 + 
         (25*Pi^2*Zeta[3])/4) + xp^11*(15465891054680501087623/
          56829474733046400000 - (589580582609*Pi^2)/322727328000 - 
         (2251*Pi^4)/4320 - (5533824343*Zeta[3])/25613280 + 
         (25*Pi^2*Zeta[3])/4) + xp^10*(3625787990322643/14114653056000 - 
         (751817701*Pi^2)/320060160 - (403*Pi^4)/864 - (218497267*Zeta[3])/
          1058400 + (25*Pi^2*Zeta[3])/4) + 
       xp^9*(169906007296331549/705732652800000 - (47088986411*Pi^2)/
          16003008000 - (877*Pi^4)/2160 - (415913411*Zeta[3])/2116800 + 
         (25*Pi^2*Zeta[3])/4) + xp^8*(1949700228016049/8712748800000 - 
         (719154241*Pi^2)/197568000 - (379*Pi^4)/1120 - (14596013*Zeta[3])/
          78400 + (25*Pi^2*Zeta[3])/4) + xp^7*(18700012421399/90757800000 - 
         (41625197*Pi^2)/9261000 - (659*Pi^4)/2520 - (645086*Zeta[3])/3675 + 
         (25*Pi^2*Zeta[3])/4) + xp^6*(337981117/1800000 - 
         (302383*Pi^2)/54000 - (31*Pi^4)/180 - (12347*Zeta[3])/75 + 
         (25*Pi^2*Zeta[3])/4) + xp^5*(2745649483/16200000 - 
         (21433*Pi^2)/3000 - (47*Pi^4)/720 - (184367*Zeta[3])/1200 + 
         (25*Pi^2*Zeta[3])/4) + xp^4*(100231/648 - (8357*Pi^2)/864 + 
         (5*Pi^4)/72 - (2291*Zeta[3])/16 + (25*Pi^2*Zeta[3])/4) + 
       xp^3*(79943/324 - (14705*Pi^2)/864 + (37*Pi^4)/144 - (547*Zeta[3])/4 + 
         (25*Pi^2*Zeta[3])/4) + xp^2*(3161/24 - (4871*Pi^2)/288 + 
         (25*Pi^4)/48 - (1477*Zeta[3])/12 + (25*Pi^2*Zeta[3])/4) + 
       NF*(-4/9 - Pi^2/9 + (-5/9 - (55*Pi^2)/108 + (19/3 - (55*Pi^2)/108)*
            xp + (35/18 - (55*Pi^2)/54)*xp^2 + (389/162 - (55*Pi^2)/54)*
            xp^3 + (-167/162 - (55*Pi^2)/54)*xp^4 + 
           (-18587/8100 - (55*Pi^2)/54)*xp^5 + (-9533/3240 - (55*Pi^2)/54)*
            xp^6 + (-2608763/793800 - (55*Pi^2)/54)*xp^7 + 
           (-208513/60480 - (55*Pi^2)/54)*xp^8 + (-1794156997/514382400 - 
             (55*Pi^2)/54)*xp^9 + (-126550097/36741600 - (55*Pi^2)/54)*
            xp^10 + (-990034291/296382240 - (55*Pi^2)/54)*xp^11 + 
           (-110382201557/34577928000 - (55*Pi^2)/54)*xp^12)*Log[xp] + 
         (8/9 - (4*xp)/3 - (2*xp^2)/3 + (28*xp^3)/27 + (163*xp^4)/54 + 
           (1201*xp^5)/270 + (605*xp^6)/108 + (921*xp^7)/140 + 
           (67393*xp^8)/9072 + (3340453*xp^9)/408240 + (452147*xp^10)/51030 + 
           (1773139*xp^11)/187110 + (18788039*xp^12)/1871100)*Log[xp]^2 + 
         (10/9 + (10*xp)/9 + (20*xp^2)/9 + (20*xp^3)/9 + (20*xp^4)/9 + 
           (20*xp^5)/9 + (20*xp^6)/9 + (20*xp^7)/9 + (20*xp^8)/9 + 
           (20*xp^9)/9 + (20*xp^10)/9 + (20*xp^11)/9 + (20*xp^12)/9)*
          Log[xp]^3 + (20*Zeta[3])/9 + xp*(-53/9 + (23*Pi^2)/108 + 
           (20*Zeta[3])/9) + xp^12*(7327760243933581/958500164160000 - 
           (6847613*Pi^2)/4989600 + (40*Zeta[3])/9) + 
         xp^11*(42612795208363/5868368352000 - (967957*Pi^2)/748440 + 
           (40*Zeta[3])/9) + xp^10*(633329425637/92588832000 - 
           (246361*Pi^2)/204120 + (40*Zeta[3])/9) + 
         xp^9*(8256898730803/1296243648000 - (518719*Pi^2)/466560 + 
           (40*Zeta[3])/9) + xp^8*(2667105229/457228800 - 
           (72997*Pi^2)/72576 + (40*Zeta[3])/9) + 
         xp^7*(1734798707/333396000 - (11483*Pi^2)/12960 + (40*Zeta[3])/9) + 
         xp^6*(862103/194400 - (1939*Pi^2)/2592 + (40*Zeta[3])/9) + 
         xp^5*(1668199/486000 - (947*Pi^2)/1620 + (40*Zeta[3])/9) + 
         xp^4*(1837/972 - (247*Pi^2)/648 + (40*Zeta[3])/9) + 
         xp^3*(-2869/972 - (8*Pi^2)/81 + (40*Zeta[3])/9) + 
         xp^2*(-53/36 + (19*Pi^2)/108 + (40*Zeta[3])/9)) + 
       Log[xp]*(67/6 + (701*Pi^2)/72 - (11*Pi^4)/24 + 
         xp^12*(-888546812142530743/2733500468160000 + (2097400489*Pi^2)/
            42688800 - (11*Pi^4)/12 - (8774*Zeta[3])/385) + 
         xp^11*(-623527675582907747/2050125351120000 + (1100759663*Pi^2)/
            23284800 - (11*Pi^4)/12 - (6511*Zeta[3])/308) + 
         xp^10*(-39590184024757/140026320000 + (288141683*Pi^2)/6350400 - 
           (11*Pi^4)/12 - (541*Zeta[3])/28) + 
         xp^9*(-73072039657481/280052640000 + (551700283*Pi^2)/12700800 - 
           (11*Pi^4)/12 - (4843*Zeta[3])/280) + 
         xp^8*(-825897675481/3457440000 + (19511389*Pi^2)/470400 - 
           (11*Pi^4)/12 - (4203*Zeta[3])/280) + 
         xp^7*(-70308330179/324135000 + (1742621*Pi^2)/44100 - (11*Pi^4)/12 - 
           (867*Zeta[3])/70) + xp^6*(-26412497/135000 + (67663*Pi^2)/1800 - 
           (11*Pi^4)/12 - (93*Zeta[3])/10) + xp^5*(-47657009/270000 + 
           (85907*Pi^2)/2400 - (11*Pi^4)/12 - (111*Zeta[3])/20) + 
         xp^4*(-35635/216 + (9901*Pi^2)/288 - (11*Pi^4)/12 - (3*Zeta[3])/4) + 
         xp^3*(-25241/108 + (2491*Pi^2)/72 - (11*Pi^4)/12 + 6*Zeta[3]) + 
         xp*(-1219/6 + (1601*Pi^2)/72 - (11*Pi^4)/24 + 9*Zeta[3]) + 
         xp^2*(-835/6 + (2293*Pi^2)/72 - (11*Pi^4)/12 + 18*Zeta[3])) + 
       L*((-67*Pi^2)/18 + Pi^4/6 + (67/3 - Pi^2 + (103/3 - Pi^2)*xp + 
           (161/3 - 2*Pi^2)*xp^2 + (65 - 2*Pi^2)*xp^3 + (277/4 - 2*Pi^2)*
            xp^4 + (22399/300 - 2*Pi^2)*xp^5 + (6001/75 - 2*Pi^2)*xp^6 + 
           (312988/3675 - 2*Pi^2)*xp^7 + (1766091/19600 - 2*Pi^2)*xp^8 + 
           (50188597/529200 - 2*Pi^2)*xp^9 + (26294417/264600 - 2*Pi^2)*
            xp^10 + (3320971693/32016600 - 2*Pi^2)*xp^11 + 
           (3454868533/32016600 - 2*Pi^2)*xp^12)*Log[xp]^2 + 
         NF*((5*Pi^2)/27 + (-7/3 + (5*Pi^2)/27)*xp + (10*Pi^2*xp^2)/27 + 
           (-127/162 + (10*Pi^2)/27)*xp^3 + (1043/1296 + (10*Pi^2)/27)*xp^4 + 
           (45799/32400 + (10*Pi^2)/27)*xp^5 + (3791/2160 + (10*Pi^2)/27)*
            xp^6 + (3118363/1587600 + (10*Pi^2)/27)*xp^7 + 
           (759049/362880 + (10*Pi^2)/27)*xp^8 + (2226296047/1028764800 + 
             (10*Pi^2)/27)*xp^9 + (23063441/10497600 + (10*Pi^2)/27)*xp^10 + 
           (1304705197/592764480 + (10*Pi^2)/27)*xp^11 + 
           (150988340207/69155856000 + (10*Pi^2)/27)*xp^12 + 
           (-8/9 + (7*xp)/9 - (4*xp^2)/9 - (38*xp^3)/27 - (107*xp^4)/36 - 
             (739*xp^5)/180 - (181*xp^6)/36 - (21977*xp^7)/3780 - 
             (58987*xp^8)/9072 - (2904583*xp^9)/408240 - (782569*xp^10)/
              102060 - (3057953*xp^11)/374220 - (2307977*xp^12)/267300)*
            Log[xp] + (-10/9 - (10*xp)/9 - (20*xp^2)/9 - (20*xp^3)/9 - 
             (20*xp^4)/9 - (20*xp^5)/9 - (20*xp^6)/9 - (20*xp^7)/9 - 
             (20*xp^8)/9 - (20*xp^9)/9 - (20*xp^10)/9 - (20*xp^11)/9 - 
             (20*xp^12)/9)*Log[xp]^2) + xp^2*(1129/24 - (421*Pi^2)/36 + 
           Pi^4/3 - 9*Zeta[3]) + xp*(455/6 - (74*Pi^2)/9 + Pi^4/6 - 
           (9*Zeta[3])/2) + xp^3*(3095/36 - (463*Pi^2)/36 + Pi^4/3 - 
           3*Zeta[3]) + xp^4*(10969/192 - (3629*Pi^2)/288 + Pi^4/3 + 
           (3*Zeta[3])/8) + xp^5*(62110037/1080000 - (10393*Pi^2)/800 + 
           Pi^4/3 + (111*Zeta[3])/40) + xp^6*(2771303/45000 - 
           (2437*Pi^2)/180 + Pi^4/3 + (93*Zeta[3])/20) + 
         xp^7*(14474425927/216090000 - (178237*Pi^2)/12600 + Pi^4/3 + 
           (867*Zeta[3])/140) + xp^8*(3029837353349/41489280000 - 
           (20852389*Pi^2)/1411200 + Pi^4/3 + (4203*Zeta[3])/560) + 
         xp^9*(266818303644629/3360631680000 - (195765701*Pi^2)/12700800 + 
           Pi^4/3 + (4843*Zeta[3])/560) + xp^10*(5774082070339/67212633600 - 
           (101915239*Pi^2)/6350400 + Pi^4/3 + (541*Zeta[3])/56) + 
         xp^11*(2274545132349873527/24601504213440000 - (1423773427*Pi^2)/
            85377600 + Pi^4/3 + (6511*Zeta[3])/616) + 
         xp^12*(2434851337805856113/24601504213440000 - (98431409*Pi^2)/
            5691840 + Pi^4/3 + (4387*Zeta[3])/385) + 
         Log[xp]*(8 + 9*Zeta[3] + xp*(-99/2 + (3*Pi^2)/2 + 9*Zeta[3]) + 
           xp^12*(14979272971639/1775000304000 - (11353*Pi^2)/4620 + 
             18*Zeta[3]) + xp^11*(5450431633019/887500152000 - 
             (20431*Pi^2)/9240 + 18*Zeta[3]) + xp^10*(2412968357/666792000 - 
             (979*Pi^2)/504 + 18*Zeta[3]) + xp^9*(1066159399/1333584000 - 
             (8299*Pi^2)/5040 + 18*Zeta[3]) + xp^8*(-119694143/49392000 - 
             (2213*Pi^2)/1680 + 18*Zeta[3]) + xp^7*(-19189843/3087000 - 
             (397*Pi^2)/420 + 18*Zeta[3]) + xp^6*(-97753/9000 - 
             (31*Pi^2)/60 + 18*Zeta[3]) + xp^5*(-33839/2000 - Pi^2/120 + 
             18*Zeta[3]) + xp^4*(-3749/144 + (5*Pi^2)/8 + 18*Zeta[3]) + 
           xp^3*(-1811/36 + (3*Pi^2)/2 + 18*Zeta[3]) + 
           xp^2*(-451/12 + (5*Pi^2)/2 + 18*Zeta[3]))))
Spgg2sigma0gg = -2241/32 + (67*Pi^2)/8 - (33*Pi^4)/80 + 
     (201/2 - (9*Pi^2)/2 + (-633/16 + (27*Pi^2)/8)*xp + 
       (2095/8 - (33*Pi^2)/4)*xp^2 + (6281/64 - (15*Pi^2)/4)*xp^3 + 
       (69757/320 - (69*Pi^2)/10)*xp^4 + (15199/64 - (699*Pi^2)/80)*xp^5 + 
       (554493/2240 - (1413*Pi^2)/140)*xp^6 + 
       (2292513/8960 - (2505*Pi^2)/224)*xp^7 + 
       (7083637/26880 - (13553*Pi^2)/1120)*xp^8 + 
       (18191263/67200 - (3611*Pi^2)/280)*xp^9 + 
       (25632799/92400 - (83777*Pi^2)/6160)*xp^10 + 
       (34948453/123200 - (175341*Pi^2)/12320)*xp^11 + 
       (18547701/64064 - (2371429*Pi^2)/160160)*xp^12)*Log[xp] + 
     ((27*xp)/2 + (207*xp^3)/8 + (207*xp^4)/8 + (1491*xp^5)/40 + 
       (1947*xp^6)/40 + (66333*xp^7)/1120 + (77199*xp^8)/1120 + 
       (109041*xp^9)/1400 + (241383*xp^10)/2800 + (2894669*xp^11)/30800 + 
       (311953*xp^12)/3080)*Log[xp]^2 + 
     NF^2*(1/36 + (265/1296 + Pi^2/54)*xp - (47*xp^2)/1728 + 
       (-133/1728 + Pi^2/54)*xp^3 + (-523/10368 + Pi^2/54)*xp^4 + 
       (-10759/144000 + (31*Pi^2)/1620)*xp^5 + (-61721/648000 + (8*Pi^2)/405)*
        xp^6 + (-4942957/44452800 + (23*Pi^2)/1134)*xp^7 + 
       (-33046229/266716800 + (47*Pi^2)/2268)*xp^8 + 
       (-552812951/4115059200 + (41*Pi^2)/1944)*xp^9 + 
       (-23008493/160744500 + (26*Pi^2)/1215)*xp^10 + 
       (-171960061397/1141071624000 + (193*Pi^2)/8910)*xp^11 + 
       (-2871928105/18257145984 + (13*Pi^2)/594)*xp^12 + 
       ((193*xp)/864 - xp^2/9 + (23*xp^3)/216 + xp^4/18 + (1357*xp^5)/32400 + 
         (577*xp^6)/16200 + (5027*xp^7)/158760 + (6073*xp^8)/211680 + 
         (42851*xp^9)/1632960 + (24629*xp^10)/1020600 + 
         (458333*xp^11)/20582100 + (169579*xp^12)/8232840)*Log[xp] + 
       (-xp/36 - xp^3/36 - xp^4/36 - (31*xp^5)/1080 - (4*xp^6)/135 - 
         (23*xp^7)/756 - (47*xp^8)/1512 - (41*xp^9)/1296 - (13*xp^10)/405 - 
         (193*xp^11)/5940 - (13*xp^12)/396)*Log[xp]^2) + (63*Zeta[3])/8 + 
     NF*(337/48 - (5*Pi^2)/12 + (3643/192 - (131*Pi^2)/864)*xp^2 + 
       (-5 + (-85/96 - (31*Pi^2)/432)*xp - (1021*xp^2)/72 + 
         (-8329/864 - (101*Pi^2)/1296)*xp^3 + (-39419/2592 - (101*Pi^2)/1296)*
          xp^4 + (-13719107/777600 - (1031*Pi^2)/12960)*xp^5 + 
         (-52622159/2721600 - (263*Pi^2)/3240)*xp^6 + 
         (-5515605271/266716800 - (107*Pi^2)/1296)*xp^7 + 
         (-727101091/33339600 - (217*Pi^2)/2592)*xp^8 + 
         (-93767826829/4115059200 - (439*Pi^2)/5184)*xp^9 + 
         (-267628914989/11316412800 - (277*Pi^2)/3240)*xp^10 + 
         (-44588883450877/1825714598400 - (6143*Pi^2)/71280)*xp^11 + 
         (-85181925729317/3390612825600 - (1237*Pi^2)/14256)*xp^12)*Log[xp] + 
       ((11*xp)/72 + (5*xp^2)/36 + (5*xp^3)/24 + (35*xp^4)/108 + 
         (2599*xp^5)/6480 + (188*xp^6)/405 + (164651*xp^7)/317520 + 
         (44957*xp^8)/79380 + (497197*xp^9)/816480 + (13213*xp^10)/20412 + 
         (22464551*xp^11)/32931360 + (3359239*xp^12)/4704480)*Log[xp]^2 + 
       ((5*xp)/54 + (5*xp^3)/54 + (5*xp^4)/54 + (31*xp^5)/324 + (8*xp^6)/81 + 
         (115*xp^7)/1134 + (235*xp^8)/2268 + (205*xp^9)/1944 + 
         (26*xp^10)/243 + (193*xp^11)/1782 + (65*xp^12)/594)*Log[xp]^3 + 
       xp*(-4663/108 + (889*Pi^2)/864 - (76*Zeta[3])/9) + 
       xp^12*(740507977332663179/328957256339712000 - (9291665*Pi^2)/
          158070528 - (1493*Zeta[3])/264) + 
       xp^11*(26325349406060363/12652202166912000 - (159697297*Pi^2)/
          3951763200 - (13375*Zeta[3])/2376) + 
       xp^10*(53505613382147/28517360256000 - (41729*Pi^2)/2041200 - 
         (907*Zeta[3])/162) + xp^9*(8437426510853/5184974592000 + 
         (2309*Pi^2)/1632960 - (14419*Zeta[3])/2592) + 
       xp^8*(49161969539/37340352000 + (1391*Pi^2)/54432 - 
         (16693*Zeta[3])/3024) + xp^7*(25509406721/28005264000 + 
         (57223*Pi^2)/1088640 - (8269*Zeta[3])/1512) + 
       xp^6*(54060043/163296000 + (5407*Pi^2)/64800 - (146*Zeta[3])/27) + 
       xp^5*(-3874477/5832000 + (93547*Pi^2)/777600 - (2305*Zeta[3])/432) + 
       xp^4*(-160787/51840 + (1315*Pi^2)/7776 - (379*Zeta[3])/72) + 
       xp^3*(-74005/5184 + (3971*Pi^2)/15552 - (379*Zeta[3])/72) + 
       (13*Zeta[3])/4) + xp*(5919/16 - (815*Pi^2)/32 + (33*Pi^4)/40 + 
       (117*Zeta[3])/8) + xp^3*(68185/384 - (827*Pi^2)/64 + (33*Pi^4)/80 + 
       (495*Zeta[3])/16) + xp^2*(-8379/32 + (153*Pi^2)/16 + 
       (297*Zeta[3])/8) + xp^4*(-14231/960 - (437*Pi^2)/64 + (33*Pi^4)/80 + 
       (3609*Zeta[3])/80) + xp^5*(-98043/6400 - (11621*Pi^2)/1600 + 
       (33*Pi^4)/80 + (261*Zeta[3])/5) + 
     xp^6*(-47521/134400 - (13947*Pi^2)/1600 + (33*Pi^4)/80 + 
       (15993*Zeta[3])/280) + xp^7*(7889087/537600 - (162839*Pi^2)/15680 + 
       (33*Pi^4)/80 + (13653*Zeta[3])/224) + 
     xp^8*(15279931/537600 - (94623*Pi^2)/7840 + (33*Pi^4)/80 + 
       (71811*Zeta[3])/1120) + xp^9*(1741982887/42336000 - 
       (19347817*Pi^2)/1411200 + (33*Pi^4)/80 + (2673*Zeta[3])/40) + 
     xp^10*(99020440973/1862784000 - (4315649*Pi^2)/282240 + (33*Pi^4)/80 + 
       (426249*Zeta[3])/6160) + xp^11*(883138273727/13660416000 - 
       (119584489*Pi^2)/7114800 + (33*Pi^4)/80 + (878517*Zeta[3])/12320) + 
     xp^12*(40345528736411/532756224000 - (14850581*Pi^2)/813120 + 
       (33*Pi^4)/80 + (11725893*Zeta[3])/160160) + 
     DD[0, x]*(2205/32 - NF^2/36 - (67*Pi^2)/8 + (33*Pi^4)/80 + 
       NF*(-319/48 + (5*Pi^2)/12 - (13*Zeta[3])/4) + (99*Zeta[3])/8 + 
       e*(2205/32 - NF^2/36 - (67*Pi^2)/8 + (33*Pi^4)/80 + 
         NF*(-319/48 + (5*Pi^2)/12 - (13*Zeta[3])/4) + (99*Zeta[3])/8) + 
       e^2*(2205/32 - NF^2/36 - (67*Pi^2)/8 + (33*Pi^4)/80 + 
         NF*(-319/48 + (5*Pi^2)/12 - (13*Zeta[3])/4) + (99*Zeta[3])/8) + 
       e^3*(2205/32 - NF^2/36 - (67*Pi^2)/8 + (33*Pi^4)/80 + 
         NF*(-319/48 + (5*Pi^2)/12 - (13*Zeta[3])/4) + (99*Zeta[3])/8)) + 
     e*(-2241/32 + (67*Pi^2)/8 - (33*Pi^4)/80 + 
       (201/2 - (9*Pi^2)/2 + (-633/16 + (27*Pi^2)/8)*xp + 
         (2095/8 - (33*Pi^2)/4)*xp^2 + (6281/64 - (15*Pi^2)/4)*xp^3 + 
         (69757/320 - (69*Pi^2)/10)*xp^4 + (15199/64 - (699*Pi^2)/80)*xp^5 + 
         (554493/2240 - (1413*Pi^2)/140)*xp^6 + 
         (2292513/8960 - (2505*Pi^2)/224)*xp^7 + 
         (7083637/26880 - (13553*Pi^2)/1120)*xp^8 + 
         (18191263/67200 - (3611*Pi^2)/280)*xp^9 + 
         (25632799/92400 - (83777*Pi^2)/6160)*xp^10 + 
         (34948453/123200 - (175341*Pi^2)/12320)*xp^11 + 
         (18547701/64064 - (2371429*Pi^2)/160160)*xp^12)*Log[xp] + 
       ((27*xp)/2 + (207*xp^3)/8 + (207*xp^4)/8 + (1491*xp^5)/40 + 
         (1947*xp^6)/40 + (66333*xp^7)/1120 + (77199*xp^8)/1120 + 
         (109041*xp^9)/1400 + (241383*xp^10)/2800 + (2894669*xp^11)/30800 + 
         (311953*xp^12)/3080)*Log[xp]^2 + 
       NF^2*(1/36 + (265/1296 + Pi^2/54)*xp - (47*xp^2)/1728 + 
         (-133/1728 + Pi^2/54)*xp^3 + (-523/10368 + Pi^2/54)*xp^4 + 
         (-10759/144000 + (31*Pi^2)/1620)*xp^5 + 
         (-61721/648000 + (8*Pi^2)/405)*xp^6 + 
         (-4942957/44452800 + (23*Pi^2)/1134)*xp^7 + 
         (-33046229/266716800 + (47*Pi^2)/2268)*xp^8 + 
         (-552812951/4115059200 + (41*Pi^2)/1944)*xp^9 + 
         (-23008493/160744500 + (26*Pi^2)/1215)*xp^10 + 
         (-171960061397/1141071624000 + (193*Pi^2)/8910)*xp^11 + 
         (-2871928105/18257145984 + (13*Pi^2)/594)*xp^12 + 
         ((193*xp)/864 - xp^2/9 + (23*xp^3)/216 + xp^4/18 + 
           (1357*xp^5)/32400 + (577*xp^6)/16200 + (5027*xp^7)/158760 + 
           (6073*xp^8)/211680 + (42851*xp^9)/1632960 + (24629*xp^10)/
            1020600 + (458333*xp^11)/20582100 + (169579*xp^12)/8232840)*
          Log[xp] + (-xp/36 - xp^3/36 - xp^4/36 - (31*xp^5)/1080 - 
           (4*xp^6)/135 - (23*xp^7)/756 - (47*xp^8)/1512 - (41*xp^9)/1296 - 
           (13*xp^10)/405 - (193*xp^11)/5940 - (13*xp^12)/396)*Log[xp]^2) + 
       (63*Zeta[3])/8 + NF*(337/48 - (5*Pi^2)/12 + 
         (3643/192 - (131*Pi^2)/864)*xp^2 + 
         (-5 + (-85/96 - (31*Pi^2)/432)*xp - (1021*xp^2)/72 + 
           (-8329/864 - (101*Pi^2)/1296)*xp^3 + 
           (-39419/2592 - (101*Pi^2)/1296)*xp^4 + 
           (-13719107/777600 - (1031*Pi^2)/12960)*xp^5 + 
           (-52622159/2721600 - (263*Pi^2)/3240)*xp^6 + 
           (-5515605271/266716800 - (107*Pi^2)/1296)*xp^7 + 
           (-727101091/33339600 - (217*Pi^2)/2592)*xp^8 + 
           (-93767826829/4115059200 - (439*Pi^2)/5184)*xp^9 + 
           (-267628914989/11316412800 - (277*Pi^2)/3240)*xp^10 + 
           (-44588883450877/1825714598400 - (6143*Pi^2)/71280)*xp^11 + 
           (-85181925729317/3390612825600 - (1237*Pi^2)/14256)*xp^12)*
          Log[xp] + ((11*xp)/72 + (5*xp^2)/36 + (5*xp^3)/24 + (35*xp^4)/108 + 
           (2599*xp^5)/6480 + (188*xp^6)/405 + (164651*xp^7)/317520 + 
           (44957*xp^8)/79380 + (497197*xp^9)/816480 + (13213*xp^10)/20412 + 
           (22464551*xp^11)/32931360 + (3359239*xp^12)/4704480)*Log[xp]^2 + 
         ((5*xp)/54 + (5*xp^3)/54 + (5*xp^4)/54 + (31*xp^5)/324 + 
           (8*xp^6)/81 + (115*xp^7)/1134 + (235*xp^8)/2268 + 
           (205*xp^9)/1944 + (26*xp^10)/243 + (193*xp^11)/1782 + 
           (65*xp^12)/594)*Log[xp]^3 + xp*(-4663/108 + (889*Pi^2)/864 - 
           (76*Zeta[3])/9) + xp^12*(740507977332663179/328957256339712000 - 
           (9291665*Pi^2)/158070528 - (1493*Zeta[3])/264) + 
         xp^11*(26325349406060363/12652202166912000 - (159697297*Pi^2)/
            3951763200 - (13375*Zeta[3])/2376) + 
         xp^10*(53505613382147/28517360256000 - (41729*Pi^2)/2041200 - 
           (907*Zeta[3])/162) + xp^9*(8437426510853/5184974592000 + 
           (2309*Pi^2)/1632960 - (14419*Zeta[3])/2592) + 
         xp^8*(49161969539/37340352000 + (1391*Pi^2)/54432 - 
           (16693*Zeta[3])/3024) + xp^7*(25509406721/28005264000 + 
           (57223*Pi^2)/1088640 - (8269*Zeta[3])/1512) + 
         xp^6*(54060043/163296000 + (5407*Pi^2)/64800 - (146*Zeta[3])/27) + 
         xp^5*(-3874477/5832000 + (93547*Pi^2)/777600 - (2305*Zeta[3])/432) + 
         xp^4*(-160787/51840 + (1315*Pi^2)/7776 - (379*Zeta[3])/72) + 
         xp^3*(-74005/5184 + (3971*Pi^2)/15552 - (379*Zeta[3])/72) + 
         (13*Zeta[3])/4) + xp*(5919/16 - (815*Pi^2)/32 + (33*Pi^4)/40 + 
         (117*Zeta[3])/8) + xp^3*(68185/384 - (827*Pi^2)/64 + (33*Pi^4)/80 + 
         (495*Zeta[3])/16) + xp^2*(-8379/32 + (153*Pi^2)/16 + 
         (297*Zeta[3])/8) + xp^4*(-14231/960 - (437*Pi^2)/64 + (33*Pi^4)/80 + 
         (3609*Zeta[3])/80) + xp^5*(-98043/6400 - (11621*Pi^2)/1600 + 
         (33*Pi^4)/80 + (261*Zeta[3])/5) + 
       xp^6*(-47521/134400 - (13947*Pi^2)/1600 + (33*Pi^4)/80 + 
         (15993*Zeta[3])/280) + xp^7*(7889087/537600 - (162839*Pi^2)/15680 + 
         (33*Pi^4)/80 + (13653*Zeta[3])/224) + 
       xp^8*(15279931/537600 - (94623*Pi^2)/7840 + (33*Pi^4)/80 + 
         (71811*Zeta[3])/1120) + xp^9*(1741982887/42336000 - 
         (19347817*Pi^2)/1411200 + (33*Pi^4)/80 + (2673*Zeta[3])/40) + 
       xp^10*(99020440973/1862784000 - (4315649*Pi^2)/282240 + (33*Pi^4)/80 + 
         (426249*Zeta[3])/6160) + xp^11*(883138273727/13660416000 - 
         (119584489*Pi^2)/7114800 + (33*Pi^4)/80 + (878517*Zeta[3])/12320) + 
       xp^12*(40345528736411/532756224000 - (14850581*Pi^2)/813120 + 
         (33*Pi^4)/80 + (11725893*Zeta[3])/160160)) + 
     e^2*(-2241/32 + (67*Pi^2)/8 - (33*Pi^4)/80 + 
       (201/2 - (9*Pi^2)/2 + (-633/16 + (27*Pi^2)/8)*xp + 
         (2095/8 - (33*Pi^2)/4)*xp^2 + (6281/64 - (15*Pi^2)/4)*xp^3 + 
         (69757/320 - (69*Pi^2)/10)*xp^4 + (15199/64 - (699*Pi^2)/80)*xp^5 + 
         (554493/2240 - (1413*Pi^2)/140)*xp^6 + 
         (2292513/8960 - (2505*Pi^2)/224)*xp^7 + 
         (7083637/26880 - (13553*Pi^2)/1120)*xp^8 + 
         (18191263/67200 - (3611*Pi^2)/280)*xp^9 + 
         (25632799/92400 - (83777*Pi^2)/6160)*xp^10 + 
         (34948453/123200 - (175341*Pi^2)/12320)*xp^11 + 
         (18547701/64064 - (2371429*Pi^2)/160160)*xp^12)*Log[xp] + 
       ((27*xp)/2 + (207*xp^3)/8 + (207*xp^4)/8 + (1491*xp^5)/40 + 
         (1947*xp^6)/40 + (66333*xp^7)/1120 + (77199*xp^8)/1120 + 
         (109041*xp^9)/1400 + (241383*xp^10)/2800 + (2894669*xp^11)/30800 + 
         (311953*xp^12)/3080)*Log[xp]^2 + 
       NF^2*(1/36 + (265/1296 + Pi^2/54)*xp - (47*xp^2)/1728 + 
         (-133/1728 + Pi^2/54)*xp^3 + (-523/10368 + Pi^2/54)*xp^4 + 
         (-10759/144000 + (31*Pi^2)/1620)*xp^5 + 
         (-61721/648000 + (8*Pi^2)/405)*xp^6 + 
         (-4942957/44452800 + (23*Pi^2)/1134)*xp^7 + 
         (-33046229/266716800 + (47*Pi^2)/2268)*xp^8 + 
         (-552812951/4115059200 + (41*Pi^2)/1944)*xp^9 + 
         (-23008493/160744500 + (26*Pi^2)/1215)*xp^10 + 
         (-171960061397/1141071624000 + (193*Pi^2)/8910)*xp^11 + 
         (-2871928105/18257145984 + (13*Pi^2)/594)*xp^12 + 
         ((193*xp)/864 - xp^2/9 + (23*xp^3)/216 + xp^4/18 + 
           (1357*xp^5)/32400 + (577*xp^6)/16200 + (5027*xp^7)/158760 + 
           (6073*xp^8)/211680 + (42851*xp^9)/1632960 + (24629*xp^10)/
            1020600 + (458333*xp^11)/20582100 + (169579*xp^12)/8232840)*
          Log[xp] + (-xp/36 - xp^3/36 - xp^4/36 - (31*xp^5)/1080 - 
           (4*xp^6)/135 - (23*xp^7)/756 - (47*xp^8)/1512 - (41*xp^9)/1296 - 
           (13*xp^10)/405 - (193*xp^11)/5940 - (13*xp^12)/396)*Log[xp]^2) + 
       (63*Zeta[3])/8 + NF*(337/48 - (5*Pi^2)/12 + 
         (3643/192 - (131*Pi^2)/864)*xp^2 + 
         (-5 + (-85/96 - (31*Pi^2)/432)*xp - (1021*xp^2)/72 + 
           (-8329/864 - (101*Pi^2)/1296)*xp^3 + 
           (-39419/2592 - (101*Pi^2)/1296)*xp^4 + 
           (-13719107/777600 - (1031*Pi^2)/12960)*xp^5 + 
           (-52622159/2721600 - (263*Pi^2)/3240)*xp^6 + 
           (-5515605271/266716800 - (107*Pi^2)/1296)*xp^7 + 
           (-727101091/33339600 - (217*Pi^2)/2592)*xp^8 + 
           (-93767826829/4115059200 - (439*Pi^2)/5184)*xp^9 + 
           (-267628914989/11316412800 - (277*Pi^2)/3240)*xp^10 + 
           (-44588883450877/1825714598400 - (6143*Pi^2)/71280)*xp^11 + 
           (-85181925729317/3390612825600 - (1237*Pi^2)/14256)*xp^12)*
          Log[xp] + ((11*xp)/72 + (5*xp^2)/36 + (5*xp^3)/24 + (35*xp^4)/108 + 
           (2599*xp^5)/6480 + (188*xp^6)/405 + (164651*xp^7)/317520 + 
           (44957*xp^8)/79380 + (497197*xp^9)/816480 + (13213*xp^10)/20412 + 
           (22464551*xp^11)/32931360 + (3359239*xp^12)/4704480)*Log[xp]^2 + 
         ((5*xp)/54 + (5*xp^3)/54 + (5*xp^4)/54 + (31*xp^5)/324 + 
           (8*xp^6)/81 + (115*xp^7)/1134 + (235*xp^8)/2268 + 
           (205*xp^9)/1944 + (26*xp^10)/243 + (193*xp^11)/1782 + 
           (65*xp^12)/594)*Log[xp]^3 + xp*(-4663/108 + (889*Pi^2)/864 - 
           (76*Zeta[3])/9) + xp^12*(740507977332663179/328957256339712000 - 
           (9291665*Pi^2)/158070528 - (1493*Zeta[3])/264) + 
         xp^11*(26325349406060363/12652202166912000 - (159697297*Pi^2)/
            3951763200 - (13375*Zeta[3])/2376) + 
         xp^10*(53505613382147/28517360256000 - (41729*Pi^2)/2041200 - 
           (907*Zeta[3])/162) + xp^9*(8437426510853/5184974592000 + 
           (2309*Pi^2)/1632960 - (14419*Zeta[3])/2592) + 
         xp^8*(49161969539/37340352000 + (1391*Pi^2)/54432 - 
           (16693*Zeta[3])/3024) + xp^7*(25509406721/28005264000 + 
           (57223*Pi^2)/1088640 - (8269*Zeta[3])/1512) + 
         xp^6*(54060043/163296000 + (5407*Pi^2)/64800 - (146*Zeta[3])/27) + 
         xp^5*(-3874477/5832000 + (93547*Pi^2)/777600 - (2305*Zeta[3])/432) + 
         xp^4*(-160787/51840 + (1315*Pi^2)/7776 - (379*Zeta[3])/72) + 
         xp^3*(-74005/5184 + (3971*Pi^2)/15552 - (379*Zeta[3])/72) + 
         (13*Zeta[3])/4) + xp*(5919/16 - (815*Pi^2)/32 + (33*Pi^4)/40 + 
         (117*Zeta[3])/8) + xp^3*(68185/384 - (827*Pi^2)/64 + (33*Pi^4)/80 + 
         (495*Zeta[3])/16) + xp^2*(-8379/32 + (153*Pi^2)/16 + 
         (297*Zeta[3])/8) + xp^4*(-14231/960 - (437*Pi^2)/64 + (33*Pi^4)/80 + 
         (3609*Zeta[3])/80) + xp^5*(-98043/6400 - (11621*Pi^2)/1600 + 
         (33*Pi^4)/80 + (261*Zeta[3])/5) + 
       xp^6*(-47521/134400 - (13947*Pi^2)/1600 + (33*Pi^4)/80 + 
         (15993*Zeta[3])/280) + xp^7*(7889087/537600 - (162839*Pi^2)/15680 + 
         (33*Pi^4)/80 + (13653*Zeta[3])/224) + 
       xp^8*(15279931/537600 - (94623*Pi^2)/7840 + (33*Pi^4)/80 + 
         (71811*Zeta[3])/1120) + xp^9*(1741982887/42336000 - 
         (19347817*Pi^2)/1411200 + (33*Pi^4)/80 + (2673*Zeta[3])/40) + 
       xp^10*(99020440973/1862784000 - (4315649*Pi^2)/282240 + (33*Pi^4)/80 + 
         (426249*Zeta[3])/6160) + xp^11*(883138273727/13660416000 - 
         (119584489*Pi^2)/7114800 + (33*Pi^4)/80 + (878517*Zeta[3])/12320) + 
       xp^12*(40345528736411/532756224000 - (14850581*Pi^2)/813120 + 
         (33*Pi^4)/80 + (11725893*Zeta[3])/160160)) + 
     e^3*(-2241/32 + (67*Pi^2)/8 - (33*Pi^4)/80 + 
       (201/2 - (9*Pi^2)/2 + (-633/16 + (27*Pi^2)/8)*xp + 
         (2095/8 - (33*Pi^2)/4)*xp^2 + (6281/64 - (15*Pi^2)/4)*xp^3 + 
         (69757/320 - (69*Pi^2)/10)*xp^4 + (15199/64 - (699*Pi^2)/80)*xp^5 + 
         (554493/2240 - (1413*Pi^2)/140)*xp^6 + 
         (2292513/8960 - (2505*Pi^2)/224)*xp^7 + 
         (7083637/26880 - (13553*Pi^2)/1120)*xp^8 + 
         (18191263/67200 - (3611*Pi^2)/280)*xp^9 + 
         (25632799/92400 - (83777*Pi^2)/6160)*xp^10 + 
         (34948453/123200 - (175341*Pi^2)/12320)*xp^11 + 
         (18547701/64064 - (2371429*Pi^2)/160160)*xp^12)*Log[xp] + 
       ((27*xp)/2 + (207*xp^3)/8 + (207*xp^4)/8 + (1491*xp^5)/40 + 
         (1947*xp^6)/40 + (66333*xp^7)/1120 + (77199*xp^8)/1120 + 
         (109041*xp^9)/1400 + (241383*xp^10)/2800 + (2894669*xp^11)/30800 + 
         (311953*xp^12)/3080)*Log[xp]^2 + 
       NF^2*(1/36 + (265/1296 + Pi^2/54)*xp - (47*xp^2)/1728 + 
         (-133/1728 + Pi^2/54)*xp^3 + (-523/10368 + Pi^2/54)*xp^4 + 
         (-10759/144000 + (31*Pi^2)/1620)*xp^5 + 
         (-61721/648000 + (8*Pi^2)/405)*xp^6 + 
         (-4942957/44452800 + (23*Pi^2)/1134)*xp^7 + 
         (-33046229/266716800 + (47*Pi^2)/2268)*xp^8 + 
         (-552812951/4115059200 + (41*Pi^2)/1944)*xp^9 + 
         (-23008493/160744500 + (26*Pi^2)/1215)*xp^10 + 
         (-171960061397/1141071624000 + (193*Pi^2)/8910)*xp^11 + 
         (-2871928105/18257145984 + (13*Pi^2)/594)*xp^12 + 
         ((193*xp)/864 - xp^2/9 + (23*xp^3)/216 + xp^4/18 + 
           (1357*xp^5)/32400 + (577*xp^6)/16200 + (5027*xp^7)/158760 + 
           (6073*xp^8)/211680 + (42851*xp^9)/1632960 + (24629*xp^10)/
            1020600 + (458333*xp^11)/20582100 + (169579*xp^12)/8232840)*
          Log[xp] + (-xp/36 - xp^3/36 - xp^4/36 - (31*xp^5)/1080 - 
           (4*xp^6)/135 - (23*xp^7)/756 - (47*xp^8)/1512 - (41*xp^9)/1296 - 
           (13*xp^10)/405 - (193*xp^11)/5940 - (13*xp^12)/396)*Log[xp]^2) + 
       (63*Zeta[3])/8 + NF*(337/48 - (5*Pi^2)/12 + 
         (3643/192 - (131*Pi^2)/864)*xp^2 + 
         (-5 + (-85/96 - (31*Pi^2)/432)*xp - (1021*xp^2)/72 + 
           (-8329/864 - (101*Pi^2)/1296)*xp^3 + 
           (-39419/2592 - (101*Pi^2)/1296)*xp^4 + 
           (-13719107/777600 - (1031*Pi^2)/12960)*xp^5 + 
           (-52622159/2721600 - (263*Pi^2)/3240)*xp^6 + 
           (-5515605271/266716800 - (107*Pi^2)/1296)*xp^7 + 
           (-727101091/33339600 - (217*Pi^2)/2592)*xp^8 + 
           (-93767826829/4115059200 - (439*Pi^2)/5184)*xp^9 + 
           (-267628914989/11316412800 - (277*Pi^2)/3240)*xp^10 + 
           (-44588883450877/1825714598400 - (6143*Pi^2)/71280)*xp^11 + 
           (-85181925729317/3390612825600 - (1237*Pi^2)/14256)*xp^12)*
          Log[xp] + ((11*xp)/72 + (5*xp^2)/36 + (5*xp^3)/24 + (35*xp^4)/108 + 
           (2599*xp^5)/6480 + (188*xp^6)/405 + (164651*xp^7)/317520 + 
           (44957*xp^8)/79380 + (497197*xp^9)/816480 + (13213*xp^10)/20412 + 
           (22464551*xp^11)/32931360 + (3359239*xp^12)/4704480)*Log[xp]^2 + 
         ((5*xp)/54 + (5*xp^3)/54 + (5*xp^4)/54 + (31*xp^5)/324 + 
           (8*xp^6)/81 + (115*xp^7)/1134 + (235*xp^8)/2268 + 
           (205*xp^9)/1944 + (26*xp^10)/243 + (193*xp^11)/1782 + 
           (65*xp^12)/594)*Log[xp]^3 + xp*(-4663/108 + (889*Pi^2)/864 - 
           (76*Zeta[3])/9) + xp^12*(740507977332663179/328957256339712000 - 
           (9291665*Pi^2)/158070528 - (1493*Zeta[3])/264) + 
         xp^11*(26325349406060363/12652202166912000 - (159697297*Pi^2)/
            3951763200 - (13375*Zeta[3])/2376) + 
         xp^10*(53505613382147/28517360256000 - (41729*Pi^2)/2041200 - 
           (907*Zeta[3])/162) + xp^9*(8437426510853/5184974592000 + 
           (2309*Pi^2)/1632960 - (14419*Zeta[3])/2592) + 
         xp^8*(49161969539/37340352000 + (1391*Pi^2)/54432 - 
           (16693*Zeta[3])/3024) + xp^7*(25509406721/28005264000 + 
           (57223*Pi^2)/1088640 - (8269*Zeta[3])/1512) + 
         xp^6*(54060043/163296000 + (5407*Pi^2)/64800 - (146*Zeta[3])/27) + 
         xp^5*(-3874477/5832000 + (93547*Pi^2)/777600 - (2305*Zeta[3])/432) + 
         xp^4*(-160787/51840 + (1315*Pi^2)/7776 - (379*Zeta[3])/72) + 
         xp^3*(-74005/5184 + (3971*Pi^2)/15552 - (379*Zeta[3])/72) + 
         (13*Zeta[3])/4) + xp*(5919/16 - (815*Pi^2)/32 + (33*Pi^4)/40 + 
         (117*Zeta[3])/8) + xp^3*(68185/384 - (827*Pi^2)/64 + (33*Pi^4)/80 + 
         (495*Zeta[3])/16) + xp^2*(-8379/32 + (153*Pi^2)/16 + 
         (297*Zeta[3])/8) + xp^4*(-14231/960 - (437*Pi^2)/64 + (33*Pi^4)/80 + 
         (3609*Zeta[3])/80) + xp^5*(-98043/6400 - (11621*Pi^2)/1600 + 
         (33*Pi^4)/80 + (261*Zeta[3])/5) + 
       xp^6*(-47521/134400 - (13947*Pi^2)/1600 + (33*Pi^4)/80 + 
         (15993*Zeta[3])/280) + xp^7*(7889087/537600 - (162839*Pi^2)/15680 + 
         (33*Pi^4)/80 + (13653*Zeta[3])/224) + 
       xp^8*(15279931/537600 - (94623*Pi^2)/7840 + (33*Pi^4)/80 + 
         (71811*Zeta[3])/1120) + xp^9*(1741982887/42336000 - 
         (19347817*Pi^2)/1411200 + (33*Pi^4)/80 + (2673*Zeta[3])/40) + 
       xp^10*(99020440973/1862784000 - (4315649*Pi^2)/282240 + (33*Pi^4)/80 + 
         (426249*Zeta[3])/6160) + xp^11*(883138273727/13660416000 - 
         (119584489*Pi^2)/7114800 + (33*Pi^4)/80 + (878517*Zeta[3])/12320) + 
       xp^12*(40345528736411/532756224000 - (14850581*Pi^2)/813120 + 
         (33*Pi^4)/80 + (11725893*Zeta[3])/160160)) + 
     d1[1 - x]*(2133/128 + (349*NF^2)/3456 + (3*Pi^2)/16 + (11*Pi^4)/128 + 
       NF*(-3029/1152 - Pi^2/16 - Pi^4/192 - (15*Zeta[3])/4) + 
       (603*Zeta[3])/8 - (9*Pi^2*Zeta[3])/8 + 
       e*(2133/128 + (349*NF^2)/3456 + (3*Pi^2)/16 + (11*Pi^4)/128 + 
         NF*(-3029/1152 - Pi^2/16 - Pi^4/192 - (15*Zeta[3])/4) + 
         (603*Zeta[3])/8 - (9*Pi^2*Zeta[3])/8 - (135*Zeta[5])/4) + 
       e^2*(2133/128 + (349*NF^2)/3456 + (3*Pi^2)/16 + (11*Pi^4)/128 + 
         NF*(-3029/1152 - Pi^2/16 - Pi^4/192 - (15*Zeta[3])/4) + 
         (603*Zeta[3])/8 - (9*Pi^2*Zeta[3])/8 - (135*Zeta[5])/4) + 
       e^3*(2133/128 + (349*NF^2)/3456 + (3*Pi^2)/16 + (11*Pi^4)/128 + 
         NF*(-3029/1152 - Pi^2/16 - Pi^4/192 - (15*Zeta[3])/4) + 
         (603*Zeta[3])/8 - (9*Pi^2*Zeta[3])/8 - (135*Zeta[5])/4) - 
       (135*Zeta[5])/4)
Spgq0sigma0gg = 2/3 + (2*xp)/3 + (4*xp^2)/3 + (4*xp^3)/3 + (4*xp^4)/3 + 
     (4*xp^5)/3 + (4*xp^6)/3 + (4*xp^7)/3 + (4*xp^8)/3 + (4*xp^9)/3 + 
     (4*xp^10)/3 + (4*xp^11)/3 + (4*xp^12)/3 + 
     e*(2/3 + (2*xp)/3 + (4*xp^2)/3 + (4*xp^3)/3 + (4*xp^4)/3 + (4*xp^5)/3 + 
       (4*xp^6)/3 + (4*xp^7)/3 + (4*xp^8)/3 + (4*xp^9)/3 + (4*xp^10)/3 + 
       (4*xp^11)/3 + (4*xp^12)/3) + e^2*(2/3 + (2*xp)/3 + (4*xp^2)/3 + 
       (4*xp^3)/3 + (4*xp^4)/3 + (4*xp^5)/3 + (4*xp^6)/3 + (4*xp^7)/3 + 
       (4*xp^8)/3 + (4*xp^9)/3 + (4*xp^10)/3 + (4*xp^11)/3 + (4*xp^12)/3) + 
     e^3*(2/3 + (2*xp)/3 + (4*xp^2)/3 + (4*xp^3)/3 + (4*xp^4)/3 + 
       (4*xp^5)/3 + (4*xp^6)/3 + (4*xp^7)/3 + (4*xp^8)/3 + (4*xp^9)/3 + 
       (4*xp^10)/3 + (4*xp^11)/3 + (4*xp^12)/3)
Spgq0sigma1gg = (2*Pi^2)/3 + (12 + (2*Pi^2)/3)*xp + (21 + (4*Pi^2)/3)*xp^2 + 
     (179/9 + (4*Pi^2)/3)*xp^3 + (319/18 + (4*Pi^2)/3)*xp^4 + 
     (7843/450 + (4*Pi^2)/3)*xp^5 + (883/50 + (4*Pi^2)/3)*xp^6 + 
     (133183/7350 + (4*Pi^2)/3)*xp^7 + (3298807/176400 + (4*Pi^2)/3)*xp^8 + 
     (30719503/1587600 + (4*Pi^2)/3)*xp^9 + (15906161/793800 + (4*Pi^2)/3)*
      xp^10 + (181169911/8731800 + (4*Pi^2)/3)*xp^11 + 
     (2062133783/96049800 + (4*Pi^2)/3)*xp^12 + 
     (-8*xp - 12*xp^2 - (28*xp^3)/3 - (16*xp^4)/3 - (12*xp^5)/5 + 
       (72*xp^7)/35 + (58*xp^8)/15 + (192*xp^9)/35 + (146*xp^10)/21 + 
       (28738*xp^11)/3465 + (3002*xp^12)/315)*Log[xp] + 
     (4 + 4*xp + 8*xp^2 + 8*xp^3 + 8*xp^4 + 8*xp^5 + 8*xp^6 + 8*xp^7 + 
       8*xp^8 + 8*xp^9 + 8*xp^10 + 8*xp^11 + 8*xp^12)*Log[xp]^2 + 
     L*(4*xp + 6*xp^2 + (14*xp^3)/3 + (8*xp^4)/3 + (6*xp^5)/5 - 
       (36*xp^7)/35 - (29*xp^8)/15 - (96*xp^9)/35 - (73*xp^10)/21 - 
       (14369*xp^11)/3465 - (1501*xp^12)/315 + 
       (-4 - 4*xp - 8*xp^2 - 8*xp^3 - 8*xp^4 - 8*xp^5 - 8*xp^6 - 8*xp^7 - 
         8*xp^8 - 8*xp^9 - 8*xp^10 - 8*xp^11 - 8*xp^12)*Log[xp]) + 
     e*(-2 + (2*Pi^2)/3 + (34 - Pi^2/3)*xp + (63 - Pi^2/6)*xp^2 + 
       (1507/27 + Pi^2/6)*xp^3 + (10361/216 + (2*Pi^2)/3)*xp^4 + 
       (1229737/27000 + (31*Pi^2)/30)*xp^5 + (49687/1125 + (4*Pi^2)/3)*xp^6 + 
       (3702749/85750 + (167*Pi^2)/105)*xp^7 + 
       (43627763/1029000 + (109*Pi^2)/60)*xp^8 + 
       (2609026571/62511750 + (212*Pi^2)/105)*xp^9 + 
       (20580212503/500094000 + (185*Pi^2)/84)*xp^10 + 
       (2458042364233/60511374000 + (32849*Pi^2)/13860)*xp^11 + 
       (13354451499979/332812557000 + (3181*Pi^2)/1260)*xp^12 + 
       (Pi^2 + (-32 + Pi^2)*xp + (-54 + 2*Pi^2)*xp^2 + (-442/9 + 2*Pi^2)*
          xp^3 + (-367/9 + 2*Pi^2)*xp^4 + (-8383/225 + 2*Pi^2)*xp^5 + 
         (-883/25 + 2*Pi^2)*xp^6 + (-125623/3675 + 2*Pi^2)*xp^7 + 
         (-2957767/88200 + 2*Pi^2)*xp^8 + (-26364943/793800 + 2*Pi^2)*xp^9 + 
         (-13146761/396900 + 2*Pi^2)*xp^10 + (-144960031/4365900 + 2*Pi^2)*
          xp^11 + (-1604448863/48024900 + 2*Pi^2)*xp^12)*Log[xp] + 
       (4 + 12*xp + 20*xp^2 + (52*xp^3)/3 + (40*xp^4)/3 + (52*xp^5)/5 + 
         8*xp^6 + (208*xp^7)/35 + (62*xp^8)/15 + (88*xp^9)/35 + 
         (22*xp^10)/21 - (1018*xp^11)/3465 - (482*xp^12)/315)*Log[xp]^2 + 
       (-8/3 - (8*xp)/3 - (16*xp^2)/3 - (16*xp^3)/3 - (16*xp^4)/3 - 
         (16*xp^5)/3 - (16*xp^6)/3 - (16*xp^7)/3 - (16*xp^8)/3 - 
         (16*xp^9)/3 - (16*xp^10)/3 - (16*xp^11)/3 - (16*xp^12)/3)*
        Log[xp]^3 + L^2*(2*xp + 3*xp^2 + (7*xp^3)/3 + (4*xp^4)/3 + 
         (3*xp^5)/5 - (18*xp^7)/35 - (29*xp^8)/30 - (48*xp^9)/35 - 
         (73*xp^10)/42 - (14369*xp^11)/6930 - (1501*xp^12)/630 + 
         (-2 - 2*xp - 4*xp^2 - 4*xp^3 - 4*xp^4 - 4*xp^5 - 4*xp^6 - 4*xp^7 - 
           4*xp^8 - 4*xp^9 - 4*xp^10 - 4*xp^11 - 4*xp^12)*Log[xp]) + 
       L*((2*Pi^2)/3 + (16 + (2*Pi^2)/3)*xp + (27 + (4*Pi^2)/3)*xp^2 + 
         (221/9 + (4*Pi^2)/3)*xp^3 + (367/18 + (4*Pi^2)/3)*xp^4 + 
         (8383/450 + (4*Pi^2)/3)*xp^5 + (883/50 + (4*Pi^2)/3)*xp^6 + 
         (125623/7350 + (4*Pi^2)/3)*xp^7 + (2957767/176400 + (4*Pi^2)/3)*
          xp^8 + (26364943/1587600 + (4*Pi^2)/3)*xp^9 + 
         (13146761/793800 + (4*Pi^2)/3)*xp^10 + 
         (144960031/8731800 + (4*Pi^2)/3)*xp^11 + 
         (1604448863/96049800 + (4*Pi^2)/3)*xp^12 + 
         (-4 - 12*xp - 20*xp^2 - (52*xp^3)/3 - (40*xp^4)/3 - (52*xp^5)/5 - 
           8*xp^6 - (208*xp^7)/35 - (62*xp^8)/15 - (88*xp^9)/35 - 
           (22*xp^10)/21 + (1018*xp^11)/3465 + (482*xp^12)/315)*Log[xp] + 
         (4 + 4*xp + 8*xp^2 + 8*xp^3 + 8*xp^4 + 8*xp^5 + 8*xp^6 + 8*xp^7 + 
           8*xp^8 + 8*xp^9 + 8*xp^10 + 8*xp^11 + 8*xp^12)*Log[xp]^2)) + 
     e^2*(-8 + (2*Pi^2)/3 - (11*Pi^4)/90 + 
       (20433689/202500 - (1849*Pi^2)/600 - (11*Pi^4)/45)*xp^6 + 
       (4 - Pi^2 + (36 - Pi^2)*xp + (62 - 2*Pi^2)*xp^2 + 
         (514/9 - 2*Pi^2)*xp^3 + (439/9 - 2*Pi^2)*xp^4 + 
         (10183/225 - 2*Pi^2)*xp^5 + (1083/25 - 2*Pi^2)*xp^6 + 
         (155023/3675 - 2*Pi^2)*xp^7 + (3663367/88200 - 2*Pi^2)*xp^8 + 
         (32715343/793800 - 2*Pi^2)*xp^9 + (16321961/396900 - 2*Pi^2)*xp^10 + 
         (179887231/4365900 - 2*Pi^2)*xp^11 + (1988648063/48024900 - 2*Pi^2)*
          xp^12)*Log[xp]^2 + (-8/3 - 8*xp - (40*xp^2)/3 - (104*xp^3)/9 - 
         (80*xp^4)/9 - (104*xp^5)/15 - (16*xp^6)/3 - (416*xp^7)/105 - 
         (124*xp^8)/45 - (176*xp^9)/105 - (44*xp^10)/63 + 
         (2036*xp^11)/10395 + (964*xp^12)/945)*Log[xp]^3 + 
       (4/3 + (4*xp)/3 + (8*xp^2)/3 + (8*xp^3)/3 + (8*xp^4)/3 + (8*xp^5)/3 + 
         (8*xp^6)/3 + (8*xp^7)/3 + (8*xp^8)/3 + (8*xp^9)/3 + (8*xp^10)/3 + 
         (8*xp^11)/3 + (8*xp^12)/3)*Log[xp]^4 + 
       L^3*((2*xp)/3 + xp^2 + (7*xp^3)/9 + (4*xp^4)/9 + xp^5/5 - 
         (6*xp^7)/35 - (29*xp^8)/90 - (16*xp^9)/35 - (73*xp^10)/126 - 
         (14369*xp^11)/20790 - (1501*xp^12)/1890 + 
         (-2/3 - (2*xp)/3 - (4*xp^2)/3 - (4*xp^3)/3 - (4*xp^4)/3 - 
           (4*xp^5)/3 - (4*xp^6)/3 - (4*xp^7)/3 - (4*xp^8)/3 - (4*xp^9)/3 - 
           (4*xp^10)/3 - (4*xp^11)/3 - (4*xp^12)/3)*Log[xp]) + 
       L^2*(Pi^2/3 + (8 + Pi^2/3)*xp + (27/2 + (2*Pi^2)/3)*xp^2 + 
         (221/18 + (2*Pi^2)/3)*xp^3 + (367/36 + (2*Pi^2)/3)*xp^4 + 
         (8383/900 + (2*Pi^2)/3)*xp^5 + (883/100 + (2*Pi^2)/3)*xp^6 + 
         (125623/14700 + (2*Pi^2)/3)*xp^7 + (2957767/352800 + (2*Pi^2)/3)*
          xp^8 + (26364943/3175200 + (2*Pi^2)/3)*xp^9 + 
         (13146761/1587600 + (2*Pi^2)/3)*xp^10 + 
         (144960031/17463600 + (2*Pi^2)/3)*xp^11 + 
         (1604448863/192099600 + (2*Pi^2)/3)*xp^12 + 
         (-2 - 6*xp - 10*xp^2 - (26*xp^3)/3 - (20*xp^4)/3 - (26*xp^5)/5 - 
           4*xp^6 - (104*xp^7)/35 - (31*xp^8)/15 - (44*xp^9)/35 - 
           (11*xp^10)/21 + (509*xp^11)/3465 + (241*xp^12)/315)*Log[xp] + 
         (2 + 2*xp + 4*xp^2 + 4*xp^3 + 4*xp^4 + 4*xp^5 + 4*xp^6 + 4*xp^7 + 
           4*xp^8 + 4*xp^9 + 4*xp^10 + 4*xp^11 + 4*xp^12)*Log[xp]^2) + 
       L*(-2 + (2*Pi^2)/3 + (38 - Pi^2/3)*xp + (69 - Pi^2/6)*xp^2 + 
         (1633/27 + Pi^2/6)*xp^3 + (10937/216 + (2*Pi^2)/3)*xp^4 + 
         (1262137/27000 + (31*Pi^2)/30)*xp^5 + (49687/1125 + (4*Pi^2)/3)*
          xp^6 + (3614549/85750 + (167*Pi^2)/105)*xp^7 + 
         (41638363/1029000 + (109*Pi^2)/60)*xp^8 + 
         (2437565771/62511750 + (212*Pi^2)/105)*xp^9 + 
         (18841790503/500094000 + (185*Pi^2)/84)*xp^10 + 
         (2207107895833/60511374000 + (32849*Pi^2)/13860)*xp^11 + 
         (11768573252179/332812557000 + (3181*Pi^2)/1260)*xp^12 + 
         (-4 + Pi^2 + (-36 + Pi^2)*xp + (-62 + 2*Pi^2)*xp^2 + 
           (-514/9 + 2*Pi^2)*xp^3 + (-439/9 + 2*Pi^2)*xp^4 + 
           (-10183/225 + 2*Pi^2)*xp^5 + (-1083/25 + 2*Pi^2)*xp^6 + 
           (-155023/3675 + 2*Pi^2)*xp^7 + (-3663367/88200 + 2*Pi^2)*xp^8 + 
           (-32715343/793800 + 2*Pi^2)*xp^9 + (-16321961/396900 + 2*Pi^2)*
            xp^10 + (-179887231/4365900 + 2*Pi^2)*xp^11 + 
           (-1988648063/48024900 + 2*Pi^2)*xp^12)*Log[xp] + 
         (4 + 12*xp + 20*xp^2 + (52*xp^3)/3 + (40*xp^4)/3 + (52*xp^5)/5 + 
           8*xp^6 + (208*xp^7)/35 + (62*xp^8)/15 + (88*xp^9)/35 + 
           (22*xp^10)/21 - (1018*xp^11)/3465 - (482*xp^12)/315)*Log[xp]^2 + 
         (-8/3 - (8*xp)/3 - (16*xp^2)/3 - (16*xp^3)/3 - (16*xp^4)/3 - 
           (16*xp^5)/3 - (16*xp^6)/3 - (16*xp^7)/3 - (16*xp^8)/3 - 
           (16*xp^9)/3 - (16*xp^10)/3 - (16*xp^11)/3 - (16*xp^12)/3)*
          Log[xp]^3) + xp^2*(147 - (65*Pi^2)/12 - (11*Pi^4)/45 - 
         14*Zeta[3]) + xp^3*(10259/81 - (173*Pi^2)/36 - (11*Pi^4)/45 - 
         (98*Zeta[3])/9) + xp*(76 - (10*Pi^2)/3 - (11*Pi^4)/90 - 
         (28*Zeta[3])/3) + xp^4*(142073/1296 - (271*Pi^2)/72 - (11*Pi^4)/45 - 
         (56*Zeta[3])/9) + xp^5*(84473369/810000 - (5983*Pi^2)/1800 - 
         (11*Pi^4)/45 - (14*Zeta[3])/5) + xp^7*(23923334041/243101250 - 
         (86423*Pi^2)/29400 - (11*Pi^4)/45 + (12*Zeta[3])/5) + 
       xp^8*(750485693687/7779240000 - (2016967*Pi^2)/705600 - (11*Pi^4)/45 + 
         (203*Zeta[3])/45) + xp^9*(59822728334647/630118440000 - 
         (17897743*Pi^2)/6350400 - (11*Pi^4)/45 + (32*Zeta[3])/5) + 
       xp^10*(14761782217843/157529610000 - (8913161*Pi^2)/3175200 - 
         (11*Pi^4)/45 + (73*Zeta[3])/9) + 
       xp^11*(1214959916873288/13104494431875 - (98390431*Pi^2)/34927200 - 
         (11*Pi^4)/45 + (14369*Zeta[3])/1485) + 
       xp^12*(847892133643686277/9225564080040000 - (1092183263*Pi^2)/
          384199200 - (11*Pi^4)/45 + (1501*Zeta[3])/135) + 
       Log[xp]*(Pi^2 + (28*Zeta[3])/3 + xp*(-80 + 3*Pi^2 + (28*Zeta[3])/3) + 
         xp^12*(-13099823480179/166406278500 - (241*Pi^2)/630 + 
           (56*Zeta[3])/3) + xp^11*(-2449153391833/30255687000 - 
           (509*Pi^2)/6930 + (56*Zeta[3])/3) + 
         xp^10*(-20842166503/250047000 + (11*Pi^2)/42 + (56*Zeta[3])/3) + 
         xp^9*(-2687612771/31255875 + (22*Pi^2)/35 + (56*Zeta[3])/3) + 
         xp^8*(-45754363/514500 + (31*Pi^2)/30 + (56*Zeta[3])/3) + 
         xp^7*(-3957549/42875 + (52*Pi^2)/35 + (56*Zeta[3])/3) + 
         xp^6*(-108374/1125 + 2*Pi^2 + (56*Zeta[3])/3) + 
         xp^5*(-1370137/13500 + (13*Pi^2)/5 + (56*Zeta[3])/3) + 
         xp^4*(-11801/108 + (10*Pi^2)/3 + (56*Zeta[3])/3) + 
         xp^3*(-3482/27 + (13*Pi^2)/3 + (56*Zeta[3])/3) + 
         xp^2*(-146 + 5*Pi^2 + (56*Zeta[3])/3)))
Spgq0sigma1qg = (-4*xp)/9 - (2*xp^2)/3 - (34*xp^3)/27 - (25*xp^4)/18 - 
     (5641*xp^5)/4050 - (5377*xp^6)/4050 - (242239*xp^7)/198450 - 
     (431723*xp^8)/396900 - (372563*xp^9)/396900 - (928409*xp^10)/1190700 - 
     (265779557*xp^11)/432224100 - (386391679*xp^12)/864448200 + 
     L*((-4*xp)/9 - (2*xp^2)/3 - (10*xp^3)/9 - (13*xp^4)/9 - (233*xp^5)/135 - 
       (266*xp^6)/135 - (2066*xp^7)/945 - (1499*xp^8)/630 - (1609*xp^9)/630 - 
       (2564*xp^10)/945 - (89176*xp^11)/31185 - (93397*xp^12)/31185) + 
     ((8*xp)/9 + (4*xp^2)/3 + (20*xp^3)/9 + (26*xp^4)/9 + (466*xp^5)/135 + 
       (532*xp^6)/135 + (4132*xp^7)/945 + (1499*xp^8)/315 + (1609*xp^9)/315 + 
       (5128*xp^10)/945 + (178352*xp^11)/31185 + (186794*xp^12)/31185)*
      Log[xp] + e*((-4/3 + Pi^2/9)*xp + (-22/9 + Pi^2/6)*xp^2 + 
       (-368/81 + (5*Pi^2)/18)*xp^3 + (-1709/324 + (13*Pi^2)/36)*xp^4 + 
       (-699047/121500 + (233*Pi^2)/540)*xp^5 + 
       (-740429/121500 + (133*Pi^2)/270)*xp^6 + 
       (-264721781/41674500 + (1033*Pi^2)/1890)*xp^7 + 
       (-273346181/41674500 + (1499*Pi^2)/2520)*xp^8 + 
       (-561214487/83349000 + (1609*Pi^2)/2520)*xp^9 + 
       (-10330907591/1500282000 + (641*Pi^2)/945)*xp^10 + 
       (-42078510006433/5990626026000 + (22294*Pi^2)/31185)*xp^11 + 
       (-85690450657661/11981252052000 + (93397*Pi^2)/124740)*xp^12 + 
       L^2*((-2*xp)/9 - xp^2/3 - (5*xp^3)/9 - (13*xp^4)/18 - (233*xp^5)/270 - 
         (133*xp^6)/135 - (1033*xp^7)/945 - (1499*xp^8)/1260 - 
         (1609*xp^9)/1260 - (1282*xp^10)/945 - (44588*xp^11)/31185 - 
         (93397*xp^12)/62370) + ((16*xp)/9 + (8*xp^2)/3 + (128*xp^3)/27 + 
         (17*xp^4)/3 + (12631*xp^5)/2025 + (13357*xp^6)/2025 + 
         (676099*xp^7)/99225 + (1376093*xp^8)/198450 + 
         (1386233*xp^9)/198450 + (4159049*xp^10)/595350 + 
         (1501758917*xp^11)/216112050 + (2975356519*xp^12)/432224100)*
        Log[xp] + ((-8*xp)/9 - (4*xp^2)/3 - (20*xp^3)/9 - (26*xp^4)/9 - 
         (466*xp^5)/135 - (532*xp^6)/135 - (4132*xp^7)/945 - 
         (1499*xp^8)/315 - (1609*xp^9)/315 - (5128*xp^10)/945 - 
         (178352*xp^11)/31185 - (186794*xp^12)/31185)*Log[xp]^2 + 
       L*((-8*xp)/9 - (4*xp^2)/3 - (64*xp^3)/27 - (17*xp^4)/6 - 
         (12631*xp^5)/4050 - (13357*xp^6)/4050 - (676099*xp^7)/198450 - 
         (1376093*xp^8)/396900 - (1386233*xp^9)/396900 - 
         (4159049*xp^10)/1190700 - (1501758917*xp^11)/432224100 - 
         (2975356519*xp^12)/864448200 + ((8*xp)/9 + (4*xp^2)/3 + 
           (20*xp^3)/9 + (26*xp^4)/9 + (466*xp^5)/135 + (532*xp^6)/135 + 
           (4132*xp^7)/945 + (1499*xp^8)/315 + (1609*xp^9)/315 + 
           (5128*xp^10)/945 + (178352*xp^11)/31185 + (186794*xp^12)/31185)*
          Log[xp])) + e^2*(L^3*((-2*xp)/27 - xp^2/9 - (5*xp^3)/27 - 
         (13*xp^4)/54 - (233*xp^5)/810 - (133*xp^6)/405 - (1033*xp^7)/2835 - 
         (1499*xp^8)/3780 - (1609*xp^9)/3780 - (1282*xp^10)/2835 - 
         (44588*xp^11)/93555 - (93397*xp^12)/187110) + 
       ((32/9 - (2*Pi^2)/9)*xp + (56/9 - Pi^2/3)*xp^2 + (916/81 - (5*Pi^2)/9)*
          xp^3 + (2177/162 - (13*Pi^2)/18)*xp^4 + 
         (908747/60750 - (233*Pi^2)/270)*xp^5 + 
         (979829/60750 - (133*Pi^2)/135)*xp^6 + 
         (355832381/20837250 - (1033*Pi^2)/945)*xp^7 + 
         (372505031/20837250 - (1499*Pi^2)/1260)*xp^8 + 
         (774085187/41674500 - (1609*Pi^2)/1260)*xp^9 + 
         (14401513991/750141000 - (1282*Pi^2)/945)*xp^10 + 
         (59209183936033/2995313013000 - (44588*Pi^2)/31185)*xp^11 + 
         (121573503340061/5990626026000 - (93397*Pi^2)/62370)*xp^12)*
        Log[xp] + ((-16*xp)/9 - (8*xp^2)/3 - (128*xp^3)/27 - (17*xp^4)/3 - 
         (12631*xp^5)/2025 - (13357*xp^6)/2025 - (676099*xp^7)/99225 - 
         (1376093*xp^8)/198450 - (1386233*xp^9)/198450 - 
         (4159049*xp^10)/595350 - (1501758917*xp^11)/216112050 - 
         (2975356519*xp^12)/432224100)*Log[xp]^2 + 
       ((16*xp)/27 + (8*xp^2)/9 + (40*xp^3)/27 + (52*xp^4)/27 + 
         (932*xp^5)/405 + (1064*xp^6)/405 + (8264*xp^7)/2835 + 
         (2998*xp^8)/945 + (3218*xp^9)/945 + (10256*xp^10)/2835 + 
         (356704*xp^11)/93555 + (373588*xp^12)/93555)*Log[xp]^3 + 
       L^2*((-4*xp)/9 - (2*xp^2)/3 - (32*xp^3)/27 - (17*xp^4)/12 - 
         (12631*xp^5)/8100 - (13357*xp^6)/8100 - (676099*xp^7)/396900 - 
         (1376093*xp^8)/793800 - (1386233*xp^9)/793800 - 
         (4159049*xp^10)/2381400 - (1501758917*xp^11)/864448200 - 
         (2975356519*xp^12)/1728896400 + ((4*xp)/9 + (2*xp^2)/3 + 
           (10*xp^3)/9 + (13*xp^4)/9 + (233*xp^5)/135 + (266*xp^6)/135 + 
           (2066*xp^7)/945 + (1499*xp^8)/630 + (1609*xp^9)/630 + 
           (2564*xp^10)/945 + (89176*xp^11)/31185 + (93397*xp^12)/31185)*
          Log[xp]) + L*((-16/9 + Pi^2/9)*xp + (-28/9 + Pi^2/6)*xp^2 + 
         (-458/81 + (5*Pi^2)/18)*xp^3 + (-2177/324 + (13*Pi^2)/36)*xp^4 + 
         (-908747/121500 + (233*Pi^2)/540)*xp^5 + 
         (-979829/121500 + (133*Pi^2)/270)*xp^6 + 
         (-355832381/41674500 + (1033*Pi^2)/1890)*xp^7 + 
         (-372505031/41674500 + (1499*Pi^2)/2520)*xp^8 + 
         (-774085187/83349000 + (1609*Pi^2)/2520)*xp^9 + 
         (-14401513991/1500282000 + (641*Pi^2)/945)*xp^10 + 
         (-59209183936033/5990626026000 + (22294*Pi^2)/31185)*xp^11 + 
         (-121573503340061/11981252052000 + (93397*Pi^2)/124740)*xp^12 + 
         ((16*xp)/9 + (8*xp^2)/3 + (128*xp^3)/27 + (17*xp^4)/3 + 
           (12631*xp^5)/2025 + (13357*xp^6)/2025 + (676099*xp^7)/99225 + 
           (1376093*xp^8)/198450 + (1386233*xp^9)/198450 + 
           (4159049*xp^10)/595350 + (1501758917*xp^11)/216112050 + 
           (2975356519*xp^12)/432224100)*Log[xp] + 
         ((-8*xp)/9 - (4*xp^2)/3 - (20*xp^3)/9 - (26*xp^4)/9 - 
           (466*xp^5)/135 - (532*xp^6)/135 - (4132*xp^7)/945 - 
           (1499*xp^8)/315 - (1609*xp^9)/315 - (5128*xp^10)/945 - 
           (178352*xp^11)/31185 - (186794*xp^12)/31185)*Log[xp]^2) + 
       xp*(-28/9 + (2*Pi^2)/9 + (28*Zeta[3])/27) + 
       xp^2*(-6 + Pi^2/3 + (14*Zeta[3])/9) + xp^3*(-2662/243 + (16*Pi^2)/27 + 
         (70*Zeta[3])/27) + xp^4*(-24671/1944 + (17*Pi^2)/24 + 
         (91*Zeta[3])/27) + xp^5*(-50581339/3645000 + (12631*Pi^2)/16200 + 
         (1631*Zeta[3])/405) + xp^6*(-6705956/455625 + (13357*Pi^2)/16200 + 
         (1862*Zeta[3])/405) + xp^7*(-33552529201/2187911250 + 
         (676099*Pi^2)/793800 + (2066*Zeta[3])/405) + 
       xp^8*(-138284300929/8751645000 + (1376093*Pi^2)/1587600 + 
         (1499*Zeta[3])/270) + xp^9*(-106063482103/6563733750 + 
         (1386233*Pi^2)/1587600 + (1609*Zeta[3])/270) + 
       xp^10*(-7768388484041/472588830000 + (4159049*Pi^2)/4762800 + 
         (2564*Zeta[3])/405) + xp^11*(-345750948439485443/20757519180090000 + 
         (1501758917*Pi^2)/1728896400 + (89176*Zeta[3])/13365) + 
       xp^12*(-1397256607395054347/83030076720360000 + (2975356519*Pi^2)/
          3457792800 + (93397*Zeta[3])/13365))
Spgq0sigma2gg = 279/8 + (67*Pi^2)/18 - Pi^4/120 + 
     (67/3 - 5*Pi^2 + (844/3 - 5*Pi^2)*xp + (4505/12 - 10*Pi^2)*xp^2 + 
       (4415/12 - 10*Pi^2)*xp^3 + (13457/48 - 10*Pi^2)*xp^4 + 
       (288577/1200 - 10*Pi^2)*xp^5 + (21627/100 - 10*Pi^2)*xp^6 + 
       (490629/2450 - 10*Pi^2)*xp^7 + (44555759/235200 - 10*Pi^2)*xp^8 + 
       (385730011/2116800 - 10*Pi^2)*xp^9 + (37602883/211680 - 10*Pi^2)*
        xp^10 + (22417049587/128066400 - 10*Pi^2)*xp^11 + 
       (22280599483/128066400 - 10*Pi^2)*xp^12)*Log[xp]^2 + 
     (-22/3 - (166*xp)/3 - (260*xp^2)/3 - (212*xp^3)/3 - (140*xp^4)/3 - 
       (436*xp^5)/15 - (44*xp^6)/3 - (244*xp^7)/105 + (128*xp^8)/15 + 
       (1916*xp^9)/105 + (568*xp^10)/21 + (13512*xp^11)/385 + 
       (1488*xp^12)/35)*Log[xp]^3 + (12 + 12*xp + 24*xp^2 + 24*xp^3 + 
       24*xp^4 + 24*xp^5 + 24*xp^6 + 24*xp^7 + 24*xp^8 + 24*xp^9 + 24*xp^10 + 
       24*xp^11 + 24*xp^12)*Log[xp]^4 + L^2*(-2*Pi^2 + (83/2 - 2*Pi^2)*xp + 
       (189/4 - 4*Pi^2)*xp^2 + (505/12 - 4*Pi^2)*xp^3 + 
       (259/12 - 4*Pi^2)*xp^4 + (1453/150 - 4*Pi^2)*xp^5 + 
       (71/75 - 4*Pi^2)*xp^6 + (-44111/7350 - 4*Pi^2)*xp^7 + 
       (-230071/19600 - 4*Pi^2)*xp^8 + (-8777087/529200 - 4*Pi^2)*xp^9 + 
       (-2744981/132300 - 4*Pi^2)*xp^10 + (-3223781/132300 - 4*Pi^2)*xp^11 + 
       (-440947691/16008300 - 4*Pi^2)*xp^12 + 
       (-11/2 - (59*xp)/2 - 47*xp^2 - 39*xp^3 - 27*xp^4 - (91*xp^5)/5 - 
         11*xp^6 - (169*xp^7)/35 + (3*xp^8)/5 + (191*xp^9)/35 + 
         (69*xp^10)/7 + (16033*xp^11)/1155 + (1847*xp^12)/105)*Log[xp] + 
       (12 + 12*xp + 24*xp^2 + 24*xp^3 + 24*xp^4 + 24*xp^5 + 24*xp^6 + 
         24*xp^7 + 24*xp^8 + 24*xp^9 + 24*xp^10 + 24*xp^11 + 24*xp^12)*
        Log[xp]^2 + NF*(-xp/3 - (7*xp^2)/18 - (5*xp^3)/18 - xp^4/27 + 
         (13*xp^5)/90 + (241*xp^6)/810 + (2449*xp^7)/5670 + 
         (12527*xp^8)/22680 + (45019*xp^9)/68040 + (32398*xp^10)/42525 + 
         (399668*xp^11)/467775 + (703837*xp^12)/748440 + 
         (1/3 + xp/3 + (2*xp^2)/3 + (2*xp^3)/3 + (2*xp^4)/3 + (2*xp^5)/3 + 
           (2*xp^6)/3 + (2*xp^7)/3 + (2*xp^8)/3 + (2*xp^9)/3 + (2*xp^10)/3 + 
           (2*xp^11)/3 + (2*xp^12)/3)*Log[xp])) + 
     xp^2*(11225/12 - (407*Pi^2)/36 - Pi^4/60 - (461*Zeta[3])/2) + 
     xp^3*(32713/36 - (449*Pi^2)/36 - Pi^4/60 - (383*Zeta[3])/2) + 
     xp*(47183/72 - (341*Pi^2)/18 - Pi^4/120 - (289*Zeta[3])/2) + 
     xp^4*(1382357/2304 - (133*Pi^2)/72 - Pi^4/60 - 133*Zeta[3]) + 
     xp^5*(415578911/864000 + (7307*Pi^2)/1800 - Pi^4/60 - 
       (901*Zeta[3])/10) + L*(9 + (11*Pi^2)/6 + 
       (-67/3 + 5*Pi^2 + (-817/3 + 5*Pi^2)*xp + (-1106/3 + 10*Pi^2)*xp^2 + 
         (-1058/3 + 10*Pi^2)*xp^3 + (-3143/12 + 10*Pi^2)*xp^4 + 
         (-13079/60 + 10*Pi^2)*xp^5 + (-4744/25 + 10*Pi^2)*xp^6 + 
         (-41621/245 + 10*Pi^2)*xp^7 + (-261001/1680 + 10*Pi^2)*xp^8 + 
         (-15303851/105840 + 10*Pi^2)*xp^9 + (-36146891/264600 + 10*Pi^2)*
          xp^10 + (-4186089727/32016600 + 10*Pi^2)*xp^11 + 
         (-4051554571/32016600 + 10*Pi^2)*xp^12)*Log[xp] + 
       (11 + 83*xp + 130*xp^2 + 106*xp^3 + 70*xp^4 + (218*xp^5)/5 + 22*xp^6 + 
         (122*xp^7)/35 - (64*xp^8)/5 - (958*xp^9)/35 - (284*xp^10)/7 - 
         (20268*xp^11)/385 - (2232*xp^12)/35)*Log[xp]^2 + 
       (-24 - 24*xp - 48*xp^2 - 48*xp^3 - 48*xp^4 - 48*xp^5 - 48*xp^6 - 
         48*xp^7 - 48*xp^8 - 48*xp^9 - 48*xp^10 - 48*xp^11 - 48*xp^12)*
        Log[xp]^3 + NF*(-11/9 - Pi^2/9 + (-13/3 - Pi^2/9)*xp + 
         (-103/18 - (2*Pi^2)/9)*xp^2 + (-299/54 - (2*Pi^2)/9)*xp^3 + 
         (-1201/324 - (2*Pi^2)/9)*xp^4 + (-1463/540 - (2*Pi^2)/9)*xp^5 + 
         (-2693/1350 - (2*Pi^2)/9)*xp^6 + (-142921/99225 - (2*Pi^2)/9)*xp^7 + 
         (-631513/635040 - (2*Pi^2)/9)*xp^8 + (-53854951/85730400 - 
           (2*Pi^2)/9)*xp^9 + (-9890323/30618000 - (2*Pi^2)/9)*xp^10 + 
         (-1712941801/25933446000 - (2*Pi^2)/9)*xp^11 + 
         (157773313/1037337840 - (2*Pi^2)/9)*xp^12 + 
         (10/9 + (22*xp)/9 + (34*xp^2)/9 + (10*xp^3)/3 + (64*xp^4)/27 + 
           (74*xp^5)/45 + (418*xp^6)/405 + (1402*xp^7)/2835 + 
           (73*xp^8)/5670 - (7219*xp^9)/17010 - (35092*xp^10)/42525 - 
           (559172*xp^11)/467775 - (288037*xp^12)/187110)*Log[xp] + 
         (-2/3 - (2*xp)/3 - (4*xp^2)/3 - (4*xp^3)/3 - (4*xp^4)/3 - 
           (4*xp^5)/3 - (4*xp^6)/3 - (4*xp^7)/3 - (4*xp^8)/3 - (4*xp^9)/3 - 
           (4*xp^10)/3 - (4*xp^11)/3 - (4*xp^12)/3)*Log[xp]^2) + 
       xp^2*(787/2 - (23*Pi^2)/6 - 114*Zeta[3]) + 
       xp^3*(3403/9 - (13*Pi^2)/6 - 114*Zeta[3]) + 
       xp^4*(17747/72 + Pi^2/3 - 114*Zeta[3]) + 
       xp^5*(113017/600 + (13*Pi^2)/6 - 114*Zeta[3]) + 
       xp^6*(1334843/9000 + (11*Pi^2)/3 - 114*Zeta[3]) + 
       xp^7*(72339607/617400 + (104*Pi^2)/21 - 114*Zeta[3]) + 
       xp^8*(9242197/100800 + (73*Pi^2)/12 - 114*Zeta[3]) + 
       xp^9*(1872929117/26671680 + (149*Pi^2)/21 - 114*Zeta[3]) + 
       xp^10*(17254712887/333396000 + (673*Pi^2)/84 - 114*Zeta[3]) + 
       xp^11*(15801024748963/443750076000 + (24533*Pi^2)/2772 - 
         114*Zeta[3]) + xp^12*(9453046152241/443750076000 + (2425*Pi^2)/252 - 
         114*Zeta[3]) + xp*(877/3 - (19*Pi^2)/6 - 57*Zeta[3]) - 57*Zeta[3]) + 
     xp^6*(47694811/120000 + (14897*Pi^2)/1800 - Pi^4/60 - 55*Zeta[3]) + 
     xp^7*(7168310131/21609000 + (1017431*Pi^2)/88200 - Pi^4/60 - 
       (872*Zeta[3])/35) - (55*Zeta[3])/2 + 
     xp^8*(9224403506081/33191424000 + (3327811*Pi^2)/235200 - Pi^4/60 + 
       (31*Zeta[3])/20) + xp^9*(89421533867879/384072192000 + 
       (34482139*Pi^2)/2116800 - Pi^4/60 + (883*Zeta[3])/35) + 
     xp^10*(37331139483697/192036096000 + (19124437*Pi^2)/1058400 - Pi^4/60 + 
       (1307*Zeta[3])/28) + xp^11*(2266168256082701209/14058002407680000 + 
       (7516409107*Pi^2)/384199200 - Pi^4/60 + (102097*Zeta[3])/1540) + 
     xp^12*(1858561287645603433/14058002407680000 + (8002539073*Pi^2)/
        384199200 - Pi^4/60 + (11813*Zeta[3])/140) + 
     NF*(-247/54 - (5*Pi^2)/27 + (28/27 - (2*Pi^2)/9 + (383/54 - (2*Pi^2)/9)*
          xp + (923/108 - (4*Pi^2)/9)*xp^2 + (877/108 - (4*Pi^2)/9)*xp^3 + 
         (2881/648 - (4*Pi^2)/9)*xp^4 + (2641/1080 - (4*Pi^2)/9)*xp^5 + 
         (2737/2700 - (4*Pi^2)/9)*xp^6 + (-38407/396900 - (4*Pi^2)/9)*xp^7 + 
         (-157111/158760 - (4*Pi^2)/9)*xp^8 + (-9230953/5358150 - (4*Pi^2)/9)*
          xp^9 + (-35724827/15309000 - (4*Pi^2)/9)*xp^10 + 
         (-36927456149/12966723000 - (4*Pi^2)/9)*xp^11 + 
         (-212940026/64833615 - (4*Pi^2)/9)*xp^12)*Log[xp] + 
       (-10/9 - (22*xp)/9 - (34*xp^2)/9 - (10*xp^3)/3 - (64*xp^4)/27 - 
         (74*xp^5)/45 - (418*xp^6)/405 - (1402*xp^7)/2835 - (73*xp^8)/5670 + 
         (7219*xp^9)/17010 + (35092*xp^10)/42525 + (559172*xp^11)/467775 + 
         (288037*xp^12)/187110)*Log[xp]^2 + (4/9 + (4*xp)/9 + (8*xp^2)/9 + 
         (8*xp^3)/9 + (8*xp^4)/9 + (8*xp^5)/9 + (8*xp^6)/9 + (8*xp^7)/9 + 
         (8*xp^8)/9 + (8*xp^9)/9 + (8*xp^10)/9 + (8*xp^11)/9 + (8*xp^12)/9)*
        Log[xp]^3 + xp*(-112/9 + Pi^2/27 + (5*Zeta[3])/9) + (5*Zeta[3])/9 + 
       xp^12*(-152589963691751371/23004003939840000 - (1119637*Pi^2)/
          1122660 + (10*Zeta[3])/9) + 
       xp^11*(-81725389958800717/11502001969920000 - (1319086*Pi^2)/1403325 + 
         (10*Zeta[3])/9) + xp^10*(-66006599346329/8641624320000 - 
         (112046*Pi^2)/127575 + (10*Zeta[3])/9) + 
       xp^9*(-3564010843891/432081216000 - (82819*Pi^2)/102060 + 
         (10*Zeta[3])/9) + xp^8*(-13655533123/1524096000 - 
         (25127*Pi^2)/34020 + (10*Zeta[3])/9) + 
       xp^7*(-78475607159/8001504000 - (5599*Pi^2)/8505 + (10*Zeta[3])/9) + 
       xp^6*(-253112831/23328000 - (691*Pi^2)/1215 + (10*Zeta[3])/9) + 
       xp^5*(-15812159/1296000 - (7*Pi^2)/15 + (10*Zeta[3])/9) + 
       xp^4*(-110315/7776 - (28*Pi^2)/81 + (10*Zeta[3])/9) + 
       xp^3*(-24643/1296 - (5*Pi^2)/27 + (10*Zeta[3])/9) + 
       xp^2*(-1031/54 - Pi^2/9 + (10*Zeta[3])/9)) + 
     Log[xp]*(-202/9 + (11*Pi^2)/3 + 117*Zeta[3] + 
       xp*(-10919/18 + (41*Pi^2)/3 + 117*Zeta[3]) + 
       xp^12*(-28490342095841/1775000304000 - (577*Pi^2)/126 + 234*Zeta[3]) + 
       xp^11*(-18711597356797/355000060800 - (4205*Pi^2)/1386 + 
         234*Zeta[3]) + xp^10*(-123762600251/1333584000 - (19*Pi^2)/14 + 
         234*Zeta[3]) + xp^9*(-365968931929/2667168000 + (10*Pi^2)/21 + 
         234*Zeta[3]) + xp^8*(-18489975647/98784000 + (5*Pi^2)/2 + 
         234*Zeta[3]) + xp^7*(-503306879/2058000 + (100*Pi^2)/21 + 
         234*Zeta[3]) + xp^6*(-1874693/6000 + (22*Pi^2)/3 + 234*Zeta[3]) + 
       xp^5*(-14290679/36000 + (31*Pi^2)/3 + 234*Zeta[3]) + 
       xp^4*(-148655/288 + 14*Pi^2 + 234*Zeta[3]) + 
       xp^3*(-7075/9 + 19*Pi^2 + 234*Zeta[3]) + 
       xp^2*(-14443/18 + (67*Pi^2)/3 + 234*Zeta[3])) + 
     e*(2799/16 - (17*Pi^2)/27 - (81*Pi^4)/40 + 
       (-334/9 + (62*Pi^2)/3 + (-5815/9 + (62*Pi^2)/3)*xp + 
         (-31967/36 + (124*Pi^2)/3)*xp^2 + (-30521/36 + (124*Pi^2)/3)*xp^3 + 
         (-91907/144 + (124*Pi^2)/3)*xp^4 + (-214987/400 + (124*Pi^2)/3)*
          xp^5 + (-426007/900 + (124*Pi^2)/3)*xp^6 + 
         (-9452063/22050 + (124*Pi^2)/3)*xp^7 + 
         (-279723781/705600 + (124*Pi^2)/3)*xp^8 + 
         (-2368156649/6350400 + (124*Pi^2)/3)*xp^9 + 
         (-1129774981/3175200 + (124*Pi^2)/3)*xp^10 + 
         (-44003074651/128066400 + (124*Pi^2)/3)*xp^11 + 
         (-42926405267/128066400 + (124*Pi^2)/3)*xp^12)*Log[xp]^3 + 
       (23 + 103*xp + 166*xp^2 + (418*xp^3)/3 + (298*xp^4)/3 + 70*xp^5 + 
         46*xp^6 + (178*xp^7)/7 + (22*xp^8)/3 - (62*xp^9)/7 - 
         (494*xp^10)/21 - (25598*xp^11)/693 - (3106*xp^12)/63)*Log[xp]^4 + 
       (-16 - 16*xp - 32*xp^2 - 32*xp^3 - 32*xp^4 - 32*xp^5 - 32*xp^6 - 
         32*xp^7 - 32*xp^8 - 32*xp^9 - 32*xp^10 - 32*xp^11 - 32*xp^12)*
        Log[xp]^5 + L^3*(-2*Pi^2 + (83/2 - 2*Pi^2)*xp + 
         (189/4 - 4*Pi^2)*xp^2 + (505/12 - 4*Pi^2)*xp^3 + 
         (259/12 - 4*Pi^2)*xp^4 + (1453/150 - 4*Pi^2)*xp^5 + 
         (71/75 - 4*Pi^2)*xp^6 + (-44111/7350 - 4*Pi^2)*xp^7 + 
         (-230071/19600 - 4*Pi^2)*xp^8 + (-8777087/529200 - 4*Pi^2)*xp^9 + 
         (-2744981/132300 - 4*Pi^2)*xp^10 + (-3223781/132300 - 4*Pi^2)*
          xp^11 + (-440947691/16008300 - 4*Pi^2)*xp^12 + 
         (-11/2 - (59*xp)/2 - 47*xp^2 - 39*xp^3 - 27*xp^4 - (91*xp^5)/5 - 
           11*xp^6 - (169*xp^7)/35 + (3*xp^8)/5 + (191*xp^9)/35 + 
           (69*xp^10)/7 + (16033*xp^11)/1155 + (1847*xp^12)/105)*Log[xp] + 
         (12 + 12*xp + 24*xp^2 + 24*xp^3 + 24*xp^4 + 24*xp^5 + 24*xp^6 + 
           24*xp^7 + 24*xp^8 + 24*xp^9 + 24*xp^10 + 24*xp^11 + 24*xp^12)*
          Log[xp]^2 + NF*(-xp/3 - (7*xp^2)/18 - (5*xp^3)/18 - xp^4/27 + 
           (13*xp^5)/90 + (241*xp^6)/810 + (2449*xp^7)/5670 + 
           (12527*xp^8)/22680 + (45019*xp^9)/68040 + (32398*xp^10)/42525 + 
           (399668*xp^11)/467775 + (703837*xp^12)/748440 + 
           (1/3 + xp/3 + (2*xp^2)/3 + (2*xp^3)/3 + (2*xp^4)/3 + (2*xp^5)/3 + 
             (2*xp^6)/3 + (2*xp^7)/3 + (2*xp^8)/3 + (2*xp^9)/3 + 
             (2*xp^10)/3 + (2*xp^11)/3 + (2*xp^12)/3)*Log[xp])) + 
       Log[xp]^2*(497/9 - (181*Pi^2)/12 + xp^2*(52991/18 - (739*Pi^2)/6 - 
           660*Zeta[3]) + xp^3*(11351/4 - (205*Pi^2)/2 - 660*Zeta[3]) + 
         xp^4*(372071/192 - (143*Pi^2)/2 - 660*Zeta[3]) + 
         xp^5*(111194941/72000 - (1463*Pi^2)/30 - 660*Zeta[3]) + 
         xp^6*(5076677/4000 - (181*Pi^2)/6 - 660*Zeta[3]) + 
         xp^7*(4323786461/4116000 - (2987*Pi^2)/210 - 660*Zeta[3]) + 
         xp^8*(57113123611/65856000 - Pi^2/5 - 660*Zeta[3]) + 
         xp^9*(3781448119751/5334336000 + (2593*Pi^2)/210 - 660*Zeta[3]) + 
         xp^10*(1517761485013/2667168000 + (166*Pi^2)/7 - 660*Zeta[3]) + 
         xp^11*(524832998564069/1183333536000 + (118192*Pi^2)/3465 - 
           660*Zeta[3]) + xp^12*(389713633982693/1183333536000 + 
           (13763*Pi^2)/315 - 660*Zeta[3]) + xp*(77429/36 - (925*Pi^2)/12 - 
           330*Zeta[3]) - 330*Zeta[3]) + L^2*(9 + (3*Pi^2)/4 + 
         (-167/6 + 7*Pi^2 + (-2525/6 + 7*Pi^2)*xp + (-3439/6 + 14*Pi^2)*
            xp^2 + (-1071/2 + 14*Pi^2)*xp^3 + (-1541/4 + 14*Pi^2)*xp^4 + 
           (-92353/300 + 14*Pi^2)*xp^5 + (-7669/30 + 14*Pi^2)*xp^6 + 
           (-227921/1050 + 14*Pi^2)*xp^7 + (-459089/2450 + 14*Pi^2)*xp^8 + 
           (-10849583/66150 + 14*Pi^2)*xp^9 + (-4808116/33075 + 14*Pi^2)*
            xp^10 + (-521776748/4002075 + 14*Pi^2)*xp^11 + 
           (-75734207/640332 + 14*Pi^2)*xp^12)*Log[xp] + 
         (57/2 + (273*xp)/2 + 219*xp^2 + 183*xp^3 + 129*xp^4 + (447*xp^5)/5 + 
           57*xp^6 + (1023*xp^7)/35 + (24*xp^8)/5 - (597*xp^9)/35 - 
           (258*xp^10)/7 - (21162*xp^11)/385 - (2508*xp^12)/35)*Log[xp]^2 + 
         (-36 - 36*xp - 72*xp^2 - 72*xp^3 - 72*xp^4 - 72*xp^5 - 72*xp^6 - 
           72*xp^7 - 72*xp^8 - 72*xp^9 - 72*xp^10 - 72*xp^11 - 72*xp^12)*
          Log[xp]^3 + NF*(-11/9 - Pi^2/6 + (-17/3 - Pi^2/6)*xp + 
           (-275/36 - Pi^2/3)*xp^2 + (-265/36 - Pi^2/3)*xp^3 + 
           (-1069/216 - Pi^2/3)*xp^4 + (-797/216 - Pi^2/3)*xp^5 + 
           (-45529/16200 - Pi^2/3)*xp^6 + (-1700527/793800 - Pi^2/3)*xp^7 + 
           (-684139/423360 - Pi^2/3)*xp^8 + (-68191301/57153600 - Pi^2/3)*
            xp^9 + (-17331683/20412000 - Pi^2/3)*xp^10 + 
           (-9800695321/17288964000 - Pi^2/3)*xp^11 + 
           (-1155464131/3457792800 - Pi^2/3)*xp^12 + 
           (13/9 + (31*xp)/9 + (47*xp^2)/9 + (41*xp^3)/9 + (28*xp^4)/9 + 
             (91*xp^5)/45 + (149*xp^6)/135 + (281*xp^7)/945 - 
             (1607*xp^8)/3780 - (12259*xp^9)/11340 - (23846*xp^10)/14175 - 
             (348886*xp^11)/155925 - (343477*xp^12)/124740)*Log[xp] + 
           (-1 - xp - 2*xp^2 - 2*xp^3 - 2*xp^4 - 2*xp^5 - 2*xp^6 - 2*xp^7 - 
             2*xp^8 - 2*xp^9 - 2*xp^10 - 2*xp^11 - 2*xp^12)*Log[xp]^2) + 
         xp^2*(4921/8 - 9*Pi^2 - 162*Zeta[3]) + 
         xp^3*(13961/24 - (20*Pi^2)/3 - 162*Zeta[3]) + 
         xp^4*(17837/48 - (19*Pi^2)/6 - 162*Zeta[3]) + 
         xp^5*(4974331/18000 - (3*Pi^2)/5 - 162*Zeta[3]) + 
         xp^6*(151469/720 + (3*Pi^2)/2 - 162*Zeta[3]) + 
         xp^7*(140243963/882000 + (33*Pi^2)/10 - 162*Zeta[3]) + 
         xp^8*(120391121/1029000 + (293*Pi^2)/60 - 162*Zeta[3]) + 
         xp^9*(27217213069/333396000 + (63*Pi^2)/10 - 162*Zeta[3]) + 
         xp^10*(136708043/2667168 + (91*Pi^2)/12 - 162*Zeta[3]) + 
         xp^11*(10977873437941/443750076000 + (17339*Pi^2)/1980 - 
           162*Zeta[3]) + xp^12*(574078640209/443750076000 + 
           (1771*Pi^2)/180 - 162*Zeta[3]) + xp*(1375/3 - (25*Pi^2)/4 - 
           81*Zeta[3]) - 81*Zeta[3]) - (701*Zeta[3])/6 + 
       (203*Pi^2*Zeta[3])/4 + NF*(-16027/648 + (64*Pi^2)/81 + 
         (247*Pi^4)/2430 + (-86/27 + (11*Pi^2)/18 + 
           (-2201/108 + (11*Pi^2)/18)*xp + (-5801/216 + (11*Pi^2)/9)*xp^2 + 
           (-5519/216 + (11*Pi^2)/9)*xp^3 + (-761/48 + (11*Pi^2)/9)*xp^4 + 
           (-23323/2160 + (11*Pi^2)/9)*xp^5 + (-117781/16200 + (11*Pi^2)/9)*
            xp^6 + (-3645283/793800 + (11*Pi^2)/9)*xp^7 + 
           (-175241/70560 + (11*Pi^2)/9)*xp^8 + (-22571527/28576800 + 
             (11*Pi^2)/9)*xp^9 + (374999/637875 + (11*Pi^2)/9)*xp^10 + 
           (3712663477/2161120500 + (11*Pi^2)/9)*xp^11 + 
           (4581008713/1728896400 + (11*Pi^2)/9)*xp^12)*Log[xp]^2 + 
         (52/27 + (124*xp)/27 + (188*xp^2)/27 + (164*xp^3)/27 + 
           (112*xp^4)/27 + (364*xp^5)/135 + (596*xp^6)/405 + 
           (1124*xp^7)/2835 - (1607*xp^8)/2835 - (12259*xp^9)/8505 - 
           (95384*xp^10)/42525 - (1395544*xp^11)/467775 - 
           (343477*xp^12)/93555)*Log[xp]^3 + (-2/3 - (2*xp)/3 - (4*xp^2)/3 - 
           (4*xp^3)/3 - (4*xp^4)/3 - (4*xp^5)/3 - (4*xp^6)/3 - (4*xp^7)/3 - 
           (4*xp^8)/3 - (4*xp^9)/3 - (4*xp^10)/3 - (4*xp^11)/3 - (4*xp^12)/3)*
          Log[xp]^4 + xp^12*(-945561410319468947801/21255699640412160000 + 
           (1581474667*Pi^2)/5658206400 + (247*Pi^4)/1215 - 
           (1175519*Zeta[3])/93555) + xp^11*(-502079647384847996767/
            10627849820206080000 + (1071543131*Pi^2)/2571912000 + 
           (247*Pi^4)/1215 - (5233913*Zeta[3])/467775) + 
         xp^10*(-36570797777661457/725896442880000 + (214419473*Pi^2)/
            367416000 + (247*Pi^4)/1215 - (412843*Zeta[3])/42525) + 
         xp^9*(-3919209963571631/72589644288000 + (810481061*Pi^2)/
            1028764800 + (247*Pi^4)/1215 - (68933*Zeta[3])/8505) + 
         xp^8*(-195593749640743/3360631680000 + (1584511*Pi^2)/1524096 + 
           (247*Pi^4)/1215 - (18019*Zeta[3])/2835) + 
         Log[xp]*(248/81 - (47*Pi^2)/54 + xp^2*(42011/648 - (19*Pi^2)/6 - 
             (32*Zeta[3])/3) + xp^3*(13453/216 - (149*Pi^2)/54 - 
             (32*Zeta[3])/3) + xp^4*(275065/7776 - (152*Pi^2)/81 - 
             (32*Zeta[3])/3) + xp^5*(1942351/81000 - (109*Pi^2)/90 - 
             (32*Zeta[3])/3) + xp^6*(31145093/1944000 - (1579*Pi^2)/2430 - 
             (32*Zeta[3])/3) + xp^7*(6498326189/666792000 - 
             (2671*Pi^2)/17010 - (32*Zeta[3])/3) + 
           xp^8*(36386893673/8001504000 + (19357*Pi^2)/68040 - 
             (32*Zeta[3])/3) + xp^9*(1020757627/9001692000 + 
             (139889*Pi^2)/204120 - (32*Zeta[3])/3) + 
           xp^10*(-900122297327/240045120000 + (134303*Pi^2)/127575 - 
             (32*Zeta[3])/3) + xp^11*(-1374826329180317/191700032832000 + 
             (177593*Pi^2)/127575 - (32*Zeta[3])/3) + 
           xp^12*(-6545916816120461/639000109440000 + (348517*Pi^2)/204120 - 
             (32*Zeta[3])/3) + xp*(3833/81 - (113*Pi^2)/54 - 
             (16*Zeta[3])/3) - (16*Zeta[3])/3) + 
         xp^7*(-3932728124111/62233920000 + (89567*Pi^2)/66150 + 
           (247*Pi^4)/1215 - (12557*Zeta[3])/2835) + 
         xp^6*(-1794888001/25920000 + (85259*Pi^2)/48600 + (247*Pi^4)/1215 - 
           (923*Zeta[3])/405) + xp^5*(-110718547/1440000 + (4931*Pi^2)/2160 + 
           (247*Pi^4)/1215 + (23*Zeta[3])/135) + (67*Zeta[3])/54 + 
         xp^4*(-8186321/93312 + (11831*Pi^2)/3888 + (247*Pi^4)/1215 + 
           (83*Zeta[3])/27) + xp*(-47639/648 + (274*Pi^2)/81 + 
           (247*Pi^4)/2430 + (355*Zeta[3])/54) + 
         xp^3*(-459631/3888 + (2921*Pi^2)/648 + (247*Pi^4)/1215 + 
           (187*Zeta[3])/27) + xp^2*(-159745/1296 + (3055*Pi^2)/648 + 
           (247*Pi^4)/1215 + (235*Zeta[3])/27)) + 
       Log[xp]*(-1820/27 + (601*Pi^2)/36 + (3*Pi^4)/2 + 
         xp^12*(-22395370414402150027/24601504213440000 + (45037227413*Pi^2)/
            384199200 + 3*Pi^4 - (7901*Zeta[3])/21) + 
         xp^11*(-1707429587992686727/1537594013340000 + (46316760857*Pi^2)/
            384199200 + 3*Pi^4 - (5759*Zeta[3])/21) + 
         xp^10*(-1124877499572059/840157920000 + (132737231*Pi^2)/1058400 + 
           3*Pi^4 - (1145*Zeta[3])/7) + 
         xp^9*(-2692586411223853/1680315840000 + (279905123*Pi^2)/2116800 + 
           3*Pi^4 - (298*Zeta[3])/7) + 205*Zeta[3] + 
         xp^8*(-2830872962527/1481760000 + (33307847*Pi^2)/235200 + 3*Pi^4 + 
           91*Zeta[3]) + xp^7*(-655933311619/288120000 + (6812471*Pi^2)/
            44100 + 3*Pi^4 + (1682*Zeta[3])/7) + 
         xp^6*(-979867391/360000 + (77533*Pi^2)/450 + 3*Pi^4 + 410*Zeta[3]) + 
         xp^5*(-3548254673/1080000 + (712193*Pi^2)/3600 + 3*Pi^4 + 
           608*Zeta[3]) + xp^4*(-7059893/1728 + (34253*Pi^2)/144 + 3*Pi^4 + 
           850*Zeta[3]) + xp*(-240301/54 + (9067*Pi^2)/36 + (3*Pi^4)/2 + 
           865*Zeta[3]) + xp^3*(-1328467/216 + (5779*Pi^2)/18 + 3*Pi^4 + 
           1180*Zeta[3]) + xp^2*(-1386059/216 + (5947*Pi^2)/18 + 3*Pi^4 + 
           1400*Zeta[3])) + L*(293/4 + (167*Pi^2)/18 - Pi^4/12 + 
         (167/3 - 24*Pi^2 + (2867/3 - 24*Pi^2)*xp + (7931/6 - 48*Pi^2)*xp^2 + 
           (7493/6 - 48*Pi^2)*xp^3 + (22313/24 - 48*Pi^2)*xp^4 + 
           (154491/200 - 48*Pi^2)*xp^5 + (100537/150 - 48*Pi^2)*xp^6 + 
           (2195573/3675 - 48*Pi^2)*xp^7 + (63919231/117600 - 48*Pi^2)*xp^8 + 
           (532299419/1058400 - 48*Pi^2)*xp^9 + (249873607/529200 - 48*Pi^2)*
            xp^10 + (9582595993/21344400 - 48*Pi^2)*xp^11 + 
           (9213006017/21344400 - 48*Pi^2)*xp^12)*Log[xp]^2 + 
         (-46 - 206*xp - 332*xp^2 - (836*xp^3)/3 - (596*xp^4)/3 - 140*xp^5 - 
           92*xp^6 - (356*xp^7)/7 - (44*xp^8)/3 + (124*xp^9)/7 + 
           (988*xp^10)/21 + (51196*xp^11)/693 + (6212*xp^12)/63)*Log[xp]^3 + 
         (40 + 40*xp + 80*xp^2 + 80*xp^3 + 80*xp^4 + 80*xp^5 + 80*xp^6 + 
           80*xp^7 + 80*xp^8 + 80*xp^9 + 80*xp^10 + 80*xp^11 + 80*xp^12)*
          Log[xp]^4 + xp^2*(19589/6 - (6629*Pi^2)/72 - Pi^4/6 - 
           719*Zeta[3]) + xp^3*(83611/27 - (6331*Pi^2)/72 - Pi^4/6 - 
           609*Zeta[3]) + xp^4*(7147955/3456 - (3571*Pi^2)/72 - Pi^4/6 - 
           444*Zeta[3]) + xp*(80189/36 - (3089*Pi^2)/36 - Pi^4/12 - 
           442*Zeta[3]) + xp^5*(1196747861/720000 - (13237*Pi^2)/450 - 
           Pi^4/6 - 323*Zeta[3]) + xp^6*(247694129/180000 - 
           (14017*Pi^2)/900 - Pi^4/6 - 224*Zeta[3]) + 
         xp^7*(41412239569/36015000 - (57508*Pi^2)/11025 - Pi^4/6 - 
           (974*Zeta[3])/7) + xp^8*(79941191991341/82978560000 + 
           (251261*Pi^2)/88200 - Pi^4/6 - (129*Zeta[3])/2) - 112*Zeta[3] + 
         xp^9*(1805625091411807/2240421120000 + (14714233*Pi^2)/1587600 - 
           Pi^4/6 + (16*Zeta[3])/7) + xp^10*(83467478068753/124467840000 + 
           (22938253*Pi^2)/1587600 - Pi^4/6 + (879*Zeta[3])/14) + 
         xp^11*(27191729962747087079/49203008426880000 + (3585534929*Pi^2)/
            192099600 - Pi^4/6 + (4961*Zeta[3])/42) + 
         xp^12*(22075376945326394423/49203008426880000 + (4248267587*Pi^2)/
            192099600 - Pi^4/6 + (7103*Zeta[3])/42) + 
         NF*(-271/27 - (13*Pi^2)/27 + (86/27 - (11*Pi^2)/18 + 
             (557/27 - (11*Pi^2)/18)*xp + (1457/54 - (11*Pi^2)/9)*xp^2 + 
             (1391/54 - (11*Pi^2)/9)*xp^3 + (193/12 - (11*Pi^2)/9)*xp^4 + 
             (5959/540 - (11*Pi^2)/9)*xp^5 + (15212/2025 - (11*Pi^2)/9)*
              xp^6 + (479876/99225 - (11*Pi^2)/9)*xp^7 + 
             (96283/35280 - (11*Pi^2)/9)*xp^8 + (14808251/14288400 - 
               (11*Pi^2)/9)*xp^9 + (-1738417/5103000 - (11*Pi^2)/9)*xp^10 + 
             (-6354589979/4322241000 - (11*Pi^2)/9)*xp^11 + 
             (-2076029519/864448200 - (11*Pi^2)/9)*xp^12)*Log[xp] + 
           (-26/9 - (62*xp)/9 - (94*xp^2)/9 - (82*xp^3)/9 - (56*xp^4)/9 - 
             (182*xp^5)/45 - (298*xp^6)/135 - (562*xp^7)/945 + 
             (1607*xp^8)/1890 + (12259*xp^9)/5670 + (47692*xp^10)/14175 + 
             (697772*xp^11)/155925 + (343477*xp^12)/62370)*Log[xp]^2 + 
           (4/3 + (4*xp)/3 + (8*xp^2)/3 + (8*xp^3)/3 + (8*xp^4)/3 + 
             (8*xp^5)/3 + (8*xp^6)/3 + (8*xp^7)/3 + (8*xp^8)/3 + (8*xp^9)/3 + 
             (8*xp^10)/3 + (8*xp^11)/3 + (8*xp^12)/3)*Log[xp]^3 + 
           (10*Zeta[3])/9 + xp*(-296/9 + (7*Pi^2)/54 + (10*Zeta[3])/9) + 
           xp^12*(-17248742416223539/1278000218880000 - (1096957*Pi^2)/
              408240 + (20*Zeta[3])/9) + xp^11*(-5748427551467203/
              383400065664000 - (322684*Pi^2)/127575 + (20*Zeta[3])/9) + 
           xp^10*(-7998933479473/480090240000 - (301039*Pi^2)/127575 + 
             (20*Zeta[3])/9) + xp^9*(-1335549271333/72013536000 - 
             (888329*Pi^2)/408240 + (20*Zeta[3])/9) + 
           xp^8*(-331432654823/16003008000 - (268837*Pi^2)/136080 + 
             (20*Zeta[3])/9) + xp^7*(-31007148989/1333584000 - 
             (59699*Pi^2)/34020 + (20*Zeta[3])/9) + 
           xp^6*(-102337013/3888000 - (7331*Pi^2)/4860 + (20*Zeta[3])/9) + 
           xp^5*(-2175851/72000 - (221*Pi^2)/180 + (20*Zeta[3])/9) + 
           xp^4*(-69623/1944 - (145*Pi^2)/162 + (20*Zeta[3])/9) + 
           xp^3*(-31823/648 - (49*Pi^2)/108 + (20*Zeta[3])/9) + 
           xp^2*(-2701/54 - Pi^2/4 + (20*Zeta[3])/9)) + 
         Log[xp]*(-497/9 + (181*Pi^2)/12 + 330*Zeta[3] + 
           xp*(-19040/9 + (757*Pi^2)/12 + 330*Zeta[3]) + 
           xp^12*(-88966260578003/295833384000 - (1891*Pi^2)/70 + 
             660*Zeta[3]) + xp^11*(-121112613226091/295833384000 - 
             (15089*Pi^2)/770 + 660*Zeta[3]) + 
           xp^10*(-353336571019/666792000 - (485*Pi^2)/42 + 660*Zeta[3]) + 
           xp^9*(-887289183161/1333584000 - (577*Pi^2)/210 + 660*Zeta[3]) + 
           xp^8*(-40505709823/49392000 + (209*Pi^2)/30 + 660*Zeta[3]) + 
           xp^7*(-3089247683/3087000 + (3743*Pi^2)/210 + 660*Zeta[3]) + 
           xp^6*(-10963253/9000 + (181*Pi^2)/6 + 660*Zeta[3]) + 
           xp^5*(-26888851/18000 + (1337*Pi^2)/30 + 660*Zeta[3]) + 
           xp^4*(-90713/48 + (373*Pi^2)/6 + 660*Zeta[3]) + 
           xp^3*(-5573/2 + (517*Pi^2)/6 + 660*Zeta[3]) + 
           xp^2*(-52613/18 + (613*Pi^2)/6 + 660*Zeta[3]))) + 
       xp^2*(1019059/144 - (73739*Pi^2)/216 - (63*Pi^4)/10 - 
         (5831*Zeta[3])/3 + (203*Pi^2*Zeta[3])/2 - 774*Zeta[5]) + 
       xp^3*(8696905/1296 - (9118*Pi^2)/27 - (29*Pi^4)/5 - (5555*Zeta[3])/3 + 
         (203*Pi^2*Zeta[3])/2 - 774*Zeta[5]) + 
       xp^4*(187416545/41472 - (184625*Pi^2)/864 - (101*Pi^4)/20 - 
         (16991*Zeta[3])/12 + (203*Pi^2*Zeta[3])/2 - 774*Zeta[5]) + 
       xp^5*(481088191901/129600000 - (1908997*Pi^2)/12000 - (9*Pi^4)/2 - 
         (120503*Zeta[3])/100 + (203*Pi^2*Zeta[3])/2 - 774*Zeta[5]) + 
       xp^6*(33807827563/10800000 - (13071169*Pi^2)/108000 - (81*Pi^4)/20 - 
         (321049*Zeta[3])/300 + (203*Pi^2*Zeta[3])/2 - 774*Zeta[5]) + 
       xp^7*(34587872999353/12965400000 - (3371541433*Pi^2)/37044000 - 
         (513*Pi^4)/140 - (14342827*Zeta[3])/14700 + (203*Pi^2*Zeta[3])/2 - 
         774*Zeta[5]) + xp^8*(159394205738317643/69701990400000 - 
         (6528770783*Pi^2)/98784000 - (133*Pi^4)/40 - (35559047*Zeta[3])/
          39200 + (203*Pi^2*Zeta[3])/2 - 774*Zeta[5]) + 
       xp^9*(11099995353501245783/5645861222400000 - (39796751677*Pi^2)/
          889056000 - (423*Pi^4)/140 - (906692629*Zeta[3])/1058400 + 
         (203*Pi^2*Zeta[3])/2 - 774*Zeta[5]) + 
       xp^10*(1591330596304148801/940976870400000 - (34830399953*Pi^2)/
          1333584000 - (769*Pi^4)/280 - (433718423*Zeta[3])/529200 + 
         (203*Pi^2*Zeta[3])/2 - 774*Zeta[5]) + 
       xp^11*(1980560208351121882882031/1363907393593113600000 - 
         (50844873417923*Pi^2)/5325000912000 - (23053*Pi^4)/9240 - 
         (2030287811*Zeta[3])/2561328 + (203*Pi^2*Zeta[3])/2 - 774*Zeta[5]) + 
       xp^12*(153965723837649703697791/123991581235737600000 + 
         (28615261294399*Pi^2)/5325000912000 - (1901*Pi^4)/840 - 
         (49543518041*Zeta[3])/64033200 + (203*Pi^2*Zeta[3])/2 - 
         774*Zeta[5]) + xp*(2013557/432 - (14647*Pi^2)/54 - (141*Pi^4)/40 - 
         (8303*Zeta[3])/6 + (203*Pi^2*Zeta[3])/4 - 387*Zeta[5]) - 387*Zeta[5])
Spgq0sigma2qg = ((286/9 - (50*Pi^2)/81)*xp + (3229/54 - (25*Pi^2)/27)*xp^2 + 
       (51557/486 - (125*Pi^2)/81)*xp^3 + (337633/2592 - (325*Pi^2)/162)*
        xp^4 + (429938639/2916000 - (1165*Pi^2)/486)*xp^5 + 
       (14668654/91125 - (665*Pi^2)/243)*xp^6 + 
       (10759865147/62511750 - (5165*Pi^2)/1701)*xp^7 + 
       (1453385903041/8001504000 - (7495*Pi^2)/2268)*xp^8 + 
       (4560370623313/24004512000 - (8045*Pi^2)/2268)*xp^9 + 
       (3554820969601/18003384000 - (6410*Pi^2)/1701)*xp^10 + 
       (14684167174264949/71887512312000 - (222940*Pi^2)/56133)*xp^11 + 
       (15136879654352789/71887512312000 - (466985*Pi^2)/112266)*xp^12)*
      Log[xp] + ((-649*xp)/54 - (1087*xp^2)/54 - (2876*xp^3)/81 - 
       (55441*xp^4)/1296 - (4564597*xp^5)/97200 - (799219*xp^6)/16200 - 
       (40090633*xp^7)/793800 - (968529137*xp^8)/19051200 - 
       (963492787*xp^9)/19051200 - (356305391*xp^10)/7144200 - 
       (63341986669*xp^11)/1296672300 - (493600846679*xp^12)/10373378400)*
      Log[xp]^2 + ((367*xp)/81 + (367*xp^2)/54 + (1835*xp^3)/162 + 
       (4771*xp^4)/324 + (85511*xp^5)/4860 + (48811*xp^6)/2430 + 
       (379111*xp^7)/17010 + (550133*xp^8)/22680 + (590503*xp^9)/22680 + 
       (235247*xp^10)/8505 + (8181898*xp^11)/280665 + 
       (34276699*xp^12)/1122660)*Log[xp]^3 + 
     L^2*((-89*xp)/27 - (149*xp^2)/27 - (782*xp^3)/81 - (7925*xp^4)/648 - 
       (685981*xp^5)/48600 - (189173*xp^6)/12150 - (9954101*xp^7)/595350 - 
       (168064031*xp^8)/9525600 - (175216781*xp^9)/9525600 - 
       (135813379*xp^10)/7144200 - (2024774965*xp^11)/103733784 - 
       (12928354561*xp^12)/648336150 + NF*((2*xp)/27 + xp^2/9 + (5*xp^3)/27 + 
         (13*xp^4)/54 + (233*xp^5)/810 + (133*xp^6)/405 + (1033*xp^7)/2835 + 
         (1499*xp^8)/3780 + (1609*xp^9)/3780 + (1282*xp^10)/2835 + 
         (44588*xp^11)/93555 + (93397*xp^12)/187110) + 
       ((62*xp)/27 + (31*xp^2)/9 + (155*xp^3)/27 + (403*xp^4)/54 + 
         (7223*xp^5)/810 + (4123*xp^6)/405 + (32023*xp^7)/2835 + 
         (46469*xp^8)/3780 + (49879*xp^9)/3780 + (39742*xp^10)/2835 + 
         (1382228*xp^11)/93555 + (2895307*xp^12)/187110)*Log[xp]) + 
     NF*((152*xp)/243 + (235*xp^2)/324 + (1403*xp^3)/972 + (4391*xp^4)/2592 + 
       (5419057*xp^5)/2916000 + (1440721*xp^6)/729000 + 
       (516311779*xp^7)/250047000 + (17074401053*xp^8)/8001504000 + 
       (5839804501*xp^9)/2667168000 + (8049844109*xp^10)/3600676800 + 
       (163538746298801*xp^11)/71887512312000 + (33199850000167*xp^12)/
        14377502462400 + ((-14*xp)/27 - (11*xp^2)/18 - (173*xp^3)/162 - 
         (95*xp^4)/72 - (73111*xp^5)/48600 - (20023*xp^6)/12150 - 
         (1049371*xp^7)/595350 - (17677621*xp^8)/9525600 - 
         (18409591*xp^9)/9525600 - (14264953*xp^10)/7144200 - 
         (5317967407*xp^11)/2593344600 - (5436393169*xp^12)/2593344600)*
        Log[xp] + (xp/27 + xp^2/18 + (5*xp^3)/54 + (13*xp^4)/108 + 
         (233*xp^5)/1620 + (133*xp^6)/810 + (1033*xp^7)/5670 + 
         (1499*xp^8)/7560 + (1609*xp^9)/7560 + (641*xp^10)/2835 + 
         (22294*xp^11)/93555 + (93397*xp^12)/374220)*Log[xp]^2) + 
     L*((-482/27 + (25*Pi^2)/81)*xp + (-868/27 + (25*Pi^2)/54)*xp^2 + 
       (-4636/81 + (125*Pi^2)/162)*xp^3 + (-10075/144 + (325*Pi^2)/324)*
        xp^4 + (-38232647/486000 + (1165*Pi^2)/972)*xp^5 + 
       (-10353551/121500 + (665*Pi^2)/486)*xp^6 + 
       (-1255008913/13891500 + (5165*Pi^2)/3402)*xp^7 + 
       (-378038077969/4000752000 + (7495*Pi^2)/4536)*xp^8 + 
       (-1175458575217/12002256000 + (8045*Pi^2)/4536)*xp^9 + 
       (-60528538501/600112800 + (3205*Pi^2)/1701)*xp^10 + 
       (-1238792724188009/11981252052000 + (111470*Pi^2)/56133)*xp^11 + 
       (-1265487730699273/11981252052000 + (466985*Pi^2)/224532)*xp^12 + 
       ((122*xp)/9 + (608*xp^2)/27 + (358*xp^3)/9 + (15763*xp^4)/324 + 
         (439681*xp^5)/8100 + (352229*xp^6)/6075 + (17970773*xp^7)/297675 + 
         (294504433*xp^8)/4762800 + (99419801*xp^9)/1587600 + 
         (74903957*xp^10)/1190700 + (27147970939*xp^11)/432224100 + 
         (26978453759*xp^12)/432224100)*Log[xp] + 
       ((-62*xp)/9 - (31*xp^2)/3 - (155*xp^3)/9 - (403*xp^4)/18 - 
         (7223*xp^5)/270 - (4123*xp^6)/135 - (32023*xp^7)/945 - 
         (46469*xp^8)/1260 - (49879*xp^9)/1260 - (39742*xp^10)/945 - 
         (1382228*xp^11)/31185 - (2895307*xp^12)/62370)*Log[xp]^2 + 
       NF*((32*xp)/81 + (13*xp^2)/27 + (23*xp^3)/27 + (335*xp^4)/324 + 
         (9377*xp^5)/8100 + (5047*xp^6)/4050 + (28901*xp^7)/22050 + 
         (2156057*xp^8)/1587600 + (6633281*xp^9)/4762800 + 
         (2532227*xp^10)/1786050 + (465312247*xp^11)/324168075 + 
         (3753059339*xp^12)/2593344600 + ((-4*xp)/27 - (2*xp^2)/9 - 
           (10*xp^3)/27 - (13*xp^4)/27 - (233*xp^5)/405 - (266*xp^6)/405 - 
           (2066*xp^7)/2835 - (1499*xp^8)/1890 - (1609*xp^9)/1890 - 
           (2564*xp^10)/2835 - (89176*xp^11)/93555 - (93397*xp^12)/93555)*
          Log[xp])) + xp*(-2750/81 + (187*Pi^2)/162 + (311*Zeta[3])/27) + 
     xp^2*(-787/12 + (655*Pi^2)/324 + (311*Zeta[3])/18) + 
     xp^3*(-173813/1458 + (3311*Pi^2)/972 + (1555*Zeta[3])/54) + 
     xp^4*(-497747/3456 + (4175*Pi^2)/972 + (4043*Zeta[3])/108) + 
     xp^5*(-28124678293/174960000 + (17884*Pi^2)/3645 + 
       (72463*Zeta[3])/1620) + xp^6*(-5049032351/29160000 + 
       (51997*Pi^2)/9720 + (41363*Zeta[3])/810) + 
     xp^7*(-4261618839911/23337720000 + (2702611*Pi^2)/476280 + 
       (321263*Zeta[3])/5670) + xp^8*(-1276941662814113/6721263360000 + 
       (1689589*Pi^2)/285768 + (466189*Zeta[3])/7560) + 
     xp^9*(-11847117725734987/60491370240000 + (4347083*Pi^2)/714420 + 
       (500399*Zeta[3])/7560) + xp^10*(-4549806828496757/22684263840000 + 
       (266036417*Pi^2)/42865200 + (199351*Zeta[3])/2835) + 
     xp^11*(-1272942358880294771/6227255754027000 + (19568513641*Pi^2)/
        3112013520 + (6933434*Zeta[3])/93555) + 
     xp^12*(-165447236788464799981/797088736515456000 + 
       (197238566743*Pi^2)/31120135200 + (29046467*Zeta[3])/374220) + 
     e*(((-5347/54 + (277*Pi^2)/54)*xp + (-20549/108 + (277*Pi^2)/36)*xp^2 + 
         (-331343/972 + (1385*Pi^2)/108)*xp^3 + 
         (-6492253/15552 + (3601*Pi^2)/216)*xp^4 + 
         (-183097583/388800 + (64541*Pi^2)/3240)*xp^5 + 
         (-2766029/5400 + (36841*Pi^2)/1620)*xp^6 + 
         (-9095330687/16669800 + (286141*Pi^2)/11340)*xp^7 + 
         (-1835829165319/3200601600 + (415223*Pi^2)/15120)*xp^8 + 
         (-1147815580747/1920360960 + (445693*Pi^2)/15120)*xp^9 + 
         (-1485881652509/2400451200 + (177557*Pi^2)/5670)*xp^10 + 
         (-30583870592937797/47925008208000 + (3087719*Pi^2)/93555)*xp^11 + 
         (-31423090888162997/47925008208000 + (25870969*Pi^2)/748440)*xp^12)*
        Log[xp]^2 + ((1627*xp)/54 + (445*xp^2)/9 + (42145*xp^3)/486 + 
         (15229*xp^4)/144 + (2290069*xp^5)/19440 + (244309*xp^6)/1944 + 
         (12452047*xp^7)/95256 + (1529133223*xp^8)/11430720 + 
         (1547408021*xp^9)/11430720 + (107869127*xp^10)/793800 + 
         (175810803397*xp^11)/1296672300 + (279358558123*xp^12)/2074675680)*
        Log[xp]^3 + ((-775*xp)/108 - (775*xp^2)/72 - (3875*xp^3)/216 - 
         (10075*xp^4)/432 - (36115*xp^5)/1296 - (20615*xp^6)/648 - 
         (160115*xp^7)/4536 - (232345*xp^8)/6048 - (249395*xp^9)/6048 - 
         (99355*xp^10)/2268 - (1727785*xp^11)/37422 - (14476535*xp^12)/
          299376)*Log[xp]^4 + L^3*((-89*xp)/27 - (149*xp^2)/27 - 
         (782*xp^3)/81 - (7925*xp^4)/648 - (685981*xp^5)/48600 - 
         (189173*xp^6)/12150 - (9954101*xp^7)/595350 - (168064031*xp^8)/
          9525600 - (175216781*xp^9)/9525600 - (135813379*xp^10)/7144200 - 
         (2024774965*xp^11)/103733784 - (12928354561*xp^12)/648336150 + 
         NF*((2*xp)/27 + xp^2/9 + (5*xp^3)/27 + (13*xp^4)/54 + 
           (233*xp^5)/810 + (133*xp^6)/405 + (1033*xp^7)/2835 + 
           (1499*xp^8)/3780 + (1609*xp^9)/3780 + (1282*xp^10)/2835 + 
           (44588*xp^11)/93555 + (93397*xp^12)/187110) + 
         ((62*xp)/27 + (31*xp^2)/9 + (155*xp^3)/27 + (403*xp^4)/54 + 
           (7223*xp^5)/810 + (4123*xp^6)/405 + (32023*xp^7)/2835 + 
           (46469*xp^8)/3780 + (49879*xp^9)/3780 + (39742*xp^10)/2835 + 
           (1382228*xp^11)/93555 + (2895307*xp^12)/187110)*Log[xp]) + 
       L^2*((-748/27 + (11*Pi^2)/27)*xp + (-911/18 + (11*Pi^2)/18)*xp^2 + 
         (-14705/162 + (55*Pi^2)/54)*xp^3 + (-48151/432 + (143*Pi^2)/108)*
          xp^4 + (-183221689/1458000 + (2563*Pi^2)/1620)*xp^5 + 
         (-198789643/1458000 + (1463*Pi^2)/810)*xp^6 + 
         (-72356059567/500094000 + (11363*Pi^2)/5670)*xp^7 + 
         (-5608338817/37044000 + (16489*Pi^2)/7560)*xp^8 + 
         (-58861005089/375070500 + (17699*Pi^2)/7560)*xp^9 + 
         (-2909297010853/18003384000 + (7051*Pi^2)/2835)*xp^10 + 
         (-11904397266608699/71887512312000 + (22294*Pi^2)/8505)*xp^11 + 
         (-24309791192805067/143775024624000 + (93397*Pi^2)/34020)*xp^12 + 
         ((632*xp)/27 + (346*xp^2)/9 + (608*xp^3)/9 + (1003*xp^4)/12 + 
           (2295047*xp^5)/24300 + (2482889*xp^6)/24300 + (128298263*xp^7)/
            1190700 + (266172101*xp^8)/2381400 + (10111303*xp^9)/88200 + 
           (833269657*xp^10)/7144200 + (61179413657*xp^11)/518668920 + 
           (615876119951*xp^12)/5186689200)*Log[xp] + 
         ((-274*xp)/27 - (137*xp^2)/9 - (685*xp^3)/27 - (1781*xp^4)/54 - 
           (31921*xp^5)/810 - (18221*xp^6)/405 - (141521*xp^7)/2835 - 
           (205363*xp^8)/3780 - (220433*xp^9)/3780 - (175634*xp^10)/2835 - 
           (6108556*xp^11)/93555 - (12795389*xp^12)/187110)*Log[xp]^2 + 
         NF*((44*xp)/81 + (19*xp^2)/27 + (101*xp^3)/81 + (122*xp^4)/81 + 
           (20381*xp^5)/12150 + (43639*xp^6)/24300 + (2236753*xp^7)/1190700 + 
           (9220357*xp^8)/4762800 + (348361*xp^9)/176400 + 
           (14287957*xp^10)/7144200 + (5224256893*xp^11)/2593344600 + 
           (10481475197*xp^12)/5186689200 + ((-8*xp)/27 - (4*xp^2)/9 - 
             (20*xp^3)/27 - (26*xp^4)/27 - (466*xp^5)/405 - (532*xp^6)/405 - 
             (4132*xp^7)/2835 - (1499*xp^8)/945 - (1609*xp^9)/945 - 
             (5128*xp^10)/2835 - (178352*xp^11)/93555 - (186794*xp^12)/93555)*
            Log[xp])) + Log[xp]*(xp^12*(1843046586810099738773/
            1328481227525760000 - (27259622447*Pi^2)/576298800 - 
           (93397*Zeta[3])/231) + xp^11*(28284629611796966141/
            20757519180090000 - (248092727101*Pi^2)/5186689200 - 
           (89176*Zeta[3])/231) + xp^10*(3360439417918091/2520473760000 - 
           (137547551*Pi^2)/2857680 - (2564*Zeta[3])/7) + 
         xp^9*(15704100234240701/12098274048000 - (2750863121*Pi^2)/
            57153600 - (4827*Zeta[3])/14) + 
         xp^8*(562484480495549/448084224000 - (909330497*Pi^2)/19051200 - 
           (4497*Zeta[3])/14) + xp^7*(3368019808487/2800526400 - 
           (167154181*Pi^2)/3572100 - (2066*Zeta[3])/7) + 
         xp^6*(1325535721/1166400 - (3289273*Pi^2)/72900 - 266*Zeta[3]) + 
         xp^5*(12260831221/11664000 - (1373849*Pi^2)/32400 - 233*Zeta[3]) + 
         xp^4*(9725095/10368 - (148289*Pi^2)/3888 - 195*Zeta[3]) + 
         xp^3*(1127249/1458 - (15197*Pi^2)/486 - 150*Zeta[3]) + 
         xp^2*(15331/36 - (1450*Pi^2)/81 - 90*Zeta[3]) + 
         xp*(5674/27 - (583*Pi^2)/54 - 60*Zeta[3])) + 
       NF*(((-218/81 + Pi^2/27)*xp + (-365/108 + Pi^2/18)*xp^2 + 
           (-6311/972 + (5*Pi^2)/54)*xp^3 + (-59851/7776 + (13*Pi^2)/108)*
            xp^4 + (-24882367/2916000 + (233*Pi^2)/1620)*xp^5 + 
           (-6681781/729000 + (133*Pi^2)/810)*xp^6 + 
           (-2417374339/250047000 + (1033*Pi^2)/5670)*xp^7 + 
           (-80665381823/8001504000 + (1499*Pi^2)/7560)*xp^8 + 
           (-83477537173/8001504000 + (1609*Pi^2)/7560)*xp^9 + 
           (-193339792199/18003384000 + (641*Pi^2)/2835)*xp^10 + 
           (-14392900305529/1307045678400 + (22294*Pi^2)/93555)*xp^11 + 
           (-73578608420057/6535228392000 + (93397*Pi^2)/374220)*xp^12)*
          Log[xp] + ((26*xp)/27 + (43*xp^2)/36 + (685*xp^3)/324 + 
           (41*xp^4)/16 + (278441*xp^5)/97200 + (74813*xp^6)/24300 + 
           (3849521*xp^7)/1190700 + (63717911*xp^8)/19051200 + 
           (65244461*xp^9)/19051200 + (9947827*xp^10)/2857680 + 
           (1659363619*xp^11)/471517200 + (334117187*xp^12)/94303440)*
          Log[xp]^2 + ((-11*xp)/81 - (11*xp^2)/54 - (55*xp^3)/162 - 
           (143*xp^4)/324 - (2563*xp^5)/4860 - (1463*xp^6)/2430 - 
           (11363*xp^7)/17010 - (16489*xp^8)/22680 - (17699*xp^9)/22680 - 
           (7051*xp^10)/8505 - (22294*xp^11)/25515 - (93397*xp^12)/102060)*
          Log[xp]^3 + xp^12*(2280134348480262157/181156531026240000 - 
           (3753059339*Pi^2)/10373378400 - (186794*Zeta[3])/93555) + 
         xp^11*(2250267520167287413/181156531026240000 - (465312247*Pi^2)/
            1296672300 - (178352*Zeta[3])/93555) + 
         xp^10*(554513101328189/45368527680000 - (2532227*Pi^2)/7144200 - 
           (5128*Zeta[3])/2835) + xp^9*(241550545765367/20163790080000 - 
           (6633281*Pi^2)/19051200 - (1609*Zeta[3])/945) + 
         xp^8*(78500251066039/6721263360000 - (2156057*Pi^2)/6350400 - 
           (1499*Zeta[3])/945) + xp^7*(1187015364151/105019740000 - 
           (28901*Pi^2)/88200 - (4132*Zeta[3])/2835) + 
         xp^6*(473262247/43740000 - (5047*Pi^2)/16200 - (532*Zeta[3])/405) + 
         xp^5*(1781808529/174960000 - (9377*Pi^2)/32400 - 
           (466*Zeta[3])/405) + xp^4*(1193/128 - (335*Pi^2)/1296 - 
           (26*Zeta[3])/27) + xp^3*(47141/5832 - (23*Pi^2)/108 - 
           (20*Zeta[3])/27) + xp^2*(7861/1944 - (13*Pi^2)/108 - 
           (4*Zeta[3])/9) + xp*(2200/729 - (8*Pi^2)/81 - (8*Zeta[3])/27)) + 
       xp*(-52972/243 + (1021*Pi^2)/81 + (95*Pi^4)/486 + (200*Zeta[3])/3) + 
       xp^2*(-291907/648 + (2579*Pi^2)/108 + (95*Pi^4)/324 + 
         (2867*Zeta[3])/27) + xp^3*(-14530703/17496 + (124267*Pi^2)/2916 + 
         (475*Pi^4)/972 + (15073*Zeta[3])/81) + 
       xp^4*(-373826047/373248 + (2437979*Pi^2)/46656 + (1235*Pi^4)/1944 + 
         (73525*Zeta[3])/324) + xp^5*(-783473652527/699840000 + 
         (114339463*Pi^2)/1944000 + (4427*Pi^4)/5832 + (409837*Zeta[3])/
          1620) + xp^6*(-70459269427/58320000 + (93000347*Pi^2)/1458000 + 
         (2527*Pi^4)/2916 + (1313299*Zeta[3])/4860) + 
       xp^7*(-3754310956859933/2940552720000 + (33866980303*Pi^2)/500094000 + 
         (19627*Pi^4)/20412 + (67037077*Zeta[3])/238140) + 
       xp^8*(-1503245388645951631/1129172244480000 + (378450478907*Pi^2)/
          5334336000 + (28481*Pi^4)/27216 + (34358609*Zeta[3])/119070) + 
       xp^9*(-41941598007649708391/30487650600960000 + (10609908602899*Pi^2)/
          144027072000 + (30571*Pi^4)/27216 + (69664543*Zeta[3])/238140) + 
       xp^12*(-105753478081248917337917/71924803959011850000 + 
         (3831390087975731*Pi^2)/47925008208000 + (1774543*Pi^4)/1347192 + 
         (506141081191*Zeta[3])/1728896400) + 
       xp^11*(-26582392604196837988347419/18412749813507033600000 + 
         (2245415165477563*Pi^2)/28755004924800 + (211793*Pi^4)/168399 + 
         (9417966311*Zeta[3])/32016600) + 
       xp^10*(-5981372284082534251/4234395916800000 + (36494561309*Pi^2)/
          480090240 + (12179*Pi^4)/10206 + (700653553*Zeta[3])/2381400) + 
       L*(((2894/27 - (11*Pi^2)/3)*xp + (5443/27 - (11*Pi^2)/2)*xp^2 + 
           (87895/243 - (55*Pi^2)/6)*xp^3 + (1722659/3888 - (143*Pi^2)/12)*
            xp^4 + (29136359/58320 - (2563*Pi^2)/180)*xp^5 + 
           (19785779/36450 - (1463*Pi^2)/90)*xp^6 + 
           (1031164997/1786050 - (11363*Pi^2)/630)*xp^7 + 
           (69255041783/114307200 - (16489*Pi^2)/840)*xp^8 + 
           (881940907/1399680 - (17699*Pi^2)/840)*xp^9 + 
           (837380869219/1285956000 - (7051*Pi^2)/315)*xp^10 + 
           (3439571588290031/5134822308000 - (22294*Pi^2)/945)*xp^11 + 
           (3525958598820719/5134822308000 - (93397*Pi^2)/3780)*xp^12)*
          Log[xp] + ((-1295*xp)/27 - (706*xp^2)/9 - (11159*xp^3)/81 - 
           (12161*xp^4)/72 - (367813*xp^5)/1944 - (986557*xp^6)/4860 - 
           (7224289*xp^7)/34020 - (19827517*xp^8)/90720 - 
           (60541093*xp^9)/272160 - (114613649*xp^10)/510300 - 
           (596542919*xp^11)/2646270 - (166882041437*xp^12)/740955600)*
          Log[xp]^2 + ((1190*xp)/81 + (595*xp^2)/27 + (2975*xp^3)/81 + 
           (7735*xp^4)/162 + (27727*xp^5)/486 + (15827*xp^6)/243 + 
           (17561*xp^7)/243 + (25483*xp^8)/324 + (27353*xp^9)/324 + 
           (21794*xp^10)/243 + (757996*xp^11)/8019 + (1587749*xp^12)/16038)*
          Log[xp]^3 + NF*((472/243 - Pi^2/27)*xp + (409/162 - Pi^2/18)*xp^2 + 
           (29/6 - (5*Pi^2)/54)*xp^3 + (22229/3888 - (13*Pi^2)/108)*xp^4 + 
           (615079/97200 - (233*Pi^2)/1620)*xp^5 + 
           (82469/12150 - (133*Pi^2)/810)*xp^6 + (14900534/2083725 - 
             (1033*Pi^2)/5670)*xp^7 + (1986943547/266716800 - 
             (1499*Pi^2)/7560)*xp^8 + (6163797931/800150400 - 
             (1609*Pi^2)/7560)*xp^9 + (71333869127/9001692000 - 
             (641*Pi^2)/2835)*xp^10 + (291922178938987/35943756156000 - 
             (22294*Pi^2)/93555)*xp^11 + (18646982151631/2246484759750 - 
             (93397*Pi^2)/374220)*xp^12 + ((-40*xp)/27 - (17*xp^2)/9 - 
             (271*xp^3)/81 - (437*xp^4)/108 - (21931*xp^5)/4860 - 
             (5878*xp^6)/1215 - (301708*xp^7)/59535 - (4981777*xp^8)/952560 - 
             (1017791*xp^9)/190512 - (19352411*xp^10)/3572100 - 
             (7085505881*xp^11)/1296672300 - (1779316817*xp^12)/324168075)*
            Log[xp] + ((10*xp)/27 + (5*xp^2)/9 + (25*xp^3)/27 + 
             (65*xp^4)/54 + (233*xp^5)/162 + (133*xp^6)/81 + 
             (1033*xp^7)/567 + (1499*xp^8)/756 + (1609*xp^9)/756 + 
             (1282*xp^10)/567 + (44588*xp^11)/18711 + (93397*xp^12)/37422)*
            Log[xp]^2) + xp*(-9274/81 + (265*Pi^2)/54 + (830*Zeta[3])/27) + 
         xp^2*(-12191/54 + (1333*Pi^2)/162 + (415*Zeta[3])/9) + 
         xp^3*(-300277/729 + (3458*Pi^2)/243 + (2075*Zeta[3])/27) + 
         xp^4*(-23313761/46656 + (68875*Pi^2)/3888 + (5395*Zeta[3])/54) + 
         xp^5*(-1959608173/3499200 + (1951849*Pi^2)/97200 + 
           (19339*Zeta[3])/162) + xp^6*(-5297254609/8748000 + 
           (793513*Pi^2)/36450 + (11039*Zeta[3])/81) + 
         xp^7*(-1923451318261/3000564000 + (20530733*Pi^2)/893025 + 
           (85739*Zeta[3])/567) + xp^8*(-21426182944573/32006016000 + 
           (454754359*Pi^2)/19051200 + (124417*Zeta[3])/756) + 
         xp^9*(-598595776890941/864162432000 + (1400043727*Pi^2)/57153600 + 
           (133547*Zeta[3])/756) + xp^10*(-1153734811703051/1620304560000 + 
           (39576157*Pi^2)/1587600 + (106406*Zeta[3])/567) + 
         xp^11*(-12959854248460294961/17792159297220000 + (3962255351*Pi^2)/
            157172400 + (3700804*Zeta[3])/18711) + 
         xp^12*(-211336906354913039339/284674548755520000 + 
           (11963244413*Pi^2)/471517200 + (7751951*Zeta[3])/37422)))
Spgq1sigma0gg = 85/9 - Pi^2/6 + (53/9 - Pi^2/6)*xp + (11 - Pi^2/3)*xp^2 + 
     (236/27 - Pi^2/3)*xp^3 + (1601/216 - Pi^2/3)*xp^4 + 
     (55/8 - Pi^2/3)*xp^5 + (2648/405 - Pi^2/3)*xp^6 + 
     (35683/5670 - Pi^2/3)*xp^7 + (1367/224 - Pi^2/3)*xp^8 + 
     (35977/6048 - Pi^2/3)*xp^9 + (264031/45360 - Pi^2/3)*xp^10 + 
     (4750771/831600 - Pi^2/3)*xp^11 + (3004559/534600 - Pi^2/3)*xp^12 + 
     (31/9 + (29*xp)/9 + (23*xp^2)/3 + (31*xp^3)/3 + (71*xp^4)/6 + 
       (129*xp^5)/10 + (206*xp^6)/15 + (1514*xp^7)/105 + (6301*xp^8)/420 + 
       (19543*xp^9)/1260 + (2011*xp^10)/126 + (22681*xp^11)/1386 + 
       (57973*xp^12)/3465)*Log[xp] + (5/9 + (5*xp)/9 + (10*xp^2)/9 + 
       (10*xp^3)/9 + (10*xp^4)/9 + (10*xp^5)/9 + (10*xp^6)/9 + (10*xp^7)/9 + 
       (10*xp^8)/9 + (10*xp^9)/9 + (10*xp^10)/9 + (10*xp^11)/9 + 
       (10*xp^12)/9)*Log[xp]^2 + NF*(-16/27 - (4*xp)/27 - (20*xp^2)/27 - 
       (20*xp^3)/27 - (20*xp^4)/27 - (20*xp^5)/27 - (20*xp^6)/27 - 
       (20*xp^7)/27 - (20*xp^8)/27 - (20*xp^9)/27 - (20*xp^10)/27 - 
       (20*xp^11)/27 - (20*xp^12)/27 + (-2/9 - (2*xp)/9 - (4*xp^2)/9 - 
         (4*xp^3)/9 - (4*xp^4)/9 - (4*xp^5)/9 - (4*xp^6)/9 - (4*xp^7)/9 - 
         (4*xp^8)/9 - (4*xp^9)/9 - (4*xp^10)/9 - (4*xp^11)/9 - (4*xp^12)/9)*
        Log[xp]) + e*(85/9 - Pi^2/6 + (53/9 - Pi^2/6)*xp + 
       (11 - Pi^2/3)*xp^2 + (236/27 - Pi^2/3)*xp^3 + (1601/216 - Pi^2/3)*
        xp^4 + (55/8 - Pi^2/3)*xp^5 + (2648/405 - Pi^2/3)*xp^6 + 
       (35683/5670 - Pi^2/3)*xp^7 + (1367/224 - Pi^2/3)*xp^8 + 
       (35977/6048 - Pi^2/3)*xp^9 + (264031/45360 - Pi^2/3)*xp^10 + 
       (4750771/831600 - Pi^2/3)*xp^11 + (3004559/534600 - Pi^2/3)*xp^12 + 
       (31/9 + (29*xp)/9 + (23*xp^2)/3 + (31*xp^3)/3 + (71*xp^4)/6 + 
         (129*xp^5)/10 + (206*xp^6)/15 + (1514*xp^7)/105 + (6301*xp^8)/420 + 
         (19543*xp^9)/1260 + (2011*xp^10)/126 + (22681*xp^11)/1386 + 
         (57973*xp^12)/3465)*Log[xp] + (5/9 + (5*xp)/9 + (10*xp^2)/9 + 
         (10*xp^3)/9 + (10*xp^4)/9 + (10*xp^5)/9 + (10*xp^6)/9 + 
         (10*xp^7)/9 + (10*xp^8)/9 + (10*xp^9)/9 + (10*xp^10)/9 + 
         (10*xp^11)/9 + (10*xp^12)/9)*Log[xp]^2 + 
       NF*(-16/27 - (4*xp)/27 - (20*xp^2)/27 - (20*xp^3)/27 - (20*xp^4)/27 - 
         (20*xp^5)/27 - (20*xp^6)/27 - (20*xp^7)/27 - (20*xp^8)/27 - 
         (20*xp^9)/27 - (20*xp^10)/27 - (20*xp^11)/27 - (20*xp^12)/27 + 
         (-2/9 - (2*xp)/9 - (4*xp^2)/9 - (4*xp^3)/9 - (4*xp^4)/9 - 
           (4*xp^5)/9 - (4*xp^6)/9 - (4*xp^7)/9 - (4*xp^8)/9 - (4*xp^9)/9 - 
           (4*xp^10)/9 - (4*xp^11)/9 - (4*xp^12)/9)*Log[xp])) + 
     e^2*(85/9 - Pi^2/6 + (53/9 - Pi^2/6)*xp + (11 - Pi^2/3)*xp^2 + 
       (236/27 - Pi^2/3)*xp^3 + (1601/216 - Pi^2/3)*xp^4 + 
       (55/8 - Pi^2/3)*xp^5 + (2648/405 - Pi^2/3)*xp^6 + 
       (35683/5670 - Pi^2/3)*xp^7 + (1367/224 - Pi^2/3)*xp^8 + 
       (35977/6048 - Pi^2/3)*xp^9 + (264031/45360 - Pi^2/3)*xp^10 + 
       (4750771/831600 - Pi^2/3)*xp^11 + (3004559/534600 - Pi^2/3)*xp^12 + 
       (31/9 + (29*xp)/9 + (23*xp^2)/3 + (31*xp^3)/3 + (71*xp^4)/6 + 
         (129*xp^5)/10 + (206*xp^6)/15 + (1514*xp^7)/105 + (6301*xp^8)/420 + 
         (19543*xp^9)/1260 + (2011*xp^10)/126 + (22681*xp^11)/1386 + 
         (57973*xp^12)/3465)*Log[xp] + (5/9 + (5*xp)/9 + (10*xp^2)/9 + 
         (10*xp^3)/9 + (10*xp^4)/9 + (10*xp^5)/9 + (10*xp^6)/9 + 
         (10*xp^7)/9 + (10*xp^8)/9 + (10*xp^9)/9 + (10*xp^10)/9 + 
         (10*xp^11)/9 + (10*xp^12)/9)*Log[xp]^2 + 
       NF*(-16/27 - (4*xp)/27 - (20*xp^2)/27 - (20*xp^3)/27 - (20*xp^4)/27 - 
         (20*xp^5)/27 - (20*xp^6)/27 - (20*xp^7)/27 - (20*xp^8)/27 - 
         (20*xp^9)/27 - (20*xp^10)/27 - (20*xp^11)/27 - (20*xp^12)/27 + 
         (-2/9 - (2*xp)/9 - (4*xp^2)/9 - (4*xp^3)/9 - (4*xp^4)/9 - 
           (4*xp^5)/9 - (4*xp^6)/9 - (4*xp^7)/9 - (4*xp^8)/9 - (4*xp^9)/9 - 
           (4*xp^10)/9 - (4*xp^11)/9 - (4*xp^12)/9)*Log[xp])) + 
     e^3*(85/9 - Pi^2/6 + (53/9 - Pi^2/6)*xp + (11 - Pi^2/3)*xp^2 + 
       (236/27 - Pi^2/3)*xp^3 + (1601/216 - Pi^2/3)*xp^4 + 
       (55/8 - Pi^2/3)*xp^5 + (2648/405 - Pi^2/3)*xp^6 + 
       (35683/5670 - Pi^2/3)*xp^7 + (1367/224 - Pi^2/3)*xp^8 + 
       (35977/6048 - Pi^2/3)*xp^9 + (264031/45360 - Pi^2/3)*xp^10 + 
       (4750771/831600 - Pi^2/3)*xp^11 + (3004559/534600 - Pi^2/3)*xp^12 + 
       (31/9 + (29*xp)/9 + (23*xp^2)/3 + (31*xp^3)/3 + (71*xp^4)/6 + 
         (129*xp^5)/10 + (206*xp^6)/15 + (1514*xp^7)/105 + (6301*xp^8)/420 + 
         (19543*xp^9)/1260 + (2011*xp^10)/126 + (22681*xp^11)/1386 + 
         (57973*xp^12)/3465)*Log[xp] + (5/9 + (5*xp)/9 + (10*xp^2)/9 + 
         (10*xp^3)/9 + (10*xp^4)/9 + (10*xp^5)/9 + (10*xp^6)/9 + 
         (10*xp^7)/9 + (10*xp^8)/9 + (10*xp^9)/9 + (10*xp^10)/9 + 
         (10*xp^11)/9 + (10*xp^12)/9)*Log[xp]^2 + 
       NF*(-16/27 - (4*xp)/27 - (20*xp^2)/27 - (20*xp^3)/27 - (20*xp^4)/27 - 
         (20*xp^5)/27 - (20*xp^6)/27 - (20*xp^7)/27 - (20*xp^8)/27 - 
         (20*xp^9)/27 - (20*xp^10)/27 - (20*xp^11)/27 - (20*xp^12)/27 + 
         (-2/9 - (2*xp)/9 - (4*xp^2)/9 - (4*xp^3)/9 - (4*xp^4)/9 - 
           (4*xp^5)/9 - (4*xp^6)/9 - (4*xp^7)/9 - (4*xp^8)/9 - (4*xp^9)/9 - 
           (4*xp^10)/9 - (4*xp^11)/9 - (4*xp^12)/9)*Log[xp]))
Spgq1sigma1gg = (85*Pi^2)/9 - (11*Pi^4)/54 + 
     (170/3 - (8*Pi^2)/3 + (100/3 - (8*Pi^2)/3)*xp + (157/6 - (16*Pi^2)/3)*
        xp^2 + (-1025/54 - (16*Pi^2)/3)*xp^3 + (-1685/54 - (16*Pi^2)/3)*
        xp^4 + (-40711/1350 - (16*Pi^2)/3)*xp^5 + (-68477/2700 - (16*Pi^2)/3)*
        xp^6 + (-2510951/132300 - (16*Pi^2)/3)*xp^7 + 
       (-12525923/1058400 - (16*Pi^2)/3)*xp^8 + 
       (-41219867/9525600 - (16*Pi^2)/3)*xp^9 + 
       (15846371/4762800 - (16*Pi^2)/3)*xp^10 + 
       (1268274803/115259760 - (16*Pi^2)/3)*xp^11 + 
       (195185581/10478160 - (16*Pi^2)/3)*xp^12)*Log[xp]^2 + 
     (62/3 + (38*xp)/3 + 36*xp^2 + (488*xp^3)/9 + (599*xp^4)/9 + 
       (377*xp^5)/5 + (412*xp^6)/5 + (3088*xp^7)/35 + (58739*xp^8)/630 + 
       (2929*xp^9)/30 + (914*xp^10)/9 + (31214*xp^11)/297 + 
       (160867*xp^12)/1485)*Log[xp]^3 + (10/3 + (10*xp)/3 + (20*xp^2)/3 + 
       (20*xp^3)/3 + (20*xp^4)/3 + (20*xp^5)/3 + (20*xp^6)/3 + (20*xp^7)/3 + 
       (20*xp^8)/3 + (20*xp^9)/3 + (20*xp^10)/3 + (20*xp^11)/3 + 
       (20*xp^12)/3)*Log[xp]^4 + 
     L*((31*Pi^2)/9 + (-170/3 + (19*Pi^2)/9 + (-88/3 + (19*Pi^2)/9)*xp + 
         (-112/3 + (38*Pi^2)/9)*xp^2 + (-76/9 + (38*Pi^2)/9)*xp^3 + 
         (3/4 + (38*Pi^2)/9)*xp^4 + (4631/2700 + (38*Pi^2)/9)*xp^5 + 
         (191/450 + (38*Pi^2)/9)*xp^6 + (-40577/22050 + (38*Pi^2)/9)*xp^7 + 
         (-2433623/529200 + (38*Pi^2)/9)*xp^8 + 
         (-36291317/4762800 + (38*Pi^2)/9)*xp^9 + 
         (-12831887/1190700 + (38*Pi^2)/9)*xp^10 + 
         (-672113947/48024900 + (38*Pi^2)/9)*xp^11 + 
         (-1654835471/96049800 + (38*Pi^2)/9)*xp^12)*Log[xp] + 
       (-62/3 - 16*xp - 41*xp^2 - (523*xp^3)/9 - (619*xp^4)/9 - 
         (382*xp^5)/5 - (412*xp^6)/5 - (3058*xp^7)/35 - (28862*xp^8)/315 - 
         (20023*xp^9)/210 - (12431*xp^10)/126 - (422627*xp^11)/4158 - 
         (2169583*xp^12)/20790)*Log[xp]^2 + 
       (-10/3 - (10*xp)/3 - (20*xp^2)/3 - (20*xp^3)/3 - (20*xp^4)/3 - 
         (20*xp^5)/3 - (20*xp^6)/3 - (20*xp^7)/3 - (20*xp^8)/3 - 
         (20*xp^9)/3 - (20*xp^10)/3 - (20*xp^11)/3 - (20*xp^12)/3)*
        Log[xp]^3 + NF*((-2*Pi^2)/9 + (16/9 - (2*Pi^2)/9)*xp + 
         (-2/3 - (4*Pi^2)/9)*xp^2 + (20/27 - (4*Pi^2)/9)*xp^3 + 
         (179/108 - (4*Pi^2)/9)*xp^4 + (257/108 - (4*Pi^2)/9)*xp^5 + 
         (2006/675 - (4*Pi^2)/9)*xp^6 + (23026/6615 - (4*Pi^2)/9)*xp^7 + 
         (27737/7056 - (4*Pi^2)/9)*xp^8 + (118015/27216 - (4*Pi^2)/9)*xp^9 + 
         (40022/8505 - (4*Pi^2)/9)*xp^10 + (320527/63525 - (4*Pi^2)/9)*
          xp^11 + (7355783/1372140 - (4*Pi^2)/9)*xp^12 + 
         (32/9 - (4*xp)/9 + (22*xp^2)/9 + (26*xp^3)/9 + (32*xp^4)/9 + 
           (182*xp^5)/45 + (40*xp^6)/9 + (1508*xp^7)/315 + (229*xp^8)/45 + 
           (1688*xp^9)/315 + (353*xp^10)/63 + (60569*xp^11)/10395 + 
           (5701*xp^12)/945)*Log[xp] + (4/3 + (4*xp)/3 + (8*xp^2)/3 + 
           (8*xp^3)/3 + (8*xp^4)/3 + (8*xp^5)/3 + (8*xp^6)/3 + (8*xp^7)/3 + 
           (8*xp^8)/3 + (8*xp^9)/3 + (8*xp^10)/3 + (8*xp^11)/3 + (8*xp^12)/3)*
          Log[xp]^2) + xp^2*(-41/6 + (37*Pi^2)/6 - (40*Zeta[3])/3) + 
       xp^3*(-3641/54 + (55*Pi^2)/6 - (40*Zeta[3])/3) + 
       xp^4*(-46303/432 + (67*Pi^2)/6 - (40*Zeta[3])/3) + 
       xp^5*(-20724967/162000 + (63*Pi^2)/5 - (40*Zeta[3])/3) + 
       xp^6*(-5815343/40500 + (206*Pi^2)/15 - (40*Zeta[3])/3) + 
       xp^7*(-2172405653/13891500 + (1541*Pi^2)/105 - (40*Zeta[3])/3) + 
       xp^8*(-74333906021/444528000 + (542*Pi^2)/35 - (40*Zeta[3])/3) + 
       xp^9*(-2119712656477/12002256000 + (20407*Pi^2)/1260 - 
         (40*Zeta[3])/3) + xp^10*(-138689989177/750141000 + (4241*Pi^2)/252 - 
         (40*Zeta[3])/3) + xp^11*(-127984648147637/665625114000 + 
         (80393*Pi^2)/4620 - (40*Zeta[3])/3) + 
       xp^12*(-26485561334767/133125022800 + (82801*Pi^2)/4620 - 
         (40*Zeta[3])/3) + xp*(26/3 + (20*Pi^2)/9 - (20*Zeta[3])/3) - 
       (20*Zeta[3])/3) + NF*((-16*Pi^2)/27 + 
       ((2*Pi^2)/9 + (-68/9 + (2*Pi^2)/9)*xp + (-17/3 + (4*Pi^2)/9)*xp^2 + 
         (-73/9 + (4*Pi^2)/9)*xp^3 + (-83/9 + (4*Pi^2)/9)*xp^4 + 
         (-2378/225 + (4*Pi^2)/9)*xp^5 + (-15971/1350 + (4*Pi^2)/9)*xp^6 + 
         (-122867/9450 + (4*Pi^2)/9)*xp^7 + (-7459357/529200 + (4*Pi^2)/9)*
          xp^8 + (-24008251/1587600 + (4*Pi^2)/9)*xp^9 + 
         (-1419203/88200 + (4*Pi^2)/9)*xp^10 + (-980137993/57629880 + 
           (4*Pi^2)/9)*xp^11 + (-5151562643/288149400 + (4*Pi^2)/9)*xp^12)*
        Log[xp] + (-32/9 + (16*xp)/9 - (4*xp^2)/9 - (4*xp^3)/3 - (8*xp^4)/3 - 
         (164*xp^5)/45 - (40*xp^6)/9 - (1616*xp^7)/315 - (86*xp^8)/15 - 
         (1976*xp^9)/315 - (142*xp^10)/21 - (74938*xp^11)/10395 - 
         (7202*xp^12)/945)*Log[xp]^2 + (-4/3 - (4*xp)/3 - (8*xp^2)/3 - 
         (8*xp^3)/3 - (8*xp^4)/3 - (8*xp^5)/3 - (8*xp^6)/3 - (8*xp^7)/3 - 
         (8*xp^8)/3 - (8*xp^9)/3 - (8*xp^10)/3 - (8*xp^11)/3 - (8*xp^12)/3)*
        Log[xp]^3 + xp^2*(-3/2 - (38*Pi^2)/27 - (16*Zeta[3])/3) + 
       xp^3*(47/162 - (34*Pi^2)/27 - (16*Zeta[3])/3) + 
       xp^4*(-191/324 - (28*Pi^2)/27 - (16*Zeta[3])/3) + 
       xp^5*(-34051/20250 - (118*Pi^2)/135 - (16*Zeta[3])/3) + 
       xp^6*(-229763/81000 - (20*Pi^2)/27 - (16*Zeta[3])/3) + 
       xp^7*(-15749357/3969000 - (592*Pi^2)/945 - (16*Zeta[3])/3) + 
       xp^8*(-2246813909/444528000 - (71*Pi^2)/135 - (16*Zeta[3])/3) + 
       xp^9*(-24372840601/4000752000 - (412*Pi^2)/945 - (16*Zeta[3])/3) + 
       xp^10*(-14168669293/2000376000 - (67*Pi^2)/189 - (16*Zeta[3])/3) + 
       xp^11*(-12828665788621/1597500273600 - (8731*Pi^2)/31185 - 
         (16*Zeta[3])/3) + xp^12*(-71391554749409/7987501368000 - 
         (599*Pi^2)/2835 - (16*Zeta[3])/3) + 
       xp*(4 - (16*Pi^2)/27 - (8*Zeta[3])/3) - (8*Zeta[3])/3) + 
     (124*Zeta[3])/3 + xp*(184/3 + (44*Pi^2)/9 - (11*Pi^4)/54 + 
       (76*Zeta[3])/3) + xp^2*(65/3 + (551*Pi^2)/36 - (11*Pi^4)/27 + 
       72*Zeta[3]) + xp^3*(-71953/486 + (1991*Pi^2)/108 - (11*Pi^4)/27 + 
       (976*Zeta[3])/9) + xp^4*(-109213/486 + (325*Pi^2)/18 - (11*Pi^4)/27 + 
       (1198*Zeta[3])/9) + xp^5*(-290071007/1215000 + (1364*Pi^2)/81 - 
       (11*Pi^4)/27 + (754*Zeta[3])/5) + 
     xp^6*(-131002387/540000 + (82843*Pi^2)/5400 - (11*Pi^4)/27 + 
       (824*Zeta[3])/5) + xp^7*(-312966773849/1296540000 + 
       (242311*Pi^2)/17640 - (11*Pi^4)/27 + (6176*Zeta[3])/35) + 
     xp^8*(-3278543635391/13829760000 + (313631*Pi^2)/25920 - (11*Pi^4)/27 + 
       (58739*Zeta[3])/315) + xp^9*(-6978941142284117/30245685120000 + 
       (119661431*Pi^2)/11430720 - (11*Pi^4)/27 + (2929*Zeta[3])/15) + 
     xp^10*(-674817832937369/3024568512000 + (50641609*Pi^2)/5715360 - 
       (11*Pi^4)/27 + (1828*Zeta[3])/9) + 
     xp^11*(-9504279354614475229/44282707584192000 + (8398187179*Pi^2)/
        1152597600 - (11*Pi^4)/27 + (62428*Zeta[3])/297) + 
     xp^12*(-1034551270271686117/5032125861840000 + (6627744379*Pi^2)/
        1152597600 - (11*Pi^4)/27 + (321734*Zeta[3])/1485) + 
     Log[xp]*((-31*Pi^2)/9 + (80*Zeta[3])/3 + 
       xp*(-14/3 + Pi^2 + (80*Zeta[3])/3) + xp^12*(469301872877/726136488 - 
         (193889*Pi^2)/8910 + (160*Zeta[3])/3) + 
       xp^11*(4975949731176481/7987501368000 - (92404*Pi^2)/4455 + 
         (160*Zeta[3])/3) + xp^10*(3587594131423/6001128000 - (530*Pi^2)/27 + 
         (160*Zeta[3])/3) + xp^9*(6846864063923/12002256000 - 
         (3313*Pi^2)/180 + (160*Zeta[3])/3) + 
       xp^8*(240203614249/444528000 - (64423*Pi^2)/3780 + (160*Zeta[3])/3) + 
       xp^7*(4692632383/9261000 - (1628*Pi^2)/105 + (160*Zeta[3])/3) + 
       xp^6*(4214801/9000 - (206*Pi^2)/15 + (160*Zeta[3])/3) + 
       xp^5*(4283318/10125 - (349*Pi^2)/30 + (160*Zeta[3])/3) + 
       xp^4*(59245/162 - (487*Pi^2)/54 + (160*Zeta[3])/3) + 
       xp^3*(21329/81 - (146*Pi^2)/27 + (160*Zeta[3])/3) + 
       xp^2*(262/3 - (4*Pi^2)/3 + (160*Zeta[3])/3)) + 
     e*(-85/3 + (179*Pi^2)/18 - (79*Pi^4)/540 + 
       (-154/9 + (67*Pi^2)/18 + (-170/9 + (67*Pi^2)/18)*xp + 
         (43/3 + (67*Pi^2)/9)*xp^2 + (667/9 + (67*Pi^2)/9)*xp^3 + 
         (2641/27 + (67*Pi^2)/9)*xp^4 + (23576/225 + (67*Pi^2)/9)*xp^5 + 
         (429793/4050 + (67*Pi^2)/9)*xp^6 + (20776579/198450 + (67*Pi^2)/9)*
          xp^7 + (1993177/19600 + (67*Pi^2)/9)*xp^8 + 
         (155160997/1587600 + (67*Pi^2)/9)*xp^9 + 
         (73959689/793800 + (67*Pi^2)/9)*xp^10 + 
         (25423247543/288149400 + (67*Pi^2)/9)*xp^11 + 
         (23930609347/288149400 + (67*Pi^2)/9)*xp^12)*Log[xp]^3 + 
       (-94/9 - (26*xp)/9 - 14*xp^2 - (242*xp^3)/9 - (326*xp^4)/9 - 
         (644*xp^5)/15 - (724*xp^6)/15 - (5536*xp^7)/105 - (17818*xp^8)/315 - 
         (18883*xp^9)/315 - (3967*xp^10)/63 - (136595*xp^11)/2079 - 
         (708931*xp^12)/10395)*Log[xp]^4 + (-20/9 - (20*xp)/9 - (40*xp^2)/9 - 
         (40*xp^3)/9 - (40*xp^4)/9 - (40*xp^5)/9 - (40*xp^6)/9 - 
         (40*xp^7)/9 - (40*xp^8)/9 - (40*xp^9)/9 - (40*xp^10)/9 - 
         (40*xp^11)/9 - (40*xp^12)/9)*Log[xp]^5 + 
       Log[xp]^2*(55 + (169*Pi^2)/18 + xp^2*(-599/6 + (127*Pi^2)/12 - 
           80*Zeta[3]) + xp^3*(-2285/6 + (2413*Pi^2)/108 - 80*Zeta[3]) + 
         xp^4*(-225959/432 + (3373*Pi^2)/108 - 80*Zeta[3]) + 
         xp^5*(-32235259/54000 + (1129*Pi^2)/30 - 80*Zeta[3]) + 
         xp^6*(-26435093/40500 + (641*Pi^2)/15 - 80*Zeta[3]) + 
         xp^7*(-2426656952/3472875 + (9871*Pi^2)/210 - 80*Zeta[3]) + 
         xp^8*(-41027725517/55566000 + (13687*Pi^2)/270 - 80*Zeta[3]) + 
         xp^9*(-257842457357/333396000 + (135937*Pi^2)/2520 - 80*Zeta[3]) + 
         xp^10*(-1863653047/2315250 + (85961*Pi^2)/1512 - 80*Zeta[3]) + 
         xp^11*(-555008135504287/665625114000 + (14840809*Pi^2)/249480 - 
           80*Zeta[3]) + xp^12*(-1414279982693/1643518800 + 
           (15441577*Pi^2)/249480 - 80*Zeta[3]) + 
         xp*(131/3 + (4*Pi^2)/3 - 40*Zeta[3]) - 40*Zeta[3]) + 
       L^2*((31*Pi^2)/18 + (-85/3 + (19*Pi^2)/18 + (-44/3 + (19*Pi^2)/18)*
            xp + (-56/3 + (19*Pi^2)/9)*xp^2 + (-38/9 + (19*Pi^2)/9)*xp^3 + 
           (3/8 + (19*Pi^2)/9)*xp^4 + (4631/5400 + (19*Pi^2)/9)*xp^5 + 
           (191/900 + (19*Pi^2)/9)*xp^6 + (-40577/44100 + (19*Pi^2)/9)*xp^7 + 
           (-2433623/1058400 + (19*Pi^2)/9)*xp^8 + 
           (-36291317/9525600 + (19*Pi^2)/9)*xp^9 + 
           (-12831887/2381400 + (19*Pi^2)/9)*xp^10 + 
           (-672113947/96049800 + (19*Pi^2)/9)*xp^11 + 
           (-1654835471/192099600 + (19*Pi^2)/9)*xp^12)*Log[xp] + 
         (-31/3 - 8*xp - (41*xp^2)/2 - (523*xp^3)/18 - (619*xp^4)/18 - 
           (191*xp^5)/5 - (206*xp^6)/5 - (1529*xp^7)/35 - (14431*xp^8)/315 - 
           (20023*xp^9)/420 - (12431*xp^10)/252 - (422627*xp^11)/8316 - 
           (2169583*xp^12)/41580)*Log[xp]^2 + 
         (-5/3 - (5*xp)/3 - (10*xp^2)/3 - (10*xp^3)/3 - (10*xp^4)/3 - 
           (10*xp^5)/3 - (10*xp^6)/3 - (10*xp^7)/3 - (10*xp^8)/3 - 
           (10*xp^9)/3 - (10*xp^10)/3 - (10*xp^11)/3 - (10*xp^12)/3)*
          Log[xp]^3 + NF*(-Pi^2/9 + (8/9 - Pi^2/9)*xp + (-1/3 - (2*Pi^2)/9)*
            xp^2 + (10/27 - (2*Pi^2)/9)*xp^3 + (179/216 - (2*Pi^2)/9)*xp^4 + 
           (257/216 - (2*Pi^2)/9)*xp^5 + (1003/675 - (2*Pi^2)/9)*xp^6 + 
           (11513/6615 - (2*Pi^2)/9)*xp^7 + (27737/14112 - (2*Pi^2)/9)*xp^8 + 
           (118015/54432 - (2*Pi^2)/9)*xp^9 + (20011/8505 - (2*Pi^2)/9)*
            xp^10 + (320527/127050 - (2*Pi^2)/9)*xp^11 + 
           (7355783/2744280 - (2*Pi^2)/9)*xp^12 + 
           (16/9 - (2*xp)/9 + (11*xp^2)/9 + (13*xp^3)/9 + (16*xp^4)/9 + 
             (91*xp^5)/45 + (20*xp^6)/9 + (754*xp^7)/315 + (229*xp^8)/90 + 
             (844*xp^9)/315 + (353*xp^10)/126 + (60569*xp^11)/20790 + 
             (5701*xp^12)/1890)*Log[xp] + (2/3 + (2*xp)/3 + (4*xp^2)/3 + 
             (4*xp^3)/3 + (4*xp^4)/3 + (4*xp^5)/3 + (4*xp^6)/3 + (4*xp^7)/3 + 
             (4*xp^8)/3 + (4*xp^9)/3 + (4*xp^10)/3 + (4*xp^11)/3 + 
             (4*xp^12)/3)*Log[xp]^2) + xp^2*(-41/12 + (37*Pi^2)/12 - 
           (20*Zeta[3])/3) + xp^3*(-3641/108 + (55*Pi^2)/12 - 
           (20*Zeta[3])/3) + xp^4*(-46303/864 + (67*Pi^2)/12 - 
           (20*Zeta[3])/3) + xp^5*(-20724967/324000 + (63*Pi^2)/10 - 
           (20*Zeta[3])/3) + xp^6*(-5815343/81000 + (103*Pi^2)/15 - 
           (20*Zeta[3])/3) + xp^7*(-2172405653/27783000 + (1541*Pi^2)/210 - 
           (20*Zeta[3])/3) + xp^8*(-74333906021/889056000 + (271*Pi^2)/35 - 
           (20*Zeta[3])/3) + xp^9*(-2119712656477/24004512000 + 
           (20407*Pi^2)/2520 - (20*Zeta[3])/3) + 
         xp^10*(-138689989177/1500282000 + (4241*Pi^2)/504 - 
           (20*Zeta[3])/3) + xp^11*(-127984648147637/1331250228000 + 
           (80393*Pi^2)/9240 - (20*Zeta[3])/3) + 
         xp^12*(-26485561334767/266250045600 + (82801*Pi^2)/9240 - 
           (20*Zeta[3])/3) + xp*(13/3 + (10*Pi^2)/9 - (10*Zeta[3])/3) - 
         (10*Zeta[3])/3) + (124*Zeta[3])/3 + (55*Pi^2*Zeta[3])/9 + 
       Log[xp]*(-31/3 + (193*Pi^2)/18 - (17*Pi^4)/108 + 
         xp^12*(3356275819046016283/2460150421344000 - (20007739271*Pi^2)/
            3457792800 - (17*Pi^4)/54 - (4280096*Zeta[3])/10395) + 
         xp^11*(6256705633547339989/4612782040020000 - (696512923*Pi^2)/
            78586200 - (17*Pi^4)/54 - (820588*Zeta[3])/2079) + 
         xp^10*(56471136149017/42007896000 - (14148937*Pi^2)/1190700 - 
           (17*Pi^4)/54 - (23692*Zeta[3])/63) + 
         xp^9*(371540724446077/280052640000 - (281776253*Pi^2)/19051200 - 
           (17*Pi^4)/54 - (12442*Zeta[3])/35) + 
         xp^8*(121510186629049/93350880000 - (37041307*Pi^2)/2116800 - 
           (17*Pi^4)/54 - (104738*Zeta[3])/315) + 
         xp^7*(2462929260023/1944810000 - (15768257*Pi^2)/793800 - 
           (17*Pi^4)/54 - (32176*Zeta[3])/105) + 
         xp^6*(109496941/90000 - (350477*Pi^2)/16200 - (17*Pi^4)/54 - 
           (4144*Zeta[3])/15) + xp^5*(1854779333/1620000 - 
           (240931*Pi^2)/10800 - (17*Pi^4)/54 - (3604*Zeta[3])/15) + 
         xp^4*(2679089/2592 - (26759*Pi^2)/1296 - (17*Pi^4)/54 - 
           (1756*Zeta[3])/9) + xp^3*(39509/54 - (1885*Pi^2)/162 - 
           (17*Pi^4)/54 - (1192*Zeta[3])/9) + xp^2*(643/6 + (199*Pi^2)/18 - 
           (17*Pi^4)/54 - (152*Zeta[3])/3) - 56*Zeta[3] + 
         xp*(-455/3 + 17*Pi^2 - (17*Pi^4)/108 + (8*Zeta[3])/3)) + 
       NF*(16/9 - (16*Pi^2)/27 - Pi^4/270 + (-32/9 - (7*Pi^2)/9 + 
           (40/3 - (7*Pi^2)/9)*xp + (110/9 - (14*Pi^2)/9)*xp^2 + 
           (362/27 - (14*Pi^2)/9)*xp^3 + (673/54 - (14*Pi^2)/9)*xp^4 + 
           (17191/1350 - (14*Pi^2)/9)*xp^5 + (8959/675 - (14*Pi^2)/9)*xp^6 + 
           (460129/33075 - (14*Pi^2)/9)*xp^7 + (1931021/132300 - (14*Pi^2)/9)*
            xp^8 + (4554196/297675 - (14*Pi^2)/9)*xp^9 + 
           (19060921/1190700 - (14*Pi^2)/9)*xp^10 + 
           (2408138813/144074700 - (14*Pi^2)/9)*xp^11 + 
           (2508831293/144074700 - (14*Pi^2)/9)*xp^12)*Log[xp]^2 + 
         (28/27 - (92*xp)/27 - (100*xp^2)/27 - (76*xp^3)/27 - (40*xp^4)/27 - 
           (68*xp^5)/135 + (8*xp^6)/27 + (928*xp^7)/945 + (214*xp^8)/135 + 
           (2008*xp^9)/945 + (494*xp^10)/189 + (10606*xp^11)/3465 + 
           (1094*xp^12)/315)*Log[xp]^3 + (8/9 + (8*xp)/9 + (16*xp^2)/9 + 
           (16*xp^3)/9 + (16*xp^4)/9 + (16*xp^5)/9 + (16*xp^6)/9 + 
           (16*xp^7)/9 + (16*xp^8)/9 + (16*xp^9)/9 + (16*xp^10)/9 + 
           (16*xp^11)/9 + (16*xp^12)/9)*Log[xp]^4 + 
         xp^2*(37/3 - (193*Pi^2)/54 - Pi^4/135 - (40*Zeta[3])/3) + 
         xp^3*(1591/81 - (296*Pi^2)/81 - Pi^4/135 - (104*Zeta[3])/9) + 
         xp^4*(13901/864 - (4433*Pi^2)/1296 - Pi^4/135 - (80*Zeta[3])/9) + 
         xp*(184/9 - (64*Pi^2)/27 - Pi^4/270 - 8*Zeta[3]) + 
         xp^5*(65766373/4860000 - (110339*Pi^2)/32400 - Pi^4/135 - 
           (104*Zeta[3])/15) + xp^6*(1031131/90000 - (2326*Pi^2)/675 - 
           Pi^4/135 - (16*Zeta[3])/3) + xp^7*(6349403497/648270000 - 
           (38698*Pi^2)/11025 - Pi^4/135 - (416*Zeta[3])/105) + 
         xp^8*(1577721191561/186701760000 - (3253699*Pi^2)/907200 - 
           Pi^4/135 - (124*Zeta[3])/45) + 
         xp^9*(111179844939301/15122842560000 - (209753647*Pi^2)/57153600 - 
           Pi^4/135 - (176*Zeta[3])/105) + 
         xp^10*(9746631780631/1512284256000 - (26843381*Pi^2)/7144200 - 
           Pi^4/135 - (44*Zeta[3])/63) + 
         xp^11*(630075276944893027/110706768960480000 - (665065039*Pi^2)/
            172889640 - Pi^4/135 + (2036*Zeta[3])/10395) - (8*Zeta[3])/3 + 
         xp^12*(560441941084070377/110706768960480000 - (6806633371*Pi^2)/
            1728896400 - Pi^4/135 + (964*Zeta[3])/945) + 
         Log[xp]*(2/3 - (2*Pi^2)/3 + (16*Zeta[3])/3 + 
           xp*(-206/9 + (11*Pi^2)/9 + (16*Zeta[3])/3) + 
           xp^12*(-24845735250107/3993750684000 - (24071*Pi^2)/11340 + 
             (32*Zeta[3])/3) + xp^11*(-30236001353861/3993750684000 - 
             (21929*Pi^2)/11340 + (32*Zeta[3])/3) + 
           xp^10*(-26893940327/3000564000 - (1307*Pi^2)/756 + 
             (32*Zeta[3])/3) + xp^9*(-62414943469/6001128000 - 
             (158*Pi^2)/105 + (32*Zeta[3])/3) + xp^8*(-2641816027/222264000 - 
             (679*Pi^2)/540 + (32*Zeta[3])/3) + xp^7*(-186412147/13891500 - 
             (103*Pi^2)/105 + (32*Zeta[3])/3) + xp^6*(-607201/40500 - 
             (2*Pi^2)/3 + (32*Zeta[3])/3) + xp^5*(-1342829/81000 - 
             (3*Pi^2)/10 + (32*Zeta[3])/3) + xp^4*(-145/8 + (4*Pi^2)/27 + 
             (32*Zeta[3])/3) + xp^3*(-62/3 + (41*Pi^2)/54 + (32*Zeta[3])/3) + 
           xp^2*(-50/3 + (7*Pi^2)/6 + (32*Zeta[3])/3))) + 
       L*((116*Pi^2)/9 - (11*Pi^4)/54 + (36 - (8*Pi^2)/3 + 
           (52/3 - (8*Pi^2)/3)*xp + (-89/6 - (16*Pi^2)/3)*xp^2 + 
           (-4163/54 - (16*Pi^2)/3)*xp^3 + (-5399/54 - (16*Pi^2)/3)*xp^4 + 
           (-143851/1350 - (16*Pi^2)/3)*xp^5 + (-290957/2700 - (16*Pi^2)/3)*
            xp^6 + (-14070191/132300 - (16*Pi^2)/3)*xp^7 + 
           (-109502243/1058400 - (16*Pi^2)/3)*xp^8 + 
           (-949463147/9525600 - (16*Pi^2)/3)*xp^9 + 
           (-454045429/4762800 - (16*Pi^2)/3)*xp^10 + 
           (-10446945637/115259760 - (16*Pi^2)/3)*xp^11 + 
           (-898284251/10478160 - (16*Pi^2)/3)*xp^12)*Log[xp]^2 + 
         (52/3 + (28*xp)/3 + (88*xp^2)/3 + (428*xp^3)/9 + (539*xp^4)/9 + 
           (1031*xp^5)/15 + (1136*xp^6)/15 + (8564*xp^7)/105 + 
           (54539*xp^8)/630 + (2729*xp^9)/30 + (854*xp^10)/9 + 
           (29234*xp^11)/297 + (150967*xp^12)/1485)*Log[xp]^3 + 
         (10/3 + (10*xp)/3 + (20*xp^2)/3 + (20*xp^3)/3 + (20*xp^4)/3 + 
           (20*xp^5)/3 + (20*xp^6)/3 + (20*xp^7)/3 + (20*xp^8)/3 + 
           (20*xp^9)/3 + (20*xp^10)/3 + (20*xp^11)/3 + (20*xp^12)/3)*
          Log[xp]^4 + NF*((-22*Pi^2)/27 + (32/9 + (2*Pi^2)/9 + 
             (-8 + (2*Pi^2)/9)*xp + (-29/9 + (4*Pi^2)/9)*xp^2 + 
             (-47/9 + (4*Pi^2)/9)*xp^3 + (-17/3 + (4*Pi^2)/9)*xp^4 + 
             (-1468/225 + (4*Pi^2)/9)*xp^5 + (-9971/1350 + (4*Pi^2)/9)*xp^6 + 
             (-77627/9450 + (4*Pi^2)/9)*xp^7 + (-4766317/529200 + (4*Pi^2)/9)*
              xp^8 + (-15500731/1587600 + (4*Pi^2)/9)*xp^9 + 
             (-925003/88200 + (4*Pi^2)/9)*xp^10 + (-644343457/57629880 + 
               (4*Pi^2)/9)*xp^11 + (-3413213723/288149400 + (4*Pi^2)/9)*
              xp^12)*Log[xp] + (-20/9 + (28*xp)/9 + (20*xp^2)/9 + 
             (4*xp^3)/3 - (44*xp^5)/45 - (16*xp^6)/9 - (776*xp^7)/315 - 
             (46*xp^8)/15 - (1136*xp^9)/315 - (86*xp^10)/21 - 
             (47218*xp^11)/10395 - (4682*xp^12)/945)*Log[xp]^2 + 
           (-4/3 - (4*xp)/3 - (8*xp^2)/3 - (8*xp^3)/3 - (8*xp^4)/3 - 
             (8*xp^5)/3 - (8*xp^6)/3 - (8*xp^7)/3 - (8*xp^8)/3 - (8*xp^9)/3 - 
             (8*xp^10)/3 - (8*xp^11)/3 - (8*xp^12)/3)*Log[xp]^3 + 
           xp^2*(-13/6 - (50*Pi^2)/27 - (16*Zeta[3])/3) + 
           xp^3*(167/162 - (46*Pi^2)/27 - (16*Zeta[3])/3) + 
           xp^4*(173/162 - (40*Pi^2)/27 - (16*Zeta[3])/3) + 
           xp^5*(28273/40500 - (178*Pi^2)/135 - (16*Zeta[3])/3) + 
           xp^6*(10957/81000 - (32*Pi^2)/27 - (16*Zeta[3])/3) + 
           xp^7*(-276251/567000 - (1012*Pi^2)/945 - (16*Zeta[3])/3) + 
           xp^8*(-499382909/444528000 - (131*Pi^2)/135 - (16*Zeta[3])/3) + 
           xp^9*(-7024635601/4000752000 - (832*Pi^2)/945 - (16*Zeta[3])/3) + 
           xp^10*(-4755494893/2000376000 - (151*Pi^2)/189 - (16*Zeta[3])/3) + 
           xp^11*(-4768186131853/1597500273600 - (22591*Pi^2)/31185 - 
             (16*Zeta[3])/3) + xp^12*(-28572070749809/7987501368000 - 
             (1859*Pi^2)/2835 - (16*Zeta[3])/3) + xp*(52/9 - (22*Pi^2)/27 - 
             (8*Zeta[3])/3) - (8*Zeta[3])/3) + (104*Zeta[3])/3 + 
         xp*(70 + (64*Pi^2)/9 - (11*Pi^4)/54 + (56*Zeta[3])/3) + 
         xp^2*(89/6 + (773*Pi^2)/36 - (11*Pi^4)/27 + (176*Zeta[3])/3) + 
         xp^3*(-52361/243 + (2981*Pi^2)/108 - (11*Pi^4)/27 + 
           (856*Zeta[3])/9) + xp^4*(-1290431/3888 + (263*Pi^2)/9 - 
           (11*Pi^4)/27 + (1078*Zeta[3])/9) + xp^5*(-891016519/2430000 + 
           (11923*Pi^2)/405 - (11*Pi^4)/27 + (2062*Zeta[3])/15) + 
         xp^6*(-625620881/1620000 + (157003*Pi^2)/5400 - (11*Pi^4)/27 + 
           (2272*Zeta[3])/15) + xp^7*(-1547173904387/3889620000 + 
           (501199*Pi^2)/17640 - (11*Pi^4)/27 + (17128*Zeta[3])/105) + 
         xp^8*(-50320386404399/124467840000 + (1001029*Pi^2)/36288 - 
           (11*Pi^4)/27 + (54539*Zeta[3])/315) + 
         xp^9*(-12320617036606157/30245685120000 + (60958747*Pi^2)/2286144 - 
           (11*Pi^4)/27 + (2729*Zeta[3])/15) + 
         xp^10*(-1234015869299033/3024568512000 + (146827489*Pi^2)/5715360 - 
           (11*Pi^4)/27 + (1708*Zeta[3])/9) + 
         xp^11*(-3603768405316093913/8856541516838400 + (28454632819*Pi^2)/
            1152597600 - (11*Pi^4)/27 + (58468*Zeta[3])/297) + 
         xp^12*(-185064135338716247/457465987440000 + (27284937859*Pi^2)/
            1152597600 - (11*Pi^4)/27 + (301934*Zeta[3])/1485) + 
         Log[xp]*(-170/3 - (4*Pi^2)/3 + (80*Zeta[3])/3 + 
           xp*(-34 + (28*Pi^2)/9 + (80*Zeta[3])/3) + 
           xp^12*(519081041723/825155100 - (156269*Pi^2)/8910 + 
             (160*Zeta[3])/3) + xp^11*(4864163739511441/7987501368000 - 
             (73594*Pi^2)/4455 + (160*Zeta[3])/3) + 
           xp^10*(3522921420943/6001128000 - (416*Pi^2)/27 + 
             (160*Zeta[3])/3) + xp^9*(6755409945083/12002256000 - 
             (851*Pi^2)/60 + (160*Zeta[3])/3) + 
           xp^8*(238159370929/444528000 - (48463*Pi^2)/3780 + 
             (160*Zeta[3])/3) + xp^7*(4675590043/9261000 - (3554*Pi^2)/315 + 
             (160*Zeta[3])/3) + xp^6*(1406207/3000 - (428*Pi^2)/45 + 
             (160*Zeta[3])/3) + xp^5*(17202737/40500 - (667*Pi^2)/90 + 
             (160*Zeta[3])/3) + xp^4*(118733/324 - (259*Pi^2)/54 + 
             (160*Zeta[3])/3) + xp^3*(20645/81 - (32*Pi^2)/27 + 
             (160*Zeta[3])/3) + xp^2*(50 + (26*Pi^2)/9 + (160*Zeta[3])/3))) + 
       xp^2*(-533/12 + (2237*Pi^2)/72 - (17*Pi^4)/1080 + (350*Zeta[3])/3 + 
         (110*Pi^2*Zeta[3])/9 - (320*Zeta[5])/3) + 
       xp^12*(-97527168592002927559319/68195369679655680000 + 
         (3201929464224973*Pi^2)/23962504104000 - (361531*Pi^4)/1069200 + 
         (30408438551*Zeta[3])/144074700 + (110*Pi^2*Zeta[3])/9 - 
         (320*Zeta[5])/3) + xp^3*(-242041/324 + (134395*Pi^2)/1944 - 
         (97*Pi^4)/3240 + (5890*Zeta[3])/27 + (110*Pi^2*Zeta[3])/9 - 
         (320*Zeta[5])/3) + xp^11*(-22506088176183399470017/
          15983289768669300000 + (282884306108549*Pi^2)/2178409464000 - 
         (67799*Pi^4)/213840 + (32007816149*Zeta[3])/144074700 + 
         (110*Pi^2*Zeta[3])/9 - (320*Zeta[5])/3) + 
       xp^10*(-732043152037876793/529299489600000 + (377530221391*Pi^2)/
          3000564000 - (1907*Pi^4)/6480 + (30813953*Zeta[3])/132300 + 
         (110*Pi^2*Zeta[3])/9 - (320*Zeta[5])/3) + 
       xp^9*(-955512383656671433/705732652800000 + (5830182009017*Pi^2)/
          48009024000 - (2911*Pi^4)/10800 + (192936847*Zeta[3])/793800 + 
         (110*Pi^2*Zeta[3])/9 - (320*Zeta[5])/3) + 
       xp^8*(-103452953099553107/78414739200000 + (207362528921*Pi^2)/
          1778112000 - (3436*Pi^4)/14175 + (2471627*Zeta[3])/9800 + 
         (110*Pi^2*Zeta[3])/9 - (320*Zeta[5])/3) + 
       xp^4*(-32936627/31104 + (1364501*Pi^2)/15552 - (301*Pi^4)/3240 + 
         (6883*Zeta[3])/27 + (110*Pi^2*Zeta[3])/9 - (320*Zeta[5])/3) + 
       xp^7*(-3129248846312671/2450460600000 + (18539216579*Pi^2)/166698000 - 
         (4013*Pi^4)/18900 + (8590733*Zeta[3])/33075 + (110*Pi^2*Zeta[3])/9 - 
         (320*Zeta[5])/3) + xp^6*(-178427625259/145800000 + 
         (51025067*Pi^2)/486000 - (241*Pi^4)/1350 + (178571*Zeta[3])/675 + 
         (110*Pi^2*Zeta[3])/9 - (320*Zeta[5])/3) + 
       xp^5*(-112235354371/97200000 + (7021433*Pi^2)/72000 - 
         (377*Pi^4)/2700 + (59527*Zeta[3])/225 + (110*Pi^2*Zeta[3])/9 - 
         (320*Zeta[5])/3) + xp*(181 + (13*Pi^2)/9 + (7*Pi^4)/270 + 
         (28*Zeta[3])/3 + (55*Pi^2*Zeta[3])/9 - (160*Zeta[5])/3) - 
       (160*Zeta[5])/3)
Spgq1sigma1qg = ((254/27 - (38*Pi^2)/81)*xp + (349/27 - (19*Pi^2)/27)*xp^2 + 
       (4487/243 - (95*Pi^2)/81)*xp^3 + (41711/1944 - (247*Pi^2)/162)*xp^4 + 
       (1161383/48600 - (4427*Pi^2)/2430)*xp^5 + 
       (84631/3240 - (2527*Pi^2)/1215)*xp^6 + 
       (470494789/16669800 - (19627*Pi^2)/8505)*xp^7 + 
       (6051546439/200037600 - (28481*Pi^2)/11340)*xp^8 + 
       (716244959/22226400 - (30571*Pi^2)/11340)*xp^9 + 
       (34160163949/1000188000 - (24358*Pi^2)/8505)*xp^10 + 
       (431851038652457/11981252052000 - (847172*Pi^2)/280665)*xp^11 + 
       (908143188397537/23962504104000 - (1774543*Pi^2)/561330)*xp^12)*
      Log[xp] + ((74*xp)/27 + (13*xp^2)/3 + (611*xp^3)/81 + (137*xp^4)/12 + 
       (24731*xp^5)/1620 + (10259*xp^6)/540 + (597437*xp^7)/26460 + 
       (6191461*xp^8)/238140 + (3484231*xp^9)/119070 + 
       (2855491*xp^10)/88200 + (30556993637*xp^11)/864448200 + 
       (66030736867*xp^12)/1728896400)*Log[xp]^2 + 
     ((20*xp)/27 + (10*xp^2)/9 + (50*xp^3)/27 + (65*xp^4)/27 + 
       (233*xp^5)/81 + (266*xp^6)/81 + (2066*xp^7)/567 + (1499*xp^8)/378 + 
       (1609*xp^9)/378 + (2564*xp^10)/567 + (89176*xp^11)/18711 + 
       (93397*xp^12)/18711)*Log[xp]^3 + NF*((-4/81 + (4*Pi^2)/81)*xp + 
       (-4/9 + (2*Pi^2)/27)*xp^2 + (-140/243 + (10*Pi^2)/81)*xp^3 + 
       (-797/972 + (13*Pi^2)/81)*xp^4 + (-65017/60750 + (233*Pi^2)/1215)*
        xp^5 + (-319651/243000 + (266*Pi^2)/1215)*xp^6 + 
       (-4795337/3087000 + (2066*Pi^2)/8505)*xp^7 + 
       (-1189196227/666792000 + (1499*Pi^2)/5670)*xp^8 + 
       (-12035102173/6001128000 + (1609*Pi^2)/5670)*xp^9 + 
       (-19979787493/9001692000 + (2564*Pi^2)/8505)*xp^10 + 
       (-87199006911047/35943756156000 + (89176*Pi^2)/280665)*xp^11 + 
       (-188711710346473/71887512312000 + (93397*Pi^2)/280665)*xp^12 + 
       ((-28*xp)/81 - (8*xp^2)/27 - (4*xp^3)/9 - (55*xp^4)/81 - 
         (1868*xp^5)/2025 - (4717*xp^6)/4050 - (277979*xp^7)/198450 - 
         (1292611*xp^8)/793800 - (4397903*xp^9)/2381400 - 
         (7343681*xp^10)/3572100 - (585031861*xp^11)/259334460 - 
         (6346943641*xp^12)/2593344600)*Log[xp] + 
       ((-8*xp)/27 - (4*xp^2)/9 - (20*xp^3)/27 - (26*xp^4)/27 - 
         (466*xp^5)/405 - (532*xp^6)/405 - (4132*xp^7)/2835 - 
         (1499*xp^8)/945 - (1609*xp^9)/945 - (5128*xp^10)/2835 - 
         (178352*xp^11)/93555 - (186794*xp^12)/93555)*Log[xp]^2) + 
     L*((-128/27 + Pi^2/9)*xp + (-169/27 + Pi^2/6)*xp^2 + 
       (-767/81 + (5*Pi^2)/18)*xp^3 + (-14819/1296 + (13*Pi^2)/36)*xp^4 + 
       (-3761861/291600 + (233*Pi^2)/540)*xp^5 + 
       (-2055007/145800 + (133*Pi^2)/270)*xp^6 + 
       (-151034663/10001880 + (1033*Pi^2)/1890)*xp^7 + 
       (-283941491/17781120 + (1499*Pi^2)/2520)*xp^8 + 
       (-8032707523/480090240 + (1609*Pi^2)/2520)*xp^9 + 
       (-39184234193/2250423000 + (641*Pi^2)/945)*xp^10 + 
       (-323953150914191/17971878078000 + (22294*Pi^2)/31185)*xp^11 + 
       (-1335979867229207/71887512312000 + (93397*Pi^2)/124740)*xp^12 + 
       ((-14*xp)/9 - (22*xp^2)/9 - (116*xp^3)/27 - (679*xp^4)/108 - 
         (39917*xp^5)/4860 - (24427*xp^6)/2430 - (1404793*xp^7)/119070 - 
         (2562929*xp^8)/190512 - (529981*xp^9)/35280 - (14746051*xp^10)/
          893025 - (11624984837*xp^11)/648336150 - (50006042249*xp^12)/
          2593344600)*Log[xp] + ((-10*xp)/27 - (5*xp^2)/9 - (25*xp^3)/27 - 
         (65*xp^4)/54 - (233*xp^5)/162 - (133*xp^6)/81 - (1033*xp^7)/567 - 
         (1499*xp^8)/756 - (1609*xp^9)/756 - (1282*xp^10)/567 - 
         (44588*xp^11)/18711 - (93397*xp^12)/37422)*Log[xp]^2 + 
       NF*((20*xp)/81 + (7*xp^2)/27 + (35*xp^3)/81 + (185*xp^4)/324 + 
         (16849*xp^5)/24300 + (4882*xp^6)/6075 + (269044*xp^7)/297675 + 
         (4741279*xp^8)/4762800 + (1714343*xp^9)/1587600 + 
         (827209*xp^10)/714420 + (1595469431*xp^11)/1296672300 + 
         (168333383*xp^12)/129667230 + ((4*xp)/27 + (2*xp^2)/9 + 
           (10*xp^3)/27 + (13*xp^4)/27 + (233*xp^5)/405 + (266*xp^6)/405 + 
           (2066*xp^7)/2835 + (1499*xp^8)/1890 + (1609*xp^9)/1890 + 
           (2564*xp^10)/2835 + (89176*xp^11)/93555 + (93397*xp^12)/93555)*
          Log[xp])) + xp*(-28/9 - (11*Pi^2)/27 + (40*Zeta[3])/27) + 
     xp^2*(-3/2 - (35*Pi^2)/54 + (20*Zeta[3])/9) + 
     xp^3*(-1945/1458 - (181*Pi^2)/162 + (100*Zeta[3])/27) + 
     xp^4*(103003/23328 - (1133*Pi^2)/648 + (130*Zeta[3])/27) + 
     xp^5*(32170679/2916000 - (348401*Pi^2)/145800 + (466*Zeta[3])/81) + 
     xp^6*(10305361/583200 - (440147*Pi^2)/145800 + (532*Zeta[3])/81) + 
     xp^7*(56383757453/2333772000 - (25915709*Pi^2)/7144200 + 
       (4132*Zeta[3])/567) + xp^8*(5113090960823/168031584000 - 
       (30093859*Pi^2)/7144200 + (1499*Zeta[3])/189) + 
     xp^9*(18375867910081/504094752000 - (473572*Pi^2)/99225 + 
       (1609*Zeta[3])/189) + xp^10*(106436504308009/2520473760000 - 
       (45516227*Pi^2)/8573040 + (5128*Zeta[3])/567) + 
     xp^11*(15863401343107796087/332120306881440000 - 
       (90607862683*Pi^2)/15560067600 + (178352*Zeta[3])/18711) + 
     xp^12*(35252324112040511527/664240613762880000 - 
       (39309328777*Pi^2)/6224027040 + (186794*Zeta[3])/18711) + 
     e*(((-22/3 + (131*Pi^2)/162)*xp + (-283/27 + (131*Pi^2)/108)*xp^2 + 
         (-356/27 + (655*Pi^2)/324)*xp^3 + (-11533/972 + (1703*Pi^2)/648)*
          xp^4 + (-62936/6075 + (30523*Pi^2)/9720)*xp^5 + 
         (-87731/9720 + (17423*Pi^2)/4860)*xp^6 + 
         (-26487851/3333960 + (135323*Pi^2)/34020)*xp^7 + 
         (-2851286309/400075200 + (196369*Pi^2)/45360)*xp^8 + 
         (-7865584561/1200225600 + (210779*Pi^2)/45360)*xp^9 + 
         (-18594409111/3000564000 + (83971*Pi^2)/17010)*xp^10 + 
         (-72235953187861/11981252052000 + (1460257*Pi^2)/280665)*xp^11 + 
         (-144338888976851/23962504104000 + (12235007*Pi^2)/2245320)*xp^12)*
        Log[xp]^2 + ((-44*xp)/27 - (8*xp^2)/3 - (376*xp^3)/81 - 
         (212*xp^4)/27 - (13643*xp^5)/1215 - (35497*xp^6)/2430 - 
         (2133487*xp^7)/119070 - (1118051*xp^8)/52920 - 
         (11537021*xp^9)/476280 - (97173163*xp^10)/3572100 - 
         (38991144763*xp^11)/1296672300 - (85135301903*xp^12)/2593344600)*
        Log[xp]^3 + ((-20*xp)/27 - (10*xp^2)/9 - (50*xp^3)/27 - 
         (65*xp^4)/27 - (233*xp^5)/81 - (266*xp^6)/81 - (2066*xp^7)/567 - 
         (1499*xp^8)/378 - (1609*xp^9)/378 - (2564*xp^10)/567 - 
         (89176*xp^11)/18711 - (93397*xp^12)/18711)*Log[xp]^4 + 
       L^2*((-64/27 + Pi^2/18)*xp + (-169/54 + Pi^2/12)*xp^2 + 
         (-767/162 + (5*Pi^2)/36)*xp^3 + (-14819/2592 + (13*Pi^2)/72)*xp^4 + 
         (-3761861/583200 + (233*Pi^2)/1080)*xp^5 + 
         (-2055007/291600 + (133*Pi^2)/540)*xp^6 + 
         (-151034663/20003760 + (1033*Pi^2)/3780)*xp^7 + 
         (-283941491/35562240 + (1499*Pi^2)/5040)*xp^8 + 
         (-8032707523/960180480 + (1609*Pi^2)/5040)*xp^9 + 
         (-39184234193/4500846000 + (641*Pi^2)/1890)*xp^10 + 
         (-323953150914191/35943756156000 + (11147*Pi^2)/31185)*xp^11 + 
         (-1335979867229207/143775024624000 + (93397*Pi^2)/249480)*xp^12 + 
         ((-7*xp)/9 - (11*xp^2)/9 - (58*xp^3)/27 - (679*xp^4)/216 - 
           (39917*xp^5)/9720 - (24427*xp^6)/4860 - (1404793*xp^7)/238140 - 
           (2562929*xp^8)/381024 - (529981*xp^9)/70560 - (14746051*xp^10)/
            1786050 - (11624984837*xp^11)/1296672300 - (50006042249*xp^12)/
            5186689200)*Log[xp] + ((-5*xp)/27 - (5*xp^2)/18 - (25*xp^3)/54 - 
           (65*xp^4)/108 - (233*xp^5)/324 - (133*xp^6)/162 - 
           (1033*xp^7)/1134 - (1499*xp^8)/1512 - (1609*xp^9)/1512 - 
           (641*xp^10)/567 - (22294*xp^11)/18711 - (93397*xp^12)/74844)*
          Log[xp]^2 + NF*((10*xp)/81 + (7*xp^2)/54 + (35*xp^3)/162 + 
           (185*xp^4)/648 + (16849*xp^5)/48600 + (2441*xp^6)/6075 + 
           (134522*xp^7)/297675 + (4741279*xp^8)/9525600 + 
           (1714343*xp^9)/3175200 + (827209*xp^10)/1428840 + 
           (1595469431*xp^11)/2593344600 + (168333383*xp^12)/259334460 + 
           ((2*xp)/27 + xp^2/9 + (5*xp^3)/27 + (13*xp^4)/54 + 
             (233*xp^5)/810 + (133*xp^6)/405 + (1033*xp^7)/2835 + 
             (1499*xp^8)/3780 + (1609*xp^9)/3780 + (1282*xp^10)/2835 + 
             (44588*xp^11)/93555 + (93397*xp^12)/187110)*Log[xp])) + 
       Log[xp]*(xp^12*(-6206939382273750433/66424061376288000 + 
           (437002917017*Pi^2)/31120135200 - (747176*Zeta[3])/18711) + 
         xp^11*(-2724514702275378179/33212030688144000 + (12417676723*Pi^2)/
            972504225 - (713408*Zeta[3])/18711) + 
         xp^10*(-53056111936867/756142128000 + (245391191*Pi^2)/21432600 - 
           (20512*Zeta[3])/567) + xp^9*(-87433683902321/1512284256000 + 
           (576314369*Pi^2)/57153600 - (6436*Zeta[3])/189) + 
         xp^8*(-2518407934141/56010528000 + (165213113*Pi^2)/19051200 - 
           (5996*Zeta[3])/189) + xp^7*(-7378508947/233377200 + 
           (51571853*Pi^2)/7144200 - (16528*Zeta[3])/567) + 
         xp^6*(-5200999/291600 + (835919*Pi^2)/145800 - (2128*Zeta[3])/81) + 
         xp^5*(-692543/182250 + (1235479*Pi^2)/291600 - (1864*Zeta[3])/81) + 
         xp^4*(58699/5832 + (3593*Pi^2)/1296 - (520*Zeta[3])/27) + 
         xp^3*(1768/81 + (349*Pi^2)/243 - (400*Zeta[3])/27) + 
         xp^2*(160/9 + (5*Pi^2)/6 - (80*Zeta[3])/9) + 
         xp*(458/27 + (79*Pi^2)/162 - (160*Zeta[3])/27)) + 
       xp^12*(899730134647213645048573/9206374906753516800000 + 
         (215577071893187*Pi^2)/862650147744000 - (1774543*Pi^4)/13471920 - 
         (85135301903*Zeta[3])/1296672300) + 
       xp^11*(410992453242265255281623/4603187453376758400000 + 
         (15267187168781*Pi^2)/53915634234000 - (211793*Pi^4)/1683990 - 
         (38991144763*Zeta[3])/648336150) + 
       xp^10*(762710571384214373/9527390812800000 + (18738389311*Pi^2)/
          54010152000 - (12179*Pi^4)/102060 - (97173163*Zeta[3])/1786050) + 
       xp^9*(266502040552503059/3810956325120000 + (64247184649*Pi^2)/
          144027072000 - (30571*Pi^4)/272160 - (11537021*Zeta[3])/238140) + 
       xp^8*(8297833468063639/141146530560000 + (28127201873*Pi^2)/
          48009024000 - (28481*Pi^4)/272160 - (1118051*Zeta[3])/26460) + 
       xp^7*(1519164817081/32672808000 + (2315085323*Pi^2)/3000564000 - 
         (19627*Pi^4)/204120 - (2133487*Zeta[3])/59535) + 
       xp^6*(576041593/17496000 + (8808047*Pi^2)/8748000 - 
         (2527*Pi^4)/29160 - (35497*Zeta[3])/1215) + 
       xp^5*(196528891/10935000 + (22584727*Pi^2)/17496000 - 
         (4427*Pi^4)/58320 - (27286*Zeta[3])/1215) + 
       xp^4*(109175/69984 + (75151*Pi^2)/46656 - (247*Pi^4)/3888 - 
         (424*Zeta[3])/27) + xp^3*(-3526/243 + (5579*Pi^2)/2916 - 
         (95*Pi^4)/1944 - (752*Zeta[3])/81) + 
       xp^2*(-12 + (485*Pi^2)/324 - (19*Pi^4)/648 - (16*Zeta[3])/3) + 
       xp*(-32/3 + (79*Pi^2)/81 - (19*Pi^4)/972 - (88*Zeta[3])/27) + 
       NF*(((4/81 - (11*Pi^2)/81)*xp + (32/27 - (11*Pi^2)/54)*xp^2 + 
           (146/81 - (55*Pi^2)/162)*xp^3 + (731/324 - (143*Pi^2)/324)*xp^4 + 
           (973781/364500 - (2563*Pi^2)/4860)*xp^5 + 
           (556771/182250 - (1463*Pi^2)/2430)*xp^6 + 
           (213573559/62511750 - (11363*Pi^2)/17010)*xp^7 + 
           (3763020949/1000188000 - (16489*Pi^2)/22680)*xp^8 + 
           (12289459477/3000564000 - (17699*Pi^2)/22680)*xp^9 + 
           (1657321807/375070500 - (7051*Pi^2)/8505)*xp^10 + 
           (354379601209/74882825325 - (22294*Pi^2)/25515)*xp^11 + 
           (30179688911489/5990626026000 - (93397*Pi^2)/102060)*xp^12)*
          Log[xp] + ((-8*xp)/81 - (10*xp^2)/27 - (58*xp^3)/81 - 
           (121*xp^4)/162 - (8413*xp^5)/12150 - (3593*xp^6)/6075 - 
           (138011*xp^7)/297675 - (763093*xp^8)/2381400 - 
           (401903*xp^9)/2381400 - (142*xp^10)/11025 + (15618419*xp^11)/
            108056025 + (130437047*xp^12)/432224100)*Log[xp]^2 + 
         ((8*xp)/27 + (4*xp^2)/9 + (20*xp^3)/27 + (26*xp^4)/27 + 
           (466*xp^5)/405 + (532*xp^6)/405 + (4132*xp^7)/2835 + 
           (1499*xp^8)/945 + (1609*xp^9)/945 + (5128*xp^10)/2835 + 
           (178352*xp^11)/93555 + (186794*xp^12)/93555)*Log[xp]^3 + 
         xp*(-4/9 + Pi^2/27 + (16*Zeta[3])/27) + 
         xp^2*(-130/81 + Pi^2/12 + (8*Zeta[3])/9) + 
         xp^3*(-541/243 + (151*Pi^2)/972 + (40*Zeta[3])/27) + 
         xp^4*(-33383/11664 + (223*Pi^2)/1296 + (52*Zeta[3])/27) + 
         xp^5*(-73326247/21870000 + (50501*Pi^2)/291600 + 
           (932*Zeta[3])/405) + xp^6*(-40870577/10935000 + 
           (3017*Pi^2)/18225 + (1064*Zeta[3])/405) + 
         xp^7*(-106223684831/26254935000 + (272533*Pi^2)/1786050 + 
           (8264*Zeta[3])/2835) + xp^8*(-3609596126957/840157920000 + 
           (7793651*Pi^2)/57153600 + (2998*Zeta[3])/945) + 
         xp^9*(-34038570155383/7561421280000 + (6750641*Pi^2)/57153600 + 
           (3218*Zeta[3])/945) + xp^10*(-882920063909/189035532000 + 
           (4228061*Pi^2)/42865200 + (10256*Zeta[3])/2835) + 
         xp^11*(-49922996275582663/10378759590045000 + (4438645*Pi^2)/
            56582064 + (356704*Zeta[3])/93555) + 
         xp^12*(-163570752462143969/33212030688144000 + (20470717*Pi^2)/
            353637900 + (373588*Zeta[3])/93555)) + 
       L*(((212/27 - (38*Pi^2)/81)*xp + (283/27 - (19*Pi^2)/27)*xp^2 + 
           (3443/243 - (95*Pi^2)/81)*xp^3 + (29489/1944 - (247*Pi^2)/162)*
            xp^4 + (254071/16200 - (4427*Pi^2)/2430)*xp^5 + 
           (31237/1944 - (2527*Pi^2)/1215)*xp^6 + (273823769/16669800 - 
             (19627*Pi^2)/8505)*xp^7 + (3360470989/200037600 - 
             (28481*Pi^2)/11340)*xp^8 + (382356929/22226400 - 
             (30571*Pi^2)/11340)*xp^9 + (5881528943/333396000 - 
             (24358*Pi^2)/8505)*xp^10 + (217021318864697/11981252052000 - 
             (847172*Pi^2)/280665)*xp^11 + (446087358016777/23962504104000 - 
             (1774543*Pi^2)/561330)*xp^12)*Log[xp] + 
         ((64*xp)/27 + (34*xp^2)/9 + (536*xp^3)/81 + (1103*xp^4)/108 + 
           (2489*xp^5)/180 + (28117*xp^6)/1620 + (1647691*xp^7)/79380 + 
           (1429819*xp^8)/59535 + (6461627*xp^9)/238140 + (23904619*xp^10)/
            793800 + (28497028037*xp^11)/864448200 + (61715795467*xp^12)/
            1728896400)*Log[xp]^2 + ((20*xp)/27 + (10*xp^2)/9 + 
           (50*xp^3)/27 + (65*xp^4)/27 + (233*xp^5)/81 + (266*xp^6)/81 + 
           (2066*xp^7)/567 + (1499*xp^8)/378 + (1609*xp^9)/378 + 
           (2564*xp^10)/567 + (89176*xp^11)/18711 + (93397*xp^12)/18711)*
          Log[xp]^3 + NF*((16/81 + (4*Pi^2)/81)*xp + (-5/27 + (2*Pi^2)/27)*
            xp^2 + (-35/243 + (10*Pi^2)/81)*xp^3 + (-121/486 + (13*Pi^2)/81)*
            xp^4 + (-15263/40500 + (233*Pi^2)/1215)*xp^5 + 
           (-13819/27000 + (266*Pi^2)/1215)*xp^6 + 
           (-54141779/83349000 + (2066*Pi^2)/8505)*xp^7 + 
           (-525417167/666792000 + (1499*Pi^2)/5670)*xp^8 + 
           (-5554885633/6001128000 + (1609*Pi^2)/5670)*xp^9 + 
           (-9556954093/9001692000 + (2564*Pi^2)/8505)*xp^10 + 
           (-42972594283727/35943756156000 + (89176*Pi^2)/280665)*xp^11 + 
           (-95387682811273/71887512312000 + (93397*Pi^2)/280665)*xp^12 + 
           ((-16*xp)/81 - (2*xp^2)/27 - (2*xp^3)/27 - (16*xp^4)/81 - 
             (703*xp^5)/2025 - (2057*xp^6)/4050 - (44453*xp^7)/66150 - 
             (663031*xp^8)/793800 - (2370563*xp^9)/2381400 - 
             (4113041*xp^10)/3572100 - (337835989*xp^11)/259334460 - 
             (3757978801*xp^12)/2593344600)*Log[xp] + 
           ((-8*xp)/27 - (4*xp^2)/9 - (20*xp^3)/27 - (26*xp^4)/27 - 
             (466*xp^5)/405 - (532*xp^6)/405 - (4132*xp^7)/2835 - 
             (1499*xp^8)/945 - (1609*xp^9)/945 - (5128*xp^10)/2835 - 
             (178352*xp^11)/93555 - (186794*xp^12)/93555)*Log[xp]^2) + 
         xp*(-212/27 - (8*Pi^2)/27 + (40*Zeta[3])/27) + 
         xp^2*(-419/54 - (13*Pi^2)/27 + (20*Zeta[3])/9) + 
         xp^3*(-15751/1458 - (68*Pi^2)/81 + (100*Zeta[3])/27) + 
         xp^4*(-163739/23328 - (899*Pi^2)/648 + (130*Zeta[3])/27) + 
         xp^5*(-1815977/972000 - (285491*Pi^2)/145800 + (466*Zeta[3])/81) + 
         xp^6*(695111/194400 - (368327*Pi^2)/145800 + (532*Zeta[3])/81) + 
         xp^7*(63427008259/7001316000 - (22010969*Pi^2)/7144200 + 
           (4132*Zeta[3])/567) + xp^8*(2429843870873/168031584000 - 
           (12922097*Pi^2)/3572100 + (1499*Zeta[3])/189) + 
         xp^9*(9941525010931/504094752000 - (3281741*Pi^2)/793800 + 
           (1609*Zeta[3])/189) + xp^10*(62550162011849/2520473760000 - 
           (7940215*Pi^2)/1714608 + (5128*Zeta[3])/567) + 
         xp^11*(9876747114213546407/332120306881440000 - (79484048443*Pi^2)/
            15560067600 + (178352*Zeta[3])/18711) + 
         xp^12*(22907870138842638847/664240613762880000 - (6929838413*Pi^2)/
            1244805408 + (186794*Zeta[3])/18711)))
Spgq2sigma0gg = 9199/144 - (4375*Pi^2)/1296 + (4199*Pi^4)/38880 + 
     (4933/432 - (65*Pi^2)/324 + (2153/144 - (65*Pi^2)/324)*xp + 
       (11729/432 - (65*Pi^2)/162)*xp^2 + (152305/3888 - (65*Pi^2)/162)*
        xp^3 + (189745/3888 - (65*Pi^2)/162)*xp^4 + 
       (556963/9720 - (65*Pi^2)/162)*xp^5 + (1257487/19440 - (65*Pi^2)/162)*
        xp^6 + (67832803/952560 - (65*Pi^2)/162)*xp^7 + 
       (587297261/7620480 - (65*Pi^2)/162)*xp^8 + 
       (5650831927/68584320 - (65*Pi^2)/162)*xp^9 + 
       (3741329209/42865200 - (65*Pi^2)/162)*xp^10 + 
       (476175131149/5186689200 - (65*Pi^2)/162)*xp^11 + 
       (498053754643/5186689200 - (65*Pi^2)/162)*xp^12)*Log[xp]^2 + 
     (275/216 + (865*xp)/648 + (325*xp^2)/108 + (3955*xp^3)/972 + 
       (8885*xp^4)/1944 + (1063*xp^5)/216 + (5045*xp^6)/972 + 
       (36797*xp^7)/6804 + (16907*xp^8)/3024 + (469339*xp^9)/81648 + 
       (60077*xp^10)/10206 + (37481*xp^11)/6237 + (916141*xp^12)/149688)*
      Log[xp]^3 + (25/324 + (25*xp)/324 + (25*xp^2)/162 + (25*xp^3)/162 + 
       (25*xp^4)/162 + (25*xp^5)/162 + (25*xp^6)/162 + (25*xp^7)/162 + 
       (25*xp^8)/162 + (25*xp^9)/162 + (25*xp^10)/162 + (25*xp^11)/162 + 
       (25*xp^12)/162)*Log[xp]^4 + NF^2*(2/27 - xp/9 - xp^2/27 - xp^3/27 - 
       xp^4/27 - xp^5/27 - xp^6/27 - xp^7/27 - xp^8/27 - xp^9/27 - xp^10/27 - 
       xp^11/27 - xp^12/27 + (4/27 + xp/27 + (5*xp^2)/27 + (5*xp^3)/27 + 
         (5*xp^4)/27 + (5*xp^5)/27 + (5*xp^6)/27 + (5*xp^7)/27 + 
         (5*xp^8)/27 + (5*xp^9)/27 + (5*xp^10)/27 + (5*xp^11)/27 + 
         (5*xp^12)/27)*Log[xp] + (1/36 + xp/36 + xp^2/18 + xp^3/18 + 
         xp^4/18 + xp^5/18 + xp^6/18 + xp^7/18 + xp^8/18 + xp^9/18 + 
         xp^10/18 + xp^11/18 + xp^12/18)*Log[xp]^2) + 
     NF*(-2249/324 + (133*Pi^2)/648 + (-1304/243 + (25*Pi^2)/324 + 
         (-3893/972 + (25*Pi^2)/324)*xp + (-16061/1944 + (25*Pi^2)/162)*
          xp^2 + (-6269/648 + (25*Pi^2)/162)*xp^3 + 
         (-2233/216 + (25*Pi^2)/162)*xp^4 + (-176699/16200 + (25*Pi^2)/162)*
          xp^5 + (-552319/48600 + (25*Pi^2)/162)*xp^6 + 
         (-27962629/2381400 + (25*Pi^2)/162)*xp^7 + 
         (-229807967/19051200 + (25*Pi^2)/162)*xp^8 + 
         (-705333751/57153600 + (25*Pi^2)/162)*xp^9 + 
         (-179848591/14288400 + (25*Pi^2)/162)*xp^10 + 
         (-66428452133/5186689200 + (25*Pi^2)/162)*xp^11 + 
         (-33732259243/2593344600 + (25*Pi^2)/162)*xp^12)*Log[xp] + 
       (-86/81 - (353*xp)/324 - (1577*xp^2)/648 - (229*xp^3)/72 - 
         (1531*xp^4)/432 - (24617*xp^5)/6480 - (1618*xp^6)/405 - 
         (673*xp^7)/162 - (77807*xp^8)/18144 - (239713*xp^9)/54432 - 
         (613111*xp^10)/136080 - (2293303*xp^11)/498960 - (19451*xp^12)/4158)*
        Log[xp]^2 + (-25/324 - (25*xp)/324 - (25*xp^2)/162 - (25*xp^3)/162 - 
         (25*xp^4)/162 - (25*xp^5)/162 - (25*xp^6)/162 - (25*xp^7)/162 - 
         (25*xp^8)/162 - (25*xp^9)/162 - (25*xp^10)/162 - (25*xp^11)/162 - 
         (25*xp^12)/162)*Log[xp]^3 + xp^2*(-743/144 + (185*Pi^2)/648 - 
         (71*Zeta[3])/18) + xp^3*(-48511/11664 + (695*Pi^2)/1944 - 
         (71*Zeta[3])/18) + xp^4*(-21749/5832 + (1543*Pi^2)/3888 - 
         (71*Zeta[3])/18) + xp^5*(-1830907/486000 + (2753*Pi^2)/6480 - 
         (71*Zeta[3])/18) + xp^6*(-11368423/2916000 + (181*Pi^2)/405 - 
         (71*Zeta[3])/18) + xp^7*(-810950717/200037600 + (1319*Pi^2)/2835 - 
         (71*Zeta[3])/18) + xp^8*(-642180757/152409600 + 
         (130909*Pi^2)/272160 - (71*Zeta[3])/18) + 
       xp^9*(-10790229571/2469035520 + (134669*Pi^2)/272160 - 
         (71*Zeta[3])/18) + xp^10*(-69772888117/15431472000 + 
         (69011*Pi^2)/136080 - (71*Zeta[3])/18) + 
       xp^11*(-10649307987211/2282143248000 + (465463*Pi^2)/898128 - 
         (71*Zeta[3])/18) + xp^12*(-1827524751643/380357208000 + 
         (148304*Pi^2)/280665 - (71*Zeta[3])/18) + 
       xp*(-79/243 + (47*Pi^2)/648 - (71*Zeta[3])/36) - (71*Zeta[3])/36) + 
     (3209*Zeta[3])/216 + xp*(33541/1296 - (1603*Pi^2)/432 + 
       (4199*Pi^4)/38880 + (2161*Zeta[3])/216) + 
     xp^2*(18457/432 - (2525*Pi^2)/432 + (4199*Pi^4)/19440 + 
       (259*Zeta[3])/9) + xp^3*(277157/11664 - (87103*Pi^2)/11664 + 
       (4199*Pi^4)/19440 + (1993*Zeta[3])/54) + 
     xp^4*(4799987/186624 - (22865*Pi^2)/2592 + (4199*Pi^4)/19440 + 
       (2987*Zeta[3])/72) + xp^5*(2624471627/69984000 - 
       (1999499*Pi^2)/194400 + (4199*Pi^4)/19440 + (16109*Zeta[3])/360) + 
     xp^6*(62345039/1296000 - (4523693*Pi^2)/388800 + (4199*Pi^4)/19440 + 
       (25541*Zeta[3])/540) + xp^7*(1615912388933/28005264000 - 
       (81738619*Pi^2)/6350400 + (4199*Pi^4)/19440 + (62243*Zeta[3])/1260) + 
     xp^8*(178927824240119/2688505344000 - (44491387*Pi^2)/3175200 + 
       (4199*Pi^4)/19440 + (257987*Zeta[3])/5040) + 
     xp^9*(5431294932173083/72589644288000 - (969140243*Pi^2)/64297800 + 
       (4199*Pi^4)/19440 + (2392573*Zeta[3])/45360) + 
     xp^10*(1499070541447033/18147411072000 - (1101817747*Pi^2)/68584320 + 
       (4199*Pi^4)/19440 + (81841*Zeta[3])/1512) + 
     xp^11*(71713992755268266651/797088736515456000 - 
       (705351524023*Pi^2)/41493513600 + (4199*Pi^4)/19440 + 
       (83717*Zeta[3])/1512) + 
     xp^12*(38645329802148801709/398544368257728000 - 
       (494657728121*Pi^2)/27662342400 + (4199*Pi^4)/19440 + 
       (783017*Zeta[3])/13860) + Log[xp]*(26455/648 - (895*Pi^2)/648 + 
       (145*Zeta[3])/27 + xp*(27577/648 - (643*Pi^2)/648 + 
         (145*Zeta[3])/27) + xp^12*(13982586012239357/115020019699200 - 
         (10168937*Pi^2)/1496880 + (290*Zeta[3])/27) + 
       xp^11*(6930566741943013/57510009849600 - (149579*Pi^2)/22680 + 
         (290*Zeta[3])/27) + xp^10*(1719550962029/14402707200 - 
         (144679*Pi^2)/22680 + (290*Zeta[3])/27) + 
       xp^9*(3404761146223/28805414400 - (5014523*Pi^2)/816480 + 
         (290*Zeta[3])/27) + xp^8*(41581368713/355622400 - 
         (533227*Pi^2)/90720 + (290*Zeta[3])/27) + 
       xp^7*(46234975333/400075200 - (126563*Pi^2)/22680 + 
         (290*Zeta[3])/27) + xp^6*(133111327/1166400 - (50923*Pi^2)/9720 + 
         (290*Zeta[3])/27) + xp^5*(131351579/1166400 - (31337*Pi^2)/6480 + 
         (290*Zeta[3])/27) + xp^4*(21311/192 - (5621*Pi^2)/1296 + 
         (290*Zeta[3])/27) + xp^3*(205999/1944 - (7105*Pi^2)/1944 + 
         (290*Zeta[3])/27) + xp^2*(52535/648 - (1751*Pi^2)/648 + 
         (290*Zeta[3])/27)) + e*(9199/144 - (4375*Pi^2)/1296 + 
       (4199*Pi^4)/38880 + (4933/432 - (65*Pi^2)/324 + 
         (2153/144 - (65*Pi^2)/324)*xp + (11729/432 - (65*Pi^2)/162)*xp^2 + 
         (152305/3888 - (65*Pi^2)/162)*xp^3 + (189745/3888 - (65*Pi^2)/162)*
          xp^4 + (556963/9720 - (65*Pi^2)/162)*xp^5 + 
         (1257487/19440 - (65*Pi^2)/162)*xp^6 + 
         (67832803/952560 - (65*Pi^2)/162)*xp^7 + 
         (587297261/7620480 - (65*Pi^2)/162)*xp^8 + 
         (5650831927/68584320 - (65*Pi^2)/162)*xp^9 + 
         (3741329209/42865200 - (65*Pi^2)/162)*xp^10 + 
         (476175131149/5186689200 - (65*Pi^2)/162)*xp^11 + 
         (498053754643/5186689200 - (65*Pi^2)/162)*xp^12)*Log[xp]^2 + 
       (275/216 + (865*xp)/648 + (325*xp^2)/108 + (3955*xp^3)/972 + 
         (8885*xp^4)/1944 + (1063*xp^5)/216 + (5045*xp^6)/972 + 
         (36797*xp^7)/6804 + (16907*xp^8)/3024 + (469339*xp^9)/81648 + 
         (60077*xp^10)/10206 + (37481*xp^11)/6237 + (916141*xp^12)/149688)*
        Log[xp]^3 + (25/324 + (25*xp)/324 + (25*xp^2)/162 + (25*xp^3)/162 + 
         (25*xp^4)/162 + (25*xp^5)/162 + (25*xp^6)/162 + (25*xp^7)/162 + 
         (25*xp^8)/162 + (25*xp^9)/162 + (25*xp^10)/162 + (25*xp^11)/162 + 
         (25*xp^12)/162)*Log[xp]^4 + NF^2*(2/27 - xp/9 - xp^2/27 - xp^3/27 - 
         xp^4/27 - xp^5/27 - xp^6/27 - xp^7/27 - xp^8/27 - xp^9/27 - 
         xp^10/27 - xp^11/27 - xp^12/27 + (4/27 + xp/27 + (5*xp^2)/27 + 
           (5*xp^3)/27 + (5*xp^4)/27 + (5*xp^5)/27 + (5*xp^6)/27 + 
           (5*xp^7)/27 + (5*xp^8)/27 + (5*xp^9)/27 + (5*xp^10)/27 + 
           (5*xp^11)/27 + (5*xp^12)/27)*Log[xp] + 
         (1/36 + xp/36 + xp^2/18 + xp^3/18 + xp^4/18 + xp^5/18 + xp^6/18 + 
           xp^7/18 + xp^8/18 + xp^9/18 + xp^10/18 + xp^11/18 + xp^12/18)*
          Log[xp]^2) + NF*(-2249/324 + (133*Pi^2)/648 + 
         (-1304/243 + (25*Pi^2)/324 + (-3893/972 + (25*Pi^2)/324)*xp + 
           (-16061/1944 + (25*Pi^2)/162)*xp^2 + (-6269/648 + (25*Pi^2)/162)*
            xp^3 + (-2233/216 + (25*Pi^2)/162)*xp^4 + 
           (-176699/16200 + (25*Pi^2)/162)*xp^5 + 
           (-552319/48600 + (25*Pi^2)/162)*xp^6 + 
           (-27962629/2381400 + (25*Pi^2)/162)*xp^7 + 
           (-229807967/19051200 + (25*Pi^2)/162)*xp^8 + 
           (-705333751/57153600 + (25*Pi^2)/162)*xp^9 + 
           (-179848591/14288400 + (25*Pi^2)/162)*xp^10 + 
           (-66428452133/5186689200 + (25*Pi^2)/162)*xp^11 + 
           (-33732259243/2593344600 + (25*Pi^2)/162)*xp^12)*Log[xp] + 
         (-86/81 - (353*xp)/324 - (1577*xp^2)/648 - (229*xp^3)/72 - 
           (1531*xp^4)/432 - (24617*xp^5)/6480 - (1618*xp^6)/405 - 
           (673*xp^7)/162 - (77807*xp^8)/18144 - (239713*xp^9)/54432 - 
           (613111*xp^10)/136080 - (2293303*xp^11)/498960 - 
           (19451*xp^12)/4158)*Log[xp]^2 + (-25/324 - (25*xp)/324 - 
           (25*xp^2)/162 - (25*xp^3)/162 - (25*xp^4)/162 - (25*xp^5)/162 - 
           (25*xp^6)/162 - (25*xp^7)/162 - (25*xp^8)/162 - (25*xp^9)/162 - 
           (25*xp^10)/162 - (25*xp^11)/162 - (25*xp^12)/162)*Log[xp]^3 + 
         xp^2*(-743/144 + (185*Pi^2)/648 - (71*Zeta[3])/18) + 
         xp^3*(-48511/11664 + (695*Pi^2)/1944 - (71*Zeta[3])/18) + 
         xp^4*(-21749/5832 + (1543*Pi^2)/3888 - (71*Zeta[3])/18) + 
         xp^5*(-1830907/486000 + (2753*Pi^2)/6480 - (71*Zeta[3])/18) + 
         xp^6*(-11368423/2916000 + (181*Pi^2)/405 - (71*Zeta[3])/18) + 
         xp^7*(-810950717/200037600 + (1319*Pi^2)/2835 - (71*Zeta[3])/18) + 
         xp^8*(-642180757/152409600 + (130909*Pi^2)/272160 - 
           (71*Zeta[3])/18) + xp^9*(-10790229571/2469035520 + 
           (134669*Pi^2)/272160 - (71*Zeta[3])/18) + 
         xp^10*(-69772888117/15431472000 + (69011*Pi^2)/136080 - 
           (71*Zeta[3])/18) + xp^11*(-10649307987211/2282143248000 + 
           (465463*Pi^2)/898128 - (71*Zeta[3])/18) + 
         xp^12*(-1827524751643/380357208000 + (148304*Pi^2)/280665 - 
           (71*Zeta[3])/18) + xp*(-79/243 + (47*Pi^2)/648 - 
           (71*Zeta[3])/36) - (71*Zeta[3])/36) + (3209*Zeta[3])/216 + 
       xp*(33541/1296 - (1603*Pi^2)/432 + (4199*Pi^4)/38880 + 
         (2161*Zeta[3])/216) + xp^2*(18457/432 - (2525*Pi^2)/432 + 
         (4199*Pi^4)/19440 + (259*Zeta[3])/9) + 
       xp^3*(277157/11664 - (87103*Pi^2)/11664 + (4199*Pi^4)/19440 + 
         (1993*Zeta[3])/54) + xp^4*(4799987/186624 - (22865*Pi^2)/2592 + 
         (4199*Pi^4)/19440 + (2987*Zeta[3])/72) + 
       xp^5*(2624471627/69984000 - (1999499*Pi^2)/194400 + 
         (4199*Pi^4)/19440 + (16109*Zeta[3])/360) + 
       xp^6*(62345039/1296000 - (4523693*Pi^2)/388800 + (4199*Pi^4)/19440 + 
         (25541*Zeta[3])/540) + xp^7*(1615912388933/28005264000 - 
         (81738619*Pi^2)/6350400 + (4199*Pi^4)/19440 + (62243*Zeta[3])/
          1260) + xp^8*(178927824240119/2688505344000 - 
         (44491387*Pi^2)/3175200 + (4199*Pi^4)/19440 + (257987*Zeta[3])/
          5040) + xp^9*(5431294932173083/72589644288000 - 
         (969140243*Pi^2)/64297800 + (4199*Pi^4)/19440 + 
         (2392573*Zeta[3])/45360) + xp^10*(1499070541447033/18147411072000 - 
         (1101817747*Pi^2)/68584320 + (4199*Pi^4)/19440 + 
         (81841*Zeta[3])/1512) + xp^11*(71713992755268266651/
          797088736515456000 - (705351524023*Pi^2)/41493513600 + 
         (4199*Pi^4)/19440 + (83717*Zeta[3])/1512) + 
       xp^12*(38645329802148801709/398544368257728000 - (494657728121*Pi^2)/
          27662342400 + (4199*Pi^4)/19440 + (783017*Zeta[3])/13860) + 
       Log[xp]*(26455/648 - (895*Pi^2)/648 + (145*Zeta[3])/27 + 
         xp*(27577/648 - (643*Pi^2)/648 + (145*Zeta[3])/27) + 
         xp^12*(13982586012239357/115020019699200 - (10168937*Pi^2)/1496880 + 
           (290*Zeta[3])/27) + xp^11*(6930566741943013/57510009849600 - 
           (149579*Pi^2)/22680 + (290*Zeta[3])/27) + 
         xp^10*(1719550962029/14402707200 - (144679*Pi^2)/22680 + 
           (290*Zeta[3])/27) + xp^9*(3404761146223/28805414400 - 
           (5014523*Pi^2)/816480 + (290*Zeta[3])/27) + 
         xp^8*(41581368713/355622400 - (533227*Pi^2)/90720 + 
           (290*Zeta[3])/27) + xp^7*(46234975333/400075200 - 
           (126563*Pi^2)/22680 + (290*Zeta[3])/27) + 
         xp^6*(133111327/1166400 - (50923*Pi^2)/9720 + (290*Zeta[3])/27) + 
         xp^5*(131351579/1166400 - (31337*Pi^2)/6480 + (290*Zeta[3])/27) + 
         xp^4*(21311/192 - (5621*Pi^2)/1296 + (290*Zeta[3])/27) + 
         xp^3*(205999/1944 - (7105*Pi^2)/1944 + (290*Zeta[3])/27) + 
         xp^2*(52535/648 - (1751*Pi^2)/648 + (290*Zeta[3])/27))) + 
     e^2*(9199/144 - (4375*Pi^2)/1296 + (4199*Pi^4)/38880 + 
       (4933/432 - (65*Pi^2)/324 + (2153/144 - (65*Pi^2)/324)*xp + 
         (11729/432 - (65*Pi^2)/162)*xp^2 + (152305/3888 - (65*Pi^2)/162)*
          xp^3 + (189745/3888 - (65*Pi^2)/162)*xp^4 + 
         (556963/9720 - (65*Pi^2)/162)*xp^5 + (1257487/19440 - (65*Pi^2)/162)*
          xp^6 + (67832803/952560 - (65*Pi^2)/162)*xp^7 + 
         (587297261/7620480 - (65*Pi^2)/162)*xp^8 + 
         (5650831927/68584320 - (65*Pi^2)/162)*xp^9 + 
         (3741329209/42865200 - (65*Pi^2)/162)*xp^10 + 
         (476175131149/5186689200 - (65*Pi^2)/162)*xp^11 + 
         (498053754643/5186689200 - (65*Pi^2)/162)*xp^12)*Log[xp]^2 + 
       (275/216 + (865*xp)/648 + (325*xp^2)/108 + (3955*xp^3)/972 + 
         (8885*xp^4)/1944 + (1063*xp^5)/216 + (5045*xp^6)/972 + 
         (36797*xp^7)/6804 + (16907*xp^8)/3024 + (469339*xp^9)/81648 + 
         (60077*xp^10)/10206 + (37481*xp^11)/6237 + (916141*xp^12)/149688)*
        Log[xp]^3 + (25/324 + (25*xp)/324 + (25*xp^2)/162 + (25*xp^3)/162 + 
         (25*xp^4)/162 + (25*xp^5)/162 + (25*xp^6)/162 + (25*xp^7)/162 + 
         (25*xp^8)/162 + (25*xp^9)/162 + (25*xp^10)/162 + (25*xp^11)/162 + 
         (25*xp^12)/162)*Log[xp]^4 + NF^2*(2/27 - xp/9 - xp^2/27 - xp^3/27 - 
         xp^4/27 - xp^5/27 - xp^6/27 - xp^7/27 - xp^8/27 - xp^9/27 - 
         xp^10/27 - xp^11/27 - xp^12/27 + (4/27 + xp/27 + (5*xp^2)/27 + 
           (5*xp^3)/27 + (5*xp^4)/27 + (5*xp^5)/27 + (5*xp^6)/27 + 
           (5*xp^7)/27 + (5*xp^8)/27 + (5*xp^9)/27 + (5*xp^10)/27 + 
           (5*xp^11)/27 + (5*xp^12)/27)*Log[xp] + 
         (1/36 + xp/36 + xp^2/18 + xp^3/18 + xp^4/18 + xp^5/18 + xp^6/18 + 
           xp^7/18 + xp^8/18 + xp^9/18 + xp^10/18 + xp^11/18 + xp^12/18)*
          Log[xp]^2) + NF*(-2249/324 + (133*Pi^2)/648 + 
         (-1304/243 + (25*Pi^2)/324 + (-3893/972 + (25*Pi^2)/324)*xp + 
           (-16061/1944 + (25*Pi^2)/162)*xp^2 + (-6269/648 + (25*Pi^2)/162)*
            xp^3 + (-2233/216 + (25*Pi^2)/162)*xp^4 + 
           (-176699/16200 + (25*Pi^2)/162)*xp^5 + 
           (-552319/48600 + (25*Pi^2)/162)*xp^6 + 
           (-27962629/2381400 + (25*Pi^2)/162)*xp^7 + 
           (-229807967/19051200 + (25*Pi^2)/162)*xp^8 + 
           (-705333751/57153600 + (25*Pi^2)/162)*xp^9 + 
           (-179848591/14288400 + (25*Pi^2)/162)*xp^10 + 
           (-66428452133/5186689200 + (25*Pi^2)/162)*xp^11 + 
           (-33732259243/2593344600 + (25*Pi^2)/162)*xp^12)*Log[xp] + 
         (-86/81 - (353*xp)/324 - (1577*xp^2)/648 - (229*xp^3)/72 - 
           (1531*xp^4)/432 - (24617*xp^5)/6480 - (1618*xp^6)/405 - 
           (673*xp^7)/162 - (77807*xp^8)/18144 - (239713*xp^9)/54432 - 
           (613111*xp^10)/136080 - (2293303*xp^11)/498960 - 
           (19451*xp^12)/4158)*Log[xp]^2 + (-25/324 - (25*xp)/324 - 
           (25*xp^2)/162 - (25*xp^3)/162 - (25*xp^4)/162 - (25*xp^5)/162 - 
           (25*xp^6)/162 - (25*xp^7)/162 - (25*xp^8)/162 - (25*xp^9)/162 - 
           (25*xp^10)/162 - (25*xp^11)/162 - (25*xp^12)/162)*Log[xp]^3 + 
         xp^2*(-743/144 + (185*Pi^2)/648 - (71*Zeta[3])/18) + 
         xp^3*(-48511/11664 + (695*Pi^2)/1944 - (71*Zeta[3])/18) + 
         xp^4*(-21749/5832 + (1543*Pi^2)/3888 - (71*Zeta[3])/18) + 
         xp^5*(-1830907/486000 + (2753*Pi^2)/6480 - (71*Zeta[3])/18) + 
         xp^6*(-11368423/2916000 + (181*Pi^2)/405 - (71*Zeta[3])/18) + 
         xp^7*(-810950717/200037600 + (1319*Pi^2)/2835 - (71*Zeta[3])/18) + 
         xp^8*(-642180757/152409600 + (130909*Pi^2)/272160 - 
           (71*Zeta[3])/18) + xp^9*(-10790229571/2469035520 + 
           (134669*Pi^2)/272160 - (71*Zeta[3])/18) + 
         xp^10*(-69772888117/15431472000 + (69011*Pi^2)/136080 - 
           (71*Zeta[3])/18) + xp^11*(-10649307987211/2282143248000 + 
           (465463*Pi^2)/898128 - (71*Zeta[3])/18) + 
         xp^12*(-1827524751643/380357208000 + (148304*Pi^2)/280665 - 
           (71*Zeta[3])/18) + xp*(-79/243 + (47*Pi^2)/648 - 
           (71*Zeta[3])/36) - (71*Zeta[3])/36) + (3209*Zeta[3])/216 + 
       xp*(33541/1296 - (1603*Pi^2)/432 + (4199*Pi^4)/38880 + 
         (2161*Zeta[3])/216) + xp^2*(18457/432 - (2525*Pi^2)/432 + 
         (4199*Pi^4)/19440 + (259*Zeta[3])/9) + 
       xp^3*(277157/11664 - (87103*Pi^2)/11664 + (4199*Pi^4)/19440 + 
         (1993*Zeta[3])/54) + xp^4*(4799987/186624 - (22865*Pi^2)/2592 + 
         (4199*Pi^4)/19440 + (2987*Zeta[3])/72) + 
       xp^5*(2624471627/69984000 - (1999499*Pi^2)/194400 + 
         (4199*Pi^4)/19440 + (16109*Zeta[3])/360) + 
       xp^6*(62345039/1296000 - (4523693*Pi^2)/388800 + (4199*Pi^4)/19440 + 
         (25541*Zeta[3])/540) + xp^7*(1615912388933/28005264000 - 
         (81738619*Pi^2)/6350400 + (4199*Pi^4)/19440 + (62243*Zeta[3])/
          1260) + xp^8*(178927824240119/2688505344000 - 
         (44491387*Pi^2)/3175200 + (4199*Pi^4)/19440 + (257987*Zeta[3])/
          5040) + xp^9*(5431294932173083/72589644288000 - 
         (969140243*Pi^2)/64297800 + (4199*Pi^4)/19440 + 
         (2392573*Zeta[3])/45360) + xp^10*(1499070541447033/18147411072000 - 
         (1101817747*Pi^2)/68584320 + (4199*Pi^4)/19440 + 
         (81841*Zeta[3])/1512) + xp^11*(71713992755268266651/
          797088736515456000 - (705351524023*Pi^2)/41493513600 + 
         (4199*Pi^4)/19440 + (83717*Zeta[3])/1512) + 
       xp^12*(38645329802148801709/398544368257728000 - (494657728121*Pi^2)/
          27662342400 + (4199*Pi^4)/19440 + (783017*Zeta[3])/13860) + 
       Log[xp]*(26455/648 - (895*Pi^2)/648 + (145*Zeta[3])/27 + 
         xp*(27577/648 - (643*Pi^2)/648 + (145*Zeta[3])/27) + 
         xp^12*(13982586012239357/115020019699200 - (10168937*Pi^2)/1496880 + 
           (290*Zeta[3])/27) + xp^11*(6930566741943013/57510009849600 - 
           (149579*Pi^2)/22680 + (290*Zeta[3])/27) + 
         xp^10*(1719550962029/14402707200 - (144679*Pi^2)/22680 + 
           (290*Zeta[3])/27) + xp^9*(3404761146223/28805414400 - 
           (5014523*Pi^2)/816480 + (290*Zeta[3])/27) + 
         xp^8*(41581368713/355622400 - (533227*Pi^2)/90720 + 
           (290*Zeta[3])/27) + xp^7*(46234975333/400075200 - 
           (126563*Pi^2)/22680 + (290*Zeta[3])/27) + 
         xp^6*(133111327/1166400 - (50923*Pi^2)/9720 + (290*Zeta[3])/27) + 
         xp^5*(131351579/1166400 - (31337*Pi^2)/6480 + (290*Zeta[3])/27) + 
         xp^4*(21311/192 - (5621*Pi^2)/1296 + (290*Zeta[3])/27) + 
         xp^3*(205999/1944 - (7105*Pi^2)/1944 + (290*Zeta[3])/27) + 
         xp^2*(52535/648 - (1751*Pi^2)/648 + (290*Zeta[3])/27))) + 
     e^3*(9199/144 - (4375*Pi^2)/1296 + (4199*Pi^4)/38880 + 
       (4933/432 - (65*Pi^2)/324 + (2153/144 - (65*Pi^2)/324)*xp + 
         (11729/432 - (65*Pi^2)/162)*xp^2 + (152305/3888 - (65*Pi^2)/162)*
          xp^3 + (189745/3888 - (65*Pi^2)/162)*xp^4 + 
         (556963/9720 - (65*Pi^2)/162)*xp^5 + (1257487/19440 - (65*Pi^2)/162)*
          xp^6 + (67832803/952560 - (65*Pi^2)/162)*xp^7 + 
         (587297261/7620480 - (65*Pi^2)/162)*xp^8 + 
         (5650831927/68584320 - (65*Pi^2)/162)*xp^9 + 
         (3741329209/42865200 - (65*Pi^2)/162)*xp^10 + 
         (476175131149/5186689200 - (65*Pi^2)/162)*xp^11 + 
         (498053754643/5186689200 - (65*Pi^2)/162)*xp^12)*Log[xp]^2 + 
       (275/216 + (865*xp)/648 + (325*xp^2)/108 + (3955*xp^3)/972 + 
         (8885*xp^4)/1944 + (1063*xp^5)/216 + (5045*xp^6)/972 + 
         (36797*xp^7)/6804 + (16907*xp^8)/3024 + (469339*xp^9)/81648 + 
         (60077*xp^10)/10206 + (37481*xp^11)/6237 + (916141*xp^12)/149688)*
        Log[xp]^3 + (25/324 + (25*xp)/324 + (25*xp^2)/162 + (25*xp^3)/162 + 
         (25*xp^4)/162 + (25*xp^5)/162 + (25*xp^6)/162 + (25*xp^7)/162 + 
         (25*xp^8)/162 + (25*xp^9)/162 + (25*xp^10)/162 + (25*xp^11)/162 + 
         (25*xp^12)/162)*Log[xp]^4 + NF^2*(2/27 - xp/9 - xp^2/27 - xp^3/27 - 
         xp^4/27 - xp^5/27 - xp^6/27 - xp^7/27 - xp^8/27 - xp^9/27 - 
         xp^10/27 - xp^11/27 - xp^12/27 + (4/27 + xp/27 + (5*xp^2)/27 + 
           (5*xp^3)/27 + (5*xp^4)/27 + (5*xp^5)/27 + (5*xp^6)/27 + 
           (5*xp^7)/27 + (5*xp^8)/27 + (5*xp^9)/27 + (5*xp^10)/27 + 
           (5*xp^11)/27 + (5*xp^12)/27)*Log[xp] + 
         (1/36 + xp/36 + xp^2/18 + xp^3/18 + xp^4/18 + xp^5/18 + xp^6/18 + 
           xp^7/18 + xp^8/18 + xp^9/18 + xp^10/18 + xp^11/18 + xp^12/18)*
          Log[xp]^2) + NF*(-2249/324 + (133*Pi^2)/648 + 
         (-1304/243 + (25*Pi^2)/324 + (-3893/972 + (25*Pi^2)/324)*xp + 
           (-16061/1944 + (25*Pi^2)/162)*xp^2 + (-6269/648 + (25*Pi^2)/162)*
            xp^3 + (-2233/216 + (25*Pi^2)/162)*xp^4 + 
           (-176699/16200 + (25*Pi^2)/162)*xp^5 + 
           (-552319/48600 + (25*Pi^2)/162)*xp^6 + 
           (-27962629/2381400 + (25*Pi^2)/162)*xp^7 + 
           (-229807967/19051200 + (25*Pi^2)/162)*xp^8 + 
           (-705333751/57153600 + (25*Pi^2)/162)*xp^9 + 
           (-179848591/14288400 + (25*Pi^2)/162)*xp^10 + 
           (-66428452133/5186689200 + (25*Pi^2)/162)*xp^11 + 
           (-33732259243/2593344600 + (25*Pi^2)/162)*xp^12)*Log[xp] + 
         (-86/81 - (353*xp)/324 - (1577*xp^2)/648 - (229*xp^3)/72 - 
           (1531*xp^4)/432 - (24617*xp^5)/6480 - (1618*xp^6)/405 - 
           (673*xp^7)/162 - (77807*xp^8)/18144 - (239713*xp^9)/54432 - 
           (613111*xp^10)/136080 - (2293303*xp^11)/498960 - 
           (19451*xp^12)/4158)*Log[xp]^2 + (-25/324 - (25*xp)/324 - 
           (25*xp^2)/162 - (25*xp^3)/162 - (25*xp^4)/162 - (25*xp^5)/162 - 
           (25*xp^6)/162 - (25*xp^7)/162 - (25*xp^8)/162 - (25*xp^9)/162 - 
           (25*xp^10)/162 - (25*xp^11)/162 - (25*xp^12)/162)*Log[xp]^3 + 
         xp^2*(-743/144 + (185*Pi^2)/648 - (71*Zeta[3])/18) + 
         xp^3*(-48511/11664 + (695*Pi^2)/1944 - (71*Zeta[3])/18) + 
         xp^4*(-21749/5832 + (1543*Pi^2)/3888 - (71*Zeta[3])/18) + 
         xp^5*(-1830907/486000 + (2753*Pi^2)/6480 - (71*Zeta[3])/18) + 
         xp^6*(-11368423/2916000 + (181*Pi^2)/405 - (71*Zeta[3])/18) + 
         xp^7*(-810950717/200037600 + (1319*Pi^2)/2835 - (71*Zeta[3])/18) + 
         xp^8*(-642180757/152409600 + (130909*Pi^2)/272160 - 
           (71*Zeta[3])/18) + xp^9*(-10790229571/2469035520 + 
           (134669*Pi^2)/272160 - (71*Zeta[3])/18) + 
         xp^10*(-69772888117/15431472000 + (69011*Pi^2)/136080 - 
           (71*Zeta[3])/18) + xp^11*(-10649307987211/2282143248000 + 
           (465463*Pi^2)/898128 - (71*Zeta[3])/18) + 
         xp^12*(-1827524751643/380357208000 + (148304*Pi^2)/280665 - 
           (71*Zeta[3])/18) + xp*(-79/243 + (47*Pi^2)/648 - 
           (71*Zeta[3])/36) - (71*Zeta[3])/36) + (3209*Zeta[3])/216 + 
       xp*(33541/1296 - (1603*Pi^2)/432 + (4199*Pi^4)/38880 + 
         (2161*Zeta[3])/216) + xp^2*(18457/432 - (2525*Pi^2)/432 + 
         (4199*Pi^4)/19440 + (259*Zeta[3])/9) + 
       xp^3*(277157/11664 - (87103*Pi^2)/11664 + (4199*Pi^4)/19440 + 
         (1993*Zeta[3])/54) + xp^4*(4799987/186624 - (22865*Pi^2)/2592 + 
         (4199*Pi^4)/19440 + (2987*Zeta[3])/72) + 
       xp^5*(2624471627/69984000 - (1999499*Pi^2)/194400 + 
         (4199*Pi^4)/19440 + (16109*Zeta[3])/360) + 
       xp^6*(62345039/1296000 - (4523693*Pi^2)/388800 + (4199*Pi^4)/19440 + 
         (25541*Zeta[3])/540) + xp^7*(1615912388933/28005264000 - 
         (81738619*Pi^2)/6350400 + (4199*Pi^4)/19440 + (62243*Zeta[3])/
          1260) + xp^8*(178927824240119/2688505344000 - 
         (44491387*Pi^2)/3175200 + (4199*Pi^4)/19440 + (257987*Zeta[3])/
          5040) + xp^9*(5431294932173083/72589644288000 - 
         (969140243*Pi^2)/64297800 + (4199*Pi^4)/19440 + 
         (2392573*Zeta[3])/45360) + xp^10*(1499070541447033/18147411072000 - 
         (1101817747*Pi^2)/68584320 + (4199*Pi^4)/19440 + 
         (81841*Zeta[3])/1512) + xp^11*(71713992755268266651/
          797088736515456000 - (705351524023*Pi^2)/41493513600 + 
         (4199*Pi^4)/19440 + (83717*Zeta[3])/1512) + 
       xp^12*(38645329802148801709/398544368257728000 - (494657728121*Pi^2)/
          27662342400 + (4199*Pi^4)/19440 + (783017*Zeta[3])/13860) + 
       Log[xp]*(26455/648 - (895*Pi^2)/648 + (145*Zeta[3])/27 + 
         xp*(27577/648 - (643*Pi^2)/648 + (145*Zeta[3])/27) + 
         xp^12*(13982586012239357/115020019699200 - (10168937*Pi^2)/1496880 + 
           (290*Zeta[3])/27) + xp^11*(6930566741943013/57510009849600 - 
           (149579*Pi^2)/22680 + (290*Zeta[3])/27) + 
         xp^10*(1719550962029/14402707200 - (144679*Pi^2)/22680 + 
           (290*Zeta[3])/27) + xp^9*(3404761146223/28805414400 - 
           (5014523*Pi^2)/816480 + (290*Zeta[3])/27) + 
         xp^8*(41581368713/355622400 - (533227*Pi^2)/90720 + 
           (290*Zeta[3])/27) + xp^7*(46234975333/400075200 - 
           (126563*Pi^2)/22680 + (290*Zeta[3])/27) + 
         xp^6*(133111327/1166400 - (50923*Pi^2)/9720 + (290*Zeta[3])/27) + 
         xp^5*(131351579/1166400 - (31337*Pi^2)/6480 + (290*Zeta[3])/27) + 
         xp^4*(21311/192 - (5621*Pi^2)/1296 + (290*Zeta[3])/27) + 
         xp^3*(205999/1944 - (7105*Pi^2)/1944 + (290*Zeta[3])/27) + 
         xp^2*(52535/648 - (1751*Pi^2)/648 + (290*Zeta[3])/27)))
Spqg0sigma1qg = -xp/6 + xp^2/4 - (2*xp^3)/9 - xp^4/24 + (59*xp^5)/2700 + 
     (173*xp^6)/2700 + (5213*xp^7)/52920 + (13603*xp^8)/105840 + 
     (10573*xp^9)/68040 + (1529*xp^10)/8505 + (1109231*xp^11)/5488560 + 
     (407381*xp^12)/1829520 + L*(-xp/6 - xp^3/6 - xp^4/6 - (31*xp^5)/180 - 
       (8*xp^6)/45 - (23*xp^7)/126 - (47*xp^8)/252 - (41*xp^9)/216 - 
       (26*xp^10)/135 - (193*xp^11)/990 - (13*xp^12)/66) + 
     (xp/3 + xp^3/3 + xp^4/3 + (31*xp^5)/90 + (16*xp^6)/45 + (23*xp^7)/63 + 
       (47*xp^8)/126 + (41*xp^9)/108 + (52*xp^10)/135 + (193*xp^11)/495 + 
       (13*xp^12)/33)*Log[xp] + e*((-1/2 + Pi^2/24)*xp + (7*xp^2)/12 + 
       (-103/108 + Pi^2/24)*xp^3 + (-145/432 + Pi^2/24)*xp^4 + 
       (-2509/10125 + (31*Pi^2)/720)*xp^5 + (-35153/162000 + (2*Pi^2)/45)*
        xp^6 + (-2229613/11113200 + (23*Pi^2)/504)*xp^7 + 
       (-848341/4445280 + (47*Pi^2)/1008)*xp^8 + 
       (-1270177/6858432 + (41*Pi^2)/864)*xp^9 + 
       (-63877/349920 + (13*Pi^2)/270)*xp^10 + 
       (-1979710871/10867348800 + (193*Pi^2)/3960)*xp^11 + 
       (-3166481/17249760 + (13*Pi^2)/264)*xp^12 + 
       L^2*(-xp/12 - xp^3/12 - xp^4/12 - (31*xp^5)/360 - (4*xp^6)/45 - 
         (23*xp^7)/252 - (47*xp^8)/504 - (41*xp^9)/432 - (13*xp^10)/135 - 
         (193*xp^11)/1980 - (13*xp^12)/132) + 
       ((2*xp)/3 - xp^2/2 + (7*xp^3)/9 + (5*xp^4)/12 + (203*xp^5)/675 + 
         (307*xp^6)/1350 + (4447*xp^7)/26460 + (6137*xp^8)/52920 + 
         (1171*xp^9)/17010 + (218*xp^10)/8505 - (39239*xp^11)/2744280 - 
         (47021*xp^12)/914760)*Log[xp] + (-xp/3 - xp^3/3 - xp^4/3 - 
         (31*xp^5)/90 - (16*xp^6)/45 - (23*xp^7)/63 - (47*xp^8)/126 - 
         (41*xp^9)/108 - (52*xp^10)/135 - (193*xp^11)/495 - (13*xp^12)/33)*
        Log[xp]^2 + L*(-xp/3 + xp^2/4 - (7*xp^3)/18 - (5*xp^4)/24 - 
         (203*xp^5)/1350 - (307*xp^6)/2700 - (4447*xp^7)/52920 - 
         (6137*xp^8)/105840 - (1171*xp^9)/34020 - (109*xp^10)/8505 + 
         (39239*xp^11)/5488560 + (47021*xp^12)/1829520 + 
         (xp/3 + xp^3/3 + xp^4/3 + (31*xp^5)/90 + (16*xp^6)/45 + 
           (23*xp^7)/63 + (47*xp^8)/126 + (41*xp^9)/108 + (52*xp^10)/135 + 
           (193*xp^11)/495 + (13*xp^12)/33)*Log[xp])) + 
     e^2*((5/4 - Pi^2/16)*xp^2 + L^3*(-xp/36 - xp^3/36 - xp^4/36 - 
         (31*xp^5)/1080 - (4*xp^6)/135 - (23*xp^7)/756 - (47*xp^8)/1512 - 
         (41*xp^9)/1296 - (13*xp^10)/405 - (193*xp^11)/5940 - 
         (13*xp^12)/396) + ((4/3 - Pi^2/12)*xp - (7*xp^2)/6 + 
         (121/54 - Pi^2/12)*xp^3 + (217/216 - Pi^2/12)*xp^4 + 
         (17011/20250 - (31*Pi^2)/360)*xp^5 + (63953/81000 - (4*Pi^2)/45)*
          xp^6 + (4258213/5556600 - (23*Pi^2)/252)*xp^7 + 
         (1677421/2222640 - (47*Pi^2)/504)*xp^8 + 
         (2572009/3429216 - (41*Pi^2)/432)*xp^9 + 
         (131269/174960 - (13*Pi^2)/135)*xp^10 + 
         (4098295031/5433674400 - (193*Pi^2)/1980)*xp^11 + 
         (6564161/8624880 - (13*Pi^2)/132)*xp^12)*Log[xp] + 
       ((-2*xp)/3 + xp^2/2 - (7*xp^3)/9 - (5*xp^4)/12 - (203*xp^5)/675 - 
         (307*xp^6)/1350 - (4447*xp^7)/26460 - (6137*xp^8)/52920 - 
         (1171*xp^9)/17010 - (218*xp^10)/8505 + (39239*xp^11)/2744280 + 
         (47021*xp^12)/914760)*Log[xp]^2 + ((2*xp)/9 + (2*xp^3)/9 + 
         (2*xp^4)/9 + (31*xp^5)/135 + (32*xp^6)/135 + (46*xp^7)/189 + 
         (47*xp^8)/189 + (41*xp^9)/162 + (104*xp^10)/405 + (386*xp^11)/1485 + 
         (26*xp^12)/99)*Log[xp]^3 + L^2*(-xp/6 + xp^2/8 - (7*xp^3)/36 - 
         (5*xp^4)/48 - (203*xp^5)/2700 - (307*xp^6)/5400 - 
         (4447*xp^7)/105840 - (6137*xp^8)/211680 - (1171*xp^9)/68040 - 
         (109*xp^10)/17010 + (39239*xp^11)/10977120 + (47021*xp^12)/3659040 + 
         (xp/6 + xp^3/6 + xp^4/6 + (31*xp^5)/180 + (8*xp^6)/45 + 
           (23*xp^7)/126 + (47*xp^8)/252 + (41*xp^9)/216 + (26*xp^10)/135 + 
           (193*xp^11)/990 + (13*xp^12)/66)*Log[xp]) + 
       L*((-2/3 + Pi^2/24)*xp + (7*xp^2)/12 + (-121/108 + Pi^2/24)*xp^3 + 
         (-217/432 + Pi^2/24)*xp^4 + (-17011/40500 + (31*Pi^2)/720)*xp^5 + 
         (-63953/162000 + (2*Pi^2)/45)*xp^6 + (-4258213/11113200 + 
           (23*Pi^2)/504)*xp^7 + (-1677421/4445280 + (47*Pi^2)/1008)*xp^8 + 
         (-2572009/6858432 + (41*Pi^2)/864)*xp^9 + 
         (-131269/349920 + (13*Pi^2)/270)*xp^10 + 
         (-4098295031/10867348800 + (193*Pi^2)/3960)*xp^11 + 
         (-6564161/17249760 + (13*Pi^2)/264)*xp^12 + 
         ((2*xp)/3 - xp^2/2 + (7*xp^3)/9 + (5*xp^4)/12 + (203*xp^5)/675 + 
           (307*xp^6)/1350 + (4447*xp^7)/26460 + (6137*xp^8)/52920 + 
           (1171*xp^9)/17010 + (218*xp^10)/8505 - (39239*xp^11)/2744280 - 
           (47021*xp^12)/914760)*Log[xp] + (-xp/3 - xp^3/3 - xp^4/3 - 
           (31*xp^5)/90 - (16*xp^6)/45 - (23*xp^7)/63 - (47*xp^8)/126 - 
           (41*xp^9)/108 - (52*xp^10)/135 - (193*xp^11)/495 - (13*xp^12)/33)*
          Log[xp]^2) + xp^4*(-1897/2592 + (5*Pi^2)/96 + (7*Zeta[3])/18) + 
       xp*(-7/6 + Pi^2/12 + (7*Zeta[3])/18) + 
       xp^3*(-191/81 + (7*Pi^2)/72 + (7*Zeta[3])/18) + 
       xp^5*(-2870153/4860000 + (203*Pi^2)/5400 + (217*Zeta[3])/540) + 
       xp^6*(-2571911/4860000 + (307*Pi^2)/10800 + (56*Zeta[3])/135) + 
       xp^7*(-559849901/1166886000 + (4447*Pi^2)/211680 + (23*Zeta[3])/54) + 
       xp^8*(-10163047/23337720 + (6137*Pi^2)/423360 + (47*Zeta[3])/108) + 
       xp^9*(-853370869/2160406080 + (1171*Pi^2)/136080 + 
         (287*Zeta[3])/648) + xp^10*(-31544711/88179840 + (109*Pi^2)/34020 + 
         (182*Zeta[3])/405) + xp^11*(-12416818421/38423840400 - 
         (39239*Pi^2)/21954240 + (1351*Zeta[3])/2970) + 
       xp^12*(-46357634623/159387782400 - (47021*Pi^2)/7318080 + 
         (91*Zeta[3])/198))
Spqg0sigma2qQ = (1/2 - Pi^2/27)*xp^2 + (17/54 - Pi^2/27)*xp^3 + 
     (1567/1944 - (5*Pi^2)/81)*xp^4 + (81283/81000 - (11*Pi^2)/135)*xp^5 + 
     (1710863/1458000 - (241*Pi^2)/2430)*xp^6 + 
     (665012801/500094000 - (1963*Pi^2)/17010)*xp^7 + 
     (5902419947/4000752000 - (8873*Pi^2)/68040)*xp^8 + 
     (174119231917/108020304000 - (29467*Pi^2)/204120)*xp^9 + 
     (117538950049/67512690000 - (80317*Pi^2)/510300)*xp^10 + 
     (167473187972339/89859390390000 - (952067*Pi^2)/5613300)*xp^11 + 
     (284822876983933/143775024624000 - (406639*Pi^2)/2245320)*xp^12 + 
     L^2*(xp^2/18 + xp^3/18 + (5*xp^4)/54 + (11*xp^5)/90 + (241*xp^6)/1620 + 
       (1963*xp^7)/11340 + (8873*xp^8)/45360 + (29467*xp^9)/136080 + 
       (80317*xp^10)/340200 + (952067*xp^11)/3742200 + 
       (406639*xp^12)/1496880) + ((-4*xp^2)/9 - (2*xp^3)/9 - (44*xp^4)/81 - 
       (442*xp^5)/675 - (484*xp^6)/675 - (74657*xp^7)/99225 - 
       (1220953*xp^8)/1587600 - (33081823*xp^9)/42865200 - 
       (20463073*xp^10)/26790750 - (1211732234*xp^11)/1620840375 - 
       (469987213*xp^12)/648336150)*Log[xp] + 
     ((2*xp^2)/9 + (2*xp^3)/9 + (10*xp^4)/27 + (22*xp^5)/45 + 
       (241*xp^6)/405 + (1963*xp^7)/2835 + (8873*xp^8)/11340 + 
       (29467*xp^9)/34020 + (80317*xp^10)/85050 + (952067*xp^11)/935550 + 
       (406639*xp^12)/374220)*Log[xp]^2 + 
     L*((2*xp^2)/9 + xp^3/9 + (22*xp^4)/81 + (221*xp^5)/675 + 
       (242*xp^6)/675 + (74657*xp^7)/198450 + (1220953*xp^8)/3175200 + 
       (33081823*xp^9)/85730400 + (20463073*xp^10)/53581500 + 
       (605866117*xp^11)/1620840375 + (469987213*xp^12)/1296672300 + 
       ((-2*xp^2)/9 - (2*xp^3)/9 - (10*xp^4)/27 - (22*xp^5)/45 - 
         (241*xp^6)/405 - (1963*xp^7)/2835 - (8873*xp^8)/11340 - 
         (29467*xp^9)/34020 - (80317*xp^10)/85050 - (952067*xp^11)/935550 - 
         (406639*xp^12)/374220)*Log[xp]) + 
     e*(L^3*(xp^2/18 + xp^3/18 + (5*xp^4)/54 + (11*xp^5)/90 + 
         (241*xp^6)/1620 + (1963*xp^7)/11340 + (8873*xp^8)/45360 + 
         (29467*xp^9)/136080 + (80317*xp^10)/340200 + (952067*xp^11)/
          3742200 + (406639*xp^12)/1496880) + 
       ((-10/3 + (11*Pi^2)/54)*xp^2 + (-52/27 + (11*Pi^2)/54)*xp^3 + 
         (-137/27 + (55*Pi^2)/162)*xp^4 + (-63236/10125 + (121*Pi^2)/270)*
          xp^5 + (-875089/121500 + (2651*Pi^2)/4860)*xp^6 + 
         (-37288807/4630500 + (21593*Pi^2)/34020)*xp^7 + 
         (-5883283067/666792000 + (97603*Pi^2)/136080)*xp^8 + 
         (-171570393877/18003384000 + (324137*Pi^2)/408240)*xp^9 + 
         (-229206316583/22504230000 + (883487*Pi^2)/1020600)*xp^10 + 
         (-323435141354053/29953130130000 + (952067*Pi^2)/1020600)*xp^11 + 
         (-136299907270517/11981252052000 + (406639*Pi^2)/408240)*xp^12)*
        Log[xp] + ((14*xp^2)/9 + (8*xp^3)/9 + 2*xp^4 + (184*xp^5)/75 + 
         (5561*xp^6)/2025 + (292676*xp^7)/99225 + (4905079*xp^8)/1587600 + 
         (45457963*xp^9)/14288400 + (14448179*xp^10)/4465125 + 
         (3523101853*xp^11)/1080560250 + (1409642471*xp^12)/432224100)*
        Log[xp]^2 + ((-4*xp^2)/9 - (4*xp^3)/9 - (20*xp^4)/27 - (44*xp^5)/45 - 
         (482*xp^6)/405 - (3926*xp^7)/2835 - (8873*xp^8)/5670 - 
         (29467*xp^9)/17010 - (80317*xp^10)/42525 - (952067*xp^11)/467775 - 
         (406639*xp^12)/187110)*Log[xp]^3 + L^2*((7*xp^2)/18 + (2*xp^3)/9 + 
         xp^4/2 + (46*xp^5)/75 + (5561*xp^6)/8100 + (73169*xp^7)/99225 + 
         (4905079*xp^8)/6350400 + (45457963*xp^9)/57153600 + 
         (14448179*xp^10)/17860500 + (3523101853*xp^11)/4322241000 + 
         (1409642471*xp^12)/1728896400 + (-xp^2/3 - xp^3/3 - (5*xp^4)/9 - 
           (11*xp^5)/15 - (241*xp^6)/270 - (1963*xp^7)/1890 - 
           (8873*xp^8)/7560 - (29467*xp^9)/22680 - (80317*xp^10)/56700 - 
           (952067*xp^11)/623700 - (406639*xp^12)/249480)*Log[xp]) + 
       L*((5/3 - (11*Pi^2)/108)*xp^2 + (26/27 - (11*Pi^2)/108)*xp^3 + 
         (137/54 - (55*Pi^2)/324)*xp^4 + (31618/10125 - (121*Pi^2)/540)*
          xp^5 + (875089/243000 - (2651*Pi^2)/9720)*xp^6 + 
         (37288807/9261000 - (21593*Pi^2)/68040)*xp^7 + 
         (5883283067/1333584000 - (97603*Pi^2)/272160)*xp^8 + 
         (171570393877/36006768000 - (324137*Pi^2)/816480)*xp^9 + 
         (229206316583/45008460000 - (883487*Pi^2)/2041200)*xp^10 + 
         (323435141354053/59906260260000 - (952067*Pi^2)/2041200)*xp^11 + 
         (136299907270517/23962504104000 - (406639*Pi^2)/816480)*xp^12 + 
         ((-14*xp^2)/9 - (8*xp^3)/9 - 2*xp^4 - (184*xp^5)/75 - 
           (5561*xp^6)/2025 - (292676*xp^7)/99225 - (4905079*xp^8)/1587600 - 
           (45457963*xp^9)/14288400 - (14448179*xp^10)/4465125 - 
           (3523101853*xp^11)/1080560250 - (1409642471*xp^12)/432224100)*
          Log[xp] + ((2*xp^2)/3 + (2*xp^3)/3 + (10*xp^4)/9 + (22*xp^5)/15 + 
           (241*xp^6)/135 + (1963*xp^7)/945 + (8873*xp^8)/3780 + 
           (29467*xp^9)/11340 + (80317*xp^10)/28350 + (952067*xp^11)/311850 + 
           (406639*xp^12)/124740)*Log[xp]^2) + 
       xp^12*(3669048653478748651/332120306881440000 - (726169783*Pi^2)/
          1414551600 - (406639*Zeta[3])/93555) + 
       xp^11*(3538101642052100111/332120306881440000 - (452883611*Pi^2)/
          884094750 - (1904134*Zeta[3])/467775) + 
       xp^10*(231439075673543/22684263840000 - (326293223*Pi^2)/642978000 - 
         (160634*Zeta[3])/42525) + xp^9*(439418447187583/45368527680000 - 
         (512413733*Pi^2)/1028764800 - (29467*Zeta[3])/8505) + 
       xp^8*(5090674935931/560105280000 - (6133121*Pi^2)/12700800 - 
         (8873*Zeta[3])/2835) + xp^7*(293937542009/35006580000 - 
         (121783*Pi^2)/264600 - (7852*Zeta[3])/2835) + 
       xp^6*(110688761/14580000 - (2599*Pi^2)/6075 - (964*Zeta[3])/405) + 
       xp^5*(4045957/607500 - (3091*Pi^2)/8100 - (88*Zeta[3])/45) + 
       xp^4*(901/162 - (151*Pi^2)/486 - (40*Zeta[3])/27) + 
       xp^2*(7/2 - (13*Pi^2)/54 - (8*Zeta[3])/9) + 
       xp^3*(335/162 - (5*Pi^2)/36 - (8*Zeta[3])/9))
Spqg0sigma2qg = (2515/288 - (7*Pi^2)/108)*xp^2 + 
     ((143/12 - (25*Pi^2)/108)*xp - (869*xp^2)/144 + 
       (12559/648 - (25*Pi^2)/108)*xp^3 + (541/48 - (25*Pi^2)/108)*xp^4 + 
       (38629813/3888000 - (155*Pi^2)/648)*xp^5 + 
       (4627807/486000 - (20*Pi^2)/81)*xp^6 + 
       (311254793/33339600 - (575*Pi^2)/2268)*xp^7 + 
       (1972201661/213373440 - (1175*Pi^2)/4536)*xp^8 + 
       (75769663553/8230118400 - (1025*Pi^2)/3888)*xp^9 + 
       (11845035599/1285956000 - (65*Pi^2)/243)*xp^10 + 
       (844241833571/91285729920 - (965*Pi^2)/3564)*xp^11 + 
       (1062575108587/114107162400 - (325*Pi^2)/1188)*xp^12)*Log[xp] + 
     ((-649*xp)/144 + (437*xp^2)/144 - (2491*xp^3)/432 - (347*xp^4)/108 - 
       (290549*xp^5)/129600 - (16979*xp^6)/10800 - (212591*xp^7)/211680 - 
       (1247401*xp^8)/2540160 - (110951*xp^9)/6531840 + 
       (867401*xp^10)/2041200 + (276289759*xp^11)/329313600 + 
       (16179673*xp^12)/13172544)*Log[xp]^2 + 
     ((367*xp)/216 + (367*xp^3)/216 + (367*xp^4)/216 + (11377*xp^5)/6480 + 
       (734*xp^6)/405 + (8441*xp^7)/4536 + (17249*xp^8)/9072 + 
       (15047*xp^9)/7776 + (4771*xp^10)/2430 + (70831*xp^11)/35640 + 
       (4771*xp^12)/2376)*Log[xp]^3 + L^2*((-89*xp)/72 + (31*xp^2)/72 - 
       (335*xp^3)/216 - (515*xp^4)/432 - (70007*xp^5)/64800 - 
       (32777*xp^6)/32400 - (15131*xp^7)/15876 - (570161*xp^8)/635040 - 
       (2757917*xp^9)/3265920 - (647219*xp^10)/816480 - 
       (61135387*xp^11)/82328400 - (45718627*xp^12)/65862720 + 
       NF*(xp/36 + xp^3/36 + xp^4/36 + (31*xp^5)/1080 + (4*xp^6)/135 + 
         (23*xp^7)/756 + (47*xp^8)/1512 + (41*xp^9)/1296 + (13*xp^10)/405 + 
         (193*xp^11)/5940 + (13*xp^12)/396) + 
       ((31*xp)/36 + (31*xp^3)/36 + (31*xp^4)/36 + (961*xp^5)/1080 + 
         (124*xp^6)/135 + (713*xp^7)/756 + (1457*xp^8)/1512 + 
         (1271*xp^9)/1296 + (403*xp^10)/405 + (5983*xp^11)/5940 + 
         (403*xp^12)/396)*Log[xp]) + NF*((19*xp)/81 - (17*xp^2)/72 + 
       (385*xp^3)/1296 + (233*xp^4)/1728 + (385139*xp^5)/3888000 + 
       (10139*xp^6)/121500 + (2462083*xp^7)/33339600 + 
       (2857823*xp^8)/42674688 + (20315957*xp^9)/329204736 + 
       (21161857*xp^10)/367416000 + (8859487913*xp^11)/163010232000 + 
       (93810901*xp^12)/1811224800 + ((-7*xp)/36 + xp^2/12 - (37*xp^3)/216 - 
         (19*xp^4)/144 - (7697*xp^5)/64800 - (449*xp^6)/4050 - 
         (8297*xp^7)/79380 - (125543*xp^8)/1270080 - (305567*xp^9)/3265920 - 
         (90397*xp^10)/1020600 - (6901931*xp^11)/82328400 - 
         (43537*xp^12)/548856)*Log[xp] + (xp/72 + xp^3/72 + xp^4/72 + 
         (31*xp^5)/2160 + (2*xp^6)/135 + (23*xp^7)/1512 + (47*xp^8)/3024 + 
         (41*xp^9)/2592 + (13*xp^10)/810 + (193*xp^11)/11880 + 
         (13*xp^12)/792)*Log[xp]^2) + L*((-241/36 + (25*Pi^2)/216)*xp + 
       (269*xp^2)/72 + (-563/54 + (25*Pi^2)/216)*xp^3 + 
       (-5119/864 + (25*Pi^2)/216)*xp^4 + (-3260869/648000 + (155*Pi^2)/1296)*
        xp^5 + (-375841/81000 + (10*Pi^2)/81)*xp^6 + 
       (-48616637/11113200 + (575*Pi^2)/4536)*xp^7 + 
       (-444226309/106686720 + (1175*Pi^2)/9072)*xp^8 + 
       (-5469703459/1371686400 + (1025*Pi^2)/7776)*xp^9 + 
       (-3290210551/857304000 + (65*Pi^2)/486)*xp^10 + 
       (-2116724323793/570535812000 + (965*Pi^2)/7128)*xp^11 + 
       (-234791569703/65204092800 + (325*Pi^2)/2376)*xp^12 + 
       ((61*xp)/12 - (55*xp^2)/18 + (233*xp^3)/36 + (859*xp^4)/216 + 
         (33287*xp^5)/10800 + (20113*xp^6)/8100 + (39251*xp^7)/19845 + 
         (965177*xp^8)/635040 + (595897*xp^9)/544320 + 
         (236983*xp^10)/340200 + (378721*xp^11)/1176120 - 
         (518213*xp^12)/16465680)*Log[xp] + ((-31*xp)/12 - (31*xp^3)/12 - 
         (31*xp^4)/12 - (961*xp^5)/360 - (124*xp^6)/45 - (713*xp^7)/252 - 
         (1457*xp^8)/504 - (1271*xp^9)/432 - (403*xp^10)/135 - 
         (5983*xp^11)/1980 - (403*xp^12)/132)*Log[xp]^2 + 
       NF*((4*xp)/27 - xp^2/12 + (5*xp^3)/36 + (5*xp^4)/54 + 
         (829*xp^5)/10800 + (541*xp^6)/8100 + (1865*xp^7)/31752 + 
         (32779*xp^8)/635040 + (10523*xp^9)/233280 + (19939*xp^10)/510300 + 
         (101947*xp^11)/3049200 + (154453*xp^12)/5488560 + 
         (-xp/18 - xp^3/18 - xp^4/18 - (31*xp^5)/540 - (8*xp^6)/135 - 
           (23*xp^7)/378 - (47*xp^8)/756 - (41*xp^9)/648 - (26*xp^10)/405 - 
           (193*xp^11)/2970 - (13*xp^12)/198)*Log[xp])) + 
     xp^4*(-55517/5184 + (34*Pi^2)/81 + (311*Zeta[3])/72) + 
     xp*(-1375/108 + (187*Pi^2)/432 + (311*Zeta[3])/72) + 
     xp^3*(-177271/7776 + (673*Pi^2)/1296 + (311*Zeta[3])/72) + 
     xp^5*(-2099520881/233280000 + (14359*Pi^2)/38880 + 
       (9641*Zeta[3])/2160) + xp^6*(-160096111/19440000 + (134*Pi^2)/405 + 
       (622*Zeta[3])/135) + xp^7*(-142422012791/18670176000 + 
       (187843*Pi^2)/635040 + (7153*Zeta[3])/1512) + 
     xp^8*(-6342375385081/896168448000 + (499621*Pi^2)/1905120 + 
       (14617*Zeta[3])/3024) + xp^9*(-136158780938903/20739898368000 + 
       (1126063*Pi^2)/4898880 + (12751*Zeta[3])/2592) + 
     xp^10*(-39450477025999/6481218240000 + (608029*Pi^2)/3061800 + 
       (4043*Zeta[3])/810) + xp^11*(-20385620364802639/3614914904832000 + 
       (166402349*Pi^2)/987940800 + (60023*Zeta[3])/11880) + 
     xp^12*(-132067343330529433/25304404333824000 + (27544421*Pi^2)/
        197588160 + (4043*Zeta[3])/792) + 
     e*(((-5347/144 + (277*Pi^2)/144)*xp + (6301*xp^2)/288 + 
         (-40799/648 + (277*Pi^2)/144)*xp^3 + (-90919/2592 + (277*Pi^2)/144)*
          xp^4 + (-3131897/103680 + (8587*Pi^2)/4320)*xp^5 + 
         (-92207/3240 + (277*Pi^2)/135)*xp^6 + 
         (-76396339/2778300 + (6371*Pi^2)/3024)*xp^7 + 
         (-11466640487/426746880 + (13019*Pi^2)/6048)*xp^8 + 
         (-48371514827/1828915200 + (11357*Pi^2)/5184)*xp^9 + 
         (-7481222951/285768000 + (3601*Pi^2)/1620)*xp^10 + 
         (-23764012400797/912857299200 + (53461*Pi^2)/23760)*xp^11 + 
         (-197679073789/7607144160 + (3601*Pi^2)/1584)*xp^12)*Log[xp]^2 + 
       ((1627*xp)/144 - (311*xp^2)/48 + (18115*xp^3)/1296 + (1861*xp^4)/216 + 
         (34585*xp^5)/5184 + (11579*xp^6)/2160 + (900379*xp^7)/211680 + 
         (24769267*xp^8)/7620480 + (1010393*xp^9)/435456 + 
         (109639*xp^10)/75600 + (624936611*xp^11)/987940800 - 
         (9109169*xp^12)/65862720)*Log[xp]^3 + 
       ((-775*xp)/288 - (775*xp^3)/288 - (775*xp^4)/288 - (4805*xp^5)/1728 - 
         (155*xp^6)/54 - (17825*xp^7)/6048 - (36425*xp^8)/12096 - 
         (31775*xp^9)/10368 - (2015*xp^10)/648 - (29915*xp^11)/9504 - 
         (10075*xp^12)/3168)*Log[xp]^4 + L^3*((-89*xp)/72 + (31*xp^2)/72 - 
         (335*xp^3)/216 - (515*xp^4)/432 - (70007*xp^5)/64800 - 
         (32777*xp^6)/32400 - (15131*xp^7)/15876 - (570161*xp^8)/635040 - 
         (2757917*xp^9)/3265920 - (647219*xp^10)/816480 - 
         (61135387*xp^11)/82328400 - (45718627*xp^12)/65862720 + 
         NF*(xp/36 + xp^3/36 + xp^4/36 + (31*xp^5)/1080 + (4*xp^6)/135 + 
           (23*xp^7)/756 + (47*xp^8)/1512 + (41*xp^9)/1296 + (13*xp^10)/405 + 
           (193*xp^11)/5940 + (13*xp^12)/396) + ((31*xp)/36 + (31*xp^3)/36 + 
           (31*xp^4)/36 + (961*xp^5)/1080 + (124*xp^6)/135 + (713*xp^7)/756 + 
           (1457*xp^8)/1512 + (1271*xp^9)/1296 + (403*xp^10)/405 + 
           (5983*xp^11)/5940 + (403*xp^12)/396)*Log[xp]) + 
       L^2*((-187/18 + (11*Pi^2)/72)*xp + (145*xp^2)/24 + 
         (-1787/108 + (11*Pi^2)/72)*xp^3 + (-5467/576 + (11*Pi^2)/72)*xp^4 + 
         (-7837759/972000 + (341*Pi^2)/2160)*xp^5 + 
         (-7211783/972000 + (22*Pi^2)/135)*xp^6 + 
         (-929896013/133358400 + (253*Pi^2)/1512)*xp^7 + 
         (-352592641/53343360 + (517*Pi^2)/3024)*xp^8 + 
         (-12961489649/2057529600 + (451*Pi^2)/2592)*xp^9 + 
         (-15508277503/2571912000 + (143*Pi^2)/810)*xp^10 + 
         (-26445778338787/4564286496000 + (193*Pi^2)/1080)*xp^11 + 
         (-242876681471/43469395200 + (13*Pi^2)/72)*xp^12 + 
         ((79*xp)/9 - (107*xp^2)/24 + (131*xp^3)/12 + (117*xp^4)/16 + 
           (49291*xp^5)/8100 + (42817*xp^6)/8100 + (1464947*xp^7)/317520 + 
           (63515*xp^8)/15876 + (699659*xp^9)/204120 + (5894033*xp^10)/
            2041200 + (391311233*xp^11)/164656800 + (10384637*xp^12)/5488560)*
          Log[xp] + ((-137*xp)/36 - (137*xp^3)/36 - (137*xp^4)/36 - 
           (4247*xp^5)/1080 - (548*xp^6)/135 - (3151*xp^7)/756 - 
           (6439*xp^8)/1512 - (5617*xp^9)/1296 - (1781*xp^10)/405 - 
           (26441*xp^11)/5940 - (1781*xp^12)/396)*Log[xp]^2 + 
         NF*((11*xp)/54 - xp^2/8 + (11*xp^3)/54 + (55*xp^4)/432 + 
           (3299*xp^5)/32400 + (463*xp^6)/5400 + (7699*xp^7)/105840 + 
           (1081*xp^8)/17640 + (83029*xp^9)/1632960 + (21029*xp^10)/510300 + 
           (5308943*xp^11)/164656800 + (17459*xp^12)/731808 + 
           (-xp/9 - xp^3/9 - xp^4/9 - (31*xp^5)/270 - (16*xp^6)/135 - 
             (23*xp^7)/189 - (47*xp^8)/378 - (41*xp^9)/324 - (52*xp^10)/405 - 
             (193*xp^11)/1485 - (13*xp^12)/99)*Log[xp])) + 
       Log[xp]*((-4967/96 + (485*Pi^2)/216)*xp^2 + 
         xp^12*(112032730403259973/2811600481536000 + (7488589*Pi^2)/
            28226880 - (585*Zeta[3])/22) + 
         xp^11*(5344554792694407611/126522021669120000 - (6085921*Pi^2)/
            164656800 - (579*Zeta[3])/22) + 
         xp^10*(1612206226807/36006768000 - (1457717*Pi^2)/4082400 - 
           26*Zeta[3]) + xp^9*(874925352241/18435465216 - 
           (4553099*Pi^2)/6531840 - (205*Zeta[3])/8) + 
         xp^8*(15027342247201/298722816000 - (2691737*Pi^2)/2540160 - 
           (705*Zeta[3])/28) + xp^7*(995723561227/18670176000 - 
           (690413*Pi^2)/476280 - (345*Zeta[3])/14) + 
         xp^6*(2038531/36000 - (182531*Pi^2)/97200 - 24*Zeta[3]) + 
         xp^5*(189091429/3110400 - (102823*Pi^2)/43200 - (93*Zeta[3])/4) + 
         xp^3*(1159693/7776 - (6497*Pi^2)/1296 - (45*Zeta[3])/2) + 
         xp*(2837/36 - (583*Pi^2)/144 - (45*Zeta[3])/2) + 
         xp^4*(367039/5184 - (8057*Pi^2)/2592 - (45*Zeta[3])/2)) + 
       NF*((-547/432 + Pi^2/48)*xp^2 + ((-109/108 + Pi^2/72)*xp + 
           (65*xp^2)/72 + (-1693/1296 + Pi^2/72)*xp^3 + 
           (-3289/5184 + Pi^2/72)*xp^4 + (-1966709/3888000 + (31*Pi^2)/2160)*
            xp^5 + (-221081/486000 + (2*Pi^2)/135)*xp^6 + 
           (-3548833/8334900 + (23*Pi^2)/1512)*xp^7 + 
           (-86673241/213373440 + (47*Pi^2)/3024)*xp^8 + 
           (-129123991/329204736 + (41*Pi^2)/2592)*xp^9 + 
           (-140403041/367416000 + (13*Pi^2)/810)*xp^10 + 
           (-2778374017/7409556000 + (193*Pi^2)/11880)*xp^11 + 
           (-7617811/20582100 + (13*Pi^2)/792)*xp^12)*Log[xp] + 
         ((13*xp)/36 - (5*xp^2)/24 + (149*xp^3)/432 + (65*xp^4)/288 + 
           (24007*xp^5)/129600 + (647*xp^6)/4050 + (22093*xp^7)/158760 + 
           (61457*xp^8)/508032 + (136337*xp^9)/1306368 + (181631*xp^10)/
            2041200 + (1117133*xp^11)/14968800 + (7631*xp^12)/124740)*
          Log[xp]^2 + ((-11*xp)/216 - (11*xp^3)/216 - (11*xp^4)/216 - 
           (341*xp^5)/6480 - (22*xp^6)/405 - (253*xp^7)/4536 - 
           (517*xp^8)/9072 - (451*xp^9)/7776 - (143*xp^10)/2430 - 
           (193*xp^11)/3240 - (13*xp^12)/216)*Log[xp]^3 + 
         xp^12*(59989710911/217346976000 - (154453*Pi^2)/21954240 - 
           (13*Zeta[3])/99) + xp^11*(543573229667/1833865110000 - 
           (101947*Pi^2)/12196800 - (193*Zeta[3])/1485) + 
         xp^10*(42127682801/132269760000 - (19939*Pi^2)/2041200 - 
           (52*Zeta[3])/405) + xp^9*(284281403149/829595934720 - 
           (10523*Pi^2)/933120 - (41*Zeta[3])/324) + 
         xp^8*(4415582287/11948912640 - (32779*Pi^2)/2540160 - 
           (47*Zeta[3])/378) + xp^7*(467026069/1166886000 - 
           (1865*Pi^2)/127008 - (23*Zeta[3])/189) + 
         xp^6*(4255949/9720000 - (541*Pi^2)/32400 - (16*Zeta[3])/135) + 
         xp^5*(115453883/233280000 - (829*Pi^2)/43200 - (31*Zeta[3])/270) + 
         xp*(275/243 - Pi^2/27 - Zeta[3]/9) + 
         xp^3*(14479/7776 - (5*Pi^2)/144 - Zeta[3]/9) + 
         xp^4*(4483/6912 - (5*Pi^2)/216 - Zeta[3]/9)) + 
       xp^2*(11407/192 - (251*Pi^2)/96 - (131*Zeta[3])/9) + 
       xp^12*(-235536852874600207223/5566968953441280000 + 
         (3175818863783*Pi^2)/1095428759040 + (1235*Pi^4)/14256 + 
         (2127659*Zeta[3])/4704480) + 
       xp^11*(-38920426525061793860011/876797610167001600000 + 
         (420502362527*Pi^2)/142633953000 + (3667*Pi^4)/42768 + 
         (335336263*Zeta[3])/164656800) + 
       xp^10*(-21177371324596889/453685276800000 + (4425700607*Pi^2)/
          1469664000 + (247*Pi^4)/2916 + (1264783*Zeta[3])/340200) + 
       xp^9*(-285701589437078099/5807171543040000 + (50890008569*Pi^2)/
          16460236800 + (3895*Pi^4)/46656 + (1498961*Zeta[3])/272160) + 
       xp^8*(-39115674137616571/752781496320000 + (1362610309*Pi^2)/
          426746880 + (4465*Pi^4)/54432 + (1178419*Zeta[3])/158760) + 
       xp^7*(-7981980255397/145212480000 + (147677171*Pi^2)/44452800 + 
         (2185*Pi^4)/27216 + (3013673*Zeta[3])/317520) + 
       xp^6*(-3394985891/58320000 + (3397507*Pi^2)/972000 + (19*Pi^4)/243 + 
         (3817*Zeta[3])/324) + xp^5*(-11568692573/186624000 + 
         (9773501*Pi^2)/2592000 + (589*Pi^4)/7776 + (15667*Zeta[3])/1080) + 
       xp^4*(-4392845/62208 + (138035*Pi^2)/31104 + (95*Pi^4)/1296 + 
         (4015*Zeta[3])/216) + xp*(-13243/162 + (1021*Pi^2)/216 + 
         (95*Pi^4)/1296 + 25*Zeta[3]) + xp^3*(-968485/5832 + 
         (30227*Pi^2)/3888 + (95*Pi^4)/1296 + (809*Zeta[3])/27) + 
       L*((4259/144 - (305*Pi^2)/432)*xp^2 + ((1447/36 - (11*Pi^2)/8)*xp - 
           (1733*xp^2)/72 + (21605/324 - (11*Pi^2)/8)*xp^3 + 
           (6041/162 - (11*Pi^2)/8)*xp^4 + (12412769/388800 - (341*Pi^2)/240)*
            xp^5 + (2898217/97200 - (22*Pi^2)/15)*xp^6 + 
           (67933121/2381400 - (253*Pi^2)/168)*xp^7 + 
           (1715851/62208 - (517*Pi^2)/336)*xp^8 + 
           (110503650917/4115059200 - (451*Pi^2)/288)*xp^9 + 
           (33802720963/1285956000 - (143*Pi^2)/90)*xp^10 + 
           (3277354833427/126785736000 - (193*Pi^2)/120)*xp^11 + 
           (647169583163/25357147200 - (13*Pi^2)/8)*xp^12)*Log[xp] + 
         ((-1295*xp)/72 + (239*xp^2)/24 - (4805*xp^3)/216 - (509*xp^4)/36 - 
           (146257*xp^5)/12960 - (30427*xp^6)/3240 - (353651*xp^7)/45360 - 
           (384077*xp^8)/60480 - (16353011*xp^9)/3265920 - 
           (1912607*xp^10)/510300 - (15627391*xp^11)/6098400 - 
           (754411*xp^12)/522720)*Log[xp]^2 + 
         ((595*xp)/108 + (595*xp^3)/108 + (595*xp^4)/108 + (3689*xp^5)/648 + 
           (476*xp^6)/81 + (1955*xp^7)/324 + (3995*xp^8)/648 + 
           (24395*xp^9)/3888 + (1547*xp^10)/243 + (22967*xp^11)/3564 + 
           (7735*xp^12)/1188)*Log[xp]^3 + NF*((59/81 - Pi^2/72)*xp - 
           (2*xp^2)/3 + (211/216 - Pi^2/72)*xp^3 + (1193/2592 - Pi^2/72)*
            xp^4 + (47273/129600 - (31*Pi^2)/2160)*xp^5 + 
           (10607/32400 - (2*Pi^2)/135)*xp^6 + (3402253/11113200 - 
             (23*Pi^2)/1512)*xp^7 + (10384441/35562240 - (47*Pi^2)/3024)*
            xp^8 + (46428469/164602368 - (41*Pi^2)/2592)*xp^9 + 
           (12631793/45927000 - (13*Pi^2)/810)*xp^10 + 
           (44049003701/163010232000 - (193*Pi^2)/11880)*xp^11 + 
           (161284619/603741600 - (13*Pi^2)/792)*xp^12 + 
           ((-5*xp)/9 + xp^2/3 - (59*xp^3)/108 - (25*xp^4)/72 - 
             (1817*xp^5)/6480 - (193*xp^6)/810 - (16211*xp^7)/79380 - 
             (110611*xp^8)/635040 - (239719*xp^9)/1632960 - 
             (61997*xp^10)/510300 - (1007689*xp^11)/10291050 - 
             (208169*xp^12)/2744280)*Log[xp] + ((5*xp)/36 + (5*xp^3)/36 + 
             (5*xp^4)/36 + (31*xp^5)/216 + (4*xp^6)/27 + (115*xp^7)/756 + 
             (235*xp^8)/1512 + (205*xp^9)/1296 + (13*xp^10)/81 + 
             (193*xp^11)/1188 + (65*xp^12)/396)*Log[xp]^2) + 
         xp^4*(-73787/1944 + (4177*Pi^2)/2592 + (415*Zeta[3])/36) + 
         xp*(-4637/108 + (265*Pi^2)/144 + (415*Zeta[3])/36) + 
         xp^3*(-311195/3888 + (2917*Pi^2)/1296 + (415*Zeta[3])/36) + 
         xp^5*(-757946053/23328000 + (177143*Pi^2)/129600 + 
           (2573*Zeta[3])/216) + xp^6*(-88248251/2916000 + 
           (232979*Pi^2)/194400 + (332*Zeta[3])/27) + 
         xp^7*(-114296136431/4000752000 + (1002671*Pi^2)/952560 + 
           (9545*Zeta[3])/756) + xp^8*(-192427380347/7112448000 + 
           (1165037*Pi^2)/1270080 + (19505*Zeta[3])/1512) + 
         xp^9*(-266128111924499/10369949184000 + (1718543*Pi^2)/2177280 + 
           (17015*Zeta[3])/1296) + xp^10*(-5642622587471/231472080000 + 
           (1816901*Pi^2)/2721600 + (1079*Zeta[3])/81) + 
         xp^11*(-162969392340180137/7029001203840000 + (58979*Pi^2)/106920 + 
           (16019*Zeta[3])/1188) + xp^12*(-3448547505934043/156200026752000 + 
           (15844063*Pi^2)/35925120 + (5395*Zeta[3])/396)))
Spqg0sigma2qq = (1/2 - Pi^2/27)*xp^2 + (25/81 - Pi^2/27)*xp^3 + 
     (1537/1944 - (5*Pi^2)/81)*xp^4 + (158791/162000 - (11*Pi^2)/135)*xp^5 + 
     (1666463/1458000 - (241*Pi^2)/2430)*xp^6 + 
     (161633419/125023500 - (1963*Pi^2)/17010)*xp^7 + 
     (5731003247/4000752000 - (8873*Pi^2)/68040)*xp^8 + 
     (2639265553/1687817250 - (29467*Pi^2)/204120)*xp^9 + 
     (14244542903/8439086250 - (80317*Pi^2)/510300)*xp^10 + 
     (1298442301089847/718875123120000 - (952067*Pi^2)/5613300)*xp^11 + 
     (137984275491899/71887512312000 - (406639*Pi^2)/2245320)*xp^12 + 
     L^2*(xp^2/18 + xp^3/18 + (5*xp^4)/54 + (11*xp^5)/90 + (241*xp^6)/1620 + 
       (1963*xp^7)/11340 + (8873*xp^8)/45360 + (29467*xp^9)/136080 + 
       (80317*xp^10)/340200 + (952067*xp^11)/3742200 + 
       (406639*xp^12)/1496880) + ((-4*xp^2)/9 - (2*xp^3)/9 - (44*xp^4)/81 - 
       (442*xp^5)/675 - (484*xp^6)/675 - (74657*xp^7)/99225 - 
       (1220953*xp^8)/1587600 - (33081823*xp^9)/42865200 - 
       (20463073*xp^10)/26790750 - (1211732234*xp^11)/1620840375 - 
       (469987213*xp^12)/648336150)*Log[xp] + 
     ((2*xp^2)/9 + (2*xp^3)/9 + (10*xp^4)/27 + (22*xp^5)/45 + 
       (241*xp^6)/405 + (1963*xp^7)/2835 + (8873*xp^8)/11340 + 
       (29467*xp^9)/34020 + (80317*xp^10)/85050 + (952067*xp^11)/935550 + 
       (406639*xp^12)/374220)*Log[xp]^2 + 
     L*((2*xp^2)/9 + xp^3/9 + (22*xp^4)/81 + (221*xp^5)/675 + 
       (242*xp^6)/675 + (74657*xp^7)/198450 + (1220953*xp^8)/3175200 + 
       (33081823*xp^9)/85730400 + (20463073*xp^10)/53581500 + 
       (605866117*xp^11)/1620840375 + (469987213*xp^12)/1296672300 + 
       ((-2*xp^2)/9 - (2*xp^3)/9 - (10*xp^4)/27 - (22*xp^5)/45 - 
         (241*xp^6)/405 - (1963*xp^7)/2835 - (8873*xp^8)/11340 - 
         (29467*xp^9)/34020 - (80317*xp^10)/85050 - (952067*xp^11)/935550 - 
         (406639*xp^12)/374220)*Log[xp]) + 
     e*(L^3*(xp^2/18 + xp^3/18 + (5*xp^4)/54 + (11*xp^5)/90 + 
         (241*xp^6)/1620 + (1963*xp^7)/11340 + (8873*xp^8)/45360 + 
         (29467*xp^9)/136080 + (80317*xp^10)/340200 + (952067*xp^11)/
          3742200 + (406639*xp^12)/1496880) + 
       ((-10/3 + (11*Pi^2)/54)*xp^2 + (-154/81 + (11*Pi^2)/54)*xp^3 + 
         (-406/81 + (55*Pi^2)/162)*xp^4 + (-249169/40500 + (121*Pi^2)/270)*
          xp^5 + (-286763/40500 + (2651*Pi^2)/4860)*xp^6 + 
         (-247079666/31255875 + (21593*Pi^2)/34020)*xp^7 + 
         (-5769005267/666792000 + (97603*Pi^2)/136080)*xp^8 + 
         (-168099569527/18003384000 + (324137*Pi^2)/408240)*xp^9 + 
         (-224429507483/22504230000 + (883487*Pi^2)/1020600)*xp^10 + 
         (-70343246127239/6656251140000 + (952067*Pi^2)/1020600)*xp^11 + 
         (-16668558158809/1497656506500 + (406639*Pi^2)/408240)*xp^12)*
        Log[xp] + ((14*xp^2)/9 + (8*xp^3)/9 + 2*xp^4 + (184*xp^5)/75 + 
         (5561*xp^6)/2025 + (292676*xp^7)/99225 + (4905079*xp^8)/1587600 + 
         (45457963*xp^9)/14288400 + (14448179*xp^10)/4465125 + 
         (3523101853*xp^11)/1080560250 + (1409642471*xp^12)/432224100)*
        Log[xp]^2 + ((-4*xp^2)/9 - (4*xp^3)/9 - (20*xp^4)/27 - (44*xp^5)/45 - 
         (482*xp^6)/405 - (3926*xp^7)/2835 - (8873*xp^8)/5670 - 
         (29467*xp^9)/17010 - (80317*xp^10)/42525 - (952067*xp^11)/467775 - 
         (406639*xp^12)/187110)*Log[xp]^3 + L^2*((7*xp^2)/18 + (2*xp^3)/9 + 
         xp^4/2 + (46*xp^5)/75 + (5561*xp^6)/8100 + (73169*xp^7)/99225 + 
         (4905079*xp^8)/6350400 + (45457963*xp^9)/57153600 + 
         (14448179*xp^10)/17860500 + (3523101853*xp^11)/4322241000 + 
         (1409642471*xp^12)/1728896400 + (-xp^2/3 - xp^3/3 - (5*xp^4)/9 - 
           (11*xp^5)/15 - (241*xp^6)/270 - (1963*xp^7)/1890 - 
           (8873*xp^8)/7560 - (29467*xp^9)/22680 - (80317*xp^10)/56700 - 
           (952067*xp^11)/623700 - (406639*xp^12)/249480)*Log[xp]) + 
       L*((5/3 - (11*Pi^2)/108)*xp^2 + (77/81 - (11*Pi^2)/108)*xp^3 + 
         (203/81 - (55*Pi^2)/324)*xp^4 + (249169/81000 - (121*Pi^2)/540)*
          xp^5 + (286763/81000 - (2651*Pi^2)/9720)*xp^6 + 
         (123539833/31255875 - (21593*Pi^2)/68040)*xp^7 + 
         (5769005267/1333584000 - (97603*Pi^2)/272160)*xp^8 + 
         (168099569527/36006768000 - (324137*Pi^2)/816480)*xp^9 + 
         (224429507483/45008460000 - (883487*Pi^2)/2041200)*xp^10 + 
         (70343246127239/13312502280000 - (952067*Pi^2)/2041200)*xp^11 + 
         (16668558158809/2995313013000 - (406639*Pi^2)/816480)*xp^12 + 
         ((-14*xp^2)/9 - (8*xp^3)/9 - 2*xp^4 - (184*xp^5)/75 - 
           (5561*xp^6)/2025 - (292676*xp^7)/99225 - (4905079*xp^8)/1587600 - 
           (45457963*xp^9)/14288400 - (14448179*xp^10)/4465125 - 
           (3523101853*xp^11)/1080560250 - (1409642471*xp^12)/432224100)*
          Log[xp] + ((2*xp^2)/3 + (2*xp^3)/3 + (10*xp^4)/9 + (22*xp^5)/15 + 
           (241*xp^6)/135 + (1963*xp^7)/945 + (8873*xp^8)/3780 + 
           (29467*xp^9)/11340 + (80317*xp^10)/28350 + (952067*xp^11)/311850 + 
           (406639*xp^12)/124740)*Log[xp]^2) + 
       xp^12*(7225785329734348907/664240613762880000 - (726169783*Pi^2)/
          1414551600 - (406639*Zeta[3])/93555) + 
       xp^11*(2320793358141372491/221413537920960000 - (452883611*Pi^2)/
          884094750 - (1904134*Zeta[3])/467775) + 
       xp^10*(227537635547603/22684263840000 - (326293223*Pi^2)/642978000 - 
         (160634*Zeta[3])/42525) + xp^9*(215842291605029/22684263840000 - 
         (512413733*Pi^2)/1028764800 - (29467*Zeta[3])/8505) + 
       xp^8*(555292095059/62233920000 - (6133121*Pi^2)/12700800 - 
         (8873*Zeta[3])/2835) + xp^7*(216303145913/26254935000 - 
         (121783*Pi^2)/264600 - (7852*Zeta[3])/2835) + 
       xp^6*(108572561/14580000 - (2599*Pi^2)/6075 - (964*Zeta[3])/405) + 
       xp^5*(31755931/4860000 - (3091*Pi^2)/8100 - (88*Zeta[3])/45) + 
       xp^4*(5311/972 - (151*Pi^2)/486 - (40*Zeta[3])/27) + 
       xp^2*(7/2 - (13*Pi^2)/54 - (8*Zeta[3])/9) + 
       xp^3*(983/486 - (5*Pi^2)/36 - (8*Zeta[3])/9))
Spqg1sigma1qg = (5/48 + (7*Pi^2)/432)*xp^2 + 
     ((-1/3 + (11*Pi^2)/108)*xp + (17*xp^2)/24 + (-7/81 + (11*Pi^2)/108)*
        xp^3 + (-199/864 + (11*Pi^2)/108)*xp^4 + (59/2160 + (341*Pi^2)/3240)*
        xp^5 + (8159/32400 + (44*Pi^2)/405)*xp^6 + 
       (9908201/22226400 + (253*Pi^2)/2268)*xp^7 + 
       (33082321/53343360 + (517*Pi^2)/4536)*xp^8 + 
       (4464041/5715360 + (451*Pi^2)/3888)*xp^9 + 
       (133120093/142884000 + (143*Pi^2)/1215)*xp^10 + 
       (2450690215937/2282143248000 + (193*Pi^2)/1620)*xp^11 + 
       (551739004373/456428649600 + (13*Pi^2)/108)*xp^12)*Log[xp] + 
     ((25*xp)/36 - (19*xp^2)/72 + (20*xp^3)/27 + (295*xp^4)/432 + 
       (2*xp^5)/3 + (2143*xp^6)/3240 + (209183*xp^7)/317520 + 
       (416939*xp^8)/635040 + (6593*xp^9)/10080 + (3077*xp^10)/4725 + 
       (106702457*xp^11)/164656800 + (21226517*xp^12)/32931360)*Log[xp]^2 + 
     ((-5*xp)/18 - (5*xp^3)/18 - (5*xp^4)/18 - (31*xp^5)/108 - (8*xp^6)/27 - 
       (115*xp^7)/378 - (235*xp^8)/756 - (205*xp^9)/648 - (26*xp^10)/81 - 
       (193*xp^11)/594 - (65*xp^12)/198)*Log[xp]^3 + 
     L*((-1/4 - Pi^2/216)*xp - (11*xp^2)/72 + (-13/27 - Pi^2/216)*xp^3 + 
       (-17/48 - Pi^2/216)*xp^4 + (-170297/388800 - (31*Pi^2)/6480)*xp^5 + 
       (-12739/24300 - (2*Pi^2)/405)*xp^6 + 
       (-40106417/66679200 - (23*Pi^2)/4536)*xp^7 + 
       (-39783259/59270400 - (47*Pi^2)/9072)*xp^8 + 
       (-3025491167/4115059200 - (41*Pi^2)/7776)*xp^9 + 
       (-2043980843/2571912000 - (13*Pi^2)/2430)*xp^10 + 
       (-1941085923769/2282143248000 - (193*Pi^2)/35640)*xp^11 + 
       (-51533827531/57053581200 - (13*Pi^2)/2376)*xp^12 + 
       ((-5*xp)/18 + xp^2/36 - (5*xp^3)/18 - (35*xp^4)/108 - 
         (2219*xp^5)/6480 - (193*xp^6)/540 - (4901*xp^7)/13230 - 
         (242477*xp^8)/635040 - (639763*xp^9)/1632960 - 
         (204383*xp^10)/510300 - (8402077*xp^11)/20582100 - 
         (1708577*xp^12)/4116420)*Log[xp] + ((5*xp)/36 + (5*xp^3)/36 + 
         (5*xp^4)/36 + (31*xp^5)/216 + (4*xp^6)/27 + (115*xp^7)/756 + 
         (235*xp^8)/1512 + (205*xp^9)/1296 + (13*xp^10)/81 + 
         (193*xp^11)/1188 + (65*xp^12)/396)*Log[xp]^2) + 
     xp^12*(21535054110091229/12652202166912000 - (339157*Pi^2)/2566080 - 
       (65*Zeta[3])/99) + xp^11*(104701428826747427/63261010834560000 - 
       (3905669*Pi^2)/29937600 - (193*Zeta[3])/297) + 
     xp^10*(289535118259/180033840000 - (98369*Pi^2)/765450 - 
       (52*Zeta[3])/81) + xp^9*(9001031329/5761082880 - 
       (618617*Pi^2)/4898880 - (205*Zeta[3])/324) + 
     xp^8*(68087543203/44808422400 - (157117*Pi^2)/1270080 - 
       (235*Zeta[3])/378) + xp^7*(41571199373/28005264000 - 
       (46007*Pi^2)/381024 - (115*Zeta[3])/189) + 
     xp^6*(4282793/2916000 - (11407*Pi^2)/97200 - (16*Zeta[3])/27) + 
     xp^5*(64799/43200 - (2759*Pi^2)/24300 - (31*Zeta[3])/54) + 
     xp^4*(16621/10368 - (283*Pi^2)/2592 - (5*Zeta[3])/9) + 
     xp^3*(239/486 - (8*Pi^2)/81 - (5*Zeta[3])/9) + 
     xp*(31/36 - (7*Pi^2)/72 - (5*Zeta[3])/9) + 
     e*(((77/36 - (11*Pi^2)/48)*xp - (119*xp^2)/72 + (179/72 - (11*Pi^2)/48)*
          xp^3 + (5435/2592 - (11*Pi^2)/48)*xp^4 + 
         (110987/64800 - (341*Pi^2)/1440)*xp^5 + (93343/64800 - (11*Pi^2)/45)*
          xp^6 + (27104591/22226400 - (253*Pi^2)/1008)*xp^7 + 
         (273323851/266716800 - (517*Pi^2)/2016)*xp^8 + 
         (580376219/685843200 - (451*Pi^2)/1728)*xp^9 + 
         (582355201/857304000 - (143*Pi^2)/540)*xp^10 + 
         (396828471203/760714416000 - (193*Pi^2)/720)*xp^11 + 
         (9624613/25874640 - (13*Pi^2)/48)*xp^12)*Log[xp]^2 + 
       ((-10*xp)/9 + (17*xp^2)/36 - (65*xp^3)/54 - (215*xp^4)/216 - 
         (3031*xp^5)/3240 - (293*xp^6)/324 - (139859*xp^7)/158760 - 
         (45527*xp^8)/52920 - (686603*xp^9)/816480 - (209833*xp^10)/255150 - 
         (22078547*xp^11)/27442800 - (12963301*xp^12)/16465680)*Log[xp]^3 + 
       ((5*xp)/18 + (5*xp^3)/18 + (5*xp^4)/18 + (31*xp^5)/108 + (8*xp^6)/27 + 
         (115*xp^7)/378 + (235*xp^8)/756 + (205*xp^9)/648 + (26*xp^10)/81 + 
         (193*xp^11)/594 + (65*xp^12)/198)*Log[xp]^4 + 
       L^2*((-1/8 - Pi^2/432)*xp - (11*xp^2)/144 + (-13/54 - Pi^2/432)*xp^3 + 
         (-17/96 - Pi^2/432)*xp^4 + (-170297/777600 - (31*Pi^2)/12960)*xp^5 + 
         (-12739/48600 - Pi^2/405)*xp^6 + (-40106417/133358400 - 
           (23*Pi^2)/9072)*xp^7 + (-39783259/118540800 - (47*Pi^2)/18144)*
          xp^8 + (-3025491167/8230118400 - (41*Pi^2)/15552)*xp^9 + 
         (-2043980843/5143824000 - (13*Pi^2)/4860)*xp^10 + 
         (-1941085923769/4564286496000 - (193*Pi^2)/71280)*xp^11 + 
         (-51533827531/114107162400 - (13*Pi^2)/4752)*xp^12 + 
         ((-5*xp)/36 + xp^2/72 - (5*xp^3)/36 - (35*xp^4)/216 - 
           (2219*xp^5)/12960 - (193*xp^6)/1080 - (4901*xp^7)/26460 - 
           (242477*xp^8)/1270080 - (639763*xp^9)/3265920 - 
           (204383*xp^10)/1020600 - (8402077*xp^11)/41164200 - 
           (1708577*xp^12)/8232840)*Log[xp] + ((5*xp)/72 + (5*xp^3)/72 + 
           (5*xp^4)/72 + (31*xp^5)/432 + (2*xp^6)/27 + (115*xp^7)/1512 + 
           (235*xp^8)/3024 + (205*xp^9)/2592 + (13*xp^10)/162 + 
           (193*xp^11)/2376 + (65*xp^12)/792)*Log[xp]^2) + 
       L*((-7/144 + (7*Pi^2)/432)*xp^2 + ((-11/18 + (11*Pi^2)/108)*xp + 
           (53*xp^2)/72 + (-59/162 + (11*Pi^2)/108)*xp^3 + 
           (-479/864 + (11*Pi^2)/108)*xp^4 + (-1021/3240 + (341*Pi^2)/3240)*
            xp^5 + (-3421/32400 + (44*Pi^2)/405)*xp^6 + 
           (1674521/22226400 + (253*Pi^2)/2268)*xp^7 + 
           (12714253/53343360 + (517*Pi^2)/4536)*xp^8 + 
           (1483247/3810240 + (451*Pi^2)/3888)*xp^9 + 
           (75892853/142884000 + (143*Pi^2)/1215)*xp^10 + 
           (1519067918177/2282143248000 + (193*Pi^2)/1620)*xp^11 + 
           (362291986613/456428649600 + (13*Pi^2)/108)*xp^12)*Log[xp] + 
         ((5*xp)/6 - (19*xp^2)/72 + (95*xp^3)/108 + (355*xp^4)/432 + 
           (175*xp^5)/216 + (2623*xp^6)/3240 + (257483*xp^7)/317520 + 
           (515639*xp^8)/635040 + (73687*xp^9)/90720 + (11506*xp^10)/14175 + 
           (133452257*xp^11)/164656800 + (26631917*xp^12)/32931360)*
          Log[xp]^2 + ((-5*xp)/18 - (5*xp^3)/18 - (5*xp^4)/18 - 
           (31*xp^5)/108 - (8*xp^6)/27 - (115*xp^7)/378 - (235*xp^8)/756 - 
           (205*xp^9)/648 - (26*xp^10)/81 - (193*xp^11)/594 - (65*xp^12)/198)*
          Log[xp]^3 + xp^12*(10106912516816669/12652202166912000 - 
           (353197*Pi^2)/2566080 - (65*Zeta[3])/99) + 
         xp^11*(50894527019870747/63261010834560000 - (369799*Pi^2)/2721600 - 
           (193*Zeta[3])/297) + xp^10*(146456459249/180033840000 - 
           (51232*Pi^2)/382725 - (52*Zeta[3])/81) + 
         xp^9*(661853291/800150400 - (644447*Pi^2)/4898880 - 
           (205*Zeta[3])/324) + xp^8*(38011399399/44808422400 - 
           (163697*Pi^2)/1270080 - (235*Zeta[3])/378) + 
         xp^7*(24726504233/28005264000 - (47939*Pi^2)/381024 - 
           (115*Zeta[3])/189) + xp^6*(2754113/2916000 - (11887*Pi^2)/97200 - 
           (16*Zeta[3])/27) + xp^5*(206447/194400 - (11501*Pi^2)/97200 - 
           (31*Zeta[3])/54) + xp^4*(12949/10368 - (295*Pi^2)/2592 - 
           (5*Zeta[3])/9) + xp^3*(5/486 - (67*Pi^2)/648 - (5*Zeta[3])/9) + 
         xp*(11/18 - (11*Pi^2)/108 - (5*Zeta[3])/9)) + 
       xp^3*(1681/432 - (1355*Pi^2)/3888 - (5*Pi^4)/2592 - (65*Zeta[3])/27) + 
       xp*(173/36 - (139*Pi^2)/432 - (5*Pi^4)/2592 - (20*Zeta[3])/9) + 
       xp^4*(1274003/186624 - (2657*Pi^2)/7776 - (5*Pi^4)/2592 - 
         (215*Zeta[3])/108) + xp^5*(633613703/116640000 - 
         (2289467*Pi^2)/7776000 - (31*Pi^4)/15552 - (3031*Zeta[3])/1620) + 
       xp^6*(553504027/116640000 - (168257*Pi^2)/648000 - Pi^4/486 - 
         (293*Zeta[3])/162) + xp^7*(8485146316891/1960368480000 - 
         (61632353*Pi^2)/266716800 - (115*Pi^4)/54432 - 
         (139859*Zeta[3])/79380) + xp^8*(377582309842069/94097687040000 - 
         (17541469*Pi^2)/85349376 - (235*Pi^4)/108864 - 
         (45527*Zeta[3])/26460) + xp^9*(8148539542098479/2177689328640000 - 
         (598257613*Pi^2)/3292047360 - (205*Pi^4)/93312 - 
         (686603*Zeta[3])/408240) + 
       xp^10*(9514612157023507/2722111660800000 - (1637372483*Pi^2)/
          10287648000 - (13*Pi^4)/5832 - (209833*Zeta[3])/127575) + 
       xp^11*(954198549549740062391/292265870055667200000 - 
         (342521609737*Pi^2)/2489610816000 - (193*Pi^4)/85536 - 
         (22078547*Zeta[3])/13721400) + 
       xp^12*(151433941753068899/49705079941440000 - (7274017241*Pi^2)/
          62240270400 - (65*Pi^4)/28512 - (12963301*Zeta[3])/8232840) + 
       xp^2*(-239/144 + (19*Pi^2)/96 + (17*Zeta[3])/18) + 
       Log[xp]*((139/72 - (77*Pi^2)/432)*xp^2 + 
         xp^4*(-90497/15552 + (275*Pi^2)/648 + (20*Zeta[3])/9) + 
         xp*(-77/18 + (11*Pi^2)/24 + (20*Zeta[3])/9) + 
         xp^3*(-317/72 + (319*Pi^2)/648 + (20*Zeta[3])/9) + 
         xp^5*(-9707569/1944000 + (52591*Pi^2)/129600 + (62*Zeta[3])/27) + 
         xp^6*(-8837821/1944000 + (38599*Pi^2)/97200 + (64*Zeta[3])/27) + 
         xp^7*(-19979784599/4667544000 + (372383*Pi^2)/952560 + 
           (460*Zeta[3])/189) + xp^8*(-152959502011/37340352000 + 
           (587455*Pi^2)/1524096 + (470*Zeta[3])/189) + 
         xp^9*(-3416837098901/864162432000 + (496639*Pi^2)/1306368 + 
           (205*Zeta[3])/81) + xp^10*(-828884266793/216040608000 + 
           (765391*Pi^2)/2041200 + (208*Zeta[3])/81) + 
         xp^11*(-7880203515060131/2108700361152000 + (16607959*Pi^2)/
            44906400 + (772*Zeta[3])/297) + 
         xp^12*(-13092479384063/3586225104000 + (468013*Pi^2)/1283040 + 
           (260*Zeta[3])/99)))
Spqq0sigma1qg = 2/3 - (8*Pi^2)/27 + (32/9 - (8*Pi^2)/27)*xp + 
     (44/9 - (16*Pi^2)/27)*xp^2 + (334/81 - (16*Pi^2)/27)*xp^3 + 
     (641/162 - (16*Pi^2)/27)*xp^4 + (15803/4050 - (16*Pi^2)/27)*xp^5 + 
     (1747/450 - (16*Pi^2)/27)*xp^6 + (256409/66150 - (16*Pi^2)/27)*xp^7 + 
     (3076873/793800 - (16*Pi^2)/27)*xp^8 + (27711317/7144200 - (16*Pi^2)/27)*
      xp^9 + (3467482/893025 - (16*Pi^2)/27)*xp^10 + 
     (420054517/108056025 - (16*Pi^2)/27)*xp^11 + 
     (134579321/34577928 - (16*Pi^2)/27)*xp^12 + 
     (20/9 - (4*xp)/9 - (4*xp^2)/3 + (4*xp^3)/9 + (4*xp^4)/3 + (52*xp^5)/27 + 
       (64*xp^6)/27 + (368*xp^7)/135 + (136*xp^8)/45 + (344*xp^9)/105 + 
       (1102*xp^10)/315 + (10478*xp^11)/2835 + (10982*xp^12)/2835)*Log[xp] + 
     (16/9 + (16*xp)/9 + (32*xp^2)/9 + (32*xp^3)/9 + (32*xp^4)/9 + 
       (32*xp^5)/9 + (32*xp^6)/9 + (32*xp^7)/9 + (32*xp^8)/9 + (32*xp^9)/9 + 
       (32*xp^10)/9 + (32*xp^11)/9 + (32*xp^12)/9)*Log[xp]^2 + 
     L*(-2/3 + (2*xp)/9 + (2*xp^2)/3 + (10*xp^3)/27 + (7*xp^4)/27 + xp^5/5 + 
       (22*xp^6)/135 + (26*xp^7)/189 + (5*xp^8)/42 + (17*xp^9)/162 + 
       (38*xp^10)/405 + (14*xp^11)/165 + (23*xp^12)/297 + 
       (-8/9 - (8*xp)/9 - (16*xp^2)/9 - (16*xp^3)/9 - (16*xp^4)/9 - 
         (16*xp^5)/9 - (16*xp^6)/9 - (16*xp^7)/9 - (16*xp^8)/9 - 
         (16*xp^9)/9 - (16*xp^10)/9 - (16*xp^11)/9 - (16*xp^12)/9)*Log[xp]) + 
     e*(2/3 + Pi^2/6 + (8/9 + (22*Pi^2)/27 + (-92/9 + (22*Pi^2)/27)*xp + 
         (-128/9 + (44*Pi^2)/27)*xp^2 + (-836/81 + (44*Pi^2)/27)*xp^3 + 
         (-758/81 + (44*Pi^2)/27)*xp^4 + (-18338/2025 + (44*Pi^2)/27)*xp^5 + 
         (-18223/2025 + (44*Pi^2)/27)*xp^6 + (-898447/99225 + (44*Pi^2)/27)*
          xp^7 + (-606443/66150 + (44*Pi^2)/27)*xp^8 + 
         (-16631281/1786050 + (44*Pi^2)/27)*xp^9 + 
         (-3383813/357210 + (44*Pi^2)/27)*xp^10 + 
         (-416801537/43222410 + (44*Pi^2)/27)*xp^11 + 
         (-2121774799/216112050 + (44*Pi^2)/27)*xp^12)*Log[xp] + 
       (-4/3 + (20*xp)/9 + (44*xp^2)/9 + (52*xp^3)/27 + (10*xp^4)/27 - 
         (94*xp^5)/135 - (68*xp^6)/45 - (76*xp^7)/35 - (859*xp^8)/315 - 
         (9091*xp^9)/2835 - (10288*xp^10)/2835 - (124928*xp^11)/31185 - 
         (135554*xp^12)/31185)*Log[xp]^2 + (-16/9 - (16*xp)/9 - (32*xp^2)/9 - 
         (32*xp^3)/9 - (32*xp^4)/9 - (32*xp^5)/9 - (32*xp^6)/9 - 
         (32*xp^7)/9 - (32*xp^8)/9 - (32*xp^9)/9 - (32*xp^10)/9 - 
         (32*xp^11)/9 - (32*xp^12)/9)*Log[xp]^3 + 
       L^2*(-1/3 + xp/9 + xp^2/3 + (5*xp^3)/27 + (7*xp^4)/54 + xp^5/10 + 
         (11*xp^6)/135 + (13*xp^7)/189 + (5*xp^8)/84 + (17*xp^9)/324 + 
         (19*xp^10)/405 + (7*xp^11)/165 + (23*xp^12)/594 + 
         (-4/9 - (4*xp)/9 - (8*xp^2)/9 - (8*xp^3)/9 - (8*xp^4)/9 - 
           (8*xp^5)/9 - (8*xp^6)/9 - (8*xp^7)/9 - (8*xp^8)/9 - (8*xp^9)/9 - 
           (8*xp^10)/9 - (8*xp^11)/9 - (8*xp^12)/9)*Log[xp]) + 
       L*((-8*Pi^2)/27 + (34/9 - (8*Pi^2)/27)*xp + (50/9 - (16*Pi^2)/27)*
          xp^2 + (364/81 - (16*Pi^2)/27)*xp^3 + (683/162 - (16*Pi^2)/27)*
          xp^4 + (16613/4050 - (16*Pi^2)/27)*xp^5 + 
         (5461/1350 - (16*Pi^2)/27)*xp^6 + (29501/7350 - (16*Pi^2)/27)*xp^7 + 
         (3171373/793800 - (16*Pi^2)/27)*xp^8 + 
         (28461017/7144200 - (16*Pi^2)/27)*xp^9 + 
         (3551272/893025 - (16*Pi^2)/27)*xp^10 + 
         (429222907/108056025 - (16*Pi^2)/27)*xp^11 + 
         (137257073/34577928 - (16*Pi^2)/27)*xp^12 + 
         (4/3 - (4*xp)/3 - (28*xp^2)/9 - (4*xp^3)/3 - (4*xp^4)/9 + 
           (4*xp^5)/27 + (16*xp^6)/27 + (128*xp^7)/135 + (56*xp^8)/45 + 
           (472*xp^9)/315 + (542*xp^10)/315 + (5438*xp^11)/2835 + 
           (5942*xp^12)/2835)*Log[xp] + (16/9 + (16*xp)/9 + (32*xp^2)/9 + 
           (32*xp^3)/9 + (32*xp^4)/9 + (32*xp^5)/9 + (32*xp^6)/9 + 
           (32*xp^7)/9 + (32*xp^8)/9 + (32*xp^9)/9 + (32*xp^10)/9 + 
           (32*xp^11)/9 + (32*xp^12)/9)*Log[xp]^2) + 
       xp^2*(121/9 - (41*Pi^2)/54 - (64*Zeta[3])/9) + 
       xp^3*(2249/243 - (47*Pi^2)/162 - (64*Zeta[3])/9) + 
       xp^4*(3625/486 - (13*Pi^2)/324 - (64*Zeta[3])/9) + 
       xp^5*(191269/30375 + (43*Pi^2)/324 - (64*Zeta[3])/9) + 
       xp^6*(659051/121500 + (43*Pi^2)/162 - (64*Zeta[3])/9) + 
       xp^7*(196679303/41674500 + (2117*Pi^2)/5670 - (64*Zeta[3])/9) + 
       xp^8*(57307841/13891500 + (3511*Pi^2)/7560 - (64*Zeta[3])/9) + 
       xp^9*(8125617587/2250423000 + (36959*Pi^2)/68040 - (64*Zeta[3])/9) + 
       xp^10*(14204439451/4500846000 + (10421*Pi^2)/17010 - (64*Zeta[3])/9) + 
       xp^11*(16463518617041/5990626026000 + (126251*Pi^2)/187110 - 
         (64*Zeta[3])/9) + xp^12*(7124204233009/2995313013000 + 
         (273523*Pi^2)/374220 - (64*Zeta[3])/9) + 
       xp*(86/9 - (19*Pi^2)/54 - (32*Zeta[3])/9) - (32*Zeta[3])/9) + 
     e^2*(2/3 - (2*Pi^4)/405 + ((-28*Pi^2)/27 + (44/3 - (28*Pi^2)/27)*xp + 
         (188/9 - (56*Pi^2)/27)*xp^2 + (1232/81 - (56*Pi^2)/27)*xp^3 + 
         (1121/81 - (56*Pi^2)/27)*xp^4 + (27263/2025 - (56*Pi^2)/27)*xp^5 + 
         (27263/2025 - (56*Pi^2)/27)*xp^6 + (1353167/99225 - (56*Pi^2)/27)*
          xp^7 + (5517143/396900 - (56*Pi^2)/27)*xp^8 + 
         (50764907/3572100 - (56*Pi^2)/27)*xp^9 + 
         (12991721/893025 - (56*Pi^2)/27)*xp^10 + 
         (1609761071/108056025 - (56*Pi^2)/27)*xp^11 + 
         (6592469171/432224100 - (56*Pi^2)/27)*xp^12)*Log[xp]^2 + 
       (8/9 - (56*xp)/27 - (40*xp^2)/9 - (136*xp^3)/81 - (16*xp^4)/81 + 
         (112*xp^5)/135 + (656*xp^6)/405 + (6416*xp^7)/2835 + 
         (884*xp^8)/315 + (27868*xp^9)/8505 + (31396*xp^10)/8505 + 
         (126692*xp^11)/31185 + (137164*xp^12)/31185)*Log[xp]^3 + 
       (32/27 + (32*xp)/27 + (64*xp^2)/27 + (64*xp^3)/27 + (64*xp^4)/27 + 
         (64*xp^5)/27 + (64*xp^6)/27 + (64*xp^7)/27 + (64*xp^8)/27 + 
         (64*xp^9)/27 + (64*xp^10)/27 + (64*xp^11)/27 + (64*xp^12)/27)*
        Log[xp]^4 + L^3*(-1/9 + xp/27 + xp^2/9 + (5*xp^3)/81 + (7*xp^4)/162 + 
         xp^5/30 + (11*xp^6)/405 + (13*xp^7)/567 + (5*xp^8)/252 + 
         (17*xp^9)/972 + (19*xp^10)/1215 + (7*xp^11)/495 + (23*xp^12)/1782 + 
         (-4/27 - (4*xp)/27 - (8*xp^2)/27 - (8*xp^3)/27 - (8*xp^4)/27 - 
           (8*xp^5)/27 - (8*xp^6)/27 - (8*xp^7)/27 - (8*xp^8)/27 - 
           (8*xp^9)/27 - (8*xp^10)/27 - (8*xp^11)/27 - (8*xp^12)/27)*
          Log[xp]) + L^2*((-4*Pi^2)/27 + (17/9 - (4*Pi^2)/27)*xp + 
         (25/9 - (8*Pi^2)/27)*xp^2 + (182/81 - (8*Pi^2)/27)*xp^3 + 
         (683/324 - (8*Pi^2)/27)*xp^4 + (16613/8100 - (8*Pi^2)/27)*xp^5 + 
         (5461/2700 - (8*Pi^2)/27)*xp^6 + (29501/14700 - (8*Pi^2)/27)*xp^7 + 
         (3171373/1587600 - (8*Pi^2)/27)*xp^8 + 
         (28461017/14288400 - (8*Pi^2)/27)*xp^9 + 
         (1775636/893025 - (8*Pi^2)/27)*xp^10 + 
         (429222907/216112050 - (8*Pi^2)/27)*xp^11 + 
         (137257073/69155856 - (8*Pi^2)/27)*xp^12 + 
         (2/3 - (2*xp)/3 - (14*xp^2)/9 - (2*xp^3)/3 - (2*xp^4)/9 + 
           (2*xp^5)/27 + (8*xp^6)/27 + (64*xp^7)/135 + (28*xp^8)/45 + 
           (236*xp^9)/315 + (271*xp^10)/315 + (2719*xp^11)/2835 + 
           (2971*xp^12)/2835)*Log[xp] + (8/9 + (8*xp)/9 + (16*xp^2)/9 + 
           (16*xp^3)/9 + (16*xp^4)/9 + (16*xp^5)/9 + (16*xp^6)/9 + 
           (16*xp^7)/9 + (16*xp^8)/9 + (16*xp^9)/9 + (16*xp^10)/9 + 
           (16*xp^11)/9 + (16*xp^12)/9)*Log[xp]^2) + 
       xp^2*(338/9 - (163*Pi^2)/54 - (4*Pi^4)/405 - (26*Zeta[3])/3) + 
       xp*(238/9 - (115*Pi^2)/54 - (2*Pi^4)/405 - (110*Zeta[3])/27) + 
       L*(Pi^2/6 + ((22*Pi^2)/27 + (-100/9 + (22*Pi^2)/27)*xp + 
           (-16 + (44*Pi^2)/27)*xp^2 + (-980/81 + (44*Pi^2)/27)*xp^3 + 
           (-902/81 + (44*Pi^2)/27)*xp^4 + (-21938/2025 + (44*Pi^2)/27)*
            xp^5 + (-21823/2025 + (44*Pi^2)/27)*xp^6 + 
           (-1074847/99225 + (44*Pi^2)/27)*xp^7 + 
           (-724043/66150 + (44*Pi^2)/27)*xp^8 + (-19806481/1786050 + 
             (44*Pi^2)/27)*xp^9 + (-4018853/357210 + (44*Pi^2)/27)*xp^10 + 
           (-493641377/43222410 + (44*Pi^2)/27)*xp^11 + 
           (-2505973999/216112050 + (44*Pi^2)/27)*xp^12)*Log[xp] + 
         (-4/3 + (20*xp)/9 + (44*xp^2)/9 + (52*xp^3)/27 + (10*xp^4)/27 - 
           (94*xp^5)/135 - (68*xp^6)/45 - (76*xp^7)/35 - (859*xp^8)/315 - 
           (9091*xp^9)/2835 - (10288*xp^10)/2835 - (124928*xp^11)/31185 - 
           (135554*xp^12)/31185)*Log[xp]^2 + (-16/9 - (16*xp)/9 - 
           (32*xp^2)/9 - (32*xp^3)/9 - (32*xp^4)/9 - (32*xp^5)/9 - 
           (32*xp^6)/9 - (32*xp^7)/9 - (32*xp^8)/9 - (32*xp^9)/9 - 
           (32*xp^10)/9 - (32*xp^11)/9 - (32*xp^12)/9)*Log[xp]^3 + 
         xp^2*(127/9 - (41*Pi^2)/54 - (64*Zeta[3])/9) + 
         xp^3*(2339/243 - (47*Pi^2)/162 - (64*Zeta[3])/9) + 
         xp^4*(3751/486 - (13*Pi^2)/324 - (64*Zeta[3])/9) + 
         xp^5*(197344/30375 + (43*Pi^2)/324 - (64*Zeta[3])/9) + 
         xp^6*(678851/121500 + (43*Pi^2)/162 - (64*Zeta[3])/9) + 
         xp^7*(202412303/41674500 + (2117*Pi^2)/5670 - (64*Zeta[3])/9) + 
         xp^8*(58961591/13891500 + (3511*Pi^2)/7560 - (64*Zeta[3])/9) + 
         xp^9*(8361773087/2250423000 + (36959*Pi^2)/68040 - (64*Zeta[3])/9) + 
         xp^10*(14626741051/4500846000 + (10421*Pi^2)/17010 - 
           (64*Zeta[3])/9) + xp^11*(16971814158641/5990626026000 + 
           (126251*Pi^2)/187110 - (64*Zeta[3])/9) + 
         xp^12*(7356164500009/2995313013000 + (273523*Pi^2)/374220 - 
           (64*Zeta[3])/9) + xp*(88/9 - (19*Pi^2)/54 - (32*Zeta[3])/9) - 
         (32*Zeta[3])/9) + xp^3*(18583/729 - (175*Pi^2)/81 - (4*Pi^4)/405 - 
         (262*Zeta[3])/81) + xp^4*(122285/5832 - (1267*Pi^2)/648 - 
         (4*Pi^4)/405 - (25*Zeta[3])/81) + (14*Zeta[3])/9 + 
       xp^5*(67456637/3645000 - (10271*Pi^2)/5400 - (4*Pi^4)/405 + 
         (233*Zeta[3])/135) + xp^6*(7714964/455625 - (92669*Pi^2)/48600 - 
         (4*Pi^4)/405 + (1334*Zeta[3])/405) + 
       xp^7*(69306246251/4375822500 - (4616141*Pi^2)/2381400 - (4*Pi^4)/405 + 
         (12962*Zeta[3])/2835) + xp^8*(43871248769/2917215000 - 
         (18897199*Pi^2)/9525600 - (4*Pi^4)/405 + (1187*Zeta[3])/210) + 
       xp^9*(10232842174937/708883245000 - (58199537*Pi^2)/28576800 - 
         (4*Pi^4)/405 + (112067*Zeta[3])/17010) + 
       xp^10*(19805725307131/1417766490000 - (747739*Pi^2)/357210 - 
         (4*Pi^4)/405 + (63058*Zeta[3])/8505) + 
       xp^11*(17650997518711111/1297344948755625 - (186019949*Pi^2)/
          86444820 - (4*Pi^4)/405 + (254266*Zeta[3])/31185) + 
       xp^12*(1105792236842108377/83030076720360000 - (94396913*Pi^2)/
          42688800 - (4*Pi^4)/405 + (91711*Zeta[3])/10395) + 
       Log[xp]*(8/9 - Pi^2/3 + (248*Zeta[3])/27 + 
         xp*(-232/9 + (25*Pi^2)/27 + (248*Zeta[3])/27) + 
         xp^12*(-22489329096841/5990626026000 - (378811*Pi^2)/187110 + 
           (496*Zeta[3])/27) + xp^11*(-14422669542161/2995313013000 - 
           (350167*Pi^2)/187110 + (496*Zeta[3])/27) + 
         xp^10*(-13430837251/2250423000 - (28957*Pi^2)/17010 + 
           (496*Zeta[3])/27) + xp^9*(-8142066887/1125211500 - 
           (12872*Pi^2)/8505 + (496*Zeta[3])/27) + 
         xp^8*(-120188207/13891500 - (1228*Pi^2)/945 + (496*Zeta[3])/27) + 
         xp^7*(-213937103/20837250 - (2984*Pi^2)/2835 + (496*Zeta[3])/27) + 
         xp^6*(-739151/60750 - (308*Pi^2)/405 + (496*Zeta[3])/27) + 
         xp^5*(-440813/30375 - (163*Pi^2)/405 + (496*Zeta[3])/27) + 
         xp^4*(-4291/243 + (5*Pi^2)/81 + (496*Zeta[3])/27) + 
         xp^3*(-5506/243 + (59*Pi^2)/81 + (496*Zeta[3])/27) + 
         xp^2*(-106/3 + (53*Pi^2)/27 + (496*Zeta[3])/27)))
Spqq0sigma2qQ = ((224/27 - (32*Pi^2)/27)*xp + (160/9 - (16*Pi^2)/9)*xp^2 + 
       (7960/243 - (80*Pi^2)/27)*xp^3 + (364/9 - (104*Pi^2)/27)*xp^4 + 
       (1419394/30375 - (1864*Pi^2)/405)*xp^5 + 
       (1581443/30375 - (2128*Pi^2)/405)*xp^6 + 
       (590944687/10418625 - (16528*Pi^2)/2835)*xp^7 + 
       (7610730899/125023500 - (5996*Pi^2)/945)*xp^8 + 
       (24246225977/375070500 - (6436*Pi^2)/945)*xp^9 + 
       (25546165849/375070500 - (20512*Pi^2)/2835)*xp^10 + 
       (106825820978831/1497656506500 - (713408*Pi^2)/93555)*xp^11 + 
       (305451897841/4108797000 - (747176*Pi^2)/93555)*xp^12)*Log[xp] + 
     ((-80*xp)/27 - (136*xp^2)/27 - (824*xp^3)/81 - (956*xp^4)/81 - 
       (25324*xp^5)/2025 - (77044*xp^6)/6075 - (3728668*xp^7)/297675 - 
       (3617518*xp^8)/297675 - (3463318*xp^9)/297675 - 
       (3280142*xp^10)/297675 - (1117100686*xp^11)/108056025 - 
       (346251797*xp^12)/36018675)*Log[xp]^2 + 
     ((64*xp)/27 + (32*xp^2)/9 + (160*xp^3)/27 + (208*xp^4)/27 + 
       (3728*xp^5)/405 + (4256*xp^6)/405 + (33056*xp^7)/2835 + 
       (11992*xp^8)/945 + (12872*xp^9)/945 + (41024*xp^10)/2835 + 
       (1426816*xp^11)/93555 + (1494352*xp^12)/93555)*Log[xp]^3 + 
     L^2*((-4*xp)/27 - (10*xp^2)/27 - (70*xp^3)/81 - (89*xp^4)/81 - 
       (7711*xp^5)/6075 - (8507*xp^6)/6075 - (447689*xp^7)/297675 - 
       (945313*xp^8)/595350 - (986533*xp^9)/595350 - (612679*xp^10)/357210 - 
       (228818383*xp^11)/129667230 - (468696563*xp^12)/259334460 + 
       ((16*xp)/27 + (8*xp^2)/9 + (40*xp^3)/27 + (52*xp^4)/27 + 
         (932*xp^5)/405 + (1064*xp^6)/405 + (8264*xp^7)/2835 + 
         (2998*xp^8)/945 + (3218*xp^9)/945 + (10256*xp^10)/2835 + 
         (356704*xp^11)/93555 + (373588*xp^12)/93555)*Log[xp]) + 
     L*((-8/3 + (32*Pi^2)/81)*xp + (-52/9 + (16*Pi^2)/27)*xp^2 + 
       (-868/81 + (80*Pi^2)/81)*xp^3 + (-1070/81 + (104*Pi^2)/81)*xp^4 + 
       (-1384624/91125 + (1864*Pi^2)/1215)*xp^5 + 
       (-1533523/91125 + (2128*Pi^2)/1215)*xp^6 + 
       (-569217457/31255875 + (16528*Pi^2)/8505)*xp^7 + 
       (-606658387/31255875 + (5996*Pi^2)/2835)*xp^8 + 
       (-3838255007/187535250 + (6436*Pi^2)/2835)*xp^9 + 
       (-24095624533/1125211500 + (20512*Pi^2)/8505)*xp^10 + 
       (-100073796958859/4492969519500 + (713408*Pi^2)/280665)*xp^11 + 
       (-207215615302933/8985939039000 + (747176*Pi^2)/280665)*xp^12 + 
       ((16*xp)/9 + (88*xp^2)/27 + (184*xp^3)/27 + (656*xp^4)/81 + 
         (53408*xp^5)/6075 + (18512*xp^6)/2025 + (919904*xp^7)/99225 + 
         (306008*xp^8)/33075 + (906064*xp^9)/99225 + (7983608*xp^10)/893025 + 
         (2819742944*xp^11)/324168075 + (2729874494*xp^12)/324168075)*
        Log[xp] + ((-64*xp)/27 - (32*xp^2)/9 - (160*xp^3)/27 - 
         (208*xp^4)/27 - (3728*xp^5)/405 - (4256*xp^6)/405 - 
         (33056*xp^7)/2835 - (11992*xp^8)/945 - (12872*xp^9)/945 - 
         (41024*xp^10)/2835 - (1426816*xp^11)/93555 - (1494352*xp^12)/93555)*
        Log[xp]^2) + xp*(-212/27 + (40*Pi^2)/81 + (128*Zeta[3])/27) + 
     xp^2*(-454/27 + (68*Pi^2)/81 + (64*Zeta[3])/9) + 
     xp^3*(-22612/729 + (412*Pi^2)/243 + (320*Zeta[3])/27) + 
     xp^4*(-18161/486 + (478*Pi^2)/243 + (416*Zeta[3])/27) + 
     xp^5*(-38334739/911250 + (12662*Pi^2)/6075 + (7456*Zeta[3])/405) + 
     xp^6*(-62325812/1366875 + (38522*Pi^2)/18225 + (8512*Zeta[3])/405) + 
     xp^7*(-317078674237/6563733750 + (1864334*Pi^2)/893025 + 
       (66112*Zeta[3])/2835) + xp^8*(-5296472309557/105019740000 + 
       (1808759*Pi^2)/893025 + (23984*Zeta[3])/945) + 
     xp^9*(-49270191499133/945177660000 + (1731659*Pi^2)/893025 + 
       (25744*Zeta[3])/945) + xp^10*(-50564139466333/945177660000 + 
       (1640071*Pi^2)/893025 + (82048*Zeta[3])/2835) + 
     xp^11*(-2267279426169611533/41515038360180000 + 
       (558550343*Pi^2)/324168075 + (2853632*Zeta[3])/93555) + 
     xp^12*(-512298178892080127/9225564080040000 + (346251797*Pi^2)/
        216112050 + (2988704*Zeta[3])/93555) + 
     e*(((-320/9 + (368*Pi^2)/81)*xp + (-2000/27 + (184*Pi^2)/27)*xp^2 + 
         (-11120/81 + (920*Pi^2)/81)*xp^3 + (-40796/243 + (1196*Pi^2)/81)*
          xp^4 + (-5840776/30375 + (21436*Pi^2)/1215)*xp^5 + 
         (-6460802/30375 + (24472*Pi^2)/1215)*xp^6 + 
         (-2399939278/10418625 + (190072*Pi^2)/8505)*xp^7 + 
         (-7689314579/31255875 + (68954*Pi^2)/2835)*xp^8 + 
         (-8132257894/31255875 + (74014*Pi^2)/2835)*xp^9 + 
         (-51234354481/187535250 + (235888*Pi^2)/8505)*xp^10 + 
         (-213631754289631/748828253250 + (8204192*Pi^2)/280665)*xp^11 + 
         (-444230852994941/1497656506500 + (8592524*Pi^2)/280665)*xp^12)*
        Log[xp]^2 + ((32*xp)/3 + (464*xp^2)/27 + (2672*xp^3)/81 + 
         (3136*xp^4)/81 + (252992*xp^5)/6075 + (260944*xp^6)/6075 + 
         (12866128*xp^7)/297675 + (12739408*xp^8)/297675 + 
         (12471568*xp^9)/297675 + (36317048*xp^10)/893025 + 
         (12709639784*xp^11)/324168075 + (12183245384*xp^12)/324168075)*
        Log[xp]^3 + ((-128*xp)/27 - (64*xp^2)/9 - (320*xp^3)/27 - 
         (416*xp^4)/27 - (7456*xp^5)/405 - (8512*xp^6)/405 - 
         (66112*xp^7)/2835 - (23984*xp^8)/945 - (25744*xp^9)/945 - 
         (82048*xp^10)/2835 - (2853632*xp^11)/93555 - (2988704*xp^12)/93555)*
        Log[xp]^4 + L^3*((-4*xp)/27 - (10*xp^2)/27 - (70*xp^3)/81 - 
         (89*xp^4)/81 - (7711*xp^5)/6075 - (8507*xp^6)/6075 - 
         (447689*xp^7)/297675 - (945313*xp^8)/595350 - (986533*xp^9)/595350 - 
         (612679*xp^10)/357210 - (228818383*xp^11)/129667230 - 
         (468696563*xp^12)/259334460 + ((16*xp)/27 + (8*xp^2)/9 + 
           (40*xp^3)/27 + (52*xp^4)/27 + (932*xp^5)/405 + (1064*xp^6)/405 + 
           (8264*xp^7)/2835 + (2998*xp^8)/945 + (3218*xp^9)/945 + 
           (10256*xp^10)/2835 + (356704*xp^11)/93555 + (373588*xp^12)/93555)*
          Log[xp]) + L^2*((-112/27 + (16*Pi^2)/27)*xp + 
         (-244/27 + (8*Pi^2)/9)*xp^2 + (-1372/81 + (40*Pi^2)/27)*xp^3 + 
         (-1694/81 + (52*Pi^2)/27)*xp^4 + (-730867/30375 + (932*Pi^2)/405)*
          xp^5 + (-539531/20250 + (1064*Pi^2)/405)*xp^6 + 
         (-200185229/6945750 + (8264*Pi^2)/2835)*xp^7 + 
         (-106624057/3472875 + (2998*Pi^2)/945)*xp^8 + 
         (-4045426937/125023500 + (3218*Pi^2)/945)*xp^9 + 
         (-25382250433/750141000 + (10256*Pi^2)/2835)*xp^10 + 
         (-105359501606159/2995313013000 + (356704*Pi^2)/93555)*xp^11 + 
         (-218042505908233/5990626026000 + (373588*Pi^2)/93555)*xp^12 + 
         ((88*xp)/27 + (52*xp^2)/9 + (316*xp^3)/27 + (380*xp^4)/27 + 
           (31364*xp^5)/2025 + (33088*xp^6)/2025 + (1669096*xp^7)/99225 + 
           (563942*xp^8)/33075 + (188554*xp^9)/11025 + (5068684*xp^10)/
            297675 + (1821864592*xp^11)/108056025 + (1796431387*xp^12)/
            108056025)*Log[xp] + ((-32*xp)/9 - (16*xp^2)/3 - (80*xp^3)/9 - 
           (104*xp^4)/9 - (1864*xp^5)/135 - (2128*xp^6)/135 - 
           (16528*xp^7)/945 - (5996*xp^8)/315 - (6436*xp^9)/315 - 
           (20512*xp^10)/945 - (713408*xp^11)/31185 - (747176*xp^12)/31185)*
          Log[xp]^2) + Log[xp]*(xp^12*(818632744237027673/1660601534407200 - 
           (7036959781*Pi^2)/389001690 - (23909632*Zeta[3])/93555) + 
         xp^11*(10064208043227331711/20757519180090000 - (3671904788*Pi^2)/
            194500845 - (22829056*Zeta[3])/93555) + 
         xp^10*(44888917983631/94517766000 - (10495934*Pi^2)/535815 - 
           (656384*Zeta[3])/2835) + xp^9*(18224336453401/39382402500 - 
           (6009268*Pi^2)/297675 - (205952*Zeta[3])/945) + 
         xp^8*(3918075705473/8751645000 - (6140198*Pi^2)/297675 - 
           (191872*Zeta[3])/945) + xp^7*(938290950577/2187911250 - 
           (229744*Pi^2)/11025 - (528896*Zeta[3])/2835) + 
         xp^6*(40995911/101250 - (41948*Pi^2)/2025 - (68096*Zeta[3])/405) + 
         xp^5*(170325781/455625 - (366136*Pi^2)/18225 - (59648*Zeta[3])/
            405) + xp^4*(242482/729 - (4540*Pi^2)/243 - (3328*Zeta[3])/27) + 
         xp^3*(67336/243 - (430*Pi^2)/27 - (2560*Zeta[3])/27) + 
         xp^2*(4088/27 - (674*Pi^2)/81 - (512*Zeta[3])/9) + 
         xp*(1936/27 - (140*Pi^2)/27 - (1024*Zeta[3])/27)) + 
       xp*(-1924/27 + (154*Pi^2)/27 - (56*Pi^4)/1215 + (64*Zeta[3])/3) + 
       xp^2*(-4166/27 + (961*Pi^2)/81 - (28*Pi^4)/405 + (928*Zeta[3])/27) + 
       xp^3*(-207574/729 + (1781*Pi^2)/81 - (28*Pi^4)/243 + 
         (5344*Zeta[3])/81) + xp^12*(-617675854331866614138769/
          1150796863344189600000 + (5123554620636359*Pi^2)/107831268468000 - 
         (186794*Pi^4)/601425 + (24366490768*Zeta[3])/324168075) + 
       xp^4*(-1501217/4374 + (39191*Pi^2)/1458 - (182*Pi^4)/1215 + 
         (6272*Zeta[3])/81) + xp^11*(-12049665252358351268663/
          23015937266883792000 + (2463507254516713*Pi^2)/53915634234000 - 
         (178352*Pi^4)/601425 + (25419279568*Zeta[3])/324168075) + 
       xp^10*(-605867831125705709/1190923851600000 + (590716629239*Pi^2)/
          13502538000 - (5128*Pi^4)/18225 + (72634096*Zeta[3])/893025) + 
       xp^5*(-5297364061/13668750 + (8415008*Pi^2)/273375 - 
         (3262*Pi^4)/18225 + (505984*Zeta[3])/6075) + 
       xp^9*(-12205083283839151/24810913575000 + (93748839721*Pi^2)/
          2250423000 - (1609*Pi^4)/6075 + (24943136*Zeta[3])/297675) + 
       xp^8*(-10420672613315017/22054145400000 + (4923990257*Pi^2)/
          125023500 - (1499*Pi^4)/6075 + (25478816*Zeta[3])/297675) + 
       xp^6*(-11535704569/27337500 + (37231289*Pi^2)/1093500 - 
         (3724*Pi^4)/18225 + (521888*Zeta[3])/6075) + 
       xp^7*(-51645616279996/114865340625 + (13830418211*Pi^2)/375070500 - 
         (4132*Pi^4)/18225 + (25732256*Zeta[3])/297675) + 
       L*(((704/27 - (280*Pi^2)/81)*xp + (496/9 - (140*Pi^2)/27)*xp^2 + 
           (2768/27 - (700*Pi^2)/81)*xp^3 + (30562/243 - (910*Pi^2)/81)*
            xp^4 + (4382122/30375 - (3262*Pi^2)/243)*xp^5 + 
           (4848994/30375 - (3724*Pi^2)/243)*xp^6 + 
           (1800525326/10418625 - (4132*Pi^2)/243)*xp^7 + 
           (11527780631/62511750 - (1499*Pi^2)/81)*xp^8 + 
           (4059228277/20837250 - (1609*Pi^2)/81)*xp^9 + 
           (38308302457/187535250 - (5128*Pi^2)/243)*xp^10 + 
           (3544347287731/16640627850 - (178352*Pi^2)/8019)*xp^11 + 
           (110378893150529/499218835500 - (186794*Pi^2)/8019)*xp^12)*
          Log[xp] + ((-304*xp)/27 - (56*xp^2)/3 - (328*xp^3)/9 - 
           (388*xp^4)/9 - (94612*xp^5)/2025 - (98324*xp^6)/2025 - 
           (4885628*xp^7)/99225 - (4876678*xp^8)/99225 - (4814878*xp^9)/
            99225 - (58222*xp^10)/1225 - (1666424846*xp^11)/36018675 - 
           (1614080911*xp^12)/36018675)*Log[xp]^2 + 
         ((64*xp)/9 + (32*xp^2)/3 + (160*xp^3)/9 + (208*xp^4)/9 + 
           (3728*xp^5)/135 + (4256*xp^6)/135 + (33056*xp^7)/945 + 
           (11992*xp^8)/315 + (12872*xp^9)/315 + (41024*xp^10)/945 + 
           (1426816*xp^11)/31185 + (1494352*xp^12)/31185)*Log[xp]^3 + 
         xp*(-704/27 + (50*Pi^2)/27 + (128*Zeta[3])/9) + 
         xp^2*(-1496/27 + (247*Pi^2)/81 + (64*Zeta[3])/3) + 
         xp^3*(-8272/81 + (1441*Pi^2)/243 + (320*Zeta[3])/9) + 
         xp^4*(-179171/1458 + (3403*Pi^2)/486 + (416*Zeta[3])/9) + 
         xp^5*(-126013357/911250 + (11045*Pi^2)/1458 + (7456*Zeta[3])/135) + 
         xp^6*(-68305357/455625 + (57293*Pi^2)/7290 + (8512*Zeta[3])/135) + 
         xp^7*(-173856698671/1093955625 + (405977*Pi^2)/51030 + 
           (66112*Zeta[3])/945) + xp^8*(-2906724550661/17503290000 + 
           (808993*Pi^2)/102060 + (23984*Zeta[3])/315) + 
         xp^9*(-27069498600149/157529610000 + (797221*Pi^2)/102060 + 
           (25744*Zeta[3])/315) + xp^10*(-83444585344303/472588830000 + 
           (11689183*Pi^2)/1530900 + (82048*Zeta[3])/945) + 
         xp^11*(-416291739108525727/2306391020010000 + (4121650759*Pi^2)/
            555716700 + (2853632*Zeta[3])/31185) + 
         xp^12*(-2543242616360188471/13838346120060000 + (7966204283*Pi^2)/
            1111433400 + (2988704*Zeta[3])/31185)))
Spqq0sigma2qg = -88/27 - (575*Pi^2)/324 - (484*Pi^4)/1215 + 
     (1927/108 - (467*Pi^2)/81 + (14981/108 - (467*Pi^2)/81)*xp + 
       (21421/108 - (934*Pi^2)/81)*xp^2 + (157055/972 - (934*Pi^2)/81)*xp^3 + 
       (522029/3888 - (934*Pi^2)/81)*xp^4 + (12217673/97200 - (934*Pi^2)/81)*
        xp^5 + (5962111/48600 - (934*Pi^2)/81)*xp^6 + 
       (290994079/2381400 - (934*Pi^2)/81)*xp^7 + 
       (2345436937/19051200 - (934*Pi^2)/81)*xp^8 + 
       (21412215833/171460800 - (934*Pi^2)/81)*xp^9 + 
       (5452239977/42865200 - (934*Pi^2)/81)*xp^10 + 
       (673585123229/5186689200 - (934*Pi^2)/81)*xp^11 + 
       (275476225349/2074675680 - (934*Pi^2)/81)*xp^12)*Log[xp]^2 + 
     (179/18 - (3421*xp)/162 - (1849*xp^2)/54 - (7157*xp^3)/486 + 
       (521*xp^4)/972 + (6109*xp^5)/540 + (48187*xp^6)/2430 + 
       (458209*xp^7)/17010 + (249959*xp^8)/7560 + (7850093*xp^9)/204120 + 
       (1104403*xp^10)/25515 + (1486091*xp^11)/31185 + 
       (19327697*xp^12)/374220)*Log[xp]^3 + 
     (734/81 + (734*xp)/81 + (1468*xp^2)/81 + (1468*xp^3)/81 + 
       (1468*xp^4)/81 + (1468*xp^5)/81 + (1468*xp^6)/81 + (1468*xp^7)/81 + 
       (1468*xp^8)/81 + (1468*xp^9)/81 + (1468*xp^10)/81 + (1468*xp^11)/81 + 
       (1468*xp^12)/81)*Log[xp]^4 + L^2*(-3/2 - (62*Pi^2)/81 + 
       (65/6 - (62*Pi^2)/81)*xp + (905/54 - (124*Pi^2)/81)*xp^2 + 
       (7129/486 - (124*Pi^2)/81)*xp^3 + (23941/1944 - (124*Pi^2)/81)*xp^4 + 
       (549757/48600 - (124*Pi^2)/81)*xp^5 + (64961/6075 - (124*Pi^2)/81)*
        xp^6 + (6104359/595350 - (124*Pi^2)/81)*xp^7 + 
       (94472489/9525600 - (124*Pi^2)/81)*xp^8 + 
       (827330641/85730400 - (124*Pi^2)/81)*xp^9 + 
       (101066627/10716300 - (124*Pi^2)/81)*xp^10 + 
       (5995423921/648336150 - (124*Pi^2)/81)*xp^11 + 
       (471515879/51866892 - (124*Pi^2)/81)*xp^12 + 
       (13/9 - (209*xp)/27 - (133*xp^2)/9 - (949*xp^3)/81 - (1469*xp^4)/162 - 
         (653*xp^5)/90 - (473*xp^6)/81 - (13219*xp^7)/2835 - (73*xp^8)/20 - 
         (93833*xp^9)/34020 - (3334*xp^10)/1701 - (4286*xp^11)/3465 - 
         (35897*xp^12)/62370)*Log[xp] + (124/27 + (124*xp)/27 + 
         (248*xp^2)/27 + (248*xp^3)/27 + (248*xp^4)/27 + (248*xp^5)/27 + 
         (248*xp^6)/27 + (248*xp^7)/27 + (248*xp^8)/27 + (248*xp^9)/27 + 
         (248*xp^10)/27 + (248*xp^11)/27 + (248*xp^12)/27)*Log[xp]^2 + 
       NF*(1/9 - xp/27 - xp^2/9 - (5*xp^3)/81 - (7*xp^4)/162 - xp^5/30 - 
         (11*xp^6)/405 - (13*xp^7)/567 - (5*xp^8)/252 - (17*xp^9)/972 - 
         (19*xp^10)/1215 - (7*xp^11)/495 - (23*xp^12)/1782 + 
         (4/27 + (4*xp)/27 + (8*xp^2)/27 + (8*xp^3)/27 + (8*xp^4)/27 + 
           (8*xp^5)/27 + (8*xp^6)/27 + (8*xp^7)/27 + (8*xp^8)/27 + 
           (8*xp^9)/27 + (8*xp^10)/27 + (8*xp^11)/27 + (8*xp^12)/27)*
          Log[xp])) + xp^2*(80729/216 - (7721*Pi^2)/324 - (968*Pi^4)/1215 - 
       (433*Zeta[3])/6) + xp*(40967/162 - (1777*Pi^2)/108 - (484*Pi^4)/1215 - 
       (2347*Zeta[3])/54) + xp^3*(4718879/17496 - (55613*Pi^2)/2916 - 
       (968*Pi^4)/1215 - (63*Zeta[3])/2) + 
     L*(-58/9 + (29*Pi^2)/54 + (-241/27 + (422*Pi^2)/81 + 
         (-899/9 + (422*Pi^2)/81)*xp + (-3985/27 + (844*Pi^2)/81)*xp^2 + 
         (-29041/243 + (844*Pi^2)/81)*xp^3 + (-94351/972 + (844*Pi^2)/81)*
          xp^4 + (-707941/8100 + (844*Pi^2)/81)*xp^5 + 
         (-496453/6075 + (844*Pi^2)/81)*xp^6 + 
         (-23214319/297675 + (844*Pi^2)/81)*xp^7 + 
         (-359127599/4762800 + (844*Pi^2)/81)*xp^8 + 
         (-3153892351/42865200 + (844*Pi^2)/81)*xp^9 + 
         (-774583021/10716300 + (844*Pi^2)/81)*xp^10 + 
         (-2056540177/28814940 + (844*Pi^2)/81)*xp^11 + 
         (-2548332847/36018675 + (844*Pi^2)/81)*xp^12)*Log[xp] + 
       (-97/9 + (689*xp)/27 + (409*xp^2)/9 + (703*xp^3)/27 + (601*xp^4)/54 + 
         (115*xp^5)/162 - (3029*xp^6)/405 - (40511*xp^7)/2835 - 
         (10879*xp^8)/540 - (286859*xp^9)/11340 - (84761*xp^10)/2835 - 
         (637313*xp^11)/18711 - (7084589*xp^12)/187110)*Log[xp]^2 + 
       (-124/9 - (124*xp)/9 - (248*xp^2)/9 - (248*xp^3)/9 - (248*xp^4)/9 - 
         (248*xp^5)/9 - (248*xp^6)/9 - (248*xp^7)/9 - (248*xp^8)/9 - 
         (248*xp^9)/9 - (248*xp^10)/9 - (248*xp^11)/9 - (248*xp^12)/9)*
        Log[xp]^3 + NF*(10/27 + (4*Pi^2)/81 + (-52/81 + (4*Pi^2)/81)*xp + 
         (-35/27 + (8*Pi^2)/81)*xp^2 + (-59/81 + (8*Pi^2)/81)*xp^3 + 
         (-185/324 + (8*Pi^2)/81)*xp^4 + (-1351/2700 + (8*Pi^2)/81)*xp^5 + 
         (-623/1350 + (8*Pi^2)/81)*xp^6 + (-643/1470 + (8*Pi^2)/81)*xp^7 + 
         (-991/2352 + (8*Pi^2)/81)*xp^8 + (-502157/1224720 + (8*Pi^2)/81)*
          xp^9 + (-614977/1530900 + (8*Pi^2)/81)*xp^10 + 
         (-387553/980100 + (8*Pi^2)/81)*xp^11 + 
         (-9645857/24698520 + (8*Pi^2)/81)*xp^12 + 
         (22/81 + (22*xp)/81 + (98*xp^2)/81 + (58*xp^3)/81 + (37*xp^4)/81 + 
           (113*xp^5)/405 + (58*xp^6)/405 + (94*xp^7)/2835 - 
           (337*xp^8)/5670 - (2371*xp^9)/17010 - (1784*xp^10)/8505 - 
           (25504*xp^11)/93555 - (30817*xp^12)/93555)*Log[xp] + 
         (-8/27 - (8*xp)/27 - (16*xp^2)/27 - (16*xp^3)/27 - (16*xp^4)/27 - 
           (16*xp^5)/27 - (16*xp^6)/27 - (16*xp^7)/27 - (16*xp^8)/27 - 
           (16*xp^9)/27 - (16*xp^10)/27 - (16*xp^11)/27 - (16*xp^12)/27)*
          Log[xp]^2) + xp^2*(3494/27 - (341*Pi^2)/54 - (496*Zeta[3])/9) + 
       xp^3*(68812/729 - (1769*Pi^2)/486 - (496*Zeta[3])/9) + 
       xp^4*(736909/11664 - (1327*Pi^2)/972 - (496*Zeta[3])/9) + 
       xp^5*(23314067/486000 + (1261*Pi^2)/4860 - (496*Zeta[3])/9) + 
       xp^6*(13397491/364500 + (1259*Pi^2)/810 - (496*Zeta[3])/9) + 
       xp^7*(3455456341/125023500 + (14977*Pi^2)/5670 - (496*Zeta[3])/9) + 
       xp^8*(79642085927/4000752000 + (81253*Pi^2)/22680 - (496*Zeta[3])/9) + 
       xp^9*(1423680210949/108020304000 + (901037*Pi^2)/204120 - 
         (496*Zeta[3])/9) + xp^10*(194969083483/27005076000 + 
         (263327*Pi^2)/51030 - (496*Zeta[3])/9) + 
       xp^11*(7452141688393/3993750684000 + (3276529*Pi^2)/561330 - 
         (496*Zeta[3])/9) + xp^12*(-3589640944103/1198125205200 + 
         (7248809*Pi^2)/1122660 - (496*Zeta[3])/9) + 
       xp*(779/9 - (23*Pi^2)/6 - (248*Zeta[3])/9) - (248*Zeta[3])/9) + 
     xp^4*(53244995/279936 - (43241*Pi^2)/2916 - (968*Pi^4)/1215 - 
       (13*Zeta[3])/36) + NF*(13/81 + (4*Pi^2)/27 + 
       (-110/243 - (2*Pi^2)/81 + (142/243 - (2*Pi^2)/81)*xp + 
         (1321/486 - (4*Pi^2)/81)*xp^2 + (505/486 - (4*Pi^2)/81)*xp^3 + 
         (1015/1944 - (4*Pi^2)/81)*xp^4 + (13871/48600 - (4*Pi^2)/81)*xp^5 + 
         (1969/12150 - (4*Pi^2)/81)*xp^6 + (57109/595350 - (4*Pi^2)/81)*
          xp^7 + (198473/3175200 - (4*Pi^2)/81)*xp^8 + 
         (4229651/85730400 - (4*Pi^2)/81)*xp^9 + 
         (1058657/21432600 - (4*Pi^2)/81)*xp^10 + 
         (151541057/2593344600 - (4*Pi^2)/81)*xp^11 + 
         (191243951/2593344600 - (4*Pi^2)/81)*xp^12)*Log[xp] + 
       (-5/6 - (17*xp)/54 - (83*xp^2)/54 - (181*xp^3)/162 - (287*xp^4)/324 - 
         (1171*xp^5)/1620 - (161*xp^6)/270 - (133*xp^7)/270 - 
         (437*xp^8)/1080 - (22331*xp^9)/68040 - (4433*xp^10)/17010 - 
         (37423*xp^11)/187110 - (54287*xp^12)/374220)*Log[xp]^2 + 
       (2/27 + (2*xp)/27 + (4*xp^2)/27 + (4*xp^3)/27 + (4*xp^4)/27 + 
         (4*xp^5)/27 + (4*xp^6)/27 + (4*xp^7)/27 + (4*xp^8)/27 + 
         (4*xp^9)/27 + (4*xp^10)/27 + (4*xp^11)/27 + (4*xp^12)/27)*
        Log[xp]^3 + xp*(-373/243 + (4*Pi^2)/81 + (4*Zeta[3])/27) + 
       xp^12*(-38656457460013/71887512312000 + (6484*Pi^2)/280665 + 
         (8*Zeta[3])/27) + xp^11*(-41074739453371/71887512312000 + 
         (1805*Pi^2)/56133 + (8*Zeta[3])/27) + 
       xp^10*(-32899702361/54010152000 + (215*Pi^2)/5103 + (8*Zeta[3])/27) + 
       xp^9*(-140930689169/216040608000 + (2717*Pi^2)/51030 + 
         (8*Zeta[3])/27) + xp^8*(-5625216547/8001504000 + (373*Pi^2)/5670 + 
         (8*Zeta[3])/27) + xp^7*(-191209121/250047000 + (682*Pi^2)/8505 + 
         (8*Zeta[3])/27) + xp^6*(-615203/729000 + (118*Pi^2)/1215 + 
         (8*Zeta[3])/27) + xp^5*(-2783837/2916000 + (143*Pi^2)/1215 + 
         (8*Zeta[3])/27) + xp^4*(-26449/23328 + (35*Pi^2)/243 + 
         (8*Zeta[3])/27) + xp^3*(-4421/2916 + (44*Pi^2)/243 + 
         (8*Zeta[3])/27) + xp^2*(-1021/324 + (20*Pi^2)/81 + (8*Zeta[3])/27) + 
       (4*Zeta[3])/27) + (1273*Zeta[3])/54 + 
     xp^5*(5578825363/34992000 - (65641*Pi^2)/4860 - (968*Pi^4)/1215 + 
       (11621*Zeta[3])/540) + xp^6*(12154716473/87480000 - 
       (1901821*Pi^2)/145800 - (968*Pi^4)/1215 + (2093*Zeta[3])/54) + 
     xp^7*(26041559283737/210039480000 - (92720497*Pi^2)/7144200 - 
       (968*Pi^4)/1215 + (14341*Zeta[3])/270) + 
     xp^8*(757050640618679/6721263360000 - (125114131*Pi^2)/9525600 - 
       (968*Pi^4)/1215 + (164981*Zeta[3])/2520) + 
     xp^9*(56521189422816719/544422332160000 - (3453263977*Pi^2)/257191200 - 
       (968*Pi^4)/1215 + (577103*Zeta[3])/7560) + 
     xp^10*(3295688868125237/34026395760000 - (887776831*Pi^2)/64297800 - 
       (968*Pi^4)/1215 + (32527*Zeta[3])/378) + 
     xp^11*(22741090636504692703/249090230161080000 - 
       (36945446543*Pi^2)/2593344600 - (968*Pi^4)/1215 + 
       (5915111*Zeta[3])/62370) + 
     xp^12*(346024157810561242843/3985443682577280000 - 
       (6109753319*Pi^2)/414935136 - (968*Pi^4)/1215 + 
       (12831733*Zeta[3])/124740) + Log[xp]*(1177/162 - (73*Pi^2)/81 + 
       (2090*Zeta[3])/27 + xp*(-37349/162 + (85*Pi^2)/9 + 
         (2090*Zeta[3])/27) + xp^12*(415497078495281/17971878078000 - 
         (10907243*Pi^2)/561330 + (4180*Zeta[3])/27) + 
       xp^11*(5657366302207/575100098496 - (4981531*Pi^2)/280665 + 
         (4180*Zeta[3])/27) + xp^10*(-252260093663/54010152000 - 
         (557*Pi^2)/35 + (4180*Zeta[3])/27) + 
       xp^9*(-4470029302181/216040608000 - (157571*Pi^2)/11340 + 
         (4180*Zeta[3])/27) + xp^8*(-309076172903/8001504000 - 
         (132091*Pi^2)/11340 + (4180*Zeta[3])/27) + 
       xp^7*(-14773189379/250047000 - (77492*Pi^2)/8505 + 
         (4180*Zeta[3])/27) + xp^6*(-60528257/729000 - (1504*Pi^2)/243 + 
         (4180*Zeta[3])/27) + xp^5*(-65515607/583200 - (6613*Pi^2)/2430 + 
         (4180*Zeta[3])/27) + xp^4*(-3550859/23328 + (29*Pi^2)/18 + 
         (4180*Zeta[3])/27) + xp^3*(-173053/729 + (620*Pi^2)/81 + 
         (4180*Zeta[3])/27) + xp^2*(-55771/162 + (128*Pi^2)/9 + 
         (4180*Zeta[3])/27)) + e*(-953/81 - (143*Pi^2)/108 + 
       (457*Pi^4)/1620 + (-1633/108 + (1606*Pi^2)/81 + 
         (-40615/108 + (1606*Pi^2)/81)*xp + (-2129/4 + (3212*Pi^2)/81)*xp^2 + 
         (-1225559/2916 + (3212*Pi^2)/81)*xp^3 + 
         (-3952247/11664 + (3212*Pi^2)/81)*xp^4 + 
         (-90527899/291600 + (3212*Pi^2)/81)*xp^5 + 
         (-43558273/145800 + (3212*Pi^2)/81)*xp^6 + 
         (-2107269553/7144200 + (3212*Pi^2)/81)*xp^7 + 
         (-16897535399/57153600 + (3212*Pi^2)/81)*xp^8 + 
         (-153864794711/514382400 + (3212*Pi^2)/81)*xp^9 + 
         (-39147704501/128595600 + (3212*Pi^2)/81)*xp^10 + 
         (-4838552178193/15560067600 + (3212*Pi^2)/81)*xp^11 + 
         (-9906932037707/31120135200 + (3212*Pi^2)/81)*xp^12)*Log[xp]^3 + 
       (-1709/216 + (11263*xp)/216 + (57047*xp^2)/648 + (95857*xp^3)/1944 + 
         (72779*xp^4)/3888 - (57649*xp^5)/19440 - (195769*xp^6)/9720 - 
         (469391*xp^7)/13608 - (94501*xp^8)/2016 - (9436421*xp^9)/163296 - 
         (13789051*xp^10)/204120 - (171540997*xp^11)/2245320 - 
         (75880177*xp^12)/898128)*Log[xp]^4 + 
       (-775/54 - (775*xp)/54 - (775*xp^2)/27 - (775*xp^3)/27 - 
         (775*xp^4)/27 - (775*xp^5)/27 - (775*xp^6)/27 - (775*xp^7)/27 - 
         (775*xp^8)/27 - (775*xp^9)/27 - (775*xp^10)/27 - (775*xp^11)/27 - 
         (775*xp^12)/27)*Log[xp]^5 + L^3*(-3/2 - (62*Pi^2)/81 + 
         (65/6 - (62*Pi^2)/81)*xp + (905/54 - (124*Pi^2)/81)*xp^2 + 
         (7129/486 - (124*Pi^2)/81)*xp^3 + (23941/1944 - (124*Pi^2)/81)*
          xp^4 + (549757/48600 - (124*Pi^2)/81)*xp^5 + 
         (64961/6075 - (124*Pi^2)/81)*xp^6 + (6104359/595350 - (124*Pi^2)/81)*
          xp^7 + (94472489/9525600 - (124*Pi^2)/81)*xp^8 + 
         (827330641/85730400 - (124*Pi^2)/81)*xp^9 + 
         (101066627/10716300 - (124*Pi^2)/81)*xp^10 + 
         (5995423921/648336150 - (124*Pi^2)/81)*xp^11 + 
         (471515879/51866892 - (124*Pi^2)/81)*xp^12 + 
         (13/9 - (209*xp)/27 - (133*xp^2)/9 - (949*xp^3)/81 - 
           (1469*xp^4)/162 - (653*xp^5)/90 - (473*xp^6)/81 - 
           (13219*xp^7)/2835 - (73*xp^8)/20 - (93833*xp^9)/34020 - 
           (3334*xp^10)/1701 - (4286*xp^11)/3465 - (35897*xp^12)/62370)*
          Log[xp] + (124/27 + (124*xp)/27 + (248*xp^2)/27 + (248*xp^3)/27 + 
           (248*xp^4)/27 + (248*xp^5)/27 + (248*xp^6)/27 + (248*xp^7)/27 + 
           (248*xp^8)/27 + (248*xp^9)/27 + (248*xp^10)/27 + (248*xp^11)/27 + 
           (248*xp^12)/27)*Log[xp]^2 + NF*(1/9 - xp/27 - xp^2/9 - 
           (5*xp^3)/81 - (7*xp^4)/162 - xp^5/30 - (11*xp^6)/405 - 
           (13*xp^7)/567 - (5*xp^8)/252 - (17*xp^9)/972 - (19*xp^10)/1215 - 
           (7*xp^11)/495 - (23*xp^12)/1782 + (4/27 + (4*xp)/27 + 
             (8*xp^2)/27 + (8*xp^3)/27 + (8*xp^4)/27 + (8*xp^5)/27 + 
             (8*xp^6)/27 + (8*xp^7)/27 + (8*xp^8)/27 + (8*xp^9)/27 + 
             (8*xp^10)/27 + (8*xp^11)/27 + (8*xp^12)/27)*Log[xp])) + 
       Log[xp]^2*(203/18 + (187*Pi^2)/36 + xp^2*(55525/36 - 
           (24031*Pi^2)/324 - (5260*Zeta[3])/9) + 
         xp^3*(813457/729 - (40481*Pi^2)/972 - (5260*Zeta[3])/9) + 
         xp^4*(36231151/46656 - (28567*Pi^2)/1944 - (5260*Zeta[3])/9) + 
         xp^5*(3622100167/5832000 + (43573*Pi^2)/9720 - (5260*Zeta[3])/9) + 
         xp^6*(247055263/486000 + (31957*Pi^2)/1620 - (5260*Zeta[3])/9) + 
         xp^7*(69415794629/166698000 + (40951*Pi^2)/1260 - 
           (5260*Zeta[3])/9) + xp^8*(5402891328619/16003008000 + 
           (1975181*Pi^2)/45360 - (5260*Zeta[3])/9) + 
         xp^9*(115835437905073/432081216000 + (21756629*Pi^2)/408240 - 
           (5260*Zeta[3])/9) + xp^10*(2775005894111/13502538000 + 
           (3165469*Pi^2)/51030 - (5260*Zeta[3])/9) + 
         xp^11*(66671234452727/449296951950 + (39267497*Pi^2)/561330 - 
           (5260*Zeta[3])/9) + xp^12*(13751706170484481/143775024624000 + 
           (173349923*Pi^2)/2245320 - (5260*Zeta[3])/9) + 
         xp*(57175/54 - (14581*Pi^2)/324 - (2630*Zeta[3])/9) - 
         (2630*Zeta[3])/9) + L^2*(-58/9 - (23*Pi^2)/54 + 
         (-106/27 + (614*Pi^2)/81 + (-4123/27 + (614*Pi^2)/81)*xp + 
           (-6185/27 + (1228*Pi^2)/81)*xp^2 + (-15074/81 + (1228*Pi^2)/81)*
            xp^3 + (-8137/54 + (1228*Pi^2)/81)*xp^4 + 
           (-818162/6075 + (1228*Pi^2)/81)*xp^5 + 
           (-1011793/8100 + (1228*Pi^2)/81)*xp^6 + 
           (-46933129/396900 + (1228*Pi^2)/81)*xp^7 + 
           (-33770878/297675 + (1228*Pi^2)/81)*xp^8 + 
           (-8010739/72900 + (1228*Pi^2)/81)*xp^9 + 
           (-109408043/1020600 + (1228*Pi^2)/81)*xp^10 + 
           (-38958529933/370477800 + (1228*Pi^2)/81)*xp^11 + 
           (-15353320993/148191120 + (1228*Pi^2)/81)*xp^12)*Log[xp] + 
         (-9 + (1213*xp)/27 + (2219*xp^2)/27 + (4453*xp^3)/81 + 
           (5453*xp^4)/162 + (563*xp^5)/30 + (2857*xp^6)/405 - 
           (1091*xp^7)/405 - (41891*xp^8)/3780 - (628099*xp^9)/34020 - 
           (213142*xp^10)/8505 - (193546*xp^11)/6237 - (2275751*xp^12)/62370)*
          Log[xp]^2 + (-548/27 - (548*xp)/27 - (1096*xp^2)/27 - 
           (1096*xp^3)/27 - (1096*xp^4)/27 - (1096*xp^5)/27 - 
           (1096*xp^6)/27 - (1096*xp^7)/27 - (1096*xp^8)/27 - 
           (1096*xp^9)/27 - (1096*xp^10)/27 - (1096*xp^11)/27 - 
           (1096*xp^12)/27)*Log[xp]^3 + NF*(10/27 + (8*Pi^2)/81 + 
           (-103/81 + (8*Pi^2)/81)*xp + (-20/9 + (16*Pi^2)/81)*xp^2 + 
           (-359/243 + (16*Pi^2)/81)*xp^3 + (-619/486 + (16*Pi^2)/81)*xp^4 + 
           (-7193/6075 + (16*Pi^2)/81)*xp^5 + (-9199/8100 + (16*Pi^2)/81)*
            xp^6 + (-48791/44100 + (16*Pi^2)/81)*xp^7 + 
           (-1294537/1190700 + (16*Pi^2)/81)*xp^8 + 
           (-35522/33075 + (16*Pi^2)/81)*xp^9 + (-1267487/1190700 + 
             (16*Pi^2)/81)*xp^10 + (-1371178433/1296672300 + (16*Pi^2)/81)*
            xp^11 + (-1091411359/1037337840 + (16*Pi^2)/81)*xp^12 + 
           (4/81 + (40*xp)/81 + (140*xp^2)/81 + (76*xp^3)/81 + (43*xp^4)/81 + 
             (103*xp^5)/405 + (2*xp^6)/45 - (118*xp^7)/945 - 
             (1513*xp^8)/5670 - (6619*xp^9)/17010 - (4223*xp^10)/8505 - 
             (6157*xp^11)/10395 - (21166*xp^12)/31185)*Log[xp] + 
           (-16/27 - (16*xp)/27 - (32*xp^2)/27 - (32*xp^3)/27 - 
             (32*xp^4)/27 - (32*xp^5)/27 - (32*xp^6)/27 - (32*xp^7)/27 - 
             (32*xp^8)/27 - (32*xp^9)/27 - (32*xp^10)/27 - (32*xp^11)/27 - 
             (32*xp^12)/27)*Log[xp]^2) + xp^2*(11557/54 - (1907*Pi^2)/162 - 
           (2192*Zeta[3])/27) + xp^3*(80239/486 - (437*Pi^2)/54 - 
           (2192*Zeta[3])/27) + xp^4*(115229/972 - (175*Pi^2)/36 - 
           (2192*Zeta[3])/27) + xp^5*(69967703/729000 - (51*Pi^2)/20 - 
           (2192*Zeta[3])/27) + xp^6*(115874983/1458000 - (571*Pi^2)/810 - 
           (2192*Zeta[3])/27) + xp^7*(33070814473/500094000 + 
           (4799*Pi^2)/5670 - (2192*Zeta[3])/27) + 
         xp^8*(36572306209/666792000 + (49691*Pi^2)/22680 - 
           (2192*Zeta[3])/27) + xp^9*(115877854919/2571912000 + 
           (229993*Pi^2)/68040 - (2192*Zeta[3])/27) + 
         xp^10*(93601045703/2571912000 + (37829*Pi^2)/8505 - 
           (2192*Zeta[3])/27) + xp^11*(293955510393263/10269644616000 + 
           (506797*Pi^2)/93555 - (2192*Zeta[3])/27) + 
         xp^12*(63306998627437/2934184176000 + (2359471*Pi^2)/374220 - 
           (2192*Zeta[3])/27) + xp*(7703/54 - (1109*Pi^2)/162 - 
           (1096*Zeta[3])/27) - (1096*Zeta[3])/27) - (662*Zeta[3])/27 + 
       (1094*Pi^2*Zeta[3])/27 + NF*(119/243 + (79*Pi^2)/486 + (7*Pi^4)/1215 + 
         (-113/162 + (17*Pi^2)/81 + (-581/162 + (17*Pi^2)/81)*xp + 
           (-3455/324 + (34*Pi^2)/81)*xp^2 + (-5677/972 + (34*Pi^2)/81)*
            xp^3 + (-17113/3888 + (34*Pi^2)/81)*xp^4 + 
           (-368257/97200 + (34*Pi^2)/81)*xp^5 + 
           (-85303/24300 + (34*Pi^2)/81)*xp^6 + (-4048411/1190700 + 
             (34*Pi^2)/81)*xp^7 + (-64477321/19051200 + (34*Pi^2)/81)*xp^8 + 
           (-587497009/171460800 + (34*Pi^2)/81)*xp^9 + 
           (-150248863/42865200 + (34*Pi^2)/81)*xp^10 + 
           (-18713765263/5186689200 + (34*Pi^2)/81)*xp^11 + 
           (-19331433853/5186689200 + (34*Pi^2)/81)*xp^12)*Log[xp]^2 + 
         (49/54 + (95*xp)/162 + (139*xp^2)/54 + (727*xp^3)/486 + 
           (881*xp^4)/972 + (799*xp^5)/1620 + (421*xp^6)/2430 - 
           (43*xp^7)/486 - (67*xp^8)/216 - (20519*xp^9)/40824 - 
           (34327*xp^10)/51030 - (154379*xp^11)/187110 - (72085*xp^12)/74844)*
          Log[xp]^3 + (-22/81 - (22*xp)/81 - (44*xp^2)/81 - (44*xp^3)/81 - 
           (44*xp^4)/81 - (44*xp^5)/81 - (44*xp^6)/81 - (44*xp^7)/81 - 
           (44*xp^8)/81 - (44*xp^9)/81 - (44*xp^10)/81 - (44*xp^11)/81 - 
           (44*xp^12)/81)*Log[xp]^4 + Log[xp]*(-361/729 - (71*Pi^2)/162 + 
           xp^2*(62845/2916 - (59*Pi^2)/54 - (40*Zeta[3])/9) + 
           xp^3*(29149/2916 - (311*Pi^2)/486 - (40*Zeta[3])/9) + 
           xp^4*(160103/23328 - (379*Pi^2)/972 - (40*Zeta[3])/9) + 
           xp^5*(15378059/2916000 - (1039*Pi^2)/4860 - (40*Zeta[3])/9) + 
           xp^6*(3088471/729000 - (187*Pi^2)/2430 - (40*Zeta[3])/9) + 
           xp^7*(865817209/250047000 + (599*Pi^2)/17010 - (40*Zeta[3])/9) + 
           xp^8*(7565387531/2667168000 + (2957*Pi^2)/22680 - 
             (40*Zeta[3])/9) + xp^9*(497541689851/216040608000 + 
             (43493*Pi^2)/204120 - (40*Zeta[3])/9) + 
           xp^10*(98962604047/54010152000 + (7303*Pi^2)/25515 - 
             (40*Zeta[3])/9) + xp^11*(101125682929277/71887512312000 + 
             (98743*Pi^2)/280665 - (40*Zeta[3])/9) + 
           xp^12*(72973948741931/71887512312000 + (461731*Pi^2)/1122660 - 
             (40*Zeta[3])/9) + xp*(7073/729 - (13*Pi^2)/54 - 
             (20*Zeta[3])/9) - (20*Zeta[3])/9) + 
         xp^12*(-6751229892871189567/1992721841288640000 + 
           (766499903*Pi^2)/1481911200 + (14*Pi^4)/1215 - 
           (35962*Zeta[3])/18711) + xp^11*(-7005688339554365533/
            1992721841288640000 + (122687903*Pi^2)/246985200 + 
           (14*Pi^4)/1215 - (153938*Zeta[3])/93555) + 
         xp^10*(-501099916472173/136105583040000 + (418807*Pi^2)/874800 + 
           (14*Pi^4)/1215 - (11398*Zeta[3])/8505) + 
         xp^9*(-2122778781044329/544422332160000 + (325067*Pi^2)/699840 + 
           (14*Pi^4)/1215 - (1700*Zeta[3])/1701) + 
         xp^8*(-28147535204249/6721263360000 + (1042285*Pi^2)/2286144 + 
           (14*Pi^4)/1215 - (116*Zeta[3])/189) + 
         xp^7*(-480997972181/105019740000 + (130381*Pi^2)/285768 + 
           (14*Pi^4)/1215 - (32*Zeta[3])/189) + xp^6*(-224512877/43740000 + 
           (68701*Pi^2)/145800 + (14*Pi^4)/1215 + (16*Zeta[3])/45) + 
         xp^5*(-1042772933/174960000 + (49759*Pi^2)/97200 + (14*Pi^4)/1215 + 
           (404*Zeta[3])/405) + (16*Zeta[3])/9 + 
         xp*(-7697/729 + (113*Pi^2)/243 + (7*Pi^4)/1215 + (32*Zeta[3])/27) + 
         xp^4*(-2053589/279936 + (2347*Pi^2)/3888 + (14*Pi^4)/1215 + 
           (148*Zeta[3])/81) + xp^3*(-178283/17496 + (797*Pi^2)/972 + 
           (14*Pi^4)/1215 + (244*Zeta[3])/81) + 
         xp^2*(-41995/1944 + (1495*Pi^2)/972 + (14*Pi^4)/1215 + 
           (140*Zeta[3])/27)) + Log[xp]*(1205/486 + (925*Pi^2)/108 + 
         (194*Pi^4)/243 + xp^12*(-397278111897436193227/569349097511040000 + 
           (97160183299*Pi^2)/778003380 + (388*Pi^4)/243 - 
           (7008403*Zeta[3])/10395) + xp^11*(-9656062446770941631/
            12939752216160000 + (15691920557*Pi^2)/128595600 + 
           (388*Pi^4)/243 - (18993158*Zeta[3])/31185) + 
         xp^10*(-1563760613430199/1944365472000 + (341752009*Pi^2)/2857680 + 
           (388*Pi^4)/243 - (4573742*Zeta[3])/8505) + 
         xp^9*(-68012031564287563/77774618880000 + (6730431809*Pi^2)/
            57153600 + (388*Pi^4)/243 - (7808671*Zeta[3])/17010) + 
         xp^8*(-922410486666083/960180480000 + (2225353043*Pi^2)/19051200 + 
           (388*Pi^4)/243 - (701399*Zeta[3])/1890) + 
         xp^7*(-224408501402423/210039480000 + (418577339*Pi^2)/3572100 + 
           (388*Pi^4)/243 - (769096*Zeta[3])/2835) + 
         xp^6*(-105553586027/87480000 + (1744489*Pi^2)/14580 + 
           (388*Pi^4)/243 - (62992*Zeta[3])/405) + 
         xp^5*(-243407407481/174960000 + (36678233*Pi^2)/291600 + 
           (388*Pi^4)/243 - (2291*Zeta[3])/135) - (536*Zeta[3])/9 + 
         xp^4*(-465462853/279936 + (542723*Pi^2)/3888 + (388*Pi^4)/243 + 
           (12803*Zeta[3])/81) + xp^3*(-40856473/17496 + (172865*Pi^2)/972 + 
           (388*Pi^4)/243 + (32816*Zeta[3])/81) + 
         xp*(-1046377/486 + (51679*Pi^2)/324 + (194*Pi^4)/243 + 
           (11324*Zeta[3])/27) + xp^2*(-6267143/1944 + (73267*Pi^2)/324 + 
           (388*Pi^4)/243 + (19432*Zeta[3])/27)) + 
       L*(-296/27 - (613*Pi^2)/324 - (179*Pi^4)/243 + 
         (901/54 - (1784*Pi^2)/81 + (24379/54 - (1784*Pi^2)/81)*xp + 
           (11797/18 - (3568*Pi^2)/81)*xp^2 + (253169/486 - (3568*Pi^2)/81)*
            xp^3 + (817709/1944 - (3568*Pi^2)/81)*xp^4 + 
           (3700501/9720 - (3568*Pi^2)/81)*xp^5 + 
           (8751263/24300 - (3568*Pi^2)/81)*xp^6 + 
           (415489511/1190700 - (3568*Pi^2)/81)*xp^7 + 
           (3269394973/9525600 - (3568*Pi^2)/81)*xp^8 + 
           (29234209037/85730400 - (3568*Pi^2)/81)*xp^9 + 
           (7311960449/21432600 - (3568*Pi^2)/81)*xp^10 + 
           (889511310701/2593344600 - (3568*Pi^2)/81)*xp^11 + 
           (1794850288369/5186689200 - (3568*Pi^2)/81)*xp^12)*Log[xp]^2 + 
         (385/27 - (6901*xp)/81 - (4045*xp^2)/27 - (22025*xp^3)/243 - 
           (21691*xp^4)/486 - (9877*xp^5)/810 + (16303*xp^6)/1215 + 
           (295789*xp^7)/8505 + (28717*xp^8)/540 + (7080953*xp^9)/102060 + 
           (2139938*xp^10)/25515 + (9073502*xp^11)/93555 + 
           (2265533*xp^12)/20790)*Log[xp]^3 + (2380/81 + (2380*xp)/81 + 
           (4760*xp^2)/81 + (4760*xp^3)/81 + (4760*xp^4)/81 + 
           (4760*xp^5)/81 + (4760*xp^6)/81 + (4760*xp^7)/81 + 
           (4760*xp^8)/81 + (4760*xp^9)/81 + (4760*xp^10)/81 + 
           (4760*xp^11)/81 + (4760*xp^12)/81)*Log[xp]^4 + 
         xp^2*(140357/108 - (28099*Pi^2)/324 - (358*Pi^4)/243 - 
           (905*Zeta[3])/3) + xp^3*(8477303/8748 - (22019*Pi^2)/324 - 
           (358*Pi^4)/243 - (4925*Zeta[3])/27) + 
         xp*(70157/81 - (19339*Pi^2)/324 - (179*Pi^4)/243 - 
           (4619*Zeta[3])/27) + xp^4*(97770971/139968 - (7555*Pi^2)/144 - 
           (358*Pi^4)/243 - (1621*Zeta[3])/18) + 
         xp^5*(51310575983/87480000 - (2700367*Pi^2)/58320 - (358*Pi^4)/243 - 
           (20249*Zeta[3])/810) + (275*Zeta[3])/9 + 
         xp^6*(7439716327/14580000 - (628807*Pi^2)/14580 - (358*Pi^4)/243 + 
           (10667*Zeta[3])/405) + xp^7*(755360478223/1666980000 - 
           (73967827*Pi^2)/1786050 - (358*Pi^4)/243 + (196001*Zeta[3])/
            2835) + xp^8*(1372708556827043/3360631680000 - 
           (2318003119*Pi^2)/57153600 - (358*Pi^4)/243 + (400663*Zeta[3])/
            3780) + xp^9*(14488914348835229/38887309440000 - 
           (766879973*Pi^2)/19051200 - (358*Pi^4)/243 + (523303*Zeta[3])/
            3780) + xp^10*(26065342201471/75951776250 - (32011751*Pi^2)/
            793800 - (358*Pi^4)/243 + (158243*Zeta[3])/945) + 
         xp^11*(11341184781657206489/35584318594440000 - (39549753014*Pi^2)/
            972504225 - (358*Pi^4)/243 + (18122749*Zeta[3])/93555) + 
         xp^12*(84861885911199348181/284674548755520000 - (641114196587*Pi^2)/
            15560067600 - (358*Pi^4)/243 + (40735319*Zeta[3])/187110) + 
         NF*(56/81 + (31*Pi^2)/162 + (-46/243 - (26*Pi^2)/81 + 
             (1142/243 - (26*Pi^2)/81)*xp + (2659/243 - (52*Pi^2)/81)*xp^2 + 
             (517/81 - (52*Pi^2)/81)*xp^3 + (547/108 - (52*Pi^2)/81)*xp^4 + 
             (109603/24300 - (52*Pi^2)/81)*xp^5 + (25862/6075 - (52*Pi^2)/81)*
              xp^6 + (176558/42525 - (52*Pi^2)/81)*xp^7 + 
             (936431/226800 - (52*Pi^2)/81)*xp^8 + (178116499/42865200 - 
               (52*Pi^2)/81)*xp^9 + (45145627/10716300 - (52*Pi^2)/81)*
              xp^10 + (5563546867/1296672300 - (52*Pi^2)/81)*xp^11 + 
             (5681985649/1296672300 - (52*Pi^2)/81)*xp^12)*Log[xp] + 
           (-25/27 - (29*xp)/27 - (37*xp^2)/9 - (185*xp^3)/81 - 
             (211*xp^4)/162 - (503*xp^5)/810 - (13*xp^6)/135 + 
             (313*xp^7)/945 + (2617*xp^8)/3780 + (34193*xp^9)/34020 + 
             (2179*xp^10)/1701 + (2599*xp^11)/1701 + (29791*xp^12)/17010)*
            Log[xp]^2 + (20/27 + (20*xp)/27 + (40*xp^2)/27 + (40*xp^3)/27 + 
             (40*xp^4)/27 + (40*xp^5)/27 + (40*xp^6)/27 + (40*xp^7)/27 + 
             (40*xp^8)/27 + (40*xp^9)/27 + (40*xp^10)/27 + (40*xp^11)/27 + 
             (40*xp^12)/27)*Log[xp]^3 + (40*Zeta[3])/27 + 
           xp*(-1388/243 + Pi^2/6 + (40*Zeta[3])/27) + 
           xp^12*(-34559155357649/35943756156000 - (332531*Pi^2)/1122660 + 
             (80*Zeta[3])/27) + xp^11*(-41639080041173/35943756156000 - 
             (145591*Pi^2)/561330 + (80*Zeta[3])/27) + 
           xp^10*(-37204556983/27005076000 - (11161*Pi^2)/51030 + 
             (80*Zeta[3])/27) + xp^9*(-175565780281/108020304000 - 
             (35383*Pi^2)/204120 + (80*Zeta[3])/27) + 
           xp^8*(-1091901949/571536000 - (2767*Pi^2)/22680 + 
             (80*Zeta[3])/27) + xp^7*(-10037068/4465125 - (1069*Pi^2)/17010 + 
             (80*Zeta[3])/27) + xp^6*(-485387/182250 + (17*Pi^2)/2430 + 
             (80*Zeta[3])/27) + xp^5*(-1559107/486000 + (449*Pi^2)/4860 + 
             (80*Zeta[3])/27) + xp^4*(-15575/3888 + (197*Pi^2)/972 + 
             (80*Zeta[3])/27) + xp^3*(-2659/486 + (175*Pi^2)/486 + 
             (80*Zeta[3])/27) + xp^2*(-1693/162 + (35*Pi^2)/54 + 
             (80*Zeta[3])/27)) + Log[xp]*(184/81 - (23*Pi^2)/54 + 
           (2140*Zeta[3])/9 + xp*(-68366/81 + (6059*Pi^2)/162 + 
             (2140*Zeta[3])/9) + xp^12*(-325352975893943/2567411154000 - 
             (50692883*Pi^2)/1122660 + (4280*Zeta[3])/9) + 
           xp^11*(-847122292189819/5134822308000 - (11198837*Pi^2)/280665 + 
             (4280*Zeta[3])/9) + xp^10*(-798751409153/3857868000 - 
             (871687*Pi^2)/25515 + (4280*Zeta[3])/9) + 
           xp^9*(-3917577330911/15431472000 - (5682689*Pi^2)/204120 + 
             (4280*Zeta[3])/9) + xp^8*(-409129968817/1333584000 - 
             (5821*Pi^2)/280 + (4280*Zeta[3])/9) + 
           xp^7*(-2189870653/5953500 - (72629*Pi^2)/5670 + (4280*Zeta[3])/
              9) + xp^6*(-17832961/40500 - (323*Pi^2)/90 + (4280*Zeta[3])/
              9) + xp^5*(-773777899/1458000 + (35963*Pi^2)/4860 + 
             (4280*Zeta[3])/9) + xp^4*(-7658987/11664 + (20611*Pi^2)/972 + 
             (4280*Zeta[3])/9) + xp^3*(-675296/729 + (19727*Pi^2)/486 + 
             (4280*Zeta[3])/9) + xp^2*(-101557/81 + (10253*Pi^2)/162 + 
             (4280*Zeta[3])/9))) + xp^2*(1057937/324 - (17833*Pi^2)/81 - 
         (3911*Pi^4)/4860 - (29278*Zeta[3])/27 + (2188*Pi^2*Zeta[3])/27 - 
         (6200*Zeta[5])/9) + xp^3*(123253795/52488 - (344569*Pi^2)/2187 - 
         (2107*Pi^4)/4860 - (23110*Zeta[3])/27 + (2188*Pi^2*Zeta[3])/27 - 
         (6200*Zeta[5])/9) + xp^4*(5578698601/3359232 - 
         (14771689*Pi^2)/139968 - (371*Pi^4)/1080 - (224117*Zeta[3])/324 + 
         (2188*Pi^2*Zeta[3])/27 - (6200*Zeta[5])/9) + 
       xp^12*(670846709112908867079061/1127311213071859200000 - 
         (163980916638127*Pi^2)/86265014774400 - (1279273*Pi^4)/6735960 - 
         (3367429732259*Zeta[3])/5186689200 + (2188*Pi^2*Zeta[3])/27 - 
         (6200*Zeta[5])/9) + xp^11*(473551197844149839481923/
          717379862863910400000 - (2158044964178011*Pi^2)/215662536936000 - 
         (3270349*Pi^4)/16839900 - (822754007813*Zeta[3])/1296672300 + 
         (2188*Pi^2*Zeta[3])/27 - (6200*Zeta[5])/9) + 
       xp^5*(14515728410257/10497600000 - (1434756533*Pi^2)/17496000 - 
         (42373*Pi^4)/145800 - (15414731*Zeta[3])/24300 + 
         (2188*Pi^2*Zeta[3])/27 - (6200*Zeta[5])/9) + 
       xp^10*(35960281163454960019/48998009894400000 - (608231321149*Pi^2)/
          32406091200 - (102089*Pi^4)/510300 - (2220030397*Zeta[3])/3572100 + 
         (2188*Pi^2*Zeta[3])/27 - (6200*Zeta[5])/9) + 
       xp^9*(160511806521790155337/195992039577600000 - (36743455343041*Pi^2)/
          1296243648000 - (84943*Pi^4)/408240 - (8729613349*Zeta[3])/
          14288400 + (2188*Pi^2*Zeta[3])/27 - (6200*Zeta[5])/9) + 
       xp^6*(3118908081157/2624400000 - (142002049*Pi^2)/2187000 - 
         (18743*Pi^4)/72900 - (14838353*Zeta[3])/24300 + 
         (2188*Pi^2*Zeta[3])/27 - (6200*Zeta[5])/9) + 
       xp^8*(105875126199413117/115221657600000 - (623540915801*Pi^2)/
          16003008000 - (29821*Pi^4)/136080 - (959069941*Zeta[3])/1587600 + 
         (2188*Pi^2*Zeta[3])/27 - (6200*Zeta[5])/9) + 
       xp^7*(45832829673482611/44108290800000 - (38232247867*Pi^2)/
          750141000 - (23953*Pi^4)/102060 - (717816317*Zeta[3])/1190700 + 
         (2188*Pi^2*Zeta[3])/27 - (6200*Zeta[5])/9) + 
       xp*(528956/243 - (24457*Pi^2)/162 - (499*Pi^4)/1620 - 
         (20594*Zeta[3])/27 + (1094*Pi^2*Zeta[3])/27 - (3100*Zeta[5])/9) - 
       (3100*Zeta[5])/9)
Spqq0sigma2qq = ((224/27 - (32*Pi^2)/27)*xp + (1432/81 - (16*Pi^2)/9)*xp^2 + 
       (7888/243 - (80*Pi^2)/27)*xp^3 + (9721/243 - (104*Pi^2)/27)*xp^4 + 
       (1402619/30375 - (1864*Pi^2)/405)*xp^5 + 
       (14057687/273375 - (2128*Pi^2)/405)*xp^6 + 
       (5251612283/93767625 - (16528*Pi^2)/2835)*xp^7 + 
       (45084616169/750141000 - (5996*Pi^2)/945)*xp^8 + 
       (143625661787/2250423000 - (6436*Pi^2)/945)*xp^9 + 
       (18916205629/281302875 - (20512*Pi^2)/2835)*xp^10 + 
       (390648139867/5546875950 - (713408*Pi^2)/93555)*xp^11 + 
       (43975439384909/599062602600 - (747176*Pi^2)/93555)*xp^12)*Log[xp] + 
     ((-80*xp)/27 - (136*xp^2)/27 - (824*xp^3)/81 - (956*xp^4)/81 - 
       (25324*xp^5)/2025 - (77044*xp^6)/6075 - (3728668*xp^7)/297675 - 
       (3617518*xp^8)/297675 - (3463318*xp^9)/297675 - 
       (3280142*xp^10)/297675 - (1117100686*xp^11)/108056025 - 
       (346251797*xp^12)/36018675)*Log[xp]^2 + 
     ((64*xp)/27 + (32*xp^2)/9 + (160*xp^3)/27 + (208*xp^4)/27 + 
       (3728*xp^5)/405 + (4256*xp^6)/405 + (33056*xp^7)/2835 + 
       (11992*xp^8)/945 + (12872*xp^9)/945 + (41024*xp^10)/2835 + 
       (1426816*xp^11)/93555 + (1494352*xp^12)/93555)*Log[xp]^3 + 
     L^2*((-4*xp)/27 - (10*xp^2)/27 - (70*xp^3)/81 - (89*xp^4)/81 - 
       (7711*xp^5)/6075 - (8507*xp^6)/6075 - (447689*xp^7)/297675 - 
       (945313*xp^8)/595350 - (986533*xp^9)/595350 - (612679*xp^10)/357210 - 
       (228818383*xp^11)/129667230 - (468696563*xp^12)/259334460 + 
       ((16*xp)/27 + (8*xp^2)/9 + (40*xp^3)/27 + (52*xp^4)/27 + 
         (932*xp^5)/405 + (1064*xp^6)/405 + (8264*xp^7)/2835 + 
         (2998*xp^8)/945 + (3218*xp^9)/945 + (10256*xp^10)/2835 + 
         (356704*xp^11)/93555 + (373588*xp^12)/93555)*Log[xp]) + 
     L*((-8/3 + (32*Pi^2)/81)*xp + (-52/9 + (16*Pi^2)/27)*xp^2 + 
       (-868/81 + (80*Pi^2)/81)*xp^3 + (-1070/81 + (104*Pi^2)/81)*xp^4 + 
       (-1384624/91125 + (1864*Pi^2)/1215)*xp^5 + 
       (-1533523/91125 + (2128*Pi^2)/1215)*xp^6 + 
       (-569217457/31255875 + (16528*Pi^2)/8505)*xp^7 + 
       (-606658387/31255875 + (5996*Pi^2)/2835)*xp^8 + 
       (-3838255007/187535250 + (6436*Pi^2)/2835)*xp^9 + 
       (-24095624533/1125211500 + (20512*Pi^2)/8505)*xp^10 + 
       (-100073796958859/4492969519500 + (713408*Pi^2)/280665)*xp^11 + 
       (-207215615302933/8985939039000 + (747176*Pi^2)/280665)*xp^12 + 
       ((16*xp)/9 + (88*xp^2)/27 + (184*xp^3)/27 + (656*xp^4)/81 + 
         (53408*xp^5)/6075 + (18512*xp^6)/2025 + (919904*xp^7)/99225 + 
         (306008*xp^8)/33075 + (906064*xp^9)/99225 + (7983608*xp^10)/893025 + 
         (2819742944*xp^11)/324168075 + (2729874494*xp^12)/324168075)*
        Log[xp] + ((-64*xp)/27 - (32*xp^2)/9 - (160*xp^3)/27 - 
         (208*xp^4)/27 - (3728*xp^5)/405 - (4256*xp^6)/405 - 
         (33056*xp^7)/2835 - (11992*xp^8)/945 - (12872*xp^9)/945 - 
         (41024*xp^10)/2835 - (1426816*xp^11)/93555 - (1494352*xp^12)/93555)*
        Log[xp]^2) + xp*(-212/27 + (40*Pi^2)/81 + (128*Zeta[3])/27) + 
     xp^2*(-452/27 + (68*Pi^2)/81 + (64*Zeta[3])/9) + 
     xp^3*(-22426/729 + (412*Pi^2)/243 + (320*Zeta[3])/27) + 
     xp^4*(-53993/1458 + (478*Pi^2)/243 + (416*Zeta[3])/27) + 
     xp^5*(-37988339/911250 + (12662*Pi^2)/6075 + (7456*Zeta[3])/405) + 
     xp^6*(-247097923/5467500 + (38522*Pi^2)/18225 + (8512*Zeta[3])/405) + 
     xp^7*(-628720777649/13127467500 + (1864334*Pi^2)/893025 + 
       (66112*Zeta[3])/2835) + xp^8*(-3501754064213/70013160000 + 
       (1808759*Pi^2)/893025 + (23984*Zeta[3])/945) + 
     xp^9*(-293260527649373/5671065960000 + (1731659*Pi^2)/893025 + 
       (25744*Zeta[3])/945) + xp^10*(-150523290695353/2835532980000 + 
       (1640071*Pi^2)/893025 + (82048*Zeta[3])/2835) + 
     xp^11*(-83347946812628161/1537594013340000 + (558550343*Pi^2)/
        324168075 + (2853632*Zeta[3])/93555) + 
     xp^12*(-1144364748095217821/20757519180090000 + 
       (346251797*Pi^2)/216112050 + (2988704*Zeta[3])/93555) + 
     e*(((-320/9 + (368*Pi^2)/81)*xp + (-5968/81 + (184*Pi^2)/27)*xp^2 + 
         (-11024/81 + (920*Pi^2)/81)*xp^3 + (-13456/81 + (1196*Pi^2)/81)*
          xp^4 + (-5773676/30375 + (21436*Pi^2)/1215)*xp^5 + 
         (-57446018/273375 + (24472*Pi^2)/1215)*xp^6 + 
         (-21331893902/93767625 + (190072*Pi^2)/8505)*xp^7 + 
         (-45556118249/187535250 + (68954*Pi^2)/2835)*xp^8 + 
         (-144528948017/562605750 + (74014*Pi^2)/2835)*xp^9 + 
         (-151755713381/562605750 + (235888*Pi^2)/8505)*xp^10 + 
         (-70310035953383/249609417750 + (8204192*Pi^2)/280665)*xp^11 + 
         (-438636379791853/1497656506500 + (8592524*Pi^2)/280665)*xp^12)*
        Log[xp]^2 + ((32*xp)/3 + (464*xp^2)/27 + (2672*xp^3)/81 + 
         (3136*xp^4)/81 + (252992*xp^5)/6075 + (260944*xp^6)/6075 + 
         (12866128*xp^7)/297675 + (12739408*xp^8)/297675 + 
         (12471568*xp^9)/297675 + (36317048*xp^10)/893025 + 
         (12709639784*xp^11)/324168075 + (12183245384*xp^12)/324168075)*
        Log[xp]^3 + ((-128*xp)/27 - (64*xp^2)/9 - (320*xp^3)/27 - 
         (416*xp^4)/27 - (7456*xp^5)/405 - (8512*xp^6)/405 - 
         (66112*xp^7)/2835 - (23984*xp^8)/945 - (25744*xp^9)/945 - 
         (82048*xp^10)/2835 - (2853632*xp^11)/93555 - (2988704*xp^12)/93555)*
        Log[xp]^4 + L^3*((-4*xp)/27 - (10*xp^2)/27 - (70*xp^3)/81 - 
         (89*xp^4)/81 - (7711*xp^5)/6075 - (8507*xp^6)/6075 - 
         (447689*xp^7)/297675 - (945313*xp^8)/595350 - (986533*xp^9)/595350 - 
         (612679*xp^10)/357210 - (228818383*xp^11)/129667230 - 
         (468696563*xp^12)/259334460 + ((16*xp)/27 + (8*xp^2)/9 + 
           (40*xp^3)/27 + (52*xp^4)/27 + (932*xp^5)/405 + (1064*xp^6)/405 + 
           (8264*xp^7)/2835 + (2998*xp^8)/945 + (3218*xp^9)/945 + 
           (10256*xp^10)/2835 + (356704*xp^11)/93555 + (373588*xp^12)/93555)*
          Log[xp]) + L^2*((-112/27 + (16*Pi^2)/27)*xp + 
         (-244/27 + (8*Pi^2)/9)*xp^2 + (-1372/81 + (40*Pi^2)/27)*xp^3 + 
         (-1694/81 + (52*Pi^2)/27)*xp^4 + (-730867/30375 + (932*Pi^2)/405)*
          xp^5 + (-539531/20250 + (1064*Pi^2)/405)*xp^6 + 
         (-200185229/6945750 + (8264*Pi^2)/2835)*xp^7 + 
         (-106624057/3472875 + (2998*Pi^2)/945)*xp^8 + 
         (-4045426937/125023500 + (3218*Pi^2)/945)*xp^9 + 
         (-25382250433/750141000 + (10256*Pi^2)/2835)*xp^10 + 
         (-105359501606159/2995313013000 + (356704*Pi^2)/93555)*xp^11 + 
         (-218042505908233/5990626026000 + (373588*Pi^2)/93555)*xp^12 + 
         ((88*xp)/27 + (52*xp^2)/9 + (316*xp^3)/27 + (380*xp^4)/27 + 
           (31364*xp^5)/2025 + (33088*xp^6)/2025 + (1669096*xp^7)/99225 + 
           (563942*xp^8)/33075 + (188554*xp^9)/11025 + (5068684*xp^10)/
            297675 + (1821864592*xp^11)/108056025 + (1796431387*xp^12)/
            108056025)*Log[xp] + ((-32*xp)/9 - (16*xp^2)/3 - (80*xp^3)/9 - 
           (104*xp^4)/9 - (1864*xp^5)/135 - (2128*xp^6)/135 - 
           (16528*xp^7)/945 - (5996*xp^8)/315 - (6436*xp^9)/315 - 
           (20512*xp^10)/945 - (713408*xp^11)/31185 - (747176*xp^12)/31185)*
          Log[xp]^2) + Log[xp]*(xp^12*(20355691740850996741/
            41515038360180000 - (7036959781*Pi^2)/389001690 - 
           (23909632*Zeta[3])/93555) + xp^11*(333490571061868439/
            691917306003000 - (3671904788*Pi^2)/194500845 - 
           (22829056*Zeta[3])/93555) + xp^10*(167242914634231/354441622500 - 
           (10495934*Pi^2)/535815 - (656384*Zeta[3])/2835) + 
         xp^9*(1302856077855047/2835532980000 - (6009268*Pi^2)/297675 - 
           (205952*Zeta[3])/945) + xp^8*(139960548386203/315059220000 - 
           (6140198*Pi^2)/297675 - (191872*Zeta[3])/945) + 
         xp^7*(8373656064293/19691201250 - (229744*Pi^2)/11025 - 
           (528896*Zeta[3])/2835) + xp^6*(3290507891/8201250 - 
           (41948*Pi^2)/2025 - (68096*Zeta[3])/405) + 
         xp^5*(337346737/911250 - (366136*Pi^2)/18225 - (59648*Zeta[3])/
            405) + xp^4*(160025/486 - (4540*Pi^2)/243 - (3328*Zeta[3])/27) + 
         xp^3*(66688/243 - (430*Pi^2)/27 - (2560*Zeta[3])/27) + 
         xp^2*(4064/27 - (674*Pi^2)/81 - (512*Zeta[3])/9) + 
         xp*(1936/27 - (140*Pi^2)/27 - (1024*Zeta[3])/27)) + 
       xp*(-1924/27 + (154*Pi^2)/27 - (56*Pi^4)/1215 + (64*Zeta[3])/3) + 
       xp^2*(-12422/81 + (2867*Pi^2)/243 - (28*Pi^4)/405 + 
         (928*Zeta[3])/27) + xp^3*(-205354/729 + (1765*Pi^2)/81 - 
         (28*Pi^4)/243 + (5344*Zeta[3])/81) + 
       xp^12*(-305924669100252788758129/575398431672094800000 + 
         (5056420942199303*Pi^2)/107831268468000 - (186794*Pi^4)/601425 + 
         (24366490768*Zeta[3])/324168075) + 
       xp^4*(-989533/2916 + (4307*Pi^2)/162 - (182*Pi^4)/1215 + 
         (6272*Zeta[3])/81) + xp^11*(-99449221742469872329387/
          191799477224031600000 + (2431087497362929*Pi^2)/53915634234000 - 
         (178352*Pi^4)/601425 + (25419279568*Zeta[3])/324168075) + 
       xp^10*(-1799782663148901553/3572771554800000 + (582927228991*Pi^2)/
          13502538000 - (5128*Pi^4)/18225 + (72634096*Zeta[3])/893025) + 
       xp^5*(-10476539797/27337500 + (8314358*Pi^2)/273375 - 
         (3262*Pi^4)/18225 + (505984*Zeta[3])/6075) + 
       xp^9*(-3479807648866660313/7145543109600000 + (277543131013*Pi^2)/
          6751269000 - (1609*Pi^4)/6075 + (24943136*Zeta[3])/297675) + 
       xp^8*(-123761799926076479/264649744800000 + (10934035772*Pi^2)/
          281302875 - (1499*Pi^4)/6075 + (25478816*Zeta[3])/297675) + 
       xp^6*(-205384195817/492075000 + (110291467*Pi^2)/3280500 - 
         (3724*Pi^4)/18225 + (521888*Zeta[3])/6075) + 
       xp^7*(-3679171133195237/8270304525000 + (40956135433*Pi^2)/
          1125211500 - (4132*Pi^4)/18225 + (25732256*Zeta[3])/297675) + 
       L*(((704/27 - (280*Pi^2)/81)*xp + (4448/81 - (140*Pi^2)/27)*xp^2 + 
           (2752/27 - (700*Pi^2)/81)*xp^3 + (1124/9 - (910*Pi^2)/81)*xp^4 + 
           (1449524/10125 - (3262*Pi^2)/243)*xp^5 + 
           (43290346/273375 - (3724*Pi^2)/243)*xp^6 + 
           (16070948134/93767625 - (4132*Pi^2)/243)*xp^7 + 
           (68586914561/375070500 - (1499*Pi^2)/81)*xp^8 + 
           (217346632883/1125211500 - (1609*Pi^2)/81)*xp^9 + 
           (11395123234/56260575 - (5128*Pi^2)/243)*xp^10 + 
           (79072402366577/374414126625 - (178352*Pi^2)/8019)*xp^11 + 
           (328339442850043/1497656506500 - (186794*Pi^2)/8019)*xp^12)*
          Log[xp] + ((-304*xp)/27 - (56*xp^2)/3 - (328*xp^3)/9 - 
           (388*xp^4)/9 - (94612*xp^5)/2025 - (98324*xp^6)/2025 - 
           (4885628*xp^7)/99225 - (4876678*xp^8)/99225 - (4814878*xp^9)/
            99225 - (58222*xp^10)/1225 - (1666424846*xp^11)/36018675 - 
           (1614080911*xp^12)/36018675)*Log[xp]^2 + 
         ((64*xp)/9 + (32*xp^2)/3 + (160*xp^3)/9 + (208*xp^4)/9 + 
           (3728*xp^5)/135 + (4256*xp^6)/135 + (33056*xp^7)/945 + 
           (11992*xp^8)/315 + (12872*xp^9)/315 + (41024*xp^10)/945 + 
           (1426816*xp^11)/31185 + (1494352*xp^12)/31185)*Log[xp]^3 + 
         xp*(-704/27 + (50*Pi^2)/27 + (128*Zeta[3])/9) + 
         xp^2*(-1492/27 + (247*Pi^2)/81 + (64*Zeta[3])/3) + 
         xp^3*(-24692/243 + (1441*Pi^2)/243 + (320*Zeta[3])/9) + 
         xp^4*(-19799/162 + (3403*Pi^2)/486 + (416*Zeta[3])/9) + 
         xp^5*(-41773519/303750 + (11045*Pi^2)/1458 + (7456*Zeta[3])/135) + 
         xp^6*(-407626817/2733750 + (57293*Pi^2)/7290 + (8512*Zeta[3])/135) + 
         xp^7*(-345901207067/2187911250 + (405977*Pi^2)/51030 + 
           (66112*Zeta[3])/945) + xp^8*(-17352664877491/105019740000 + 
           (808993*Pi^2)/102060 + (23984*Zeta[3])/315) + 
         xp^9*(-484890353457257/2835532980000 + (797221*Pi^2)/102060 + 
           (25744*Zeta[3])/315) + xp^10*(-249164628329263/1417766490000 + 
           (11689183*Pi^2)/1530900 + (82048*Zeta[3])/945) + 
         xp^11*(-3729740789748080357/20757519180090000 + (4121650759*Pi^2)/
            555716700 + (2853632*Zeta[3])/31185) + 
         xp^12*(-3798251615716357777/20757519180090000 + (7966204283*Pi^2)/
            1111433400 + (2988704*Zeta[3])/31185)))
Spqq1sigma1qg = 7/12 - (113*Pi^2)/81 + (2*Pi^4)/27 + 
     (674/27 - (238*Pi^2)/81 + (2*Pi^4)/27)*xp + 
     (79/3 - (391*Pi^2)/81 + (4*Pi^4)/27)*xp^2 + 
     (268/27 - (4*Pi^2)/9 + (332/27 - (4*Pi^2)/9)*xp + 
       (584/27 - (8*Pi^2)/9)*xp^2 + (5512/243 - (8*Pi^2)/9)*xp^3 + 
       (5608/243 - (8*Pi^2)/9)*xp^4 + (141656/6075 - (8*Pi^2)/9)*xp^5 + 
       (142676/6075 - (8*Pi^2)/9)*xp^6 + (7028708/297675 - (8*Pi^2)/9)*xp^7 + 
       (7058248/297675 - (8*Pi^2)/9)*xp^8 + (63739792/2679075 - (8*Pi^2)/9)*
        xp^9 + (63918712/2679075 - (8*Pi^2)/9)*xp^10 + 
       (7752468032/324168075 - (8*Pi^2)/9)*xp^11 + 
       (310727069/12966723 - (8*Pi^2)/9)*xp^12)*Log[xp]^2 + 
     NF*(-1/54 + (14*Pi^2)/243 + (-92/81 + (20*Pi^2)/243)*xp + 
       (-98/81 + (40*Pi^2)/243)*xp^2 + (-76/81 + (32*Pi^2)/243)*xp^3 + 
       (-469/648 + (55*Pi^2)/486)*xp^4 + (-424793/729000 + Pi^2/10)*xp^5 + 
       (-349213/729000 + (109*Pi^2)/1215)*xp^6 + 
       (-99234493/250047000 + (691*Pi^2)/8505)*xp^7 + 
       (-54761227/166698000 + (2519*Pi^2)/34020)*xp^8 + 
       (-3642377917/13502538000 + (6917*Pi^2)/102060)*xp^9 + 
       (-1177918333/5401015200 + (635*Pi^2)/10206)*xp^10 + 
       (-1235679810859/7188751231200 + (6425*Pi^2)/112266)*xp^11 + 
       (-1869658961003/14377502462400 + (14792*Pi^2)/280665)*xp^12 + 
       (-23/81 - (4*Pi^2)/81 + (61/81 - (4*Pi^2)/81)*xp + 
         (10/9 - (8*Pi^2)/81)*xp^2 + (182/243 - (8*Pi^2)/81)*xp^3 + 
         (128/243 - (8*Pi^2)/81)*xp^4 + (754/2025 - (8*Pi^2)/81)*xp^5 + 
         (1033/4050 - (8*Pi^2)/81)*xp^6 + (31909/198450 - (8*Pi^2)/81)*xp^7 + 
         (24431/297675 - (8*Pi^2)/81)*xp^8 + (38924/2679075 - (8*Pi^2)/81)*
          xp^9 + (-119521/2679075 - (8*Pi^2)/81)*xp^10 + 
         (-31513376/324168075 - (8*Pi^2)/81)*xp^11 + 
         (-14997715/103733784 - (8*Pi^2)/81)*xp^12)*Log[xp] + 
       (-40/81 - (40*xp)/81 - (80*xp^2)/81 - (80*xp^3)/81 - (80*xp^4)/81 - 
         (80*xp^5)/81 - (80*xp^6)/81 - (80*xp^7)/81 - (80*xp^8)/81 - 
         (80*xp^9)/81 - (80*xp^10)/81 - (80*xp^11)/81 - (80*xp^12)/81)*
        Log[xp]^2) + xp^12*(8887197356270053741/996360920644320000 - 
       (18899544277*Pi^2)/6224027040 + (4*Pi^4)/27 - (31408*Zeta[3])/31185) + 
     xp^11*(4778480633039330177/498180460322160000 - (24160005059*Pi^2)/
        7780033800 + (4*Pi^4)/27 - (12055*Zeta[3])/12474) + 
     xp^10*(351851542570777/34026395760000 - (204524149*Pi^2)/64297800 + 
       (4*Pi^4)/27 - (1045*Zeta[3])/1134) + 
     xp^9*(761279380591031/68052791520000 - (167924903*Pi^2)/51438240 + 
       (4*Pi^4)/27 - (9883*Zeta[3])/11340) + 
     xp^8*(3405774454577/280052640000 - (19196027*Pi^2)/5715360 + 
       (4*Pi^4)/27 - (1027*Zeta[3])/1260) + 
     xp^7*(58258495013/4375822500 - (4952893*Pi^2)/1428840 + (4*Pi^4)/27 - 
       (709*Zeta[3])/945) + xp^6*(13421747/911250 - (523841*Pi^2)/145800 + 
       (4*Pi^4)/27 - (91*Zeta[3])/135) + 
     xp^5*(362345863/21870000 - (136589*Pi^2)/36450 + (4*Pi^4)/27 - 
       (157*Zeta[3])/270) + xp^4*(671183/34992 - (11513*Pi^2)/2916 + 
       (4*Pi^4)/27 - (25*Zeta[3])/54) + Log[xp]*(331/54 + (8*Pi^2)/27 + 
       xp^12*(140766036517289/17971878078000 + (4169*Pi^2)/5670 - 
         (8*Zeta[3])/9) + xp^11*(23555931535573/3594375615600 + 
         (4421*Pi^2)/5670 - (8*Zeta[3])/9) + 
       xp^10*(555234007/108020304 + (1567*Pi^2)/1890 - (8*Zeta[3])/9) + 
       xp^9*(96153456961/27005076000 + (836*Pi^2)/945 - (8*Zeta[3])/9) + 
       xp^8*(1771061683/1000188000 + (128*Pi^2)/135 - (8*Zeta[3])/9) + 
       xp^7*(-18386617/62511750 + (46*Pi^2)/45 - (8*Zeta[3])/9) + 
       xp^6*(-498247/182250 + (10*Pi^2)/9 - (8*Zeta[3])/9) + 
       xp^5*(-1041337/182250 + (11*Pi^2)/9 - (8*Zeta[3])/9) + 
       xp^4*(-13897/1458 + (37*Pi^2)/27 - (8*Zeta[3])/9) + 
       xp^3*(-10739/729 + (43*Pi^2)/27 - (8*Zeta[3])/9) + 
       xp^2*(-557/27 + (55*Pi^2)/27 - (8*Zeta[3])/9) + 
       xp*(-833/54 + (26*Pi^2)/27 - (4*Zeta[3])/9) - (4*Zeta[3])/9) + 
     xp^3*(51050/2187 - (6187*Pi^2)/1458 + (4*Pi^4)/27 - (8*Zeta[3])/27) + 
     L*(-7/12 - (7*Pi^2)/27 + (-134/27 + (2*Pi^2)/9 + (-166/27 + (2*Pi^2)/9)*
          xp + (-292/27 + (4*Pi^2)/9)*xp^2 + (-2756/243 + (4*Pi^2)/9)*xp^3 + 
         (-2804/243 + (4*Pi^2)/9)*xp^4 + (-70828/6075 + (4*Pi^2)/9)*xp^5 + 
         (-71338/6075 + (4*Pi^2)/9)*xp^6 + (-3514354/297675 + (4*Pi^2)/9)*
          xp^7 + (-3529124/297675 + (4*Pi^2)/9)*xp^8 + 
         (-31869896/2679075 + (4*Pi^2)/9)*xp^9 + 
         (-31959356/2679075 + (4*Pi^2)/9)*xp^10 + 
         (-3876234016/324168075 + (4*Pi^2)/9)*xp^11 + 
         (-310727069/25933446 + (4*Pi^2)/9)*xp^12)*Log[xp] + 
       NF*(1/54 + (2*Pi^2)/81 + (-61/162 + (2*Pi^2)/81)*xp + 
         (-5/9 + (4*Pi^2)/81)*xp^2 + (-131/243 + (4*Pi^2)/81)*xp^3 + 
         (-253/486 + (4*Pi^2)/81)*xp^4 + (-6187/12150 + (4*Pi^2)/81)*xp^5 + 
         (-12199/24300 + (4*Pi^2)/81)*xp^6 + (-592027/1190700 + (4*Pi^2)/81)*
          xp^7 + (-588037/1190700 + (4*Pi^2)/81)*xp^8 + 
         (-5266423/10716300 + (4*Pi^2)/81)*xp^9 + 
         (-1311802/2679075 + (4*Pi^2)/81)*xp^10 + 
         (-316574749/648336150 + (4*Pi^2)/81)*xp^11 + 
         (-101086253/207467568 + (4*Pi^2)/81)*xp^12 + 
         (20/81 + (20*xp)/81 + (40*xp^2)/81 + (40*xp^3)/81 + (40*xp^4)/81 + 
           (40*xp^5)/81 + (40*xp^6)/81 + (40*xp^7)/81 + (40*xp^8)/81 + 
           (40*xp^9)/81 + (40*xp^10)/81 + (40*xp^11)/81 + (40*xp^12)/81)*
          Log[xp]) + xp*(769/108 - (13*Pi^2)/27 + (2*Zeta[3])/9) + 
       xp^2*(557/54 - (55*Pi^2)/54 + (4*Zeta[3])/9) + 
       xp^3*(15043/1458 - (17*Pi^2)/18 + (4*Zeta[3])/9) + 
       xp^4*(7139/729 - (11*Pi^2)/12 + (4*Zeta[3])/9) + 
       xp^5*(858554/91125 - (487*Pi^2)/540 + (4*Zeta[3])/9) + 
       xp^6*(3337991/364500 - (241*Pi^2)/270 + (4*Zeta[3])/9) + 
       xp^7*(1120169381/125023500 - (335*Pi^2)/378 + (4*Zeta[3])/9) + 
       xp^8*(1956872269/222264000 - (1333*Pi^2)/1512 + (4*Zeta[3])/9) + 
       xp^9*(468700794967/54010152000 - (569*Pi^2)/648 + (4*Zeta[3])/9) + 
       xp^10*(46300776853/5401015200 - (709*Pi^2)/810 + (4*Zeta[3])/9) + 
       xp^11*(60979935990871/7188751231200 - (2593*Pi^2)/2970 + 
         (4*Zeta[3])/9) + xp^12*(302094170204081/35943756156000 - 
         (115*Pi^2)/132 + (4*Zeta[3])/9) + (2*Zeta[3])/9) - (2*Zeta[3])/9 + 
     e*(7/12 + (175*Pi^2)/432 + (7*Pi^4)/108 + 
       (-268/27 + (4*Pi^2)/9 + (-332/27 + (4*Pi^2)/9)*xp + 
         (-584/27 + (8*Pi^2)/9)*xp^2 + (-5512/243 + (8*Pi^2)/9)*xp^3 + 
         (-5608/243 + (8*Pi^2)/9)*xp^4 + (-141656/6075 + (8*Pi^2)/9)*xp^5 + 
         (-142676/6075 + (8*Pi^2)/9)*xp^6 + (-7028708/297675 + (8*Pi^2)/9)*
          xp^7 + (-7058248/297675 + (8*Pi^2)/9)*xp^8 + 
         (-63739792/2679075 + (8*Pi^2)/9)*xp^9 + 
         (-63918712/2679075 + (8*Pi^2)/9)*xp^10 + 
         (-7752468032/324168075 + (8*Pi^2)/9)*xp^11 + 
         (-310727069/12966723 + (8*Pi^2)/9)*xp^12)*Log[xp]^3 + 
       L*((-134*Pi^2)/81 + (2*Pi^4)/27 + (268/27 - (4*Pi^2)/9 + 
           (332/27 - (4*Pi^2)/9)*xp + (584/27 - (8*Pi^2)/9)*xp^2 + 
           (5512/243 - (8*Pi^2)/9)*xp^3 + (5608/243 - (8*Pi^2)/9)*xp^4 + 
           (141656/6075 - (8*Pi^2)/9)*xp^5 + (142676/6075 - (8*Pi^2)/9)*
            xp^6 + (7028708/297675 - (8*Pi^2)/9)*xp^7 + 
           (7058248/297675 - (8*Pi^2)/9)*xp^8 + (63739792/2679075 - 
             (8*Pi^2)/9)*xp^9 + (63918712/2679075 - (8*Pi^2)/9)*xp^10 + 
           (7752468032/324168075 - (8*Pi^2)/9)*xp^11 + 
           (310727069/12966723 - (8*Pi^2)/9)*xp^12)*Log[xp]^2 + 
         NF*((20*Pi^2)/243 + (-245/162 + (26*Pi^2)/243)*xp + 
           (-143/81 + (52*Pi^2)/243)*xp^2 + (-359/243 + (44*Pi^2)/243)*xp^3 + 
           (-2419/1944 + (79*Pi^2)/486)*xp^4 + (-796013/729000 + 
             (121*Pi^2)/810)*xp^5 + (-715183/729000 + (169*Pi^2)/1215)*xp^6 + 
           (-223560163/250047000 + (1111*Pi^2)/8505)*xp^7 + 
           (-15231823/18522000 + (4199*Pi^2)/34020)*xp^8 + 
           (-10278070897/13502538000 + (11957*Pi^2)/102060)*xp^9 + 
           (-764502233/1080203040 + (1139*Pi^2)/10206)*xp^10 + 
           (-4745860627771/7188751231200 + (11969*Pi^2)/112266)*xp^11 + 
           (-8874936293903/14377502462400 + (28652*Pi^2)/280665)*xp^12 + 
           (-1/27 - (4*Pi^2)/81 + (1 - (4*Pi^2)/81)*xp + 
             (130/81 - (8*Pi^2)/81)*xp^2 + (302/243 - (8*Pi^2)/81)*xp^3 + 
             (248/243 - (8*Pi^2)/81)*xp^4 + (1754/2025 - (8*Pi^2)/81)*xp^5 + 
             (337/450 - (8*Pi^2)/81)*xp^6 + (43303/66150 - (8*Pi^2)/81)*
              xp^7 + (171431/297675 - (8*Pi^2)/81)*xp^8 + 
             (1361924/2679075 - (8*Pi^2)/81)*xp^9 + (1203479/2679075 - 
               (8*Pi^2)/81)*xp^10 + (128569624/324168075 - (8*Pi^2)/81)*
              xp^11 + (36228845/103733784 - (8*Pi^2)/81)*xp^12)*Log[xp] + 
           (-40/81 - (40*xp)/81 - (80*xp^2)/81 - (80*xp^3)/81 - 
             (80*xp^4)/81 - (80*xp^5)/81 - (80*xp^6)/81 - (80*xp^7)/81 - 
             (80*xp^8)/81 - (80*xp^9)/81 - (80*xp^10)/81 - (80*xp^11)/81 - 
             (80*xp^12)/81)*Log[xp]^2) + xp^12*(17261247754327179061/
            996360920644320000 - (24321992077*Pi^2)/6224027040 + 
           (4*Pi^4)/27 - (17548*Zeta[3])/31185) + 
         xp^11*(9004390197206690477/498180460322160000 - (30952472279*Pi^2)/
            7780033800 + (4*Pi^4)/27 - (6511*Zeta[3])/12474) + 
         xp^10*(643546436744677/34026395760000 - (260804569*Pi^2)/64297800 + 
           (4*Pi^4)/27 - (541*Zeta[3])/1134) + Log[xp]*(7/6 + (14*Pi^2)/27 + 
           xp^12*(-74567822299711/17971878078000 + (6689*Pi^2)/5670 - 
             (8*Zeta[3])/9) + xp^11*(-3884750246767/718875123120 + 
             (6941*Pi^2)/5670 - (8*Zeta[3])/9) + 
           xp^10*(-18334180673/2700507600 + (2407*Pi^2)/1890 - 
             (8*Zeta[3])/9) + xp^9*(-225095094719/27005076000 + 
             (1256*Pi^2)/945 - (8*Zeta[3])/9) + 
           xp^8*(-10086794957/1000188000 + (188*Pi^2)/135 - (8*Zeta[3])/9) + 
           xp^7*(-756400957/62511750 + (22*Pi^2)/15 - (8*Zeta[3])/9) + 
           xp^6*(-2638387/182250 + (14*Pi^2)/9 - (8*Zeta[3])/9) + 
           xp^5*(-3166177/182250 + (5*Pi^2)/3 - (8*Zeta[3])/9) + 
           xp^4*(-30721/1458 + (49*Pi^2)/27 - (8*Zeta[3])/9) + 
           xp^3*(-19007/729 + (55*Pi^2)/27 - (8*Zeta[3])/9) + 
           xp^2*(-283/9 + (67*Pi^2)/27 - (8*Zeta[3])/9) + 
           xp*(-1165/54 + (32*Pi^2)/27 - (4*Zeta[3])/9) - (4*Zeta[3])/9) + 
         xp^9*(1351842382249451/68052791520000 - (213092123*Pi^2)/51438240 + 
           (4*Pi^4)/27 - (4843*Zeta[3])/11340) + 
         xp^8*(5871433513517/280052640000 - (24234767*Pi^2)/5715360 + 
           (4*Pi^4)/27 - (467*Zeta[3])/1260) + xp^7*(2707345093/121550625 - 
           (6219193*Pi^2)/1428840 + (4*Pi^4)/27 - (289*Zeta[3])/945) + 
         xp^6*(43533449/1822500 - (653981*Pi^2)/145800 + (4*Pi^4)/27 - 
           (31*Zeta[3])/135) + xp^5*(568398823/21870000 - 
           (338923*Pi^2)/72900 + (4*Pi^4)/27 - (37*Zeta[3])/270) + 
         xp^4*(1013855/34992 - (7093*Pi^2)/1458 + (4*Pi^4)/27 - Zeta[3]/54) + 
         xp^3*(147229/4374 - (3782*Pi^2)/729 + (4*Pi^4)/27 + 
           (4*Zeta[3])/27) + xp*(385/12 - (277*Pi^2)/81 + (2*Pi^4)/27 + 
           (2*Zeta[3])/9) + xp^2*(1979/54 - (947*Pi^2)/162 + (4*Pi^4)/27 + 
           (4*Zeta[3])/9)) + L^2*(-7/24 - (7*Pi^2)/54 + 
         (-67/27 + Pi^2/9 + (-83/27 + Pi^2/9)*xp + (-146/27 + (2*Pi^2)/9)*
            xp^2 + (-1378/243 + (2*Pi^2)/9)*xp^3 + (-1402/243 + (2*Pi^2)/9)*
            xp^4 + (-35414/6075 + (2*Pi^2)/9)*xp^5 + 
           (-35669/6075 + (2*Pi^2)/9)*xp^6 + (-1757177/297675 + (2*Pi^2)/9)*
            xp^7 + (-1764562/297675 + (2*Pi^2)/9)*xp^8 + 
           (-15934948/2679075 + (2*Pi^2)/9)*xp^9 + 
           (-15979678/2679075 + (2*Pi^2)/9)*xp^10 + 
           (-1938117008/324168075 + (2*Pi^2)/9)*xp^11 + 
           (-310727069/51866892 + (2*Pi^2)/9)*xp^12)*Log[xp] + 
         NF*(1/108 + Pi^2/81 + (-61/324 + Pi^2/81)*xp + (-5/18 + (2*Pi^2)/81)*
            xp^2 + (-131/486 + (2*Pi^2)/81)*xp^3 + (-253/972 + (2*Pi^2)/81)*
            xp^4 + (-6187/24300 + (2*Pi^2)/81)*xp^5 + 
           (-12199/48600 + (2*Pi^2)/81)*xp^6 + (-592027/2381400 + 
             (2*Pi^2)/81)*xp^7 + (-588037/2381400 + (2*Pi^2)/81)*xp^8 + 
           (-5266423/21432600 + (2*Pi^2)/81)*xp^9 + 
           (-655901/2679075 + (2*Pi^2)/81)*xp^10 + 
           (-316574749/1296672300 + (2*Pi^2)/81)*xp^11 + 
           (-101086253/414935136 + (2*Pi^2)/81)*xp^12 + 
           (10/81 + (10*xp)/81 + (20*xp^2)/81 + (20*xp^3)/81 + (20*xp^4)/81 + 
             (20*xp^5)/81 + (20*xp^6)/81 + (20*xp^7)/81 + (20*xp^8)/81 + 
             (20*xp^9)/81 + (20*xp^10)/81 + (20*xp^11)/81 + (20*xp^12)/81)*
            Log[xp]) + xp*(769/216 - (13*Pi^2)/54 + Zeta[3]/9) + 
         xp^2*(557/108 - (55*Pi^2)/108 + (2*Zeta[3])/9) + 
         xp^3*(15043/2916 - (17*Pi^2)/36 + (2*Zeta[3])/9) + 
         xp^4*(7139/1458 - (11*Pi^2)/24 + (2*Zeta[3])/9) + 
         xp^5*(429277/91125 - (487*Pi^2)/1080 + (2*Zeta[3])/9) + 
         xp^6*(3337991/729000 - (241*Pi^2)/540 + (2*Zeta[3])/9) + 
         xp^7*(1120169381/250047000 - (335*Pi^2)/756 + (2*Zeta[3])/9) + 
         xp^8*(1956872269/444528000 - (1333*Pi^2)/3024 + (2*Zeta[3])/9) + 
         xp^9*(468700794967/108020304000 - (569*Pi^2)/1296 + (2*Zeta[3])/9) + 
         xp^10*(46300776853/10802030400 - (709*Pi^2)/1620 + (2*Zeta[3])/9) + 
         xp^11*(60979935990871/14377502462400 - (2593*Pi^2)/5940 + 
           (2*Zeta[3])/9) + xp^12*(302094170204081/71887512312000 - 
           (115*Pi^2)/264 + (2*Zeta[3])/9) + Zeta[3]/9) + 
       Log[xp]^2*(-7/6 - (14*Pi^2)/27 + xp*(1561/54 - (38*Pi^2)/27 + 
           (4*Zeta[3])/9) + xp^2*(1141/27 - (79*Pi^2)/27 + (8*Zeta[3])/9) + 
         xp^3*(7657/243 - (59*Pi^2)/27 + (8*Zeta[3])/9) + 
         xp^4*(203/9 - (97*Pi^2)/54 + (8*Zeta[3])/9) + 
         xp^5*(483023/30375 - (413*Pi^2)/270 + (8*Zeta[3])/9) + 
         xp^6*(646261/60750 - (179*Pi^2)/135 + (8*Zeta[3])/9) + 
         xp^7*(43625837/6945750 - (1097*Pi^2)/945 + (8*Zeta[3])/9) + 
         xp^8*(2561739493/1000188000 - (3863*Pi^2)/3780 + (8*Zeta[3])/9) + 
         xp^9*(-6170201843/9001692000 - (10229*Pi^2)/11340 + (8*Zeta[3])/9) + 
         xp^10*(-3210805169/900169200 - (2258*Pi^2)/2835 + (8*Zeta[3])/9) + 
         xp^11*(-7377477841067/1198125205200 - (21898*Pi^2)/31185 + 
           (8*Zeta[3])/9) + xp^12*(-16995391733851/1996875342000 - 
           (38483*Pi^2)/62370 + (8*Zeta[3])/9) + (4*Zeta[3])/9) - 
       (542*Zeta[3])/27 + (5*Pi^2*Zeta[3])/6 + 
       xp*(2897/36 - (3409*Pi^2)/432 + (7*Pi^4)/36 - (646*Zeta[3])/27 + 
         (5*Pi^2*Zeta[3])/6) + xp^12*(15099966866320640540311/
          511465272597417600000 + (269124173868983*Pi^2)/431325073872000 + 
         (45257*Pi^4)/1496880 - (246145286881*Zeta[3])/5186689200 + 
         (5*Pi^2*Zeta[3])/3) + xp^11*(71940837380065636805891/
          2301593726688379200000 + (100117245360257*Pi^2)/431325073872000 + 
         (33139*Pi^4)/748440 - (122938140341*Zeta[3])/2593344600 + 
         (5*Pi^2*Zeta[3])/3) + xp^10*(475091881154505761/14291086219200000 - 
         (67480876093*Pi^2)/324060912000 + (4069*Pi^4)/68040 - 
         (1014557461*Zeta[3])/21432600 + (5*Pi^2*Zeta[3])/3) + 
       xp^9*(1016242112415169687/28582172438400000 - (459747571481*Pi^2)/
          648121824000 + (21001*Pi^4)/272160 - (2025268709*Zeta[3])/
          42865200 + (5*Pi^2*Zeta[3])/3) + 
       xp^8*(13513539838964107/352866326400000 - (30934014163*Pi^2)/
          24004512000 + (2929*Pi^4)/30240 - (224462081*Zeta[3])/4762800 + 
         (5*Pi^2*Zeta[3])/3) + xp^7*(76520999205641/1837845450000 - 
         (1479442439*Pi^2)/750141000 + (2713*Pi^4)/22680 - 
         (13980976*Zeta[3])/297675 + (5*Pi^2*Zeta[3])/3) + 
       xp^6*(5015446609/109350000 - (12253*Pi^2)/4374 + (95*Pi^4)/648 - 
         (283972*Zeta[3])/6075 + (5*Pi^2*Zeta[3])/3) + 
       xp^5*(11275998473/218700000 - (3365879*Pi^2)/874800 + 
         (233*Pi^4)/1296 - (1128073*Zeta[3])/24300 + (5*Pi^2*Zeta[3])/3) + 
       xp^4*(1401229/23328 - (183763*Pi^2)/34992 + (289*Pi^4)/1296 - 
         (44639*Zeta[3])/972 + (5*Pi^2*Zeta[3])/3) + 
       xp^3*(1312687/17496 - (128501*Pi^2)/17496 + (185*Pi^4)/648 - 
         (10943*Zeta[3])/243 + (5*Pi^2*Zeta[3])/3) + 
       xp^2*(18587/216 - (7151*Pi^2)/648 + (29*Pi^4)/72 - (1147*Zeta[3])/27 + 
         (5*Pi^2*Zeta[3])/3) + Log[xp]*(134/27 + (701*Pi^2)/162 - 
         (11*Pi^4)/54 + xp^2*(-2480/27 + (1229*Pi^2)/81 - (11*Pi^4)/27 - 
           (8*Zeta[3])/9) + xp*(-1487/18 + (1465*Pi^2)/162 - (11*Pi^4)/54 - 
           (4*Zeta[3])/9) + xp^3*(-57338/729 + (9874*Pi^2)/729 - 
           (11*Pi^4)/27 - (8*Zeta[3])/27) + xp^4*(-128857/1944 + 
           (37459*Pi^2)/2916 - (11*Pi^4)/27 + Zeta[3]/27) + 
         xp^5*(-216658279/3645000 + (181171*Pi^2)/14580 - (11*Pi^4)/27 + 
           (37*Zeta[3])/135) + xp^6*(-8391986/151875 + (176911*Pi^2)/14580 - 
           (11*Pi^4)/27 + (62*Zeta[3])/135) + xp^7*(-38288770379/729303750 + 
           (42556307*Pi^2)/3572100 - (11*Pi^4)/27 + (578*Zeta[3])/945) + 
         xp^8*(-2361847016311/46675440000 + (20966111*Pi^2)/1786050 - 
           (11*Pi^4)/27 + (467*Zeta[3])/630) + 
         xp^9*(-558691676267953/11342131920000 + (186389159*Pi^2)/16074450 - 
           (11*Pi^4)/27 + (4843*Zeta[3])/5670) + 
         xp^10*(-273890349643451/5671065960000 + (737791067*Pi^2)/64297800 - 
           (11*Pi^4)/27 + (541*Zeta[3])/567) + 
         xp^11*(-3952842941937859411/83030076720360000 + (88466393167*Pi^2)/
            7780033800 - (11*Pi^4)/27 + (6511*Zeta[3])/6237) + 
         xp^12*(-289811261492264713/6150376053360000 + (43882031423*Pi^2)/
            3890016900 - (11*Pi^4)/27 + (35096*Zeta[3])/31185)) + 
       NF*(-1/54 - (19*Pi^2)/648 - Pi^4/162 + (-20/81 - (55*Pi^2)/243 + 
           (305/81 - (67*Pi^2)/243)*xp + (356/81 - (134*Pi^2)/243)*xp^2 + 
           (808/243 - (118*Pi^2)/243)*xp^3 + (2669/972 - (109*Pi^2)/243)*
            xp^4 + (882263/364500 - (19*Pi^2)/45)*xp^5 + 
           (89687/40500 - (488*Pi^2)/1215)*xp^6 + 
           (86410721/41674500 - (3272*Pi^2)/8505)*xp^7 + 
           (61629262/31255875 - (6299*Pi^2)/17010)*xp^8 + 
           (6399441011/3375634500 - (18257*Pi^2)/51030)*xp^9 + 
           (992476301/540101520 - (1769*Pi^2)/5103)*xp^10 + 
           (6441936811111/3594375615600 - (18899*Pi^2)/56133)*xp^11 + 
           (12626943505163/7188751231200 - (91954*Pi^2)/280665)*xp^12)*
          Log[xp] + (1/27 + (4*Pi^2)/81 + (-101/81 + (4*Pi^2)/81)*xp + 
           (-170/81 + (8*Pi^2)/81)*xp^2 + (-38/27 + (8*Pi^2)/81)*xp^3 + 
           (-1 + (8*Pi^2)/81)*xp^4 + (-4337/6075 + (8*Pi^2)/81)*xp^5 + 
           (-5999/12150 + (8*Pi^2)/81)*xp^6 + (-187427/595350 + (8*Pi^2)/81)*
            xp^7 + (-97687/595350 + (8*Pi^2)/81)*xp^8 + 
           (-181273/5358150 + (8*Pi^2)/81)*xp^9 + 
           (216646/2679075 + (8*Pi^2)/81)*xp^10 + (59435501/324168075 + 
             (8*Pi^2)/81)*xp^11 + (28628563/103733784 + (8*Pi^2)/81)*xp^12)*
          Log[xp]^2 + (40/81 + (40*xp)/81 + (80*xp^2)/81 + (80*xp^3)/81 + 
           (80*xp^4)/81 + (80*xp^5)/81 + (80*xp^6)/81 + (80*xp^7)/81 + 
           (80*xp^8)/81 + (80*xp^9)/81 + (80*xp^10)/81 + (80*xp^11)/81 + 
           (80*xp^12)/81)*Log[xp]^3 + xp*(-583/162 + (487*Pi^2)/1944 - 
           Pi^4/162 + (80*Zeta[3])/81) + (80*Zeta[3])/81 + 
         xp^12*(-1136804568081877223/996360920644320000 - (237946837*Pi^2)/
            6915585600 - Pi^4/81 + (160*Zeta[3])/81) + 
         xp^11*(-599482472957947189/498180460322160000 - (7800029*Pi^2)/
            324168075 - Pi^4/81 + (160*Zeta[3])/81) + 
         xp^10*(-43455263873669/34026395760000 - (258737*Pi^2)/21432600 - 
           Pi^4/81 + (160*Zeta[3])/81) + 
         xp^9*(-11617068313019/8506598940000 + (43369*Pi^2)/21432600 - 
           Pi^4/81 + (160*Zeta[3])/81) + xp^8*(-12900871147/8751645000 + 
           (67499*Pi^2)/3572100 - Pi^4/81 + (160*Zeta[3])/81) + 
         xp^7*(-84573002917/52509870000 + (565361*Pi^2)/14288400 - Pi^4/81 + 
           (160*Zeta[3])/81) + xp^6*(-39130171/21870000 + 
           (19157*Pi^2)/291600 - Pi^4/81 + (160*Zeta[3])/81) + 
         xp^5*(-44549281/21870000 + (14611*Pi^2)/145800 - Pi^4/81 + 
           (160*Zeta[3])/81) + xp^4*(-28165/11664 + (869*Pi^2)/5832 - 
           Pi^4/81 + (160*Zeta[3])/81) + xp^3*(-8995/2916 + (661*Pi^2)/2916 - 
           Pi^4/81 + (160*Zeta[3])/81) + xp^2*(-1303/324 + (379*Pi^2)/972 - 
           Pi^4/81 + (160*Zeta[3])/81)))
Spgg0pgg0pgg0sigma0gg = 99/16 + (27*Pi^2)/2 + (279/2 - 27*Pi^2)*xp - 
     (207*xp^2)/8 + (333/2 - (27*Pi^2)/2)*xp^3 + (4419/40 - (27*Pi^2)/2)*
      xp^4 + (39561/400 - (27*Pi^2)/2)*xp^5 + (266349/2800 - (27*Pi^2)/2)*
      xp^6 + (183747/1960 - (27*Pi^2)/2)*xp^7 + (183027/1960 - (27*Pi^2)/2)*
      xp^8 + (74827/800 - (27*Pi^2)/2)*xp^9 + (263183/2800 - (27*Pi^2)/2)*
      xp^10 + (9162443/96800 - (27*Pi^2)/2)*xp^11 + 
     (168159377/1761760 - (27*Pi^2)/2)*xp^12 + 
     NF^2*(-1/4 + xp/2 + xp^3/4 + xp^4/4 + xp^5/4 + xp^6/4 + xp^7/4 + 
       xp^8/4 + xp^9/4 + xp^10/4 + xp^11/4 + xp^12/4) + 
     (1089/16 - (33*NF)/4 + NF^2/4 - (27*Pi^2)/2 + 
       e*(1089/16 - (33*NF)/4 + NF^2/4 - (27*Pi^2)/2) + 
       e^2*(1089/16 - (33*NF)/4 + NF^2/4 - (27*Pi^2)/2) + 
       e^3*(1089/16 - (33*NF)/4 + NF^2/4 - (27*Pi^2)/2))*DD[0, x] + 
     (297/2 + e*(297/2 - 9*NF) + e^2*(297/2 - 9*NF) + e^3*(297/2 - 9*NF) - 
       9*NF)*DD[1, x] + (81 + 81*e + 81*e^2 + 81*e^3)*DD[2, x] + 
     (-135/2 - (135*xp)/2 + (297*xp^2)/2 - (189*xp^3)/4 + (189*xp^4)/20 + 
       (351*xp^5)/10 + (729*xp^6)/14 + (3645*xp^7)/56 + (3033*xp^8)/40 + 
       (1701*xp^9)/20 + (28701*xp^10)/308 + (309501*xp^11)/3080 + 
       (389943*xp^12)/3640)*Log[xp] + (-81 + 162*xp + 81*xp^3 + 81*xp^4 + 
       81*xp^5 + 81*xp^6 + 81*xp^7 + 81*xp^8 + 81*xp^9 + 81*xp^10 + 
       81*xp^11 + 81*xp^12)*Log[xp]^2 + NF*(15/4 + (15*xp)/4 - (33*xp^2)/4 + 
       (21*xp^3)/8 - (21*xp^4)/40 - (39*xp^5)/20 - (81*xp^6)/28 - 
       (405*xp^7)/112 - (337*xp^8)/80 - (189*xp^9)/40 - (3189*xp^10)/616 - 
       (34389*xp^11)/6160 - (43327*xp^12)/7280 + 
       (9 - 18*xp - 9*xp^3 - 9*xp^4 - 9*xp^5 - 9*xp^6 - 9*xp^7 - 9*xp^8 - 
         9*xp^9 - 9*xp^10 - 9*xp^11 - 9*xp^12)*Log[xp]) + 
     e*(99/16 + (27*Pi^2)/2 + (279/2 - 27*Pi^2)*xp - (207*xp^2)/8 + 
       (333/2 - (27*Pi^2)/2)*xp^3 + (4419/40 - (27*Pi^2)/2)*xp^4 + 
       (39561/400 - (27*Pi^2)/2)*xp^5 + (266349/2800 - (27*Pi^2)/2)*xp^6 + 
       (183747/1960 - (27*Pi^2)/2)*xp^7 + (183027/1960 - (27*Pi^2)/2)*xp^8 + 
       (74827/800 - (27*Pi^2)/2)*xp^9 + (263183/2800 - (27*Pi^2)/2)*xp^10 + 
       (9162443/96800 - (27*Pi^2)/2)*xp^11 + 
       (168159377/1761760 - (27*Pi^2)/2)*xp^12 + 
       NF^2*(-1/4 + xp/2 + xp^3/4 + xp^4/4 + xp^5/4 + xp^6/4 + xp^7/4 + 
         xp^8/4 + xp^9/4 + xp^10/4 + xp^11/4 + xp^12/4) + 
       (-135/2 - (135*xp)/2 + (297*xp^2)/2 - (189*xp^3)/4 + (189*xp^4)/20 + 
         (351*xp^5)/10 + (729*xp^6)/14 + (3645*xp^7)/56 + (3033*xp^8)/40 + 
         (1701*xp^9)/20 + (28701*xp^10)/308 + (309501*xp^11)/3080 + 
         (389943*xp^12)/3640)*Log[xp] + (-81 + 162*xp + 81*xp^3 + 81*xp^4 + 
         81*xp^5 + 81*xp^6 + 81*xp^7 + 81*xp^8 + 81*xp^9 + 81*xp^10 + 
         81*xp^11 + 81*xp^12)*Log[xp]^2 + NF*(15/4 + (15*xp)/4 - 
         (33*xp^2)/4 + (21*xp^3)/8 - (21*xp^4)/40 - (39*xp^5)/20 - 
         (81*xp^6)/28 - (405*xp^7)/112 - (337*xp^8)/80 - (189*xp^9)/40 - 
         (3189*xp^10)/616 - (34389*xp^11)/6160 - (43327*xp^12)/7280 + 
         (9 - 18*xp - 9*xp^3 - 9*xp^4 - 9*xp^5 - 9*xp^6 - 9*xp^7 - 9*xp^8 - 
           9*xp^9 - 9*xp^10 - 9*xp^11 - 9*xp^12)*Log[xp])) + 
     e^2*(99/16 + (27*Pi^2)/2 + (279/2 - 27*Pi^2)*xp - (207*xp^2)/8 + 
       (333/2 - (27*Pi^2)/2)*xp^3 + (4419/40 - (27*Pi^2)/2)*xp^4 + 
       (39561/400 - (27*Pi^2)/2)*xp^5 + (266349/2800 - (27*Pi^2)/2)*xp^6 + 
       (183747/1960 - (27*Pi^2)/2)*xp^7 + (183027/1960 - (27*Pi^2)/2)*xp^8 + 
       (74827/800 - (27*Pi^2)/2)*xp^9 + (263183/2800 - (27*Pi^2)/2)*xp^10 + 
       (9162443/96800 - (27*Pi^2)/2)*xp^11 + 
       (168159377/1761760 - (27*Pi^2)/2)*xp^12 + 
       NF^2*(-1/4 + xp/2 + xp^3/4 + xp^4/4 + xp^5/4 + xp^6/4 + xp^7/4 + 
         xp^8/4 + xp^9/4 + xp^10/4 + xp^11/4 + xp^12/4) + 
       (-135/2 - (135*xp)/2 + (297*xp^2)/2 - (189*xp^3)/4 + (189*xp^4)/20 + 
         (351*xp^5)/10 + (729*xp^6)/14 + (3645*xp^7)/56 + (3033*xp^8)/40 + 
         (1701*xp^9)/20 + (28701*xp^10)/308 + (309501*xp^11)/3080 + 
         (389943*xp^12)/3640)*Log[xp] + (-81 + 162*xp + 81*xp^3 + 81*xp^4 + 
         81*xp^5 + 81*xp^6 + 81*xp^7 + 81*xp^8 + 81*xp^9 + 81*xp^10 + 
         81*xp^11 + 81*xp^12)*Log[xp]^2 + NF*(15/4 + (15*xp)/4 - 
         (33*xp^2)/4 + (21*xp^3)/8 - (21*xp^4)/40 - (39*xp^5)/20 - 
         (81*xp^6)/28 - (405*xp^7)/112 - (337*xp^8)/80 - (189*xp^9)/40 - 
         (3189*xp^10)/616 - (34389*xp^11)/6160 - (43327*xp^12)/7280 + 
         (9 - 18*xp - 9*xp^3 - 9*xp^4 - 9*xp^5 - 9*xp^6 - 9*xp^7 - 9*xp^8 - 
           9*xp^9 - 9*xp^10 - 9*xp^11 - 9*xp^12)*Log[xp])) + 
     e^3*(99/16 + (27*Pi^2)/2 + (279/2 - 27*Pi^2)*xp - (207*xp^2)/8 + 
       (333/2 - (27*Pi^2)/2)*xp^3 + (4419/40 - (27*Pi^2)/2)*xp^4 + 
       (39561/400 - (27*Pi^2)/2)*xp^5 + (266349/2800 - (27*Pi^2)/2)*xp^6 + 
       (183747/1960 - (27*Pi^2)/2)*xp^7 + (183027/1960 - (27*Pi^2)/2)*xp^8 + 
       (74827/800 - (27*Pi^2)/2)*xp^9 + (263183/2800 - (27*Pi^2)/2)*xp^10 + 
       (9162443/96800 - (27*Pi^2)/2)*xp^11 + 
       (168159377/1761760 - (27*Pi^2)/2)*xp^12 + 
       NF^2*(-1/4 + xp/2 + xp^3/4 + xp^4/4 + xp^5/4 + xp^6/4 + xp^7/4 + 
         xp^8/4 + xp^9/4 + xp^10/4 + xp^11/4 + xp^12/4) + 
       (-135/2 - (135*xp)/2 + (297*xp^2)/2 - (189*xp^3)/4 + (189*xp^4)/20 + 
         (351*xp^5)/10 + (729*xp^6)/14 + (3645*xp^7)/56 + (3033*xp^8)/40 + 
         (1701*xp^9)/20 + (28701*xp^10)/308 + (309501*xp^11)/3080 + 
         (389943*xp^12)/3640)*Log[xp] + (-81 + 162*xp + 81*xp^3 + 81*xp^4 + 
         81*xp^5 + 81*xp^6 + 81*xp^7 + 81*xp^8 + 81*xp^9 + 81*xp^10 + 
         81*xp^11 + 81*xp^12)*Log[xp]^2 + NF*(15/4 + (15*xp)/4 - 
         (33*xp^2)/4 + (21*xp^3)/8 - (21*xp^4)/40 - (39*xp^5)/20 - 
         (81*xp^6)/28 - (405*xp^7)/112 - (337*xp^8)/80 - (189*xp^9)/40 - 
         (3189*xp^10)/616 - (34389*xp^11)/6160 - (43327*xp^12)/7280 + 
         (9 - 18*xp - 9*xp^3 - 9*xp^4 - 9*xp^5 - 9*xp^6 - 9*xp^7 - 9*xp^8 - 
           9*xp^9 - 9*xp^10 - 9*xp^11 - 9*xp^12)*Log[xp])) + 
     d1[1 - x]*(1331/64 + (11*NF^2)/48 - NF^3/216 - (99*Pi^2)/8 + 
       NF*(-121/32 + (3*Pi^2)/4) + 54*Zeta[3] + 
       e*(1331/64 + (11*NF^2)/48 - NF^3/216 - (99*Pi^2)/8 + 
         NF*(-121/32 + (3*Pi^2)/4) + 54*Zeta[3]) + 
       e^2*(1331/64 + (11*NF^2)/48 - NF^3/216 - (99*Pi^2)/8 + 
         NF*(-121/32 + (3*Pi^2)/4) + 54*Zeta[3]) + 
       e^3*(1331/64 + (11*NF^2)/48 - NF^3/216 - (99*Pi^2)/8 + 
         NF*(-121/32 + (3*Pi^2)/4) + 54*Zeta[3]))
Spgg0pgg0pgq0sigma0gg = 121/24 - Pi^2 + (289/24 - Pi^2)*xp + 
     (157/12 - 2*Pi^2)*xp^2 + (181/12 - 2*Pi^2)*xp^3 + 
     (281/24 - 2*Pi^2)*xp^4 + (6481/600 - 2*Pi^2)*xp^5 + 
     (3167/300 - 2*Pi^2)*xp^6 + (156089/14700 - 2*Pi^2)*xp^7 + 
     (1277137/117600 - 2*Pi^2)*xp^8 + (11874313/1058400 - 2*Pi^2)*xp^9 + 
     (6169763/529200 - 2*Pi^2)*xp^10 + (6432263/529200 - 2*Pi^2)*xp^11 + 
     (812633993/64033200 - 2*Pi^2)*xp^12 + 
     NF^2*(1/54 + xp/54 + xp^2/27 + xp^3/27 + xp^4/27 + xp^5/27 + xp^6/27 + 
       xp^7/27 + xp^8/27 + xp^9/27 + xp^10/27 + xp^11/27 + xp^12/27) + 
     (11 - xp + 4*xp^2 + 8*xp^3 + 14*xp^4 + (92*xp^5)/5 + 22*xp^6 + 
       (878*xp^7)/35 + (139*xp^8)/5 + (1058*xp^9)/35 + (227*xp^10)/7 + 
       (39779*xp^11)/1155 + (3811*xp^12)/105)*Log[xp] + 
     (6 + 6*xp + 12*xp^2 + 12*xp^3 + 12*xp^4 + 12*xp^5 + 12*xp^6 + 12*xp^7 + 
       12*xp^8 + 12*xp^9 + 12*xp^10 + 12*xp^11 + 12*xp^12)*Log[xp]^2 + 
     NF*(-11/18 + xp/18 - (2*xp^2)/9 - (4*xp^3)/9 - (7*xp^4)/9 - 
       (46*xp^5)/45 - (11*xp^6)/9 - (439*xp^7)/315 - (139*xp^8)/90 - 
       (529*xp^9)/315 - (227*xp^10)/126 - (39779*xp^11)/20790 - 
       (3811*xp^12)/1890 + (-2/3 - (2*xp)/3 - (4*xp^2)/3 - (4*xp^3)/3 - 
         (4*xp^4)/3 - (4*xp^5)/3 - (4*xp^6)/3 - (4*xp^7)/3 - (4*xp^8)/3 - 
         (4*xp^9)/3 - (4*xp^10)/3 - (4*xp^11)/3 - (4*xp^12)/3)*Log[xp]) + 
     e*(121/24 - Pi^2 + (289/24 - Pi^2)*xp + (157/12 - 2*Pi^2)*xp^2 + 
       (181/12 - 2*Pi^2)*xp^3 + (281/24 - 2*Pi^2)*xp^4 + 
       (6481/600 - 2*Pi^2)*xp^5 + (3167/300 - 2*Pi^2)*xp^6 + 
       (156089/14700 - 2*Pi^2)*xp^7 + (1277137/117600 - 2*Pi^2)*xp^8 + 
       (11874313/1058400 - 2*Pi^2)*xp^9 + (6169763/529200 - 2*Pi^2)*xp^10 + 
       (6432263/529200 - 2*Pi^2)*xp^11 + (812633993/64033200 - 2*Pi^2)*
        xp^12 + NF^2*(1/54 + xp/54 + xp^2/27 + xp^3/27 + xp^4/27 + xp^5/27 + 
         xp^6/27 + xp^7/27 + xp^8/27 + xp^9/27 + xp^10/27 + xp^11/27 + 
         xp^12/27) + (11 - xp + 4*xp^2 + 8*xp^3 + 14*xp^4 + (92*xp^5)/5 + 
         22*xp^6 + (878*xp^7)/35 + (139*xp^8)/5 + (1058*xp^9)/35 + 
         (227*xp^10)/7 + (39779*xp^11)/1155 + (3811*xp^12)/105)*Log[xp] + 
       (6 + 6*xp + 12*xp^2 + 12*xp^3 + 12*xp^4 + 12*xp^5 + 12*xp^6 + 
         12*xp^7 + 12*xp^8 + 12*xp^9 + 12*xp^10 + 12*xp^11 + 12*xp^12)*
        Log[xp]^2 + NF*(-11/18 + xp/18 - (2*xp^2)/9 - (4*xp^3)/9 - 
         (7*xp^4)/9 - (46*xp^5)/45 - (11*xp^6)/9 - (439*xp^7)/315 - 
         (139*xp^8)/90 - (529*xp^9)/315 - (227*xp^10)/126 - 
         (39779*xp^11)/20790 - (3811*xp^12)/1890 + 
         (-2/3 - (2*xp)/3 - (4*xp^2)/3 - (4*xp^3)/3 - (4*xp^4)/3 - 
           (4*xp^5)/3 - (4*xp^6)/3 - (4*xp^7)/3 - (4*xp^8)/3 - (4*xp^9)/3 - 
           (4*xp^10)/3 - (4*xp^11)/3 - (4*xp^12)/3)*Log[xp])) + 
     e^2*(121/24 - Pi^2 + (289/24 - Pi^2)*xp + (157/12 - 2*Pi^2)*xp^2 + 
       (181/12 - 2*Pi^2)*xp^3 + (281/24 - 2*Pi^2)*xp^4 + 
       (6481/600 - 2*Pi^2)*xp^5 + (3167/300 - 2*Pi^2)*xp^6 + 
       (156089/14700 - 2*Pi^2)*xp^7 + (1277137/117600 - 2*Pi^2)*xp^8 + 
       (11874313/1058400 - 2*Pi^2)*xp^9 + (6169763/529200 - 2*Pi^2)*xp^10 + 
       (6432263/529200 - 2*Pi^2)*xp^11 + (812633993/64033200 - 2*Pi^2)*
        xp^12 + NF^2*(1/54 + xp/54 + xp^2/27 + xp^3/27 + xp^4/27 + xp^5/27 + 
         xp^6/27 + xp^7/27 + xp^8/27 + xp^9/27 + xp^10/27 + xp^11/27 + 
         xp^12/27) + (11 - xp + 4*xp^2 + 8*xp^3 + 14*xp^4 + (92*xp^5)/5 + 
         22*xp^6 + (878*xp^7)/35 + (139*xp^8)/5 + (1058*xp^9)/35 + 
         (227*xp^10)/7 + (39779*xp^11)/1155 + (3811*xp^12)/105)*Log[xp] + 
       (6 + 6*xp + 12*xp^2 + 12*xp^3 + 12*xp^4 + 12*xp^5 + 12*xp^6 + 
         12*xp^7 + 12*xp^8 + 12*xp^9 + 12*xp^10 + 12*xp^11 + 12*xp^12)*
        Log[xp]^2 + NF*(-11/18 + xp/18 - (2*xp^2)/9 - (4*xp^3)/9 - 
         (7*xp^4)/9 - (46*xp^5)/45 - (11*xp^6)/9 - (439*xp^7)/315 - 
         (139*xp^8)/90 - (529*xp^9)/315 - (227*xp^10)/126 - 
         (39779*xp^11)/20790 - (3811*xp^12)/1890 + 
         (-2/3 - (2*xp)/3 - (4*xp^2)/3 - (4*xp^3)/3 - (4*xp^4)/3 - 
           (4*xp^5)/3 - (4*xp^6)/3 - (4*xp^7)/3 - (4*xp^8)/3 - (4*xp^9)/3 - 
           (4*xp^10)/3 - (4*xp^11)/3 - (4*xp^12)/3)*Log[xp])) + 
     e^3*(121/24 - Pi^2 + (289/24 - Pi^2)*xp + (157/12 - 2*Pi^2)*xp^2 + 
       (181/12 - 2*Pi^2)*xp^3 + (281/24 - 2*Pi^2)*xp^4 + 
       (6481/600 - 2*Pi^2)*xp^5 + (3167/300 - 2*Pi^2)*xp^6 + 
       (156089/14700 - 2*Pi^2)*xp^7 + (1277137/117600 - 2*Pi^2)*xp^8 + 
       (11874313/1058400 - 2*Pi^2)*xp^9 + (6169763/529200 - 2*Pi^2)*xp^10 + 
       (6432263/529200 - 2*Pi^2)*xp^11 + (812633993/64033200 - 2*Pi^2)*
        xp^12 + NF^2*(1/54 + xp/54 + xp^2/27 + xp^3/27 + xp^4/27 + xp^5/27 + 
         xp^6/27 + xp^7/27 + xp^8/27 + xp^9/27 + xp^10/27 + xp^11/27 + 
         xp^12/27) + (11 - xp + 4*xp^2 + 8*xp^3 + 14*xp^4 + (92*xp^5)/5 + 
         22*xp^6 + (878*xp^7)/35 + (139*xp^8)/5 + (1058*xp^9)/35 + 
         (227*xp^10)/7 + (39779*xp^11)/1155 + (3811*xp^12)/105)*Log[xp] + 
       (6 + 6*xp + 12*xp^2 + 12*xp^3 + 12*xp^4 + 12*xp^5 + 12*xp^6 + 
         12*xp^7 + 12*xp^8 + 12*xp^9 + 12*xp^10 + 12*xp^11 + 12*xp^12)*
        Log[xp]^2 + NF*(-11/18 + xp/18 - (2*xp^2)/9 - (4*xp^3)/9 - 
         (7*xp^4)/9 - (46*xp^5)/45 - (11*xp^6)/9 - (439*xp^7)/315 - 
         (139*xp^8)/90 - (529*xp^9)/315 - (227*xp^10)/126 - 
         (39779*xp^11)/20790 - (3811*xp^12)/1890 + 
         (-2/3 - (2*xp)/3 - (4*xp^2)/3 - (4*xp^3)/3 - (4*xp^4)/3 - 
           (4*xp^5)/3 - (4*xp^6)/3 - (4*xp^7)/3 - (4*xp^8)/3 - (4*xp^9)/3 - 
           (4*xp^10)/3 - (4*xp^11)/3 - (4*xp^12)/3)*Log[xp]))
Spgg0pgg0sigma0gg = -15/2 - (15*xp)/2 + (33*xp^2)/2 - (21*xp^3)/4 + 
     (21*xp^4)/20 + (39*xp^5)/10 + (81*xp^6)/14 + (405*xp^7)/56 + 
     (337*xp^8)/40 + (189*xp^9)/20 + (3189*xp^10)/308 + (34389*xp^11)/3080 + 
     (43327*xp^12)/3640 + NF*(1 - 2*xp - xp^3 - xp^4 - xp^5 - xp^6 - xp^7 - 
       xp^8 - xp^9 - xp^10 - xp^11 - xp^12) + 
     (121/16 - (11*NF)/12 + NF^2/36 - (3*Pi^2)/2 + 
       e*(121/16 - (11*NF)/12 + NF^2/36 - (3*Pi^2)/2) + 
       e^2*(121/16 - (11*NF)/12 + NF^2/36 - (3*Pi^2)/2) + 
       e^3*(121/16 - (11*NF)/12 + NF^2/36 - (3*Pi^2)/2))*d1[1 - x] + 
     (33/2 + e*(33/2 - NF) + e^2*(33/2 - NF) + e^3*(33/2 - NF) - NF)*
      DD[0, x] + (18 + 18*e + 18*e^2 + 18*e^3)*DD[1, x] + 
     (-18 + 36*xp + 18*xp^3 + 18*xp^4 + 18*xp^5 + 18*xp^6 + 18*xp^7 + 
       18*xp^8 + 18*xp^9 + 18*xp^10 + 18*xp^11 + 18*xp^12)*Log[xp] + 
     e*(-15/2 - (15*xp)/2 + (33*xp^2)/2 - (21*xp^3)/4 + (21*xp^4)/20 + 
       (39*xp^5)/10 + (81*xp^6)/14 + (405*xp^7)/56 + (337*xp^8)/40 + 
       (189*xp^9)/20 + (3189*xp^10)/308 + (34389*xp^11)/3080 + 
       (43327*xp^12)/3640 + NF*(1 - 2*xp - xp^3 - xp^4 - xp^5 - xp^6 - xp^7 - 
         xp^8 - xp^9 - xp^10 - xp^11 - xp^12) + 
       (-18 + 36*xp + 18*xp^3 + 18*xp^4 + 18*xp^5 + 18*xp^6 + 18*xp^7 + 
         18*xp^8 + 18*xp^9 + 18*xp^10 + 18*xp^11 + 18*xp^12)*Log[xp]) + 
     e^2*(-15/2 - (15*xp)/2 + (33*xp^2)/2 - (21*xp^3)/4 + (21*xp^4)/20 + 
       (39*xp^5)/10 + (81*xp^6)/14 + (405*xp^7)/56 + (337*xp^8)/40 + 
       (189*xp^9)/20 + (3189*xp^10)/308 + (34389*xp^11)/3080 + 
       (43327*xp^12)/3640 + NF*(1 - 2*xp - xp^3 - xp^4 - xp^5 - xp^6 - xp^7 - 
         xp^8 - xp^9 - xp^10 - xp^11 - xp^12) + 
       (-18 + 36*xp + 18*xp^3 + 18*xp^4 + 18*xp^5 + 18*xp^6 + 18*xp^7 + 
         18*xp^8 + 18*xp^9 + 18*xp^10 + 18*xp^11 + 18*xp^12)*Log[xp]) + 
     e^3*(-15/2 - (15*xp)/2 + (33*xp^2)/2 - (21*xp^3)/4 + (21*xp^4)/20 + 
       (39*xp^5)/10 + (81*xp^6)/14 + (405*xp^7)/56 + (337*xp^8)/40 + 
       (189*xp^9)/20 + (3189*xp^10)/308 + (34389*xp^11)/3080 + 
       (43327*xp^12)/3640 + NF*(1 - 2*xp - xp^3 - xp^4 - xp^5 - xp^6 - xp^7 - 
         xp^8 - xp^9 - xp^10 - xp^11 - xp^12) + 
       (-18 + 36*xp + 18*xp^3 + 18*xp^4 + 18*xp^5 + 18*xp^6 + 18*xp^7 + 
         18*xp^8 + 18*xp^9 + 18*xp^10 + 18*xp^11 + 18*xp^12)*Log[xp])
Spgg0pgg0sigma1gg = 363/8 - (39*Pi^2)/2 + (12275/16 - 66*Pi^2)*xp^2 + 
     (216 + e*(-48 + 216*L + 16*NF) + e^2*(25/2 + 108*L^2 + (26*NF)/3 + 
         (2*NF^2)/9 + L*(-48 + 16*NF) - 162*Pi^2))*DD[3, x] + 
     (-180*e + e^2*(-15 - 180*L - 10*NF))*DD[4, x] + 108*e^2*DD[5, x] + 
     (825/4 + 72*Pi^2 + (1509 - 144*Pi^2)*xp - (1071*xp^2)/2 + 
       (6291/4 - 72*Pi^2)*xp^3 + (20223/20 - 72*Pi^2)*xp^4 + 
       (17553/20 - 72*Pi^2)*xp^5 + (115581/140 - 72*Pi^2)*xp^6 + 
       (1569723/1960 - 72*Pi^2)*xp^7 + (1545519/1960 - 72*Pi^2)*xp^8 + 
       (822011/1050 - 72*Pi^2)*xp^9 + (3281381/4200 - 72*Pi^2)*xp^10 + 
       (16566983/21175 - 72*Pi^2)*xp^11 + (34590371/44044 - 72*Pi^2)*xp^12)*
      Log[xp] + (27 - 648*xp + 594*xp^2 - (711*xp^3)/2 - (1287*xp^4)/10 - 
       (243*xp^5)/10 + (3177*xp^6)/70 + 99*xp^7 + (5013*xp^8)/35 + 
       (906*xp^9)/5 + (165273*xp^10)/770 + (94176*xp^11)/385 + 
       (1360494*xp^12)/5005)*Log[xp]^2 + 
     (-216 + 432*xp + 216*xp^3 + 216*xp^4 + 216*xp^5 + 216*xp^6 + 216*xp^7 + 
       216*xp^8 + 216*xp^9 + 216*xp^10 + 216*xp^11 + 216*xp^12)*Log[xp]^3 + 
     NF^2*(1/6 - xp/12 + (11*xp^2)/36 + (7*xp^4)/60 + (7*xp^5)/40 + 
       (181*xp^6)/840 + (83*xp^7)/336 + (4129*xp^8)/15120 + (319*xp^9)/1080 + 
       (13093*xp^10)/41580 + (18421*xp^11)/55440 + (752327*xp^12)/2162160 + 
       (-1/3 + (2*xp)/3 + xp^3/3 + xp^4/3 + xp^5/3 + xp^6/3 + xp^7/3 + 
         xp^8/3 + xp^9/3 + xp^10/3 + xp^11/3 + xp^12/3)*Log[xp]) + 
     NF*(-11/2 - Pi^2 + (-193/4 + 2*Pi^2)*xp + (167*xp^2)/12 + 
       (-283/6 + Pi^2)*xp^3 + (-484/15 + Pi^2)*xp^4 + 
       (-8749/300 + Pi^2)*xp^5 + (-59351/2100 + Pi^2)*xp^6 + 
       (-16511/588 + Pi^2)*xp^7 + (-497527/17640 + Pi^2)*xp^8 + 
       (-2153267/75600 + Pi^2)*xp^9 + (-311519/10800 + Pi^2)*xp^10 + 
       (-3185861/108900 + Pi^2)*xp^11 + (-23541257/792792 + Pi^2)*xp^12 + 
       (-7 + 35*xp - 33*xp^2 + 18*xp^3 + (27*xp^4)/5 - xp^5/2 - 
         (313*xp^6)/70 - (211*xp^7)/28 - (1409*xp^8)/140 - (367*xp^9)/30 - 
         (16333*xp^10)/1155 - (24407*xp^11)/1540 - (348287*xp^12)/20020)*
        Log[xp] + (18 - 36*xp - 18*xp^3 - 18*xp^4 - 18*xp^5 - 18*xp^6 - 
         18*xp^7 - 18*xp^8 - 18*xp^9 - 18*xp^10 - 18*xp^11 - 18*xp^12)*
        Log[xp]^2) + L*(-429/8 - 27*Pi^2 + (-1281/4 + 54*Pi^2)*xp + 
       (285*xp^2)/2 + (-2895/8 + 27*Pi^2)*xp^3 + (-8607/40 + 27*Pi^2)*xp^4 + 
       (-35271/200 + 27*Pi^2)*xp^5 + (-221799/1400 + 27*Pi^2)*xp^6 + 
       (-579063/3920 + 27*Pi^2)*xp^7 + (-110093/784 + 27*Pi^2)*xp^8 + 
       (-54037/400 + 27*Pi^2)*xp^9 + (-91729/700 + 27*Pi^2)*xp^10 + 
       (-10832939/84700 + 27*Pi^2)*xp^11 + (-5524557/44044 + 27*Pi^2)*xp^12 + 
       NF^2*(1/6 - xp/3 - xp^3/6 - xp^4/6 - xp^5/6 - xp^6/6 - xp^7/6 - 
         xp^8/6 - xp^9/6 - xp^10/6 - xp^11/6 - xp^12/6) + 
       (36 + 333*xp - 297*xp^2 + (387*xp^3)/2 + (801*xp^4)/10 + 
         (144*xp^5)/5 - (36*xp^6)/7 - (873*xp^7)/28 - (1053*xp^8)/20 - 
         (711*xp^9)/10 - (13455*xp^10)/154 - (157041*xp^11)/1540 - 
         (209763*xp^12)/1820)*Log[xp] + (162 - 324*xp - 162*xp^3 - 162*xp^4 - 
         162*xp^5 - 162*xp^6 - 162*xp^7 - 162*xp^8 - 162*xp^9 - 162*xp^10 - 
         162*xp^11 - 162*xp^12)*Log[xp]^2 + NF*(1/2 - 16*xp + 11*xp^2 - 
         9*xp^3 - (24*xp^4)/5 - (29*xp^5)/10 - (23*xp^6)/14 - (19*xp^7)/28 + 
         (7*xp^8)/60 + (4*xp^9)/5 + (108*xp^10)/77 + (2993*xp^11)/1540 + 
         (13297*xp^12)/5460 + (-12 + 24*xp + 12*xp^3 + 12*xp^4 + 12*xp^5 + 
           12*xp^6 + 12*xp^7 + 12*xp^8 + 12*xp^9 + 12*xp^10 + 12*xp^11 + 
           12*xp^12)*Log[xp])) + DD[1, x]*(363/4 - 11*NF + NF^2/3 + 
       L*(-198 + 12*NF) - 72*Pi^2 + e*(147/4 + NF^2/3 + L^2*(-99 + 6*NF) + 
         (87*Pi^2)/2 + L*(-429/4 + NF + NF^2/3 - 72*Pi^2) + 
         NF*(-11 - 7*Pi^2) - 1296*Zeta[3]) + e^2*(-501/4 + L^3*(-33 + 2*NF) + 
         (333*Pi^2)/16 - (12*Pi^4)/5 + L^2*(-429/8 + NF/2 + NF^2/6 - 
           36*Pi^2) + NF^2*(1/3 - Pi^2/12) + L*(-645/4 + NF^2/3 + 
           (87*Pi^2)/2 + NF*(1 - 7*Pi^2) - 1296*Zeta[3]) + 
         NF*(-11 - (17*Pi^2)/4 - 76*Zeta[3]) - 42*Zeta[3])) - 432*Zeta[3] + 
     xp^12*(-2569891801/139531392 - (430399*Pi^2)/20020 + 432*Zeta[3]) + 
     xp^11*(-538107606067/9391536000 - (5679*Pi^2)/308 + 432*Zeta[3]) + 
     xp^10*(-132119641/1323000 - (23201*Pi^2)/1540 + 432*Zeta[3]) + 
     xp^9*(-1556431967/10584000 - (113*Pi^2)/10 + 432*Zeta[3]) + 
     xp^8*(-65958629/329280 - (983*Pi^2)/140 + 432*Zeta[3]) + 
     xp^7*(-28770057/109760 - (57*Pi^2)/28 + 432*Zeta[3]) + 
     xp^6*(-378111/1120 + (561*Pi^2)/140 + 432*Zeta[3]) + 
     xp^5*(-70491/160 + (237*Pi^2)/20 + 432*Zeta[3]) + 
     xp^4*(-50089/80 + (471*Pi^2)/20 + 432*Zeta[3]) + 
     xp^3*(-5261/4 + (195*Pi^2)/4 + 432*Zeta[3]) + 
     xp*(-20595/16 + 93*Pi^2 + 864*Zeta[3]) + 
     DD[2, x]*(297 - 162*L - 18*NF + e*(825/4 - 81*L^2 + L*(135 - 18*NF) - 
         7*NF - NF^2/3 + (333*Pi^2)/2) + e^2*(825/4 - 27*L^3 + 
         L^2*(135/2 - 9*NF) - NF^2/3 + (105*Pi^2)/4 + NF*(-7 + (17*Pi^2)/2) + 
         L*(177/4 - 7*NF - NF^2/3 + (333*Pi^2)/2) + 2106*Zeta[3])) + 
     e*(543/8 + (861*Pi^2)/32 + (3*Pi^4)/4 + 
       (-1113/4 - (333*Pi^2)/2 + (-6213/2 + 333*Pi^2)*xp + 1380*xp^2 + 
         (-5859/2 + (333*Pi^2)/2)*xp^3 + (-9117/5 + (333*Pi^2)/2)*xp^4 + 
         (-152769/100 + (333*Pi^2)/2)*xp^5 + (-977211/700 + (333*Pi^2)/2)*
          xp^6 + (-740961/560 + (333*Pi^2)/2)*xp^7 + 
         (-20453/16 + (333*Pi^2)/2)*xp^8 + (-2623631/2100 + (333*Pi^2)/2)*
          xp^9 + (-14211227/11550 + (333*Pi^2)/2)*xp^10 + 
         (-412757087/338800 + (333*Pi^2)/2)*xp^11 + 
         (-213359617/176176 + (333*Pi^2)/2)*xp^12)*Log[xp]^2 + 
       (-312 + 1092*xp - 660*xp^2 + 561*xp^3 + 309*xp^4 + (957*xp^5)/5 + 
         (3933*xp^6)/35 + (360*xp^7)/7 + (8*xp^8)/7 - 42*xp^9 - 
         (30783*xp^10)/385 - (43866*xp^11)/385 - (144902*xp^12)/1001)*
        Log[xp]^3 + (180 - 360*xp - 180*xp^3 - 180*xp^4 - 180*xp^5 - 
         180*xp^6 - 180*xp^7 - 180*xp^8 - 180*xp^9 - 180*xp^10 - 180*xp^11 - 
         180*xp^12)*Log[xp]^4 + NF^2*(1/6 - Pi^2/24 + (-1/3 + Pi^2/12)*xp + 
         (11*xp^2)/36 + (-203/432 + Pi^2/24)*xp^3 + (-433/2160 + Pi^2/24)*
          xp^4 + (-49/360 + Pi^2/24)*xp^5 + (-29/252 + Pi^2/24)*xp^6 + 
         (-2227/20160 + Pi^2/24)*xp^7 + (-2293/20160 + Pi^2/24)*xp^8 + 
         (-6113/50400 + Pi^2/24)*xp^9 + (-36401/277200 + Pi^2/24)*xp^10 + 
         (-1425313/9979200 + Pi^2/24)*xp^11 + (-268517/1729728 + Pi^2/24)*
          xp^12 + (-2/3 + (5*xp)/6 - (11*xp^2)/18 + xp^3/3 + xp^4/10 - 
           xp^5/60 - (41*xp^6)/420 - (9*xp^7)/56 - (1609*xp^8)/7560 - 
           (139*xp^9)/540 - (6163*xp^10)/20790 - (9181*xp^11)/27720 - 
           (391967*xp^12)/1081080)*Log[xp] + (1/3 - (2*xp)/3 - xp^3/3 - 
           xp^4/3 - xp^5/3 - xp^6/3 - xp^7/3 - xp^8/3 - xp^9/3 - xp^10/3 - 
           xp^11/3 - xp^12/3)*Log[xp]^2) + L^2*(-429/16 - (27*Pi^2)/2 + 
         (-1281/8 + 27*Pi^2)*xp + (285*xp^2)/4 + (-2895/16 + (27*Pi^2)/2)*
          xp^3 + (-8607/80 + (27*Pi^2)/2)*xp^4 + (-35271/400 + (27*Pi^2)/2)*
          xp^5 + (-221799/2800 + (27*Pi^2)/2)*xp^6 + 
         (-579063/7840 + (27*Pi^2)/2)*xp^7 + (-110093/1568 + (27*Pi^2)/2)*
          xp^8 + (-54037/800 + (27*Pi^2)/2)*xp^9 + 
         (-91729/1400 + (27*Pi^2)/2)*xp^10 + (-10832939/169400 + (27*Pi^2)/2)*
          xp^11 + (-5524557/88088 + (27*Pi^2)/2)*xp^12 + 
         NF^2*(1/12 - xp/6 - xp^3/12 - xp^4/12 - xp^5/12 - xp^6/12 - 
           xp^7/12 - xp^8/12 - xp^9/12 - xp^10/12 - xp^11/12 - xp^12/12) + 
         (18 + (333*xp)/2 - (297*xp^2)/2 + (387*xp^3)/4 + (801*xp^4)/20 + 
           (72*xp^5)/5 - (18*xp^6)/7 - (873*xp^7)/56 - (1053*xp^8)/40 - 
           (711*xp^9)/20 - (13455*xp^10)/308 - (157041*xp^11)/3080 - 
           (209763*xp^12)/3640)*Log[xp] + (81 - 162*xp - 81*xp^3 - 81*xp^4 - 
           81*xp^5 - 81*xp^6 - 81*xp^7 - 81*xp^8 - 81*xp^9 - 81*xp^10 - 
           81*xp^11 - 81*xp^12)*Log[xp]^2 + NF*(1/4 - 8*xp + (11*xp^2)/2 - 
           (9*xp^3)/2 - (12*xp^4)/5 - (29*xp^5)/20 - (23*xp^6)/28 - 
           (19*xp^7)/56 + (7*xp^8)/120 + (2*xp^9)/5 + (54*xp^10)/77 + 
           (2993*xp^11)/3080 + (13297*xp^12)/10920 + 
           (-6 + 12*xp + 6*xp^3 + 6*xp^4 + 6*xp^5 + 6*xp^6 + 6*xp^7 + 
             6*xp^8 + 6*xp^9 + 6*xp^10 + 6*xp^11 + 6*xp^12)*Log[xp])) + 
       xp^2*(45839/16 - (1481*Pi^2)/8 - 1188*Zeta[3]) + 
       xp^12*(-4195398506420533/3133642512000 + (1137374123*Pi^2)/5285280 - 
         (3*Pi^4)/4 - (972423*Zeta[3])/5005) + 
       xp^11*(-644203997196433/451967670000 + (436484689*Pi^2)/2032800 - 
         (3*Pi^4)/4 - (53343*Zeta[3])/385) + 
       xp^10*(-55915493618717/36673560000 + (8508293*Pi^2)/39600 - 
         (3*Pi^4)/4 - (29676*Zeta[3])/385) + 
       xp^9*(-21878696439337/13335840000 + (21759391*Pi^2)/100800 - 
         (3*Pi^4)/4 - (42*Zeta[3])/5) - 684*Zeta[3] + 
       xp^8*(-3586134049/2016000 + (10264129*Pi^2)/47040 - (3*Pi^4)/4 + 
         (2439*Zeta[3])/35) + xp^7*(-436657647/224000 + 
         (3491597*Pi^2)/15680 - (3*Pi^4)/4 + (1125*Zeta[3])/7) + 
       xp^6*(-43451753/20000 + (258763*Pi^2)/1120 - (3*Pi^4)/4 + 
         (9486*Zeta[3])/35) + xp^5*(-25035997/10000 + (7927*Pi^2)/32 - 
         (3*Pi^4)/4 + 414*Zeta[3]) + xp^4*(-3044777/960 + (46091*Pi^2)/160 - 
         (3*Pi^4)/4 + (3132*Zeta[3])/5) + 
       xp^3*(-1177567/192 + (14323*Pi^2)/32 - (3*Pi^4)/4 + 1080*Zeta[3]) + 
       Log[xp]*(339/2 + 123*Pi^2 + (-23975/8 + (1221*Pi^2)/4)*xp^2 + 
         xp*(44871/8 - (1785*Pi^2)/4 - 2592*Zeta[3]) + 
         xp^3*(46699/8 - (1827*Pi^2)/8 - 1296*Zeta[3]) + 
         xp^4*(6127/2 - (4473*Pi^2)/40 - 1296*Zeta[3]) + 
         xp^5*(4730197/2000 - (573*Pi^2)/10 - 1296*Zeta[3]) + 
         xp^6*(28096373/14000 - (1443*Pi^2)/70 - 1296*Zeta[3]) + 
         xp^7*(1407737/800 + (123*Pi^2)/16 - 1296*Zeta[3]) + 
         xp^8*(26296181/16800 + (17383*Pi^2)/560 - 1296*Zeta[3]) + 
         xp^9*(927573431/661500 + (2043*Pi^2)/40 - 1296*Zeta[3]) + 
         xp^10*(6670777327/5292000 + (211587*Pi^2)/3080 - 1296*Zeta[3]) + 
         xp^11*(355178569577/313051200 + (520341*Pi^2)/6160 - 1296*Zeta[3]) + 
         xp^12*(4154308401247/4069665600 + (7909829*Pi^2)/80080 - 
           1296*Zeta[3]) + 1296*Zeta[3]) + xp*(-22773/4 + (7617*Pi^2)/16 - 
         (3*Pi^4)/2 + 2124*Zeta[3]) + NF*(-17/2 - (25*Pi^2)/8 + 
         (785/12 - (77*Pi^2)/12)*xp^2 + (4 + 7*Pi^2 + (281/2 - 14*Pi^2)*xp - 
           (365*xp^2)/6 + (517/4 - 7*Pi^2)*xp^3 + (1627/20 - 7*Pi^2)*xp^4 + 
           (5177/75 - 7*Pi^2)*xp^5 + (9593/150 - 7*Pi^2)*xp^6 + 
           (723167/11760 - 7*Pi^2)*xp^7 + (425267/7056 - 7*Pi^2)*xp^8 + 
           (1128919/18900 - 7*Pi^2)*xp^9 + (24786217/415800 - 7*Pi^2)*xp^10 + 
           (60744793/1016400 - 7*Pi^2)*xp^11 + (476515957/7927920 - 7*Pi^2)*
            xp^12)*Log[xp] + (31 - 74*xp + 44*xp^2 - 36*xp^3 - (96*xp^4)/5 - 
           (56*xp^5)/5 - (202*xp^6)/35 - (11*xp^7)/7 + (199*xp^8)/105 + 
           (73*xp^9)/15 + (8636*xp^10)/1155 + (3777*xp^11)/385 + 
           (179027*xp^12)/15015)*Log[xp]^2 + (-16 + 32*xp + 16*xp^3 + 
           16*xp^4 + 16*xp^5 + 16*xp^6 + 16*xp^7 + 16*xp^8 + 16*xp^9 + 
           16*xp^10 + 16*xp^11 + 16*xp^12)*Log[xp]^3 - 24*Zeta[3] + 
         xp^12*(-4475189868883/109880971200 - (389627*Pi^2)/102960 + 
           24*Zeta[3]) + xp^11*(-897103665317/21130956000 - 
           (9169*Pi^2)/2640 + 24*Zeta[3]) + xp^10*(-4226877719/95256000 - 
           (1549*Pi^2)/495 + 24*Zeta[3]) + xp^9*(-4434336461/95256000 - 
           (247*Pi^2)/90 + 24*Zeta[3]) + xp^8*(-90940553/1852200 - 
           (11623*Pi^2)/5040 + 24*Zeta[3]) + xp^7*(-128967343/2469600 - 
           (201*Pi^2)/112 + 24*Zeta[3]) + xp^6*(-7103809/126000 - 
           (47*Pi^2)/40 + 24*Zeta[3]) + xp^5*(-1131251/18000 - (3*Pi^2)/8 + 
           24*Zeta[3]) + xp^4*(-55237/720 + (4*Pi^2)/5 + 24*Zeta[3]) + 
         xp^3*(-19865/144 + (13*Pi^2)/4 + 24*Zeta[3]) + 
         xp*(-133 + 7*Pi^2 + 48*Zeta[3])) + 
       L*(-33/4 - (93*Pi^2)/2 + (14555/16 - 66*Pi^2)*xp^2 + 
         (969/4 + 72*Pi^2 + (1842 - 144*Pi^2)*xp - (1665*xp^2)/2 + 
           (7065/4 - 72*Pi^2)*xp^3 + (4365/4 - 72*Pi^2)*xp^4 + 
           (18129/20 - 72*Pi^2)*xp^5 + (114861/140 - 72*Pi^2)*xp^6 + 
           (1508613/1960 - 72*Pi^2)*xp^7 + (288465/392 - 72*Pi^2)*xp^8 + 
           (373678/525 - 72*Pi^2)*xp^9 + (4579813/6600 - 72*Pi^2)*xp^10 + 
           (57630677/84700 - 72*Pi^2)*xp^11 + (36892633/55055 - 72*Pi^2)*
            xp^12)*Log[xp] + (189 - 972*xp + 594*xp^2 - (1035*xp^3)/2 - 
           (2907*xp^4)/10 - (1863*xp^5)/10 - (8163*xp^6)/70 - 63*xp^7 - 
           (657*xp^8)/35 + (96*xp^9)/5 + (40533*xp^10)/770 + 
           (31806*xp^11)/385 + (549684*xp^12)/5005)*Log[xp]^2 + 
         (-216 + 432*xp + 216*xp^3 + 216*xp^4 + 216*xp^5 + 216*xp^6 + 
           216*xp^7 + 216*xp^8 + 216*xp^9 + 216*xp^10 + 216*xp^11 + 
           216*xp^12)*Log[xp]^3 + NF^2*(1/3 - (5*xp)/12 + (11*xp^2)/36 - 
           xp^3/6 - xp^4/20 + xp^5/120 + (41*xp^6)/840 + (9*xp^7)/112 + 
           (1609*xp^8)/15120 + (139*xp^9)/1080 + (6163*xp^10)/41580 + 
           (9181*xp^11)/55440 + (391967*xp^12)/2162160 + 
           (-1/3 + (2*xp)/3 + xp^3/3 + xp^4/3 + xp^5/3 + xp^6/3 + xp^7/3 + 
             xp^8/3 + xp^9/3 + xp^10/3 + xp^11/3 + xp^12/3)*Log[xp]) + 
         NF*(-5 - Pi^2 + (-257/4 + 2*Pi^2)*xp + (299*xp^2)/12 + 
           (-337/6 + Pi^2)*xp^3 + (-556/15 + Pi^2)*xp^4 + (-9619/300 + Pi^2)*
            xp^5 + (-62801/2100 + Pi^2)*xp^6 + (-8455/294 + Pi^2)*xp^7 + 
           (-495469/17640 + Pi^2)*xp^8 + (-2092787/75600 + Pi^2)*xp^9 + 
           (-22820563/831600 + Pi^2)*xp^10 + (-5204873/190575 + Pi^2)*xp^11 + 
           (-108052663/3963960 + Pi^2)*xp^12 + (-19 + 59*xp - 33*xp^2 + 
             30*xp^3 + (87*xp^4)/5 + (23*xp^5)/2 + (527*xp^6)/70 + 
             (125*xp^7)/28 + (271*xp^8)/140 - (7*xp^9)/30 - 
             (2473*xp^10)/1155 - (5927*xp^11)/1540 - (108047*xp^12)/20020)*
            Log[xp] + (18 - 36*xp - 18*xp^3 - 18*xp^4 - 18*xp^5 - 18*xp^6 - 
             18*xp^7 - 18*xp^8 - 18*xp^9 - 18*xp^10 - 18*xp^11 - 18*xp^12)*
            Log[xp]^2) - 432*Zeta[3] + xp^12*(-1543976029/10733184 + 
           (110141*Pi^2)/20020 + 432*Zeta[3]) + 
         xp^11*(-1739263882387/9391536000 + (2637*Pi^2)/308 + 432*Zeta[3]) + 
         xp^10*(-305487451/1323000 + (18379*Pi^2)/1540 + 432*Zeta[3]) + 
         xp^9*(-2986250987/10584000 + (157*Pi^2)/10 + 432*Zeta[3]) + 
         xp^8*(-112197689/329280 + (2797*Pi^2)/140 + 432*Zeta[3]) + 
         xp^7*(-44983821/109760 + (699*Pi^2)/28 + 432*Zeta[3]) + 
         xp^6*(-2777751/5600 + (4341*Pi^2)/140 + 432*Zeta[3]) + 
         xp^5*(-493539/800 + (777*Pi^2)/20 + 432*Zeta[3]) + 
         xp^4*(-67303/80 + (1011*Pi^2)/20 + 432*Zeta[3]) + 
         xp^3*(-13417/8 + (303*Pi^2)/4 + 432*Zeta[3]) + 
         xp*(-25719/16 + 147*Pi^2 + 864*Zeta[3]))) + 
     d1[1 - x]*((121*Pi^2)/16 + (NF^2*Pi^2)/36 - (21*Pi^4)/10 + 
       L*((33*Pi^2)/2 - NF*Pi^2 - 108*Zeta[3]) + 
       NF*((-11*Pi^2)/12 - 12*Zeta[3]) + 198*Zeta[3] + 
       e*(-363/16 + (193*Pi^2)/16 - (73*Pi^4)/40 + NF^2*(-1/12 + Pi^2/36) + 
         L^2*((33*Pi^2)/4 - (NF*Pi^2)/2 - 54*Zeta[3]) + 
         NF*(11/4 - (11*Pi^2)/12 - Pi^4/60 - 12*Zeta[3]) + 198*Zeta[3] + 
         99*Pi^2*Zeta[3] + L*((385*Pi^2)/16 + (NF^2*Pi^2)/36 - (21*Pi^4)/10 + 
           NF*((-23*Pi^2)/12 - 12*Zeta[3]) + 90*Zeta[3]) - 864*Zeta[5]) + 
       e^2*(-363/4 + (409*Pi^2)/16 - (3083*Pi^4)/960 - (73*Pi^6)/280 + 
         NF^2*(-1/3 + Pi^2/36 - (11*Pi^4)/2160) + 
         L^3*((11*Pi^2)/4 - (NF*Pi^2)/6 - 18*Zeta[3]) + 198*Zeta[3] + 
         11*Pi^2*Zeta[3] + 684*Zeta[3]^2 + L^2*((385*Pi^2)/32 + 
           (NF^2*Pi^2)/72 - (21*Pi^4)/20 + NF*((-23*Pi^2)/24 - 6*Zeta[3]) + 
           45*Zeta[3]) + L*(-363/16 + (457*Pi^2)/16 - (73*Pi^4)/40 + 
           NF^2*(-1/12 + Pi^2/36) + NF*(11/4 - (23*Pi^2)/12 - Pi^4/60 - 
             12*Zeta[3]) + 90*Zeta[3] + 99*Pi^2*Zeta[3] - 864*Zeta[5]) + 
         NF*(11 - (11*Pi^2)/12 + (109*Pi^4)/720 - 12*Zeta[3] + 
           (16*Pi^2*Zeta[3])/3 - 48*Zeta[5]) - 72*Zeta[5])) + 
     DD[0, x]*((-33*Pi^2)/2 + NF*Pi^2 + L*(-363/8 + (11*NF)/2 - NF^2/6 + 
         27*Pi^2) + 432*Zeta[3] + e*(-99/2 - (165*Pi^2)/32 + (NF^2*Pi^2)/24 - 
         (3*Pi^4)/4 + L^2*(-363/16 + (11*NF)/4 - NF^2/12 + (27*Pi^2)/2) + 
         36*Zeta[3] + NF*(3 - (3*Pi^2)/8 + 24*Zeta[3]) + 
         L*(-363/8 - NF^2/6 + (21*Pi^2)/2 + NF*(11/2 + Pi^2) + 
           432*Zeta[3])) + e^2*(-198 - (165*Pi^2)/32 - (173*Pi^4)/40 + 
         L^3*(-121/16 + (11*NF)/12 - NF^2/36 + (9*Pi^2)/2) + 
         NF^2*(Pi^2/24 + (7*Zeta[3])/18) + (1135*Zeta[3])/8 - 
         315*Pi^2*Zeta[3] + NF*(12 - (3*Pi^2)/8 + (13*Pi^4)/60 + 
           (67*Zeta[3])/6) + L^2*(-363/16 - NF^2/12 + (21*Pi^2)/4 + 
           NF*(11/4 + Pi^2/2) + 216*Zeta[3]) + L*(-759/8 + (699*Pi^2)/32 - 
           (3*Pi^4)/4 + NF^2*(-1/6 + Pi^2/24) + 36*Zeta[3] + 
           NF*(17/2 - (3*Pi^2)/8 + 24*Zeta[3])) + 2592*Zeta[5])) + 
     e^2*(1083/8 + (249*Pi^2)/16 + (25*Pi^4)/8 + 
       (-85/2 + 162*Pi^2 + (3418 - 324*Pi^2)*xp - 1351*xp^2 + 
         (3046 - 162*Pi^2)*xp^3 + (1963 - 162*Pi^2)*xp^4 + 
         (83901/50 - 162*Pi^2)*xp^5 + (544339/350 - 162*Pi^2)*xp^6 + 
         (2922203/1960 - 162*Pi^2)*xp^7 + (8551859/5880 - 162*Pi^2)*xp^8 + 
         (1003439/700 - 162*Pi^2)*xp^9 + (1564533/1100 - 162*Pi^2)*xp^10 + 
         (720441109/508200 - 162*Pi^2)*xp^11 + (624341489/440440 - 162*Pi^2)*
          xp^12)*Log[xp]^3 + (285 - 813*xp + 495*xp^2 - (813*xp^3)/2 - 
         (435*xp^4)/2 - (642*xp^5)/5 - (2388*xp^6)/35 - (87*xp^7)/4 + 
         (465*xp^8)/28 + (99*xp^9)/2 + (60381*xp^10)/770 + 
         (160599*xp^11)/1540 + (511419*xp^12)/4004)*Log[xp]^4 + 
       (-108 + 216*xp + 108*xp^3 + 108*xp^4 + 108*xp^5 + 108*xp^6 + 
         108*xp^7 + 108*xp^8 + 108*xp^9 + 108*xp^10 + 108*xp^11 + 108*xp^12)*
        Log[xp]^5 + L^3*(-143/16 - (9*Pi^2)/2 + (-427/8 + 9*Pi^2)*xp + 
         (95*xp^2)/4 + (-965/16 + (9*Pi^2)/2)*xp^3 + (-2869/80 + (9*Pi^2)/2)*
          xp^4 + (-11757/400 + (9*Pi^2)/2)*xp^5 + (-73933/2800 + (9*Pi^2)/2)*
          xp^6 + (-193021/7840 + (9*Pi^2)/2)*xp^7 + 
         (-110093/4704 + (9*Pi^2)/2)*xp^8 + (-54037/2400 + (9*Pi^2)/2)*xp^9 + 
         (-91729/4200 + (9*Pi^2)/2)*xp^10 + (-10832939/508200 + (9*Pi^2)/2)*
          xp^11 + (-1841519/88088 + (9*Pi^2)/2)*xp^12 + 
         NF^2*(1/36 - xp/18 - xp^3/36 - xp^4/36 - xp^5/36 - xp^6/36 - 
           xp^7/36 - xp^8/36 - xp^9/36 - xp^10/36 - xp^11/36 - xp^12/36) + 
         (6 + (111*xp)/2 - (99*xp^2)/2 + (129*xp^3)/4 + (267*xp^4)/20 + 
           (24*xp^5)/5 - (6*xp^6)/7 - (291*xp^7)/56 - (351*xp^8)/40 - 
           (237*xp^9)/20 - (4485*xp^10)/308 - (52347*xp^11)/3080 - 
           (69921*xp^12)/3640)*Log[xp] + (27 - 54*xp - 27*xp^3 - 27*xp^4 - 
           27*xp^5 - 27*xp^6 - 27*xp^7 - 27*xp^8 - 27*xp^9 - 27*xp^10 - 
           27*xp^11 - 27*xp^12)*Log[xp]^2 + NF*(1/12 - (8*xp)/3 + 
           (11*xp^2)/6 - (3*xp^3)/2 - (4*xp^4)/5 - (29*xp^5)/60 - 
           (23*xp^6)/84 - (19*xp^7)/168 + (7*xp^8)/360 + (2*xp^9)/15 + 
           (18*xp^10)/77 + (2993*xp^11)/9240 + (13297*xp^12)/32760 + 
           (-2 + 4*xp + 2*xp^3 + 2*xp^4 + 2*xp^5 + 2*xp^6 + 2*xp^7 + 2*xp^8 + 
             2*xp^9 + 2*xp^10 + 2*xp^11 + 2*xp^12)*Log[xp])) + 
       xp^2*(71403/8 - (44571*Pi^2)/64 - (11*Pi^4)/5 - (5045*Zeta[3])/2) + 
       NF^2*(1/6 - Pi^2/12 + (1/2 - (11*Pi^2)/144)*xp^2 + 
         (-2/3 + Pi^2/12 + (4/3 - Pi^2/6)*xp - (11*xp^2)/18 + 
           (275/216 - Pi^2/12)*xp^3 + (793/1080 - Pi^2/12)*xp^4 + 
           (109/180 - Pi^2/12)*xp^5 + (71/126 - Pi^2/12)*xp^6 + 
           (5587/10080 - Pi^2/12)*xp^7 + (5653/10080 - Pi^2/12)*xp^8 + 
           (14513/25200 - Pi^2/12)*xp^9 + (82601/138600 - Pi^2/12)*xp^10 + 
           (3088513/4989600 - Pi^2/12)*xp^11 + (556805/864864 - Pi^2/12)*
            xp^12)*Log[xp] + (2/3 - (5*xp)/6 + (11*xp^2)/18 - xp^3/3 - 
           xp^4/10 + xp^5/60 + (41*xp^6)/420 + (9*xp^7)/56 + 
           (1609*xp^8)/7560 + (139*xp^9)/540 + (6163*xp^10)/20790 + 
           (9181*xp^11)/27720 + (391967*xp^12)/1081080)*Log[xp]^2 + 
         (-2/9 + (4*xp)/9 + (2*xp^3)/9 + (2*xp^4)/9 + (2*xp^5)/9 + 
           (2*xp^6)/9 + (2*xp^7)/9 + (2*xp^8)/9 + (2*xp^9)/9 + (2*xp^10)/9 + 
           (2*xp^11)/9 + (2*xp^12)/9)*Log[xp]^3 + 
         xp^12*(15127709/259459200 - (391967*Pi^2)/8648640 + 
           (7*Zeta[3])/18) + xp^11*(2573/83160 - (9181*Pi^2)/221760 + 
           (7*Zeta[3])/18) + xp^10*(100493/59875200 - (6163*Pi^2)/166320 + 
           (7*Zeta[3])/18) + xp^9*(-164639/5443200 - (139*Pi^2)/4320 + 
           (7*Zeta[3])/18) + xp^8*(-3601/54432 - (1609*Pi^2)/60480 + 
           (7*Zeta[3])/18) + xp^7*(-19693/181440 - (9*Pi^2)/448 + 
           (7*Zeta[3])/18) + xp^6*(-14759/90720 - (41*Pi^2)/3360 + 
           (7*Zeta[3])/18) + xp^5*(-3139/12960 - Pi^2/480 + (7*Zeta[3])/18) + 
         xp^4*(-641/1620 + Pi^2/80 + (7*Zeta[3])/18) + 
         xp^3*(-1291/1296 + Pi^2/24 + (7*Zeta[3])/18) + 
         xp*(-5/6 + (5*Pi^2)/48 + (7*Zeta[3])/9) - (7*Zeta[3])/18) - 
       (1303*Zeta[3])/8 + 315*Pi^2*Zeta[3] + 
       NF*(-35/2 - (7*Pi^2)/4 - (13*Pi^4)/60 + 
         (20 - (17*Pi^2)/2 + (-377/2 + 17*Pi^2)*xp + (431*xp^2)/6 + 
           (-985/6 + (17*Pi^2)/2)*xp^3 + (-3197/30 + (17*Pi^2)/2)*xp^4 + 
           (-13789/150 + (17*Pi^2)/2)*xp^5 + (-90401/1050 + (17*Pi^2)/2)*
            xp^6 + (-490807/5880 + (17*Pi^2)/2)*xp^7 + 
           (-1452917/17640 + (17*Pi^2)/2)*xp^8 + (-443327/5400 + (17*Pi^2)/2)*
            xp^9 + (-34236271/415800 + (17*Pi^2)/2)*xp^10 + 
           (-126399211/1524600 + (17*Pi^2)/2)*xp^11 + 
           (-25520147/304920 + (17*Pi^2)/2)*xp^12)*Log[xp]^2 + 
         (-86/3 + (178*xp)/3 - (110*xp^2)/3 + 28*xp^3 + 14*xp^4 + 
           (109*xp^5)/15 + (281*xp^6)/105 - (37*xp^7)/42 - (481*xp^8)/126 - 
           (19*xp^9)/3 - (9866*xp^10)/1155 - (24289*xp^11)/2310 - 
           (221615*xp^12)/18018)*Log[xp]^3 + (10 - 20*xp - 10*xp^3 - 
           10*xp^4 - 10*xp^5 - 10*xp^6 - 10*xp^7 - 10*xp^8 - 10*xp^9 - 
           10*xp^10 - 10*xp^11 - 10*xp^12)*Log[xp]^4 + 
         xp^2*(167 - (475*Pi^2)/48 - (209*Zeta[3])/3) + 
         xp^12*(-182631525415333409/1522950260832000 + (153445373*Pi^2)/
            15855840 + (13*Pi^4)/60 - (5727473*Zeta[3])/180180) + 
         xp^11*(-71468524277177801/585750100320000 + (12469217*Pi^2)/
            1306800 + (13*Pi^4)/60 - (131123*Zeta[3])/4620) + 
         xp^10*(-934763186201/7501410000 + (4484101*Pi^2)/475200 + 
           (13*Pi^4)/60 - (28432*Zeta[3])/1155) + 
         xp^9*(-1918775768083/15002820000 + (2835323*Pi^2)/302400 + 
           (13*Pi^4)/60 - (102*Zeta[3])/5) + xp^8*(-411196595861/3111696000 + 
           (132467*Pi^2)/14112 + (13*Pi^4)/60 - (19651*Zeta[3])/1260) + 
         xp^7*(-143015964449/1037232000 + (111899*Pi^2)/11760 + 
           (13*Pi^4)/60 - (839*Zeta[3])/84) + xp^6*(-552673483/3780000 + 
           (82801*Pi^2)/8400 + (13*Pi^4)/60 - (671*Zeta[3])/210) - 
         (295*Zeta[3])/6 + xp^5*(-86498987/540000 + (12779*Pi^2)/1200 + 
           (13*Pi^4)/60 + (167*Zeta[3])/30) + 
         xp^4*(-104029/540 + (2281*Pi^2)/180 + (13*Pi^4)/60 + 
           (92*Zeta[3])/5) + xp^3*(-156911/432 + (1489*Pi^2)/72 + 
           (13*Pi^4)/60 + 45*Zeta[3]) + Log[xp]*(4 + (51*Pi^2)/4 + 
           (-1025/6 + (187*Pi^2)/12)*xp^2 + xp*(340 - (99*Pi^2)/4 - 
             152*Zeta[3]) + xp^3*(24175/72 - (23*Pi^2)/2 - 76*Zeta[3]) + 
           xp^4*(65981/360 - (111*Pi^2)/20 - 76*Zeta[3]) + 
           xp^5*(73107/500 - (107*Pi^2)/40 - 76*Zeta[3]) + 
           xp^6*(47963/375 - (199*Pi^2)/280 - 76*Zeta[3]) + 
           xp^7*(1984399/17150 + (13*Pi^2)/16 - 76*Zeta[3]) + 
           xp^8*(196973351/1852200 + (10433*Pi^2)/5040 - 76*Zeta[3]) + 
           xp^9*(2347880473/23814000 + (1133*Pi^2)/360 - 76*Zeta[3]) + 
           xp^10*(24068891807/261954000 + (56723*Pi^2)/13860 - 76*Zeta[3]) + 
           xp^11*(907659995717/10565478000 + (91229*Pi^2)/18480 - 
             76*Zeta[3]) + xp^12*(552739481867/6867560700 + 
             (373469*Pi^2)/65520 - 76*Zeta[3]) + 76*Zeta[3]) + 
         xp*(-629/2 + (353*Pi^2)/16 + (13*Pi^4)/30 + (292*Zeta[3])/3)) + 
       L^2*(-33/8 - (93*Pi^2)/4 + (14555/32 - 33*Pi^2)*xp^2 + 
         (969/8 + 36*Pi^2 + (921 - 72*Pi^2)*xp - (1665*xp^2)/4 + 
           (7065/8 - 36*Pi^2)*xp^3 + (4365/8 - 36*Pi^2)*xp^4 + 
           (18129/40 - 36*Pi^2)*xp^5 + (114861/280 - 36*Pi^2)*xp^6 + 
           (1508613/3920 - 36*Pi^2)*xp^7 + (288465/784 - 36*Pi^2)*xp^8 + 
           (186839/525 - 36*Pi^2)*xp^9 + (4579813/13200 - 36*Pi^2)*xp^10 + 
           (57630677/169400 - 36*Pi^2)*xp^11 + (36892633/110110 - 36*Pi^2)*
            xp^12)*Log[xp] + (189/2 - 486*xp + 297*xp^2 - (1035*xp^3)/4 - 
           (2907*xp^4)/20 - (1863*xp^5)/20 - (8163*xp^6)/140 - (63*xp^7)/2 - 
           (657*xp^8)/70 + (48*xp^9)/5 + (40533*xp^10)/1540 + 
           (15903*xp^11)/385 + (274842*xp^12)/5005)*Log[xp]^2 + 
         (-108 + 216*xp + 108*xp^3 + 108*xp^4 + 108*xp^5 + 108*xp^6 + 
           108*xp^7 + 108*xp^8 + 108*xp^9 + 108*xp^10 + 108*xp^11 + 
           108*xp^12)*Log[xp]^3 + NF^2*(1/6 - (5*xp)/24 + (11*xp^2)/72 - 
           xp^3/12 - xp^4/40 + xp^5/240 + (41*xp^6)/1680 + (9*xp^7)/224 + 
           (1609*xp^8)/30240 + (139*xp^9)/2160 + (6163*xp^10)/83160 + 
           (9181*xp^11)/110880 + (391967*xp^12)/4324320 + 
           (-1/6 + xp/3 + xp^3/6 + xp^4/6 + xp^5/6 + xp^6/6 + xp^7/6 + 
             xp^8/6 + xp^9/6 + xp^10/6 + xp^11/6 + xp^12/6)*Log[xp]) + 
         NF*(-5/2 - Pi^2/2 + (-257/8 + Pi^2)*xp + (299*xp^2)/24 + 
           (-337/12 + Pi^2/2)*xp^3 + (-278/15 + Pi^2/2)*xp^4 + 
           (-9619/600 + Pi^2/2)*xp^5 + (-62801/4200 + Pi^2/2)*xp^6 + 
           (-8455/588 + Pi^2/2)*xp^7 + (-495469/35280 + Pi^2/2)*xp^8 + 
           (-2092787/151200 + Pi^2/2)*xp^9 + (-22820563/1663200 + Pi^2/2)*
            xp^10 + (-5204873/381150 + Pi^2/2)*xp^11 + 
           (-108052663/7927920 + Pi^2/2)*xp^12 + (-19/2 + (59*xp)/2 - 
             (33*xp^2)/2 + 15*xp^3 + (87*xp^4)/10 + (23*xp^5)/4 + 
             (527*xp^6)/140 + (125*xp^7)/56 + (271*xp^8)/280 - (7*xp^9)/60 - 
             (2473*xp^10)/2310 - (5927*xp^11)/3080 - (108047*xp^12)/40040)*
            Log[xp] + (9 - 18*xp - 9*xp^3 - 9*xp^4 - 9*xp^5 - 9*xp^6 - 
             9*xp^7 - 9*xp^8 - 9*xp^9 - 9*xp^10 - 9*xp^11 - 9*xp^12)*
            Log[xp]^2) - 216*Zeta[3] + xp^12*(-1543976029/21466368 + 
           (110141*Pi^2)/40040 + 216*Zeta[3]) + 
         xp^11*(-1739263882387/18783072000 + (2637*Pi^2)/616 + 216*Zeta[3]) + 
         xp^10*(-305487451/2646000 + (18379*Pi^2)/3080 + 216*Zeta[3]) + 
         xp^9*(-2986250987/21168000 + (157*Pi^2)/20 + 216*Zeta[3]) + 
         xp^8*(-112197689/658560 + (2797*Pi^2)/280 + 216*Zeta[3]) + 
         xp^7*(-44983821/219520 + (699*Pi^2)/56 + 216*Zeta[3]) + 
         xp^6*(-2777751/11200 + (4341*Pi^2)/280 + 216*Zeta[3]) + 
         xp^5*(-493539/1600 + (777*Pi^2)/40 + 216*Zeta[3]) + 
         xp^4*(-67303/160 + (1011*Pi^2)/40 + 216*Zeta[3]) + 
         xp^3*(-13417/16 + (303*Pi^2)/8 + 216*Zeta[3]) + 
         xp*(-25719/32 + (147*Pi^2)/2 + 432*Zeta[3])) + 
       Log[xp]*(663/2 + (87*Pi^2)/16 + (12*Pi^4)/5 + 
         xp*(17733 - (2967*Pi^2)/2 - (24*Pi^4)/5 - 6105*Zeta[3]) + 
         xp^3*(625905/32 - (21437*Pi^2)/16 - (12*Pi^4)/5 - 
           (6087*Zeta[3])/2) + xp^4*(327519/32 - (13673*Pi^2)/16 - 
           (12*Pi^4)/5 - (15693*Zeta[3])/10) + xp^5*(246594269/30000 - 
           (290989*Pi^2)/400 - (12*Pi^4)/5 - (4368*Zeta[3])/5) + 
         xp^6*(381102499/52500 - (269303*Pi^2)/400 - (12*Pi^4)/5 - 
           (14124*Zeta[3])/35) + xp^7*(764400612061/115248000 - 
           (1011859*Pi^2)/1568 - (12*Pi^4)/5 - (1131*Zeta[3])/28) + 
         2148*Zeta[3] + xp^8*(2132061837329/345744000 - (14814673*Pi^2)/
            23520 - (12*Pi^4)/5 + (36303*Zeta[3])/140) + 
         xp^9*(12884134495067/2222640000 - (1565999*Pi^2)/2520 - 
           (12*Pi^4)/5 + (5163*Zeta[3])/10) + 
         xp^10*(3051869297417/555660000 - (1955687*Pi^2)/3168 - (12*Pi^4)/5 + 
           (571503*Zeta[3])/770) + xp^11*(170377895530709753/32541672240000 - 
           (39138752*Pi^2)/63525 - (12*Pi^4)/5 + (290841*Zeta[3])/308) + 
         xp^12*(424365778417546991/84608347824000 - (326063779*Pi^2)/528528 - 
           (12*Pi^4)/5 + (1736193*Zeta[3])/1540) + 
         xp^2*(-72959/8 + (4849*Pi^2)/8 + 3861*Zeta[3])) + 
       Log[xp]^2*(-375/2 - (1077*Pi^2)/4 + (38651/8 - (891*Pi^2)/2)*xp^2 - 
         2106*Zeta[3] + xp^12*(-20558902193693/12208996800 - 
           (2373867*Pi^2)/20020 + 2106*Zeta[3]) + 
         xp^11*(-8733040581323/4695768000 - (149997*Pi^2)/1540 + 
           2106*Zeta[3]) + xp^10*(-39857930737/19404000 - 
           (228013*Pi^2)/3080 + 2106*Zeta[3]) + 
         xp^9*(-2004309199/882000 - (479*Pi^2)/10 + 2106*Zeta[3]) + 
         xp^8*(-2077517593/823200 - (636*Pi^2)/35 + 2106*Zeta[3]) + 
         xp^7*(-774869447/274400 + (33*Pi^2)/2 + 2106*Zeta[3]) + 
         xp^6*(-44895941/14000 + (16383*Pi^2)/280 + 2106*Zeta[3]) + 
         xp^5*(-7527649/2000 + (903*Pi^2)/8 + 2106*Zeta[3]) + 
         xp^4*(-38777/8 + (7731*Pi^2)/40 + 2106*Zeta[3]) + 
         xp^3*(-36427/4 + (2907*Pi^2)/8 + 2106*Zeta[3]) + 
         xp*(-72879/8 + 732*Pi^2 + 4212*Zeta[3])) + 
       L*(57/4 - (3*Pi^2)/32 + (3*Pi^4)/4 + (-465/4 - (333*Pi^2)/2 + 
           (-6861/2 + 333*Pi^2)*xp + 1380*xp^2 + (-6183/2 + (333*Pi^2)/2)*
            xp^3 + (-9927/5 + (333*Pi^2)/2)*xp^4 + 
           (-168969/100 + (333*Pi^2)/2)*xp^5 + (-1090611/700 + (333*Pi^2)/2)*
            xp^6 + (-831681/560 + (333*Pi^2)/2)*xp^7 + 
           (-23045/16 + (333*Pi^2)/2)*xp^8 + (-2963831/2100 + (333*Pi^2)/2)*
            xp^9 + (-16082327/11550 + (333*Pi^2)/2)*xp^10 + 
           (-467642687/338800 + (333*Pi^2)/2)*xp^11 + 
           (-241900129/176176 + (333*Pi^2)/2)*xp^12)*Log[xp]^2 + 
         (-312 + 1092*xp - 660*xp^2 + 561*xp^3 + 309*xp^4 + (957*xp^5)/5 + 
           (3933*xp^6)/35 + (360*xp^7)/7 + (8*xp^8)/7 - 42*xp^9 - 
           (30783*xp^10)/385 - (43866*xp^11)/385 - (144902*xp^12)/1001)*
          Log[xp]^3 + (180 - 360*xp - 180*xp^3 - 180*xp^4 - 180*xp^5 - 
           180*xp^6 - 180*xp^7 - 180*xp^8 - 180*xp^9 - 180*xp^10 - 
           180*xp^11 - 180*xp^12)*Log[xp]^4 + NF^2*(1/3 - Pi^2/24 + 
           (-2/3 + Pi^2/12)*xp + (11*xp^2)/36 + (-275/432 + Pi^2/24)*xp^3 + 
           (-793/2160 + Pi^2/24)*xp^4 + (-109/360 + Pi^2/24)*xp^5 + 
           (-71/252 + Pi^2/24)*xp^6 + (-5587/20160 + Pi^2/24)*xp^7 + 
           (-5653/20160 + Pi^2/24)*xp^8 + (-14513/50400 + Pi^2/24)*xp^9 + 
           (-82601/277200 + Pi^2/24)*xp^10 + (-3088513/9979200 + Pi^2/24)*
            xp^11 + (-556805/1729728 + Pi^2/24)*xp^12 + 
           (-2/3 + (5*xp)/6 - (11*xp^2)/18 + xp^3/3 + xp^4/10 - xp^5/60 - 
             (41*xp^6)/420 - (9*xp^7)/56 - (1609*xp^8)/7560 - 
             (139*xp^9)/540 - (6163*xp^10)/20790 - (9181*xp^11)/27720 - 
             (391967*xp^12)/1081080)*Log[xp] + (1/3 - (2*xp)/3 - xp^3/3 - 
             xp^4/3 - xp^5/3 - xp^6/3 - xp^7/3 - xp^8/3 - xp^9/3 - xp^10/3 - 
             xp^11/3 - xp^12/3)*Log[xp]^2) + xp^2*(48119/16 - (1481*Pi^2)/8 - 
           1188*Zeta[3]) + xp^12*(-4588459687856533/3133642512000 + 
           (1280076683*Pi^2)/5285280 - (3*Pi^4)/4 - (972423*Zeta[3])/5005) + 
         xp^11*(-702009642994333/451967670000 + (491370289*Pi^2)/2032800 - 
           (3*Pi^4)/4 - (53343*Zeta[3])/385) + 
         xp^10*(-60721249311917/36673560000 + (9577493*Pi^2)/39600 - 
           (3*Pi^4)/4 - (29676*Zeta[3])/385) + 
         xp^9*(-23680268404537/13335840000 + (24480991*Pi^2)/100800 - 
           (3*Pi^4)/4 - (42*Zeta[3])/5) - 684*Zeta[3] + 
         xp^8*(-27084612343/14112000 + (11534209*Pi^2)/47040 - (3*Pi^4)/4 + 
           (2439*Zeta[3])/35) + xp^7*(-3288228729/1568000 + 
           (3914957*Pi^2)/15680 - (3*Pi^4)/4 + (1125*Zeta[3])/7) + 
         xp^6*(-326342171/140000 + (289003*Pi^2)/1120 - (3*Pi^4)/4 + 
           (9486*Zeta[3])/35) + xp^5*(-26799547/10000 + (8791*Pi^2)/32 - 
           (3*Pi^4)/4 + 414*Zeta[3]) + xp^4*(-650269/192 + (50411*Pi^2)/160 - 
           (3*Pi^4)/4 + (3132*Zeta[3])/5) + xp^3*(-1247047/192 + 
           (15187*Pi^2)/32 - (3*Pi^4)/4 + 1080*Zeta[3]) + 
         Log[xp]*(411/2 + 123*Pi^2 + (-26351/8 + (1221*Pi^2)/4)*xp^2 + 
           xp*(47535/8 - (1785*Pi^2)/4 - 2592*Zeta[3]) + 
           xp^3*(48247/8 - (1827*Pi^2)/8 - 1296*Zeta[3]) + 
           xp^4*(15718/5 - (4473*Pi^2)/40 - 1296*Zeta[3]) + 
           xp^5*(4787797/2000 - (573*Pi^2)/10 - 1296*Zeta[3]) + 
           xp^6*(28024373/14000 - (1443*Pi^2)/70 - 1296*Zeta[3]) + 
           xp^7*(9679559/5600 + (123*Pi^2)/16 - 1296*Zeta[3]) + 
           xp^8*(25411661/16800 + (17383*Pi^2)/560 - 1296*Zeta[3]) + 
           xp^9*(880540781/661500 + (2043*Pi^2)/40 - 1296*Zeta[3]) + 
           xp^10*(68292560597/58212000 + (211587*Pi^2)/3080 - 1296*Zeta[3]) + 
           xp^11*(323255275097/313051200 + (520341*Pi^2)/6160 - 
             1296*Zeta[3]) + xp^12*(3685261552207/4069665600 + 
             (7909829*Pi^2)/80080 - 1296*Zeta[3]) + 1296*Zeta[3]) + 
         xp*(-12027/2 + (8481*Pi^2)/16 - (3*Pi^4)/2 + 2124*Zeta[3]) + 
         NF*(-8 - (25*Pi^2)/8 + (917/12 - (77*Pi^2)/12)*xp^2 + 
           (-8 + 7*Pi^2 + (329/2 - 14*Pi^2)*xp - (365*xp^2)/6 + 
             (565/4 - 7*Pi^2)*xp^3 + (1867/20 - 7*Pi^2)*xp^4 + 
             (6077/75 - 7*Pi^2)*xp^5 + (11393/150 - 7*Pi^2)*xp^6 + 
             (864287/11760 - 7*Pi^2)*xp^7 + (509939/7056 - 7*Pi^2)*xp^8 + 
             (1355719/18900 - 7*Pi^2)*xp^9 + (29775817/415800 - 7*Pi^2)*
              xp^10 + (72941593/1016400 - 7*Pi^2)*xp^11 + 
             (571650997/7927920 - 7*Pi^2)*xp^12)*Log[xp] + 
           (31 - 74*xp + 44*xp^2 - 36*xp^3 - (96*xp^4)/5 - (56*xp^5)/5 - 
             (202*xp^6)/35 - (11*xp^7)/7 + (199*xp^8)/105 + (73*xp^9)/15 + 
             (8636*xp^10)/1155 + (3777*xp^11)/385 + (179027*xp^12)/15015)*
            Log[xp]^2 + (-16 + 32*xp + 16*xp^3 + 16*xp^4 + 16*xp^5 + 
             16*xp^6 + 16*xp^7 + 16*xp^8 + 16*xp^9 + 16*xp^10 + 16*xp^11 + 
             16*xp^12)*Log[xp]^3 - 24*Zeta[3] + 
           xp^12*(-4207591467043/109880971200 - (389627*Pi^2)/102960 + 
             24*Zeta[3]) + xp^11*(-856035515117/21130956000 - 
             (9169*Pi^2)/2640 + 24*Zeta[3]) + 
           xp^10*(-45025990909/1047816000 - (1549*Pi^2)/495 + 24*Zeta[3]) + 
           xp^9*(-4358131661/95256000 - (247*Pi^2)/90 + 24*Zeta[3]) + 
           xp^8*(-90724463/1852200 - (11623*Pi^2)/5040 + 24*Zeta[3]) + 
           xp^7*(-130643143/2469600 - (201*Pi^2)/112 + 24*Zeta[3]) + 
           xp^6*(-7310809/126000 - (47*Pi^2)/40 + 24*Zeta[3]) + 
           xp^5*(-1183451/18000 - (3*Pi^2)/8 + 24*Zeta[3]) + 
           xp^4*(-58693/720 + (4*Pi^2)/5 + 24*Zeta[3]) + 
           xp^3*(-21161/144 + (13*Pi^2)/4 + 24*Zeta[3]) + 
           xp*(-149 + 7*Pi^2 + 48*Zeta[3]))) - 2592*Zeta[5] + 
       xp^11*(-2248595942291596697963/451027577246400000 + 
         (7141902594821*Pi^2)/22539686400 - (27659*Pi^4)/30800 + 
         (73230491*Zeta[3])/25410 - 315*Pi^2*Zeta[3] + 2592*Zeta[5]) + 
       xp^10*(-163079783450441321/30805790400000 + (120085720289*Pi^2)/
          349272000 - (74353*Pi^4)/92400 + (66614767*Zeta[3])/23100 - 
         315*Pi^2*Zeta[3] + 2592*Zeta[5]) + 
       xp^12*(-2763829118385967697371/586335850420320000 + 
         (85698613256317*Pi^2)/293015923200 - (1181573*Pi^4)/1201200 + 
         (318052081*Zeta[3])/110110 - 315*Pi^2*Zeta[3] + 2592*Zeta[5]) + 
       xp^9*(-31643796866429393/5601052800000 + (47517620989*Pi^2)/
          127008000 - (421*Pi^4)/600 + (24339317*Zeta[3])/8400 - 
         315*Pi^2*Zeta[3] + 2592*Zeta[5]) + 
       xp^8*(-440723355996743/72606240000 + (897998223*Pi^2)/2195200 - 
         (703*Pi^4)/1200 + (6889919*Zeta[3])/2352 - 315*Pi^2*Zeta[3] + 
         2592*Zeta[5]) + xp^7*(-3320082279769/504210000 + 
         (2969814683*Pi^2)/6585600 - (253*Pi^4)/560 + (11722591*Zeta[3])/
          3920 - 315*Pi^2*Zeta[3] + 2592*Zeta[5]) + 
       xp^6*(-60934811093/8400000 + (169583009*Pi^2)/336000 - 
         (809*Pi^4)/2800 + (620797*Zeta[3])/200 - 315*Pi^2*Zeta[3] + 
         2592*Zeta[5]) + xp^5*(-3296478259/400000 + (28017301*Pi^2)/48000 - 
         (29*Pi^4)/400 + (665691*Zeta[3])/200 - 315*Pi^2*Zeta[3] + 
         2592*Zeta[5]) + xp^4*(-2458751/240 + (236751*Pi^2)/320 + 
         (109*Pi^4)/400 + (154507*Zeta[3])/40 - 315*Pi^2*Zeta[3] + 
         2592*Zeta[5]) + xp^3*(-3843865/192 + (43761*Pi^2)/32 + 
         (89*Pi^4)/80 + (47435*Zeta[3])/8 - 315*Pi^2*Zeta[3] + 
         2592*Zeta[5]) + xp*(-144591/8 + (87639*Pi^2)/64 + (19*Pi^4)/20 + 
         (26677*Zeta[3])/4 - 630*Pi^2*Zeta[3] + 5184*Zeta[5]))
Spgg0pgg0sigma1qg = 121/24 - (14*Pi^2)/3 + 
     (253/12 - 6*Pi^2 + (865/12 - 6*Pi^2)*xp + (445/6 - 12*Pi^2)*xp^2 + 
       (159/2 - 12*Pi^2)*xp^3 + (255/4 - 12*Pi^2)*xp^4 + 
       (17977/300 - 12*Pi^2)*xp^5 + (1484/25 - 12*Pi^2)*xp^6 + 
       (73858/1225 - 12*Pi^2)*xp^7 + (912461/14700 - 12*Pi^2)*xp^8 + 
       (8517479/132300 - 12*Pi^2)*xp^9 + (4434121/66150 - 12*Pi^2)*xp^10 + 
       (50869871/727650 - 12*Pi^2)*xp^11 + (583809889/8004150 - 12*Pi^2)*
        xp^12)*Log[xp] + (28 - 2*xp + 8*xp^2 + 24*xp^3 + (81*xp^4)/2 + 
       (105*xp^5)/2 + (311*xp^6)/5 + (493*xp^7)/7 + (2173*xp^8)/28 + 
       (7055*xp^9)/84 + (3769*xp^10)/42 + (219391*xp^11)/2310 + 
       (23050*xp^12)/231)*Log[xp]^2 + (12 + 12*xp + 24*xp^2 + 24*xp^3 + 
       24*xp^4 + 24*xp^5 + 24*xp^6 + 24*xp^7 + 24*xp^8 + 24*xp^9 + 24*xp^10 + 
       24*xp^11 + 24*xp^12)*Log[xp]^3 + NF^2*(1/54 + (2*xp^3)/81 + 
       (25*xp^4)/648 + (157*xp^5)/3240 + (91*xp^6)/1620 + (709*xp^7)/11340 + 
       (1027*xp^8)/15120 + (9883*xp^9)/136080 + (1045*xp^10)/13608 + 
       (12055*xp^11)/149688 + (7852*xp^12)/93555 + 
       (1/27 + xp/27 + (2*xp^2)/27 + (2*xp^3)/27 + (2*xp^4)/27 + 
         (2*xp^5)/27 + (2*xp^6)/27 + (2*xp^7)/27 + (2*xp^8)/27 + 
         (2*xp^9)/27 + (2*xp^10)/27 + (2*xp^11)/27 + (2*xp^12)/27)*Log[xp]) + 
     NF*(-11/18 + (2*Pi^2)/9 + (-8/3 + (2*Pi^2)/9)*xp + 
       (-8/3 + (4*Pi^2)/9)*xp^2 + (-74/27 + (4*Pi^2)/9)*xp^3 + 
       (-121/54 + (4*Pi^2)/9)*xp^4 + (-479/225 + (4*Pi^2)/9)*xp^5 + 
       (-5737/2700 + (4*Pi^2)/9)*xp^6 + (-287059/132300 + (4*Pi^2)/9)*xp^7 + 
       (-2372707/1058400 + (4*Pi^2)/9)*xp^8 + 
       (-22195603/9525600 + (4*Pi^2)/9)*xp^9 + 
       (-11566721/4762800 + (4*Pi^2)/9)*xp^10 + 
       (-132724591/52390800 + (4*Pi^2)/9)*xp^11 + 
       (-1522605563/576298800 + (4*Pi^2)/9)*xp^12 + 
       (-17/9 + xp/9 - (4*xp^2)/9 - (16*xp^3)/9 - (53*xp^4)/18 - 
         (341*xp^5)/90 - (67*xp^6)/15 - (529*xp^7)/105 - (6973*xp^8)/1260 - 
         (22579*xp^9)/3780 - (2407*xp^10)/378 - (5179*xp^11)/770 - 
         (24443*xp^12)/3465)*Log[xp] + (-4/3 - (4*xp)/3 - (8*xp^2)/3 - 
         (8*xp^3)/3 - (8*xp^4)/3 - (8*xp^5)/3 - (8*xp^6)/3 - (8*xp^7)/3 - 
         (8*xp^8)/3 - (8*xp^9)/3 - (8*xp^10)/3 - (8*xp^11)/3 - (8*xp^12)/3)*
        Log[xp]^2) + L*(-121/24 + Pi^2 + (-289/24 + Pi^2)*xp + 
       (-157/12 + 2*Pi^2)*xp^2 + (-181/12 + 2*Pi^2)*xp^3 + 
       (-281/24 + 2*Pi^2)*xp^4 + (-6481/600 + 2*Pi^2)*xp^5 + 
       (-3167/300 + 2*Pi^2)*xp^6 + (-156089/14700 + 2*Pi^2)*xp^7 + 
       (-1277137/117600 + 2*Pi^2)*xp^8 + (-11874313/1058400 + 2*Pi^2)*xp^9 + 
       (-6169763/529200 + 2*Pi^2)*xp^10 + (-6432263/529200 + 2*Pi^2)*xp^11 + 
       (-812633993/64033200 + 2*Pi^2)*xp^12 + 
       NF^2*(-1/54 - xp/54 - xp^2/27 - xp^3/27 - xp^4/27 - xp^5/27 - 
         xp^6/27 - xp^7/27 - xp^8/27 - xp^9/27 - xp^10/27 - xp^11/27 - 
         xp^12/27) + (-11 + xp - 4*xp^2 - 8*xp^3 - 14*xp^4 - (92*xp^5)/5 - 
         22*xp^6 - (878*xp^7)/35 - (139*xp^8)/5 - (1058*xp^9)/35 - 
         (227*xp^10)/7 - (39779*xp^11)/1155 - (3811*xp^12)/105)*Log[xp] + 
       (-6 - 6*xp - 12*xp^2 - 12*xp^3 - 12*xp^4 - 12*xp^5 - 12*xp^6 - 
         12*xp^7 - 12*xp^8 - 12*xp^9 - 12*xp^10 - 12*xp^11 - 12*xp^12)*
        Log[xp]^2 + NF*(11/18 - xp/18 + (2*xp^2)/9 + (4*xp^3)/9 + 
         (7*xp^4)/9 + (46*xp^5)/45 + (11*xp^6)/9 + (439*xp^7)/315 + 
         (139*xp^8)/90 + (529*xp^9)/315 + (227*xp^10)/126 + 
         (39779*xp^11)/20790 + (3811*xp^12)/1890 + 
         (2/3 + (2*xp)/3 + (4*xp^2)/3 + (4*xp^3)/3 + (4*xp^4)/3 + 
           (4*xp^5)/3 + (4*xp^6)/3 + (4*xp^7)/3 + (4*xp^8)/3 + (4*xp^9)/3 + 
           (4*xp^10)/3 + (4*xp^11)/3 + (4*xp^12)/3)*Log[xp])) + 24*Zeta[3] + 
     xp*(-34 + Pi^2/3 + 24*Zeta[3]) + xp^12*(146101301523593/1775000304000 - 
       (11525*Pi^2)/693 + 48*Zeta[3]) + xp^11*(1550066776061/20170458000 - 
       (219391*Pi^2)/13860 + 48*Zeta[3]) + 
     xp^10*(2954190329/41674500 - (3769*Pi^2)/252 + 48*Zeta[3]) + 
     xp^9*(42880811783/666792000 - (7055*Pi^2)/504 + 48*Zeta[3]) + 
     xp^8*(1406398139/24696000 - (2173*Pi^2)/168 + 48*Zeta[3]) + 
     xp^7*(99939397/2058000 - (493*Pi^2)/42 + 48*Zeta[3]) + 
     xp^6*(77521/2000 - (311*Pi^2)/30 + 48*Zeta[3]) + 
     xp^5*(965647/36000 - (35*Pi^2)/4 + 48*Zeta[3]) + 
     xp^4*(3103/288 - (27*Pi^2)/4 + 48*Zeta[3]) + 
     xp^3*(-205/9 - 4*Pi^2 + 48*Zeta[3]) + 
     xp^2*(-31 - (4*Pi^2)/3 + 48*Zeta[3]) + 
     e*(121/24 + (25*Pi^2)/96 - (7*Pi^4)/60 + 
       (-49/12 + (23*Pi^2)/2 + (-1681/12 + (23*Pi^2)/2)*xp + 
         (-811/6 + 23*Pi^2)*xp^2 + (-731/6 + 23*Pi^2)*xp^3 + 
         (-247/3 + 23*Pi^2)*xp^4 + (-10079/150 + 23*Pi^2)*xp^5 + 
         (-2987/50 + 23*Pi^2)*xp^6 + (-137469/2450 + 23*Pi^2)*xp^7 + 
         (-805139/14700 + 23*Pi^2)*xp^8 + (-1211381/22050 + 23*Pi^2)*xp^9 + 
         (-2475997/44100 + 23*Pi^2)*xp^10 + (-28182017/485100 + 23*Pi^2)*
          xp^11 + (-143689353/2371600 + 23*Pi^2)*xp^12)*Log[xp]^2 + 
       (-22 + 14*xp + 16*xp^2 - 8*xp^3 - 29*xp^4 - (221*xp^5)/5 - 
         (282*xp^6)/5 - (2334*xp^7)/35 - (5293*xp^8)/70 - (17539*xp^9)/210 - 
         (1903*xp^10)/21 - (37371*xp^11)/385 - (39646*xp^12)/385)*Log[xp]^3 + 
       (-12 - 12*xp - 24*xp^2 - 24*xp^3 - 24*xp^4 - 24*xp^5 - 24*xp^6 - 
         24*xp^7 - 24*xp^8 - 24*xp^9 - 24*xp^10 - 24*xp^11 - 24*xp^12)*
        Log[xp]^4 + NF^2*(1/54 + Pi^2/216 + (-1/18 + Pi^2/216)*xp + 
         (-7/108 + Pi^2/108)*xp^2 + (-1/36 + Pi^2/108)*xp^3 + 
         (-25/1296 + Pi^2/108)*xp^4 + (-23/1296 + Pi^2/108)*xp^5 + 
         (-23/1215 + Pi^2/108)*xp^6 + (-26/1215 + Pi^2/108)*xp^7 + 
         (-13351/544320 + Pi^2/108)*xp^8 + (-5081/181440 + Pi^2/108)*xp^9 + 
         (-43079/1360800 + Pi^2/108)*xp^10 + (-5351/151200 + Pi^2/108)*
          xp^11 + (-3515683/89812800 + Pi^2/108)*xp^12 + 
         (xp/27 + (2*xp^2)/27 + (2*xp^3)/81 - xp^4/324 - (37*xp^5)/1620 - 
           (31*xp^6)/810 - (289*xp^7)/5670 - (467*xp^8)/7560 - 
           (4843*xp^9)/68040 - (541*xp^10)/6804 - (6511*xp^11)/74844 - 
           (8774*xp^12)/93555)*Log[xp] + (-1/27 - xp/27 - (2*xp^2)/27 - 
           (2*xp^3)/27 - (2*xp^4)/27 - (2*xp^5)/27 - (2*xp^6)/27 - 
           (2*xp^7)/27 - (2*xp^8)/27 - (2*xp^9)/27 - (2*xp^10)/27 - 
           (2*xp^11)/27 - (2*xp^12)/27)*Log[xp]^2) + 
       L^2*(-121/48 + Pi^2/2 + (-289/48 + Pi^2/2)*xp + (-157/24 + Pi^2)*
          xp^2 + (-181/24 + Pi^2)*xp^3 + (-281/48 + Pi^2)*xp^4 + 
         (-6481/1200 + Pi^2)*xp^5 + (-3167/600 + Pi^2)*xp^6 + 
         (-156089/29400 + Pi^2)*xp^7 + (-1277137/235200 + Pi^2)*xp^8 + 
         (-11874313/2116800 + Pi^2)*xp^9 + (-6169763/1058400 + Pi^2)*xp^10 + 
         (-6432263/1058400 + Pi^2)*xp^11 + (-812633993/128066400 + Pi^2)*
          xp^12 + NF^2*(-1/108 - xp/108 - xp^2/54 - xp^3/54 - xp^4/54 - 
           xp^5/54 - xp^6/54 - xp^7/54 - xp^8/54 - xp^9/54 - xp^10/54 - 
           xp^11/54 - xp^12/54) + (-11/2 + xp/2 - 2*xp^2 - 4*xp^3 - 7*xp^4 - 
           (46*xp^5)/5 - 11*xp^6 - (439*xp^7)/35 - (139*xp^8)/10 - 
           (529*xp^9)/35 - (227*xp^10)/14 - (39779*xp^11)/2310 - 
           (3811*xp^12)/210)*Log[xp] + (-3 - 3*xp - 6*xp^2 - 6*xp^3 - 
           6*xp^4 - 6*xp^5 - 6*xp^6 - 6*xp^7 - 6*xp^8 - 6*xp^9 - 6*xp^10 - 
           6*xp^11 - 6*xp^12)*Log[xp]^2 + NF*(11/36 - xp/36 + xp^2/9 + 
           (2*xp^3)/9 + (7*xp^4)/18 + (23*xp^5)/45 + (11*xp^6)/18 + 
           (439*xp^7)/630 + (139*xp^8)/180 + (529*xp^9)/630 + 
           (227*xp^10)/252 + (39779*xp^11)/41580 + (3811*xp^12)/3780 + 
           (1/3 + xp/3 + (2*xp^2)/3 + (2*xp^3)/3 + (2*xp^4)/3 + (2*xp^5)/3 + 
             (2*xp^6)/3 + (2*xp^7)/3 + (2*xp^8)/3 + (2*xp^9)/3 + 
             (2*xp^10)/3 + (2*xp^11)/3 + (2*xp^12)/3)*Log[xp])) + 
       xp^12*(5665604677792457/42710944815000 + (631508279*Pi^2)/69854400 - 
         (7*Pi^4)/30 - (79292*Zeta[3])/385) + 
       xp^11*(23112231650888011/186375031920000 + (121122703*Pi^2)/13970880 - 
         (7*Pi^4)/30 - (74742*Zeta[3])/385) + 
       xp^10*(15913129459061/140026320000 + (10650833*Pi^2)/1270080 - 
         (7*Pi^4)/30 - (3806*Zeta[3])/21) + 
       xp^9*(28304656344031/280052640000 + (104418263*Pi^2)/12700800 - 
         (7*Pi^4)/30 - (17539*Zeta[3])/105) + 
       xp^8*(887768196793/10372320000 + (11605087*Pi^2)/1411200 - 
         (7*Pi^4)/30 - (5293*Zeta[3])/35) + xp^7*(2680783558/40516875 + 
         (1493539*Pi^2)/176400 - (7*Pi^4)/30 - (4668*Zeta[3])/35) + 
       xp^6*(693856/16875 + (32677*Pi^2)/3600 - (7*Pi^4)/30 - 
         (564*Zeta[3])/5) + Log[xp]*(11 + (121*Pi^2)/12 + 
         xp^2*(626/3 - (25*Pi^2)/3 - 192*Zeta[3]) + 
         xp^3*(512/3 + (10*Pi^2)/3 - 192*Zeta[3]) + 
         xp^4*(1985/48 + (40*Pi^2)/3 - 192*Zeta[3]) + 
         xp^5*(-318653/18000 + (617*Pi^2)/30 - 192*Zeta[3]) + 
         xp^6*(-179047/3000 + (791*Pi^2)/30 - 192*Zeta[3]) + 
         xp^7*(-95713853/1029000 + (6563*Pi^2)/210 - 192*Zeta[3]) + 
         xp^8*(-1491765851/12348000 + (7453*Pi^2)/210 - 192*Zeta[3]) + 
         xp^9*(-16079952139/111132000 + (16481*Pi^2)/420 - 192*Zeta[3]) + 
         xp^10*(-9205052741/55566000 + (1193*Pi^2)/28 - 192*Zeta[3]) + 
         xp^11*(-1239644541701/6723486000 + (632899*Pi^2)/13860 - 
           192*Zeta[3]) + xp^12*(-9925320670351/49305564000 + 
           (671707*Pi^2)/13860 - 192*Zeta[3]) + xp*(2581/12 - (83*Pi^2)/12 - 
           96*Zeta[3]) - 96*Zeta[3]) + xp^5*(7960811/1080000 + 
         (8239*Pi^2)/800 - (7*Pi^4)/30 - (442*Zeta[3])/5) + 
       xp^4*(-74719/1728 + (3671*Pi^2)/288 - (7*Pi^4)/30 - 58*Zeta[3]) + 
       xp^3*(-76735/432 + (2743*Pi^2)/144 - (7*Pi^4)/30 - 16*Zeta[3]) - 
       44*Zeta[3] + xp*(-1713/8 + (715*Pi^2)/32 - (7*Pi^4)/60 + 28*Zeta[3]) + 
       xp^2*(-10339/48 + (343*Pi^2)/16 - (7*Pi^4)/30 + 32*Zeta[3]) + 
       NF*(-11/18 - (11*Pi^2)/72 + (-2/3 - (11*Pi^2)/18 + 
           (67/9 - (11*Pi^2)/18)*xp + (65/9 - (11*Pi^2)/9)*xp^2 + 
           (151/27 - (11*Pi^2)/9)*xp^3 + (391/108 - (11*Pi^2)/9)*xp^4 + 
           (2567/900 - (11*Pi^2)/9)*xp^5 + (373/150 - (11*Pi^2)/9)*xp^6 + 
           (17071/7350 - (11*Pi^2)/9)*xp^7 + (16741/7350 - (11*Pi^2)/9)*
            xp^8 + (2750047/1190700 - (11*Pi^2)/9)*xp^9 + 
           (2850049/1190700 - (11*Pi^2)/9)*xp^10 + 
           (32927849/13097700 - (11*Pi^2)/9)*xp^11 + 
           (1533233659/576298800 - (11*Pi^2)/9)*xp^12)*Log[xp] + 
         (11/9 - (13*xp)/9 - (20*xp^2)/9 + (5*xp^4)/3 + (43*xp^5)/15 + 
           (172*xp^6)/45 + (208*xp^7)/45 + (3347*xp^8)/630 + 
           (11191*xp^9)/1890 + (1222*xp^10)/189 + (72334*xp^11)/10395 + 
           (77017*xp^12)/10395)*Log[xp]^2 + (4/3 + (4*xp)/3 + (8*xp^2)/3 + 
           (8*xp^3)/3 + (8*xp^4)/3 + (8*xp^5)/3 + (8*xp^6)/3 + (8*xp^7)/3 + 
           (8*xp^8)/3 + (8*xp^9)/3 + (8*xp^10)/3 + (8*xp^11)/3 + (8*xp^12)/3)*
          Log[xp]^3 + (8*Zeta[3])/3 + xp*(-41/6 + (17*Pi^2)/72 + 
           (8*Zeta[3])/3) + xp^12*(11016136965737/3195000547200 - 
           (38021*Pi^2)/35640 + (16*Zeta[3])/3) + 
         xp^11*(1109131481471/363068244000 - (3241*Pi^2)/3240 + 
           (16*Zeta[3])/3) + xp^10*(7868586281/3000564000 - (601*Pi^2)/648 + 
           (16*Zeta[3])/3) + xp^9*(200622841/93767625 - (343*Pi^2)/405 + 
           (16*Zeta[3])/3) + xp^8*(58927747/37044000 - (1907*Pi^2)/2520 + 
           (16*Zeta[3])/3) + xp^7*(4406729/4630500 - (2473*Pi^2)/3780 + 
           (16*Zeta[3])/3) + xp^6*(614/3375 - (289*Pi^2)/540 + 
           (16*Zeta[3])/3) + xp^5*(-129067/162000 - (53*Pi^2)/135 + 
           (16*Zeta[3])/3) + xp^4*(-2843/1296 - (23*Pi^2)/108 + 
           (16*Zeta[3])/3) + xp^3*(-1709/324 + Pi^2/27 + (16*Zeta[3])/3) + 
         xp^2*(-241/36 + (7*Pi^2)/18 + (16*Zeta[3])/3)) + 
       L*((-11*Pi^2)/3 + (121/12 - 6*Pi^2 + (877/12 - 6*Pi^2)*xp + 
           (421/6 - 12*Pi^2)*xp^2 + (143/2 - 12*Pi^2)*xp^3 + 
           (199/4 - 12*Pi^2)*xp^4 + (12457/300 - 12*Pi^2)*xp^5 + 
           (934/25 - 12*Pi^2)*xp^6 + (43128/1225 - 12*Pi^2)*xp^7 + 
           (503801/14700 - 12*Pi^2)*xp^8 + (4518239/132300 - 12*Pi^2)*xp^9 + 
           (2288971/66150 - 12*Pi^2)*xp^10 + (25809101/727650 - 12*Pi^2)*
            xp^11 + (293297359/8004150 - 12*Pi^2)*xp^12)*Log[xp] + 
         (22 - 8*xp - 4*xp^2 + 12*xp^3 + (57*xp^4)/2 + (81*xp^5)/2 + 
           (251*xp^6)/5 + (409*xp^7)/7 + (1837*xp^8)/28 + (6047*xp^9)/84 + 
           (3265*xp^10)/42 + (191671*xp^11)/2310 + (20278*xp^12)/231)*
          Log[xp]^2 + (12 + 12*xp + 24*xp^2 + 24*xp^3 + 24*xp^4 + 24*xp^5 + 
           24*xp^6 + 24*xp^7 + 24*xp^8 + 24*xp^9 + 24*xp^10 + 24*xp^11 + 
           24*xp^12)*Log[xp]^3 + NF^2*(-xp/54 - xp^2/27 - xp^3/81 + 
           xp^4/648 + (37*xp^5)/3240 + (31*xp^6)/1620 + (289*xp^7)/11340 + 
           (467*xp^8)/15120 + (4843*xp^9)/136080 + (541*xp^10)/13608 + 
           (6511*xp^11)/149688 + (4387*xp^12)/93555 + 
           (1/27 + xp/27 + (2*xp^2)/27 + (2*xp^3)/27 + (2*xp^4)/27 + 
             (2*xp^5)/27 + (2*xp^6)/27 + (2*xp^7)/27 + (2*xp^8)/27 + 
             (2*xp^9)/27 + (2*xp^10)/27 + (2*xp^11)/27 + (2*xp^12)/27)*
            Log[xp]) + NF*((2*Pi^2)/9 + (-49/18 + (2*Pi^2)/9)*xp + 
           (-22/9 + (4*Pi^2)/9)*xp^2 + (-62/27 + (4*Pi^2)/9)*xp^3 + 
           (-79/54 + (4*Pi^2)/9)*xp^4 + (-83/75 + (4*Pi^2)/9)*xp^5 + 
           (-2437/2700 + (4*Pi^2)/9)*xp^6 + (-102679/132300 + (4*Pi^2)/9)*
            xp^7 + (-738067/1058400 + (4*Pi^2)/9)*xp^8 + 
           (-6198643/9525600 + (4*Pi^2)/9)*xp^9 + 
           (-2986121/4762800 + (4*Pi^2)/9)*xp^10 + 
           (-32481511/52390800 + (4*Pi^2)/9)*xp^11 + 
           (-360555443/576298800 + (4*Pi^2)/9)*xp^12 + 
           (-11/9 + (7*xp)/9 + (8*xp^2)/9 - (4*xp^3)/9 - (29*xp^4)/18 - 
             (221*xp^5)/90 - (47*xp^6)/15 - (389*xp^7)/105 - 
             (5293*xp^8)/1260 - (17539*xp^9)/3780 - (1903*xp^10)/378 - 
             (12457*xp^11)/2310 - (19823*xp^12)/3465)*Log[xp] + 
           (-4/3 - (4*xp)/3 - (8*xp^2)/3 - (8*xp^3)/3 - (8*xp^4)/3 - 
             (8*xp^5)/3 - (8*xp^6)/3 - (8*xp^7)/3 - (8*xp^8)/3 - (8*xp^9)/3 - 
             (8*xp^10)/3 - (8*xp^11)/3 - (8*xp^12)/3)*Log[xp]^2) + 
         24*Zeta[3] + xp*(-1105/24 + (4*Pi^2)/3 + 24*Zeta[3]) + 
         xp^12*(123575087237633/1775000304000 - (10139*Pi^2)/693 + 
           48*Zeta[3]) + xp^11*(163112633977/2521307250 - 
           (191671*Pi^2)/13860 + 48*Zeta[3]) + xp^10*(9873285971/166698000 - 
           (3265*Pi^2)/252 + 48*Zeta[3]) + xp^9*(35399994593/666792000 - 
           (6047*Pi^2)/504 + 48*Zeta[3]) + xp^8*(1138199369/24696000 - 
           (1837*Pi^2)/168 + 48*Zeta[3]) + xp^7*(26028979/686000 - 
           (409*Pi^2)/42 + 48*Zeta[3]) + xp^6*(169223/6000 - (251*Pi^2)/30 + 
           48*Zeta[3]) + xp^5*(576787/36000 - (27*Pi^2)/4 + 48*Zeta[3]) + 
         xp^4*(-269/288 - (19*Pi^2)/4 + 48*Zeta[3]) + 
         xp^3*(-1363/36 - 2*Pi^2 + 48*Zeta[3]) + 
         xp^2*(-529/12 + (2*Pi^2)/3 + 48*Zeta[3]))) + 
     e^2*(121/24 - Pi^2 - (11*Pi^4)/180 + (121/18 - (37*Pi^2)/3 + 
         (2917/18 - (37*Pi^2)/3)*xp + (1543/9 - (74*Pi^2)/3)*xp^2 + 
         (1303/9 - (74*Pi^2)/3)*xp^3 + (943/9 - (74*Pi^2)/3)*xp^4 + 
         (20192/225 - (74*Pi^2)/3)*xp^5 + (18638/225 - (74*Pi^2)/3)*xp^6 + 
         (881606/11025 - (74*Pi^2)/3)*xp^7 + (7009993/88200 - (74*Pi^2)/3)*
          xp^8 + (63926077/793800 - (74*Pi^2)/3)*xp^9 + 
         (32795657/396900 - (74*Pi^2)/3)*xp^10 + 
         (373103587/4365900 - (74*Pi^2)/3)*xp^11 + 
         (8530164163/96049800 - (74*Pi^2)/3)*xp^12)*Log[xp]^3 + 
       (44/3 - (40*xp)/3 - (56*xp^2)/3 + (8*xp^3)/3 + (59*xp^4)/3 + 
         (479*xp^5)/15 + (626*xp^6)/15 + (5246*xp^7)/105 + (11987*xp^8)/210 + 
         (1901*xp^9)/30 + 69*xp^10 + (36683*xp^11)/495 + (38996*xp^12)/495)*
        Log[xp]^4 + (8 + 8*xp + 16*xp^2 + 16*xp^3 + 16*xp^4 + 16*xp^5 + 
         16*xp^6 + 16*xp^7 + 16*xp^8 + 16*xp^9 + 16*xp^10 + 16*xp^11 + 
         16*xp^12)*Log[xp]^5 + L^3*(-121/144 + Pi^2/6 + (-289/144 + Pi^2/6)*
          xp + (-157/72 + Pi^2/3)*xp^2 + (-181/72 + Pi^2/3)*xp^3 + 
         (-281/144 + Pi^2/3)*xp^4 + (-6481/3600 + Pi^2/3)*xp^5 + 
         (-3167/1800 + Pi^2/3)*xp^6 + (-156089/88200 + Pi^2/3)*xp^7 + 
         (-1277137/705600 + Pi^2/3)*xp^8 + (-11874313/6350400 + Pi^2/3)*
          xp^9 + (-6169763/3175200 + Pi^2/3)*xp^10 + 
         (-6432263/3175200 + Pi^2/3)*xp^11 + (-812633993/384199200 + Pi^2/3)*
          xp^12 + NF^2*(-1/324 - xp/324 - xp^2/162 - xp^3/162 - xp^4/162 - 
           xp^5/162 - xp^6/162 - xp^7/162 - xp^8/162 - xp^9/162 - xp^10/162 - 
           xp^11/162 - xp^12/162) + (-11/6 + xp/6 - (2*xp^2)/3 - (4*xp^3)/3 - 
           (7*xp^4)/3 - (46*xp^5)/15 - (11*xp^6)/3 - (439*xp^7)/105 - 
           (139*xp^8)/30 - (529*xp^9)/105 - (227*xp^10)/42 - 
           (39779*xp^11)/6930 - (3811*xp^12)/630)*Log[xp] + 
         (-1 - xp - 2*xp^2 - 2*xp^3 - 2*xp^4 - 2*xp^5 - 2*xp^6 - 2*xp^7 - 
           2*xp^8 - 2*xp^9 - 2*xp^10 - 2*xp^11 - 2*xp^12)*Log[xp]^2 + 
         NF*(11/108 - xp/108 + xp^2/27 + (2*xp^3)/27 + (7*xp^4)/54 + 
           (23*xp^5)/135 + (11*xp^6)/54 + (439*xp^7)/1890 + (139*xp^8)/540 + 
           (529*xp^9)/1890 + (227*xp^10)/756 + (39779*xp^11)/124740 + 
           (3811*xp^12)/11340 + (1/9 + xp/9 + (2*xp^2)/9 + (2*xp^3)/9 + 
             (2*xp^4)/9 + (2*xp^5)/9 + (2*xp^6)/9 + (2*xp^7)/9 + (2*xp^8)/9 + 
             (2*xp^9)/9 + (2*xp^10)/9 + (2*xp^11)/9 + (2*xp^12)/9)*
            Log[xp])) + NF^2*(1/54 + (-Pi^2/108 + (4/27 - Pi^2/108)*xp + 
           (11/54 - Pi^2/54)*xp^2 + (7/54 - Pi^2/54)*xp^3 + 
           (73/648 - Pi^2/54)*xp^4 + (71/648 - Pi^2/54)*xp^5 + 
           (136/1215 - Pi^2/54)*xp^6 + (142/1215 - Pi^2/54)*xp^7 + 
           (33511/272160 - Pi^2/54)*xp^8 + (11801/90720 - Pi^2/54)*xp^9 + 
           (93479/680400 - Pi^2/54)*xp^10 + (10951/75600 - Pi^2/54)*xp^11 + 
           (6842083/44906400 - Pi^2/54)*xp^12)*Log[xp] + 
         (-xp/27 - (2*xp^2)/27 - (2*xp^3)/81 + xp^4/324 + (37*xp^5)/1620 + 
           (31*xp^6)/810 + (289*xp^7)/5670 + (467*xp^8)/7560 + 
           (4843*xp^9)/68040 + (541*xp^10)/6804 + (6511*xp^11)/74844 + 
           (8774*xp^12)/93555)*Log[xp]^2 + (2/81 + (2*xp)/81 + (4*xp^2)/81 + 
           (4*xp^3)/81 + (4*xp^4)/81 + (4*xp^5)/81 + (4*xp^6)/81 + 
           (4*xp^7)/81 + (4*xp^8)/81 + (4*xp^9)/81 + (4*xp^10)/81 + 
           (4*xp^11)/81 + (4*xp^12)/81)*Log[xp]^3 + 
         xp*(-7/54 + Pi^2/216 + (7*Zeta[3])/162) + 
         xp^12*(25993999/1077753600 - (4387*Pi^2)/374220 + (7*Zeta[3])/81) + 
         xp^11*(27143/1530900 - (6511*Pi^2)/598752 + (7*Zeta[3])/81) + 
         xp^10*(1937/174960 - (541*Pi^2)/54432 + (7*Zeta[3])/81) + 
         xp^9*(2491/612360 - (4843*Pi^2)/544320 + (7*Zeta[3])/81) + 
         xp^8*(-1849/544320 - (467*Pi^2)/60480 + (7*Zeta[3])/81) + 
         xp^7*(-14/1215 - (289*Pi^2)/45360 + (7*Zeta[3])/81) + 
         xp^6*(-67/3240 - (31*Pi^2)/6480 + (7*Zeta[3])/81) + 
         xp^5*(-41/1296 - (37*Pi^2)/12960 + (7*Zeta[3])/81) + 
         xp^4*(-5/108 - Pi^2/2592 + (7*Zeta[3])/81) + 
         xp^3*(-23/324 + Pi^2/324 + (7*Zeta[3])/81) + 
         xp^2*(-4/27 + Pi^2/108 + (7*Zeta[3])/81) + (7*Zeta[3])/162) + 
       (847*Zeta[3])/72 - (73*Pi^2*Zeta[3])/3 + 
       NF*(-11/18 + Pi^4/270 + ((7*Pi^2)/9 + (-97/9 + (7*Pi^2)/9)*xp + 
           (-110/9 + (14*Pi^2)/9)*xp^2 + (-250/27 + (14*Pi^2)/9)*xp^3 + 
           (-377/54 + (14*Pi^2)/9)*xp^4 + (-2771/450 + (14*Pi^2)/9)*xp^5 + 
           (-7877/1350 + (14*Pi^2)/9)*xp^6 + (-380999/66150 + (14*Pi^2)/9)*
            xp^7 + (-3083837/529200 + (14*Pi^2)/9)*xp^8 + 
           (-28502533/4762800 + (14*Pi^2)/9)*xp^9 + 
           (-590579/95256 + (14*Pi^2)/9)*xp^10 + (-33816857/5239080 + 
             (14*Pi^2)/9)*xp^11 + (-242634577/36018675 + (14*Pi^2)/9)*xp^12)*
          Log[xp]^2 + (-22/27 + (38*xp)/27 + (64*xp^2)/27 + (8*xp^3)/27 - 
           (31*xp^4)/27 - (59*xp^5)/27 - (406*xp^6)/135 - (698*xp^7)/189 - 
           (1619*xp^8)/378 - (605*xp^9)/126 - (995*xp^10)/189 - 
           (177223*xp^11)/31185 - (37826*xp^12)/6237)*Log[xp]^3 + 
         (-8/9 - (8*xp)/9 - (16*xp^2)/9 - (16*xp^3)/9 - (16*xp^4)/9 - 
           (16*xp^5)/9 - (16*xp^6)/9 - (16*xp^7)/9 - (16*xp^8)/9 - 
           (16*xp^9)/9 - (16*xp^10)/9 - (16*xp^11)/9 - (16*xp^12)/9)*
          Log[xp]^4 + xp^12*(21104605265002507/11070676896048000 + 
           (2467917007*Pi^2)/2305195200 + Pi^4/135 - (714599*Zeta[3])/
            62370) + xp^11*(3863914317343697/2516062930920000 + 
           (214618543*Pi^2)/209563200 + Pi^4/135 - (669113*Zeta[3])/62370) + 
         xp^10*(2021390761867/1890355320000 + (18690593*Pi^2)/19051200 + 
           Pi^4/135 - (139*Zeta[3])/14) + xp^9*(113061307703/236294415000 + 
           (35937163*Pi^2)/38102400 + Pi^4/135 - (8546*Zeta[3])/945) + 
         xp^8*(-120543139/432180000 + (11597281*Pi^2)/12700800 + Pi^4/135 - 
           (15217*Zeta[3])/1890) + xp^7*(-7396318859/5834430000 + 
           (1421317*Pi^2)/1587600 + Pi^4/135 - (6541*Zeta[3])/945) + 
         Log[xp]*(-2/3 + (11*Pi^2)/36 + xp^2*(329/18 - (10*Pi^2)/9 - 
             (124*Zeta[3])/9) + xp^3*(1979/162 - (5*Pi^2)/27 - 
             (124*Zeta[3])/9) + xp^4*(2915/648 + (95*Pi^2)/216 - 
             (124*Zeta[3])/9) + xp^5*(55717/81000 + (959*Pi^2)/1080 - 
             (124*Zeta[3])/9) + xp^6*(-13931/6750 + (671*Pi^2)/540 - 
             (124*Zeta[3])/9) + xp^7*(-9899629/2315250 + (5813*Pi^2)/3780 - 
             (124*Zeta[3])/9) + xp^8*(-18979187/3087000 + (9029*Pi^2)/5040 - 
             (124*Zeta[3])/9) + xp^9*(-1459834939/187535250 + 
             (91361*Pi^2)/45360 - (124*Zeta[3])/9) + 
           xp^10*(-13872316181/1500282000 + (10037*Pi^2)/4536 - 
             (124*Zeta[3])/9) + xp^11*(-1919686235711/181534122000 + 
             (596779*Pi^2)/249480 - (124*Zeta[3])/9) + 
           xp^12*(-2355701076457/199687534200 + (28981*Pi^2)/11340 - 
             (124*Zeta[3])/9) + xp*(166/9 - (23*Pi^2)/36 - (62*Zeta[3])/9) - 
           (62*Zeta[3])/9) + xp^6*(-6306443/2430000 + (29071*Pi^2)/32400 + 
           Pi^4/135 - (757*Zeta[3])/135) + xp^5*(-1355819/303750 + 
           (1261*Pi^2)/1350 + Pi^4/135 - (544*Zeta[3])/135) + 
         xp^4*(-28747/3888 + (25*Pi^2)/24 + Pi^4/135 - (55*Zeta[3])/27) + 
         xp^3*(-14767/972 + (73*Pi^2)/54 + Pi^4/135 + (20*Zeta[3])/27) - 
         (77*Zeta[3])/54 + xp*(-343/18 + (113*Pi^2)/72 + Pi^4/270 + 
           (151*Zeta[3])/54) + xp^2*(-365/18 + (11*Pi^2)/6 + Pi^4/135 + 
           (130*Zeta[3])/27)) + L^2*((-11*Pi^2)/6 + 
         (121/24 - 3*Pi^2 + (877/24 - 3*Pi^2)*xp + (421/12 - 6*Pi^2)*xp^2 + 
           (143/4 - 6*Pi^2)*xp^3 + (199/8 - 6*Pi^2)*xp^4 + 
           (12457/600 - 6*Pi^2)*xp^5 + (467/25 - 6*Pi^2)*xp^6 + 
           (21564/1225 - 6*Pi^2)*xp^7 + (503801/29400 - 6*Pi^2)*xp^8 + 
           (4518239/264600 - 6*Pi^2)*xp^9 + (2288971/132300 - 6*Pi^2)*xp^10 + 
           (25809101/1455300 - 6*Pi^2)*xp^11 + (293297359/16008300 - 6*Pi^2)*
            xp^12)*Log[xp] + (11 - 4*xp - 2*xp^2 + 6*xp^3 + (57*xp^4)/4 + 
           (81*xp^5)/4 + (251*xp^6)/10 + (409*xp^7)/14 + (1837*xp^8)/56 + 
           (6047*xp^9)/168 + (3265*xp^10)/84 + (191671*xp^11)/4620 + 
           (10139*xp^12)/231)*Log[xp]^2 + (6 + 6*xp + 12*xp^2 + 12*xp^3 + 
           12*xp^4 + 12*xp^5 + 12*xp^6 + 12*xp^7 + 12*xp^8 + 12*xp^9 + 
           12*xp^10 + 12*xp^11 + 12*xp^12)*Log[xp]^3 + 
         NF^2*(-xp/108 - xp^2/54 - xp^3/162 + xp^4/1296 + (37*xp^5)/6480 + 
           (31*xp^6)/3240 + (289*xp^7)/22680 + (467*xp^8)/30240 + 
           (4843*xp^9)/272160 + (541*xp^10)/27216 + (6511*xp^11)/299376 + 
           (4387*xp^12)/187110 + (1/54 + xp/54 + xp^2/27 + xp^3/27 + 
             xp^4/27 + xp^5/27 + xp^6/27 + xp^7/27 + xp^8/27 + xp^9/27 + 
             xp^10/27 + xp^11/27 + xp^12/27)*Log[xp]) + 
         NF*(Pi^2/9 + (-49/36 + Pi^2/9)*xp + (-11/9 + (2*Pi^2)/9)*xp^2 + 
           (-31/27 + (2*Pi^2)/9)*xp^3 + (-79/108 + (2*Pi^2)/9)*xp^4 + 
           (-83/150 + (2*Pi^2)/9)*xp^5 + (-2437/5400 + (2*Pi^2)/9)*xp^6 + 
           (-102679/264600 + (2*Pi^2)/9)*xp^7 + (-738067/2116800 + 
             (2*Pi^2)/9)*xp^8 + (-6198643/19051200 + (2*Pi^2)/9)*xp^9 + 
           (-2986121/9525600 + (2*Pi^2)/9)*xp^10 + 
           (-32481511/104781600 + (2*Pi^2)/9)*xp^11 + 
           (-360555443/1152597600 + (2*Pi^2)/9)*xp^12 + 
           (-11/18 + (7*xp)/18 + (4*xp^2)/9 - (2*xp^3)/9 - (29*xp^4)/36 - 
             (221*xp^5)/180 - (47*xp^6)/30 - (389*xp^7)/210 - 
             (5293*xp^8)/2520 - (17539*xp^9)/7560 - (1903*xp^10)/756 - 
             (12457*xp^11)/4620 - (19823*xp^12)/6930)*Log[xp] + 
           (-2/3 - (2*xp)/3 - (4*xp^2)/3 - (4*xp^3)/3 - (4*xp^4)/3 - 
             (4*xp^5)/3 - (4*xp^6)/3 - (4*xp^7)/3 - (4*xp^8)/3 - (4*xp^9)/3 - 
             (4*xp^10)/3 - (4*xp^11)/3 - (4*xp^12)/3)*Log[xp]^2) + 
         12*Zeta[3] + xp*(-1105/48 + (2*Pi^2)/3 + 12*Zeta[3]) + 
         xp^12*(123575087237633/3550000608000 - (10139*Pi^2)/1386 + 
           24*Zeta[3]) + xp^11*(163112633977/5042614500 - 
           (191671*Pi^2)/27720 + 24*Zeta[3]) + xp^10*(9873285971/333396000 - 
           (3265*Pi^2)/504 + 24*Zeta[3]) + xp^9*(35399994593/1333584000 - 
           (6047*Pi^2)/1008 + 24*Zeta[3]) + xp^8*(1138199369/49392000 - 
           (1837*Pi^2)/336 + 24*Zeta[3]) + xp^7*(26028979/1372000 - 
           (409*Pi^2)/84 + 24*Zeta[3]) + xp^6*(169223/12000 - (251*Pi^2)/60 + 
           24*Zeta[3]) + xp^5*(576787/72000 - (27*Pi^2)/8 + 24*Zeta[3]) + 
         xp^4*(-269/576 - (19*Pi^2)/8 + 24*Zeta[3]) + 
         xp^3*(-1363/72 - Pi^2 + 24*Zeta[3]) + xp^2*(-529/24 + Pi^2/3 + 
           24*Zeta[3])) + Log[xp]^2*(6 - (77*Pi^2)/6 + 158*Zeta[3] + 
         xp*(-4585/12 + (38*Pi^2)/3 + 158*Zeta[3]) + 
         xp^12*(152547922225499/443750076000 - (165083*Pi^2)/2310 + 
           316*Zeta[3]) + xp^11*(3166652202607/10085229000 - 
           (206953*Pi^2)/3080 + 316*Zeta[3]) + xp^10*(11723313101/41674500 - 
           (31511*Pi^2)/504 + 316*Zeta[3]) + xp^9*(81675300241/333396000 - 
           (289133*Pi^2)/5040 + 316*Zeta[3]) + xp^8*(2518290983/12348000 - 
           (86711*Pi^2)/1680 + 316*Zeta[3]) + xp^7*(53708523/343000 - 
           (6313*Pi^2)/140 + 316*Zeta[3]) + xp^6*(100257/1000 - 
           (751*Pi^2)/20 + 316*Zeta[3]) + xp^5*(179473/6000 - 
           (3427*Pi^2)/120 + 316*Zeta[3]) + xp^4*(-9769/144 - (415*Pi^2)/24 + 
           316*Zeta[3]) + xp^3*(-4907/18 - (5*Pi^2)/3 + 316*Zeta[3]) + 
         xp^2*(-2215/6 + (55*Pi^2)/3 + 316*Zeta[3])) + 
       Log[xp]*(11 - (121*Pi^2)/48 + Pi^4/6 + xp^2*(19727/24 - (639*Pi^2)/8 + 
           Pi^4/3 - (452*Zeta[3])/3) + xp*(2386/3 - (1199*Pi^2)/16 + Pi^4/6 - 
           (319*Zeta[3])/3) + (341*Zeta[3])/3 + 
         xp^3*(142319/216 - (4783*Pi^2)/72 + Pi^4/3 + (56*Zeta[3])/3) + 
         xp^4*(209939/864 - (6947*Pi^2)/144 + Pi^4/3 + (458*Zeta[3])/3) + 
         xp^5*(47091197/540000 - (49693*Pi^2)/1200 + Pi^4/3 + 
           (748*Zeta[3])/3) + xp^6*(-1944953/135000 - (17237*Pi^2)/450 + 
           Pi^4/3 + (4898*Zeta[3])/15) + xp^7*(-28612693169/324135000 - 
           (58351*Pi^2)/1575 + Pi^4/3 + (1174*Zeta[3])/3) + 
         xp^8*(-749087395369/5186160000 - (58091*Pi^2)/1575 + Pi^4/3 + 
           (9395*Zeta[3])/21) + xp^9*(-79106101219189/420078960000 - 
           (4243417*Pi^2)/113400 + Pi^4/3 + (3478*Zeta[3])/7) + 
         xp^10*(-46884612031517/210039480000 - (2179049*Pi^2)/56700 + 
           Pi^4/3 + (11365*Zeta[3])/21) + 
         xp^11*(-70268530265680027/279562547880000 - (2255159*Pi^2)/56700 + 
           Pi^4/3 + (2014469*Zeta[3])/3465) + 
         xp^12*(-843316767426274943/3075188026680000 - (226959127*Pi^2)/
            5488560 + Pi^4/3 + (428371*Zeta[3])/693)) + 
       L*((121*Pi^2)/96 - (7*Pi^4)/60 + (-121/12 + (23*Pi^2)/2 + 
           (-1753/12 + (23*Pi^2)/2)*xp + (-883/6 + 23*Pi^2)*xp^2 + 
           (-803/6 + 23*Pi^2)*xp^3 + (-283/3 + 23*Pi^2)*xp^4 + 
           (-11879/150 + 23*Pi^2)*xp^5 + (-3587/50 + 23*Pi^2)*xp^6 + 
           (-166869/2450 + 23*Pi^2)*xp^7 + (-981539/14700 + 23*Pi^2)*xp^8 + 
           (-1475981/22050 + 23*Pi^2)*xp^9 + (-3005197/44100 + 23*Pi^2)*
            xp^10 + (-34003217/485100 + 23*Pi^2)*xp^11 + 
           (-172148553/2371600 + 23*Pi^2)*xp^12)*Log[xp]^2 + 
         (-22 + 14*xp + 16*xp^2 - 8*xp^3 - 29*xp^4 - (221*xp^5)/5 - 
           (282*xp^6)/5 - (2334*xp^7)/35 - (5293*xp^8)/70 - 
           (17539*xp^9)/210 - (1903*xp^10)/21 - (37371*xp^11)/385 - 
           (39646*xp^12)/385)*Log[xp]^3 + (-12 - 12*xp - 24*xp^2 - 24*xp^3 - 
           24*xp^4 - 24*xp^5 - 24*xp^6 - 24*xp^7 - 24*xp^8 - 24*xp^9 - 
           24*xp^10 - 24*xp^11 - 24*xp^12)*Log[xp]^4 + 
         NF^2*(Pi^2/216 + (-2/27 + Pi^2/216)*xp + (-11/108 + Pi^2/108)*xp^2 + 
           (-7/108 + Pi^2/108)*xp^3 + (-73/1296 + Pi^2/108)*xp^4 + 
           (-71/1296 + Pi^2/108)*xp^5 + (-68/1215 + Pi^2/108)*xp^6 + 
           (-71/1215 + Pi^2/108)*xp^7 + (-33511/544320 + Pi^2/108)*xp^8 + 
           (-11801/181440 + Pi^2/108)*xp^9 + (-93479/1360800 + Pi^2/108)*
            xp^10 + (-10951/151200 + Pi^2/108)*xp^11 + 
           (-6842083/89812800 + Pi^2/108)*xp^12 + (xp/27 + (2*xp^2)/27 + 
             (2*xp^3)/81 - xp^4/324 - (37*xp^5)/1620 - (31*xp^6)/810 - 
             (289*xp^7)/5670 - (467*xp^8)/7560 - (4843*xp^9)/68040 - 
             (541*xp^10)/6804 - (6511*xp^11)/74844 - (8774*xp^12)/93555)*
            Log[xp] + (-1/27 - xp/27 - (2*xp^2)/27 - (2*xp^3)/27 - 
             (2*xp^4)/27 - (2*xp^5)/27 - (2*xp^6)/27 - (2*xp^7)/27 - 
             (2*xp^8)/27 - (2*xp^9)/27 - (2*xp^10)/27 - (2*xp^11)/27 - 
             (2*xp^12)/27)*Log[xp]^2) + 
         xp^12*(10247135293073089/85421889630000 + (771217079*Pi^2)/
            69854400 - (7*Pi^4)/30 - (79292*Zeta[3])/385) + 
         xp^11*(20846900543664211/186375031920000 + (149064463*Pi^2)/
            13970880 - (7*Pi^4)/30 - (74742*Zeta[3])/385) + 
         xp^10*(14280610169261/140026320000 + (13190993*Pi^2)/1270080 - 
           (7*Pi^4)/30 - (3806*Zeta[3])/21) + 
         xp^9*(25162713124231/280052640000 + (129819863*Pi^2)/12700800 - 
           (7*Pi^4)/30 - (17539*Zeta[3])/105) + 
         xp^8*(775124713393/10372320000 + (14427487*Pi^2)/1411200 - 
           (7*Pi^4)/30 - (5293*Zeta[3])/35) + xp^7*(9002253007/162067500 + 
           (1846339*Pi^2)/176400 - (7*Pi^4)/30 - (4668*Zeta[3])/35) + 
         xp^6*(2062849/67500 + (39877*Pi^2)/3600 - (7*Pi^4)/30 - 
           (564*Zeta[3])/5) + Log[xp]*((121*Pi^2)/12 + 
           xp^2*(614/3 - (25*Pi^2)/3 - 192*Zeta[3]) + 
           xp^3*(488/3 + (10*Pi^2)/3 - 192*Zeta[3]) + 
           xp^4*(1313/48 + (40*Pi^2)/3 - 192*Zeta[3]) + 
           xp^5*(-649853/18000 + (617*Pi^2)/30 - 192*Zeta[3]) + 
           xp^6*(-245047/3000 + (791*Pi^2)/30 - 192*Zeta[3]) + 
           xp^7*(-121527053/1029000 + (6563*Pi^2)/210 - 192*Zeta[3]) + 
           xp^8*(-1835040251/12348000 + (7453*Pi^2)/210 - 192*Zeta[3]) + 
           xp^9*(-19439313739/111132000 + (16481*Pi^2)/420 - 192*Zeta[3]) + 
           xp^10*(-11006978741/55566000 + (1193*Pi^2)/28 - 192*Zeta[3]) + 
           xp^11*(-1471206056501/6723486000 + (632899*Pi^2)/13860 - 
             192*Zeta[3]) + xp^12*(-11714877855151/49305564000 + 
             (671707*Pi^2)/13860 - 192*Zeta[3]) + 
           xp*(2593/12 - (83*Pi^2)/12 - 96*Zeta[3]) - 96*Zeta[3]) + 
         xp^5*(-3704989/1080000 + (9839*Pi^2)/800 - (7*Pi^4)/30 - 
           (442*Zeta[3])/5) + xp^4*(-94951/1728 + (4247*Pi^2)/288 - 
           (7*Pi^4)/30 - 58*Zeta[3]) + xp^3*(-83251/432 + (3031*Pi^2)/144 - 
           (7*Pi^4)/30 - 16*Zeta[3]) - 44*Zeta[3] + 
         xp*(-1357/6 + (747*Pi^2)/32 - (7*Pi^4)/60 + 28*Zeta[3]) + 
         xp^2*(-10967/48 + (375*Pi^2)/16 - (7*Pi^4)/30 + 32*Zeta[3]) + 
         NF*((-11*Pi^2)/72 + ((-11*Pi^2)/18 + (73/9 - (11*Pi^2)/18)*xp + 
             (77/9 - (11*Pi^2)/9)*xp^2 + (187/27 - (11*Pi^2)/9)*xp^3 + 
             (535/108 - (11*Pi^2)/9)*xp^4 + (3767/900 - (11*Pi^2)/9)*xp^5 + 
             (191/50 - (11*Pi^2)/9)*xp^6 + (8957/2450 - (11*Pi^2)/9)*xp^7 + 
             (8847/2450 - (11*Pi^2)/9)*xp^8 + (4337647/1190700 - (11*Pi^2)/9)*
              xp^9 + (4437649/1190700 - (11*Pi^2)/9)*xp^10 + 
             (50391449/13097700 - (11*Pi^2)/9)*xp^11 + 
             (2301632059/576298800 - (11*Pi^2)/9)*xp^12)*Log[xp] + 
           (11/9 - (13*xp)/9 - (20*xp^2)/9 + (5*xp^4)/3 + (43*xp^5)/15 + 
             (172*xp^6)/45 + (208*xp^7)/45 + (3347*xp^8)/630 + 
             (11191*xp^9)/1890 + (1222*xp^10)/189 + (72334*xp^11)/10395 + 
             (77017*xp^12)/10395)*Log[xp]^2 + (4/3 + (4*xp)/3 + (8*xp^2)/3 + 
             (8*xp^3)/3 + (8*xp^4)/3 + (8*xp^5)/3 + (8*xp^6)/3 + (8*xp^7)/3 + 
             (8*xp^8)/3 + (8*xp^9)/3 + (8*xp^10)/3 + (8*xp^11)/3 + 
             (8*xp^12)/3)*Log[xp]^3 + (8*Zeta[3])/3 + 
           xp*(-62/9 + (17*Pi^2)/72 + (8*Zeta[3])/3) + 
           xp^12*(17458542831017/3195000547200 - (38021*Pi^2)/35640 + 
             (16*Zeta[3])/3) + xp^11*(1803816025871/363068244000 - 
             (3241*Pi^2)/3240 + (16*Zeta[3])/3) + 
           xp^10*(13274364281/3000564000 - (601*Pi^2)/648 + (16*Zeta[3])/3) + 
           xp^9*(358092916/93767625 - (343*Pi^2)/405 + (16*Zeta[3])/3) + 
           xp^8*(116140147/37044000 - (1907*Pi^2)/2520 + (16*Zeta[3])/3) + 
           xp^7*(10860029/4630500 - (2473*Pi^2)/3780 + (16*Zeta[3])/3) + 
           xp^6*(4739/3375 - (289*Pi^2)/540 + (16*Zeta[3])/3) + 
           xp^5*(36533/162000 - (53*Pi^2)/135 + (16*Zeta[3])/3) + 
           xp^4*(-1835/1296 - (23*Pi^2)/108 + (16*Zeta[3])/3) + 
           xp^3*(-1565/324 + Pi^2/27 + (16*Zeta[3])/3) + 
           xp^2*(-233/36 + (7*Pi^2)/18 + (16*Zeta[3])/3))) + 192*Zeta[5] + 
       xp*(-18823/24 + (1915*Pi^2)/32 - Pi^4/9 + (23047*Zeta[3])/72 - 
         (73*Pi^2*Zeta[3])/3 + 192*Zeta[5]) + 
       xp^8*(182930748976957/726062400000 - (425474503*Pi^2)/14112000 + 
         (289*Pi^4)/7200 + (54802807*Zeta[3])/352800 - (146*Pi^2*Zeta[3])/3 + 
         384*Zeta[5]) + xp^7*(24951782148071/136136700000 - 
         (26972159*Pi^2)/1176000 + (89*Pi^4)/4200 + (6896759*Zeta[3])/44100 - 
         (146*Pi^2*Zeta[3])/3 + 384*Zeta[5]) + 
       xp^9*(163307400391856003/529299489600000 - (5944922579*Pi^2)/
          163296000 + (8509*Pi^4)/151200 + (499534303*Zeta[3])/3175200 - 
         (146*Pi^2*Zeta[3])/3 + 384*Zeta[5]) + 
       xp^10*(2357241165093193/6616243620000 - (11987602691*Pi^2)/285768000 + 
         (1063*Pi^4)/15120 + (256195493*Zeta[3])/1587600 - 
         (146*Pi^2*Zeta[3])/3 + 384*Zeta[5]) + 
       xp^6*(24632248/253125 - (1033861*Pi^2)/72000 - Pi^4/600 + 
         (145937*Zeta[3])/900 - (146*Pi^2*Zeta[3])/3 + 384*Zeta[5]) + 
       xp^11*(76976765268824937377/193736845680840000 - (36888661489*Pi^2)/
          785862000 + (2547*Pi^4)/30800 + (2914073803*Zeta[3])/17463600 - 
         (146*Pi^2*Zeta[3])/3 + 384*Zeta[5]) + 
       xp^12*(73847288366548694104259/170488424199139200000 - 
         (156686898652337*Pi^2)/3042857664000 + (6499*Pi^4)/69300 + 
         (33308022659*Zeta[3])/192099600 - (146*Pi^2*Zeta[3])/3 + 
         384*Zeta[5]) + xp^5*(-250199807/16200000 - (1576889*Pi^2)/432000 - 
         (109*Pi^4)/3600 + (316591*Zeta[3])/1800 - (146*Pi^2*Zeta[3])/3 + 
         384*Zeta[5]) + xp^4*(-463601/2592 + (38807*Pi^2)/3456 - 
         (49*Pi^4)/720 + (14807*Zeta[3])/72 - (146*Pi^2*Zeta[3])/3 + 
         384*Zeta[5]) + xp^3*(-805999/1296 + (18265*Pi^2)/432 - 
         (11*Pi^4)/90 + (10243*Zeta[3])/36 - (146*Pi^2*Zeta[3])/3 + 
         384*Zeta[5]) + xp^2*(-9577/12 + (2777*Pi^2)/48 - (23*Pi^4)/90 + 
         (12187*Zeta[3])/36 - (146*Pi^2*Zeta[3])/3 + 384*Zeta[5]))
Spgg0pgq0pgq0sigma0gg = -xp/9 - xp^2/2 - (19*xp^3)/18 - (7*xp^4)/6 - 
     (1453*xp^5)/1350 - (397*xp^6)/450 - (1531*xp^7)/2450 - 
     (173351*xp^8)/529200 - (7663*xp^9)/1587600 + (132493*xp^10)/396900 + 
     (19651543*xp^11)/28814940 + (37291337*xp^12)/36018675 + 
     NF*((-2*xp)/27 - xp^2/9 - (5*xp^3)/27 - (13*xp^4)/54 - (233*xp^5)/810 - 
       (133*xp^6)/405 - (1033*xp^7)/2835 - (1499*xp^8)/3780 - 
       (1609*xp^9)/3780 - (1282*xp^10)/2835 - (44588*xp^11)/93555 - 
       (93397*xp^12)/187110) + ((4*xp)/3 + 2*xp^2 + (10*xp^3)/3 + 
       (13*xp^4)/3 + (233*xp^5)/45 + (266*xp^6)/45 + (2066*xp^7)/315 + 
       (1499*xp^8)/210 + (1609*xp^9)/210 + (2564*xp^10)/315 + 
       (89176*xp^11)/10395 + (93397*xp^12)/10395)*Log[xp] + 
     e*(-xp/9 - xp^2/2 - (19*xp^3)/18 - (7*xp^4)/6 - (1453*xp^5)/1350 - 
       (397*xp^6)/450 - (1531*xp^7)/2450 - (173351*xp^8)/529200 - 
       (7663*xp^9)/1587600 + (132493*xp^10)/396900 + 
       (19651543*xp^11)/28814940 + (37291337*xp^12)/36018675 + 
       NF*((-2*xp)/27 - xp^2/9 - (5*xp^3)/27 - (13*xp^4)/54 - 
         (233*xp^5)/810 - (133*xp^6)/405 - (1033*xp^7)/2835 - 
         (1499*xp^8)/3780 - (1609*xp^9)/3780 - (1282*xp^10)/2835 - 
         (44588*xp^11)/93555 - (93397*xp^12)/187110) + 
       ((4*xp)/3 + 2*xp^2 + (10*xp^3)/3 + (13*xp^4)/3 + (233*xp^5)/45 + 
         (266*xp^6)/45 + (2066*xp^7)/315 + (1499*xp^8)/210 + 
         (1609*xp^9)/210 + (2564*xp^10)/315 + (89176*xp^11)/10395 + 
         (93397*xp^12)/10395)*Log[xp]) + e^2*(-xp/9 - xp^2/2 - (19*xp^3)/18 - 
       (7*xp^4)/6 - (1453*xp^5)/1350 - (397*xp^6)/450 - (1531*xp^7)/2450 - 
       (173351*xp^8)/529200 - (7663*xp^9)/1587600 + (132493*xp^10)/396900 + 
       (19651543*xp^11)/28814940 + (37291337*xp^12)/36018675 + 
       NF*((-2*xp)/27 - xp^2/9 - (5*xp^3)/27 - (13*xp^4)/54 - 
         (233*xp^5)/810 - (133*xp^6)/405 - (1033*xp^7)/2835 - 
         (1499*xp^8)/3780 - (1609*xp^9)/3780 - (1282*xp^10)/2835 - 
         (44588*xp^11)/93555 - (93397*xp^12)/187110) + 
       ((4*xp)/3 + 2*xp^2 + (10*xp^3)/3 + (13*xp^4)/3 + (233*xp^5)/45 + 
         (266*xp^6)/45 + (2066*xp^7)/315 + (1499*xp^8)/210 + 
         (1609*xp^9)/210 + (2564*xp^10)/315 + (89176*xp^11)/10395 + 
         (93397*xp^12)/10395)*Log[xp]) + e^3*(-xp/9 - xp^2/2 - (19*xp^3)/18 - 
       (7*xp^4)/6 - (1453*xp^5)/1350 - (397*xp^6)/450 - (1531*xp^7)/2450 - 
       (173351*xp^8)/529200 - (7663*xp^9)/1587600 + (132493*xp^10)/396900 + 
       (19651543*xp^11)/28814940 + (37291337*xp^12)/36018675 + 
       NF*((-2*xp)/27 - xp^2/9 - (5*xp^3)/27 - (13*xp^4)/54 - 
         (233*xp^5)/810 - (133*xp^6)/405 - (1033*xp^7)/2835 - 
         (1499*xp^8)/3780 - (1609*xp^9)/3780 - (1282*xp^10)/2835 - 
         (44588*xp^11)/93555 - (93397*xp^12)/187110) + 
       ((4*xp)/3 + 2*xp^2 + (10*xp^3)/3 + (13*xp^4)/3 + (233*xp^5)/45 + 
         (266*xp^6)/45 + (2066*xp^7)/315 + (1499*xp^8)/210 + 
         (1609*xp^9)/210 + (2564*xp^10)/315 + (89176*xp^11)/10395 + 
         (93397*xp^12)/10395)*Log[xp])
Spgg0pgq0pqg0sigma0gg = -xp/24 + xp^2/4 - (5*xp^3)/24 + (169*xp^5)/1800 + 
     (293*xp^6)/1800 + (3919*xp^7)/17640 + (541*xp^8)/1960 + 
     (59107*xp^9)/181440 + (16879*xp^10)/45360 + (1900489*xp^11)/4573800 + 
     (1669711*xp^12)/3659040 + NF*(-xp/36 - xp^3/36 - xp^4/36 - 
       (31*xp^5)/1080 - (4*xp^6)/135 - (23*xp^7)/756 - (47*xp^8)/1512 - 
       (41*xp^9)/1296 - (13*xp^10)/405 - (193*xp^11)/5940 - (13*xp^12)/396) + 
     (xp/2 + xp^3/2 + xp^4/2 + (31*xp^5)/60 + (8*xp^6)/15 + (23*xp^7)/42 + 
       (47*xp^8)/84 + (41*xp^9)/72 + (26*xp^10)/45 + (193*xp^11)/330 + 
       (13*xp^12)/22)*Log[xp] + e*(-xp/24 + xp^2/4 - (5*xp^3)/24 + 
       (169*xp^5)/1800 + (293*xp^6)/1800 + (3919*xp^7)/17640 + 
       (541*xp^8)/1960 + (59107*xp^9)/181440 + (16879*xp^10)/45360 + 
       (1900489*xp^11)/4573800 + (1669711*xp^12)/3659040 + 
       NF*(-xp/36 - xp^3/36 - xp^4/36 - (31*xp^5)/1080 - (4*xp^6)/135 - 
         (23*xp^7)/756 - (47*xp^8)/1512 - (41*xp^9)/1296 - (13*xp^10)/405 - 
         (193*xp^11)/5940 - (13*xp^12)/396) + 
       (xp/2 + xp^3/2 + xp^4/2 + (31*xp^5)/60 + (8*xp^6)/15 + (23*xp^7)/42 + 
         (47*xp^8)/84 + (41*xp^9)/72 + (26*xp^10)/45 + (193*xp^11)/330 + 
         (13*xp^12)/22)*Log[xp]) + e^2*(-xp/24 + xp^2/4 - (5*xp^3)/24 + 
       (169*xp^5)/1800 + (293*xp^6)/1800 + (3919*xp^7)/17640 + 
       (541*xp^8)/1960 + (59107*xp^9)/181440 + (16879*xp^10)/45360 + 
       (1900489*xp^11)/4573800 + (1669711*xp^12)/3659040 + 
       NF*(-xp/36 - xp^3/36 - xp^4/36 - (31*xp^5)/1080 - (4*xp^6)/135 - 
         (23*xp^7)/756 - (47*xp^8)/1512 - (41*xp^9)/1296 - (13*xp^10)/405 - 
         (193*xp^11)/5940 - (13*xp^12)/396) + 
       (xp/2 + xp^3/2 + xp^4/2 + (31*xp^5)/60 + (8*xp^6)/15 + (23*xp^7)/42 + 
         (47*xp^8)/84 + (41*xp^9)/72 + (26*xp^10)/45 + (193*xp^11)/330 + 
         (13*xp^12)/22)*Log[xp]) + e^3*(-xp/24 + xp^2/4 - (5*xp^3)/24 + 
       (169*xp^5)/1800 + (293*xp^6)/1800 + (3919*xp^7)/17640 + 
       (541*xp^8)/1960 + (59107*xp^9)/181440 + (16879*xp^10)/45360 + 
       (1900489*xp^11)/4573800 + (1669711*xp^12)/3659040 + 
       NF*(-xp/36 - xp^3/36 - xp^4/36 - (31*xp^5)/1080 - (4*xp^6)/135 - 
         (23*xp^7)/756 - (47*xp^8)/1512 - (41*xp^9)/1296 - (13*xp^10)/405 - 
         (193*xp^11)/5940 - (13*xp^12)/396) + 
       (xp/2 + xp^3/2 + xp^4/2 + (31*xp^5)/60 + (8*xp^6)/15 + (23*xp^7)/42 + 
         (47*xp^8)/84 + (41*xp^9)/72 + (26*xp^10)/45 + (193*xp^11)/330 + 
         (13*xp^12)/22)*Log[xp])
Spgg0pgq0pqq0sigma0gg = 11/6 - (4*Pi^2)/9 + (97/18 - (4*Pi^2)/9)*xp + 
     (41/6 - (8*Pi^2)/9)*xp^2 + (373/54 - (8*Pi^2)/9)*xp^3 + 
     (158/27 - (8*Pi^2)/9)*xp^4 + (3676/675 - (8*Pi^2)/9)*xp^5 + 
     (779/150 - (8*Pi^2)/9)*xp^6 + (7361/1470 - (8*Pi^2)/9)*xp^7 + 
     (514453/105840 - (8*Pi^2)/9)*xp^8 + (215017/45360 - (8*Pi^2)/9)*xp^9 + 
     (4871/1050 - (8*Pi^2)/9)*xp^10 + (7808431/1715175 - (8*Pi^2)/9)*xp^11 + 
     (1535984/343035 - (8*Pi^2)/9)*xp^12 + 
     (40/9 - (8*xp)/9 - (10*xp^2)/9 + (2*xp^3)/3 + (7*xp^4)/3 + 
       (157*xp^5)/45 + (22*xp^6)/5 + (542*xp^7)/105 + (3667*xp^8)/630 + 
       (12101*xp^9)/1890 + (6544*xp^10)/945 + (6992*xp^11)/945 + 
       (81427*xp^12)/10395)*Log[xp] + (8/3 + (8*xp)/3 + (16*xp^2)/3 + 
       (16*xp^3)/3 + (16*xp^4)/3 + (16*xp^5)/3 + (16*xp^6)/3 + (16*xp^7)/3 + 
       (16*xp^8)/3 + (16*xp^9)/3 + (16*xp^10)/3 + (16*xp^11)/3 + 
       (16*xp^12)/3)*Log[xp]^2 + NF*(-1/9 + xp/27 + xp^2/9 + (5*xp^3)/81 + 
       (7*xp^4)/162 + xp^5/30 + (11*xp^6)/405 + (13*xp^7)/567 + 
       (5*xp^8)/252 + (17*xp^9)/972 + (19*xp^10)/1215 + (7*xp^11)/495 + 
       (23*xp^12)/1782 + (-4/27 - (4*xp)/27 - (8*xp^2)/27 - (8*xp^3)/27 - 
         (8*xp^4)/27 - (8*xp^5)/27 - (8*xp^6)/27 - (8*xp^7)/27 - 
         (8*xp^8)/27 - (8*xp^9)/27 - (8*xp^10)/27 - (8*xp^11)/27 - 
         (8*xp^12)/27)*Log[xp]) + e*(11/6 - (4*Pi^2)/9 + 
       (97/18 - (4*Pi^2)/9)*xp + (41/6 - (8*Pi^2)/9)*xp^2 + 
       (373/54 - (8*Pi^2)/9)*xp^3 + (158/27 - (8*Pi^2)/9)*xp^4 + 
       (3676/675 - (8*Pi^2)/9)*xp^5 + (779/150 - (8*Pi^2)/9)*xp^6 + 
       (7361/1470 - (8*Pi^2)/9)*xp^7 + (514453/105840 - (8*Pi^2)/9)*xp^8 + 
       (215017/45360 - (8*Pi^2)/9)*xp^9 + (4871/1050 - (8*Pi^2)/9)*xp^10 + 
       (7808431/1715175 - (8*Pi^2)/9)*xp^11 + (1535984/343035 - (8*Pi^2)/9)*
        xp^12 + (40/9 - (8*xp)/9 - (10*xp^2)/9 + (2*xp^3)/3 + (7*xp^4)/3 + 
         (157*xp^5)/45 + (22*xp^6)/5 + (542*xp^7)/105 + (3667*xp^8)/630 + 
         (12101*xp^9)/1890 + (6544*xp^10)/945 + (6992*xp^11)/945 + 
         (81427*xp^12)/10395)*Log[xp] + (8/3 + (8*xp)/3 + (16*xp^2)/3 + 
         (16*xp^3)/3 + (16*xp^4)/3 + (16*xp^5)/3 + (16*xp^6)/3 + 
         (16*xp^7)/3 + (16*xp^8)/3 + (16*xp^9)/3 + (16*xp^10)/3 + 
         (16*xp^11)/3 + (16*xp^12)/3)*Log[xp]^2 + 
       NF*(-1/9 + xp/27 + xp^2/9 + (5*xp^3)/81 + (7*xp^4)/162 + xp^5/30 + 
         (11*xp^6)/405 + (13*xp^7)/567 + (5*xp^8)/252 + (17*xp^9)/972 + 
         (19*xp^10)/1215 + (7*xp^11)/495 + (23*xp^12)/1782 + 
         (-4/27 - (4*xp)/27 - (8*xp^2)/27 - (8*xp^3)/27 - (8*xp^4)/27 - 
           (8*xp^5)/27 - (8*xp^6)/27 - (8*xp^7)/27 - (8*xp^8)/27 - 
           (8*xp^9)/27 - (8*xp^10)/27 - (8*xp^11)/27 - (8*xp^12)/27)*
          Log[xp])) + e^2*(11/6 - (4*Pi^2)/9 + (97/18 - (4*Pi^2)/9)*xp + 
       (41/6 - (8*Pi^2)/9)*xp^2 + (373/54 - (8*Pi^2)/9)*xp^3 + 
       (158/27 - (8*Pi^2)/9)*xp^4 + (3676/675 - (8*Pi^2)/9)*xp^5 + 
       (779/150 - (8*Pi^2)/9)*xp^6 + (7361/1470 - (8*Pi^2)/9)*xp^7 + 
       (514453/105840 - (8*Pi^2)/9)*xp^8 + (215017/45360 - (8*Pi^2)/9)*xp^9 + 
       (4871/1050 - (8*Pi^2)/9)*xp^10 + (7808431/1715175 - (8*Pi^2)/9)*
        xp^11 + (1535984/343035 - (8*Pi^2)/9)*xp^12 + 
       (40/9 - (8*xp)/9 - (10*xp^2)/9 + (2*xp^3)/3 + (7*xp^4)/3 + 
         (157*xp^5)/45 + (22*xp^6)/5 + (542*xp^7)/105 + (3667*xp^8)/630 + 
         (12101*xp^9)/1890 + (6544*xp^10)/945 + (6992*xp^11)/945 + 
         (81427*xp^12)/10395)*Log[xp] + (8/3 + (8*xp)/3 + (16*xp^2)/3 + 
         (16*xp^3)/3 + (16*xp^4)/3 + (16*xp^5)/3 + (16*xp^6)/3 + 
         (16*xp^7)/3 + (16*xp^8)/3 + (16*xp^9)/3 + (16*xp^10)/3 + 
         (16*xp^11)/3 + (16*xp^12)/3)*Log[xp]^2 + 
       NF*(-1/9 + xp/27 + xp^2/9 + (5*xp^3)/81 + (7*xp^4)/162 + xp^5/30 + 
         (11*xp^6)/405 + (13*xp^7)/567 + (5*xp^8)/252 + (17*xp^9)/972 + 
         (19*xp^10)/1215 + (7*xp^11)/495 + (23*xp^12)/1782 + 
         (-4/27 - (4*xp)/27 - (8*xp^2)/27 - (8*xp^3)/27 - (8*xp^4)/27 - 
           (8*xp^5)/27 - (8*xp^6)/27 - (8*xp^7)/27 - (8*xp^8)/27 - 
           (8*xp^9)/27 - (8*xp^10)/27 - (8*xp^11)/27 - (8*xp^12)/27)*
          Log[xp])) + e^3*(11/6 - (4*Pi^2)/9 + (97/18 - (4*Pi^2)/9)*xp + 
       (41/6 - (8*Pi^2)/9)*xp^2 + (373/54 - (8*Pi^2)/9)*xp^3 + 
       (158/27 - (8*Pi^2)/9)*xp^4 + (3676/675 - (8*Pi^2)/9)*xp^5 + 
       (779/150 - (8*Pi^2)/9)*xp^6 + (7361/1470 - (8*Pi^2)/9)*xp^7 + 
       (514453/105840 - (8*Pi^2)/9)*xp^8 + (215017/45360 - (8*Pi^2)/9)*xp^9 + 
       (4871/1050 - (8*Pi^2)/9)*xp^10 + (7808431/1715175 - (8*Pi^2)/9)*
        xp^11 + (1535984/343035 - (8*Pi^2)/9)*xp^12 + 
       (40/9 - (8*xp)/9 - (10*xp^2)/9 + (2*xp^3)/3 + (7*xp^4)/3 + 
         (157*xp^5)/45 + (22*xp^6)/5 + (542*xp^7)/105 + (3667*xp^8)/630 + 
         (12101*xp^9)/1890 + (6544*xp^10)/945 + (6992*xp^11)/945 + 
         (81427*xp^12)/10395)*Log[xp] + (8/3 + (8*xp)/3 + (16*xp^2)/3 + 
         (16*xp^3)/3 + (16*xp^4)/3 + (16*xp^5)/3 + (16*xp^6)/3 + 
         (16*xp^7)/3 + (16*xp^8)/3 + (16*xp^9)/3 + (16*xp^10)/3 + 
         (16*xp^11)/3 + (16*xp^12)/3)*Log[xp]^2 + 
       NF*(-1/9 + xp/27 + xp^2/9 + (5*xp^3)/81 + (7*xp^4)/162 + xp^5/30 + 
         (11*xp^6)/405 + (13*xp^7)/567 + (5*xp^8)/252 + (17*xp^9)/972 + 
         (19*xp^10)/1215 + (7*xp^11)/495 + (23*xp^12)/1782 + 
         (-4/27 - (4*xp)/27 - (8*xp^2)/27 - (8*xp^3)/27 - (8*xp^4)/27 - 
           (8*xp^5)/27 - (8*xp^6)/27 - (8*xp^7)/27 - (8*xp^8)/27 - 
           (8*xp^9)/27 - (8*xp^10)/27 - (8*xp^11)/27 - (8*xp^12)/27)*Log[xp]))
Spgg0pgq0sigma0gg = 11/6 - xp/6 + (2*xp^2)/3 + (4*xp^3)/3 + (7*xp^4)/3 + 
     (46*xp^5)/15 + (11*xp^6)/3 + (439*xp^7)/105 + (139*xp^8)/30 + 
     (529*xp^9)/105 + (227*xp^10)/42 + (39779*xp^11)/6930 + 
     (3811*xp^12)/630 + NF*(-1/9 - xp/9 - (2*xp^2)/9 - (2*xp^3)/9 - 
       (2*xp^4)/9 - (2*xp^5)/9 - (2*xp^6)/9 - (2*xp^7)/9 - (2*xp^8)/9 - 
       (2*xp^9)/9 - (2*xp^10)/9 - (2*xp^11)/9 - (2*xp^12)/9) + 
     (2 + 2*xp + 4*xp^2 + 4*xp^3 + 4*xp^4 + 4*xp^5 + 4*xp^6 + 4*xp^7 + 
       4*xp^8 + 4*xp^9 + 4*xp^10 + 4*xp^11 + 4*xp^12)*Log[xp] + 
     e*(11/6 - xp/6 + (2*xp^2)/3 + (4*xp^3)/3 + (7*xp^4)/3 + (46*xp^5)/15 + 
       (11*xp^6)/3 + (439*xp^7)/105 + (139*xp^8)/30 + (529*xp^9)/105 + 
       (227*xp^10)/42 + (39779*xp^11)/6930 + (3811*xp^12)/630 + 
       NF*(-1/9 - xp/9 - (2*xp^2)/9 - (2*xp^3)/9 - (2*xp^4)/9 - (2*xp^5)/9 - 
         (2*xp^6)/9 - (2*xp^7)/9 - (2*xp^8)/9 - (2*xp^9)/9 - (2*xp^10)/9 - 
         (2*xp^11)/9 - (2*xp^12)/9) + (2 + 2*xp + 4*xp^2 + 4*xp^3 + 4*xp^4 + 
         4*xp^5 + 4*xp^6 + 4*xp^7 + 4*xp^8 + 4*xp^9 + 4*xp^10 + 4*xp^11 + 
         4*xp^12)*Log[xp]) + e^2*(11/6 - xp/6 + (2*xp^2)/3 + (4*xp^3)/3 + 
       (7*xp^4)/3 + (46*xp^5)/15 + (11*xp^6)/3 + (439*xp^7)/105 + 
       (139*xp^8)/30 + (529*xp^9)/105 + (227*xp^10)/42 + (39779*xp^11)/6930 + 
       (3811*xp^12)/630 + NF*(-1/9 - xp/9 - (2*xp^2)/9 - (2*xp^3)/9 - 
         (2*xp^4)/9 - (2*xp^5)/9 - (2*xp^6)/9 - (2*xp^7)/9 - (2*xp^8)/9 - 
         (2*xp^9)/9 - (2*xp^10)/9 - (2*xp^11)/9 - (2*xp^12)/9) + 
       (2 + 2*xp + 4*xp^2 + 4*xp^3 + 4*xp^4 + 4*xp^5 + 4*xp^6 + 4*xp^7 + 
         4*xp^8 + 4*xp^9 + 4*xp^10 + 4*xp^11 + 4*xp^12)*Log[xp]) + 
     e^3*(11/6 - xp/6 + (2*xp^2)/3 + (4*xp^3)/3 + (7*xp^4)/3 + (46*xp^5)/15 + 
       (11*xp^6)/3 + (439*xp^7)/105 + (139*xp^8)/30 + (529*xp^9)/105 + 
       (227*xp^10)/42 + (39779*xp^11)/6930 + (3811*xp^12)/630 + 
       NF*(-1/9 - xp/9 - (2*xp^2)/9 - (2*xp^3)/9 - (2*xp^4)/9 - (2*xp^5)/9 - 
         (2*xp^6)/9 - (2*xp^7)/9 - (2*xp^8)/9 - (2*xp^9)/9 - (2*xp^10)/9 - 
         (2*xp^11)/9 - (2*xp^12)/9) + (2 + 2*xp + 4*xp^2 + 4*xp^3 + 4*xp^4 + 
         4*xp^5 + 4*xp^6 + 4*xp^7 + 4*xp^8 + 4*xp^9 + 4*xp^10 + 4*xp^11 + 
         4*xp^12)*Log[xp])
Spgg0pgq0sigma1gg = (11*Pi^2)/6 + (-2*Pi^2 + (86 - 2*Pi^2)*xp + 
       (108 - 4*Pi^2)*xp^2 + (316/3 - 4*Pi^2)*xp^3 + (223/3 - 4*Pi^2)*xp^4 + 
       (1544/25 - 4*Pi^2)*xp^5 + (8231/150 - 4*Pi^2)*xp^6 + 
       (373697/7350 - 4*Pi^2)*xp^7 + (2856241/58800 - 4*Pi^2)*xp^8 + 
       (8380123/176400 - 4*Pi^2)*xp^9 + (4171529/88200 - 4*Pi^2)*xp^10 + 
       (5144471/107800 - 4*Pi^2)*xp^11 + (518992183/10672200 - 4*Pi^2)*xp^12)*
      Log[xp] + (11 - 25*xp - 32*xp^2 - 20*xp^3 - 2*xp^4 + (56*xp^5)/5 + 
       22*xp^6 + (1094*xp^7)/35 + (197*xp^8)/5 + (1634*xp^9)/35 + 
       (373*xp^10)/7 + (22839*xp^11)/385 + (2271*xp^12)/35)*Log[xp]^2 + 
     (12 + 12*xp + 24*xp^2 + 24*xp^3 + 24*xp^4 + 24*xp^5 + 24*xp^6 + 
       24*xp^7 + 24*xp^8 + 24*xp^9 + 24*xp^10 + 24*xp^11 + 24*xp^12)*
      Log[xp]^3 + NF*(-Pi^2/9 + (-2 - Pi^2/9)*xp + (-7/2 - (2*Pi^2)/9)*xp^2 + 
       (-179/54 - (2*Pi^2)/9)*xp^3 + (-319/108 - (2*Pi^2)/9)*xp^4 + 
       (-7843/2700 - (2*Pi^2)/9)*xp^5 + (-883/300 - (2*Pi^2)/9)*xp^6 + 
       (-133183/44100 - (2*Pi^2)/9)*xp^7 + (-3298807/1058400 - (2*Pi^2)/9)*
        xp^8 + (-30719503/9525600 - (2*Pi^2)/9)*xp^9 + 
       (-15906161/4762800 - (2*Pi^2)/9)*xp^10 + 
       (-181169911/52390800 - (2*Pi^2)/9)*xp^11 + 
       (-2062133783/576298800 - (2*Pi^2)/9)*xp^12 + 
       ((4*xp)/3 + 2*xp^2 + (14*xp^3)/9 + (8*xp^4)/9 + (2*xp^5)/5 - 
         (12*xp^7)/35 - (29*xp^8)/45 - (32*xp^9)/35 - (73*xp^10)/63 - 
         (14369*xp^11)/10395 - (1501*xp^12)/945)*Log[xp] + 
       (-2/3 - (2*xp)/3 - (4*xp^2)/3 - (4*xp^3)/3 - (4*xp^4)/3 - (4*xp^5)/3 - 
         (4*xp^6)/3 - (4*xp^7)/3 - (4*xp^8)/3 - (4*xp^9)/3 - (4*xp^10)/3 - 
         (4*xp^11)/3 - (4*xp^12)/3)*Log[xp]^2) + 
     L*(2*Pi^2 + (-25 + 2*Pi^2)*xp + (-45/2 + 4*Pi^2)*xp^2 + 
       (-137/6 + 4*Pi^2)*xp^3 + (-127/12 + 4*Pi^2)*xp^4 + 
       (-1421/300 + 4*Pi^2)*xp^5 + (-71/75 + 4*Pi^2)*xp^6 + 
       (6463/3675 + 4*Pi^2)*xp^7 + (73761/19600 + 4*Pi^2)*xp^8 + 
       (2789567/529200 + 4*Pi^2)*xp^9 + (1695787/264600 + 4*Pi^2)*xp^10 + 
       (1921327/264600 + 4*Pi^2)*xp^11 + (252578617/32016600 + 4*Pi^2)*
        xp^12 + (-11 + 13*xp + 14*xp^2 + 6*xp^3 - 6*xp^4 - (74*xp^5)/5 - 
         22*xp^6 - (986*xp^7)/35 - (168*xp^8)/5 - (1346*xp^9)/35 - 
         (300*xp^10)/7 - (54148*xp^11)/1155 - (5312*xp^12)/105)*Log[xp] + 
       (-12 - 12*xp - 24*xp^2 - 24*xp^3 - 24*xp^4 - 24*xp^5 - 24*xp^6 - 
         24*xp^7 - 24*xp^8 - 24*xp^9 - 24*xp^10 - 24*xp^11 - 24*xp^12)*
        Log[xp]^2 + NF*((-2*xp)/3 - xp^2 - (7*xp^3)/9 - (4*xp^4)/9 - xp^5/5 + 
         (6*xp^7)/35 + (29*xp^8)/90 + (16*xp^9)/35 + (73*xp^10)/126 + 
         (14369*xp^11)/20790 + (1501*xp^12)/1890 + 
         (2/3 + (2*xp)/3 + (4*xp^2)/3 + (4*xp^3)/3 + (4*xp^4)/3 + 
           (4*xp^5)/3 + (4*xp^6)/3 + (4*xp^7)/3 + (4*xp^8)/3 + (4*xp^9)/3 + 
           (4*xp^10)/3 + (4*xp^11)/3 + (4*xp^12)/3)*Log[xp])) + 24*Zeta[3] + 
     xp*(-75 + (23*Pi^2)/6 + 24*Zeta[3]) + 
     xp^12*(23970008058023/295833384000 + (809*Pi^2)/630 + 48*Zeta[3]) + 
     xp^11*(1938745718243/26893944000 + (11041*Pi^2)/6930 + 48*Zeta[3]) + 
     xp^10*(13870852883/222264000 + (27*Pi^2)/14 + 48*Zeta[3]) + 
     xp^9*(23034140743/444528000 + (241*Pi^2)/105 + 48*Zeta[3]) + 
     xp^8*(1980245887/49392000 + (27*Pi^2)/10 + 48*Zeta[3]) + 
     xp^7*(20764273/771750 + (331*Pi^2)/105 + 48*Zeta[3]) + 
     xp^6*(26407/2250 + (11*Pi^2)/3 + 48*Zeta[3]) + 
     xp^5*(-57683/9000 + (64*Pi^2)/15 + 48*Zeta[3]) + 
     xp^4*(-2191/72 + 5*Pi^2 + 48*Zeta[3]) + 
     xp^3*(-2861/36 + 6*Pi^2 + 48*Zeta[3]) + 
     xp^2*(-351/4 + (20*Pi^2)/3 + 48*Zeta[3]) + 
     e*(-11/2 + (11*Pi^2)/6 + Pi^4/30 + (11 + 7*Pi^2 + (-147 + 7*Pi^2)*xp + 
         (-203 + 14*Pi^2)*xp^2 + (-185 + 14*Pi^2)*xp^3 + 
         (-259/2 + 14*Pi^2)*xp^4 + (-15427/150 + 14*Pi^2)*xp^5 + 
         (-6439/75 + 14*Pi^2)*xp^6 + (-271753/3675 + 14*Pi^2)*xp^7 + 
         (-479791/7350 + 14*Pi^2)*xp^8 + (-1947112/33075 + 14*Pi^2)*xp^9 + 
         (-3580337/66150 + 14*Pi^2)*xp^10 + (-3350177/66150 + 14*Pi^2)*
          xp^11 + (-385422593/8004150 + 14*Pi^2)*xp^12)*Log[xp]^2 + 
       (14/3 + (110*xp)/3 + (172*xp^2)/3 + (140*xp^3)/3 + (92*xp^4)/3 + 
         (284*xp^5)/15 + (28*xp^6)/3 + (116*xp^7)/105 - (92*xp^8)/15 - 
         (1324*xp^9)/105 - (388*xp^10)/21 - (82612*xp^11)/3465 - 
         (9068*xp^12)/315)*Log[xp]^3 + (-8 - 8*xp - 16*xp^2 - 16*xp^3 - 
         16*xp^4 - 16*xp^5 - 16*xp^6 - 16*xp^7 - 16*xp^8 - 16*xp^9 - 
         16*xp^10 - 16*xp^11 - 16*xp^12)*Log[xp]^4 + 
       NF*(1/3 - Pi^2/9 + (-17/3 + Pi^2/18)*xp + (-21/2 + Pi^2/36)*xp^2 + 
         (-1507/162 - Pi^2/36)*xp^3 + (-10361/1296 - Pi^2/9)*xp^4 + 
         (-1229737/162000 - (31*Pi^2)/180)*xp^5 + (-49687/6750 - (2*Pi^2)/9)*
          xp^6 + (-3702749/514500 - (167*Pi^2)/630)*xp^7 + 
         (-43627763/6174000 - (109*Pi^2)/360)*xp^8 + 
         (-2609026571/375070500 - (106*Pi^2)/315)*xp^9 + 
         (-20580212503/3000564000 - (185*Pi^2)/504)*xp^10 + 
         (-2458042364233/363068244000 - (32849*Pi^2)/83160)*xp^11 + 
         (-13354451499979/1996875342000 - (3181*Pi^2)/7560)*xp^12 + 
         (-Pi^2/6 + (16/3 - Pi^2/6)*xp + (9 - Pi^2/3)*xp^2 + 
           (221/27 - Pi^2/3)*xp^3 + (367/54 - Pi^2/3)*xp^4 + 
           (8383/1350 - Pi^2/3)*xp^5 + (883/150 - Pi^2/3)*xp^6 + 
           (125623/22050 - Pi^2/3)*xp^7 + (2957767/529200 - Pi^2/3)*xp^8 + 
           (26364943/4762800 - Pi^2/3)*xp^9 + (13146761/2381400 - Pi^2/3)*
            xp^10 + (144960031/26195400 - Pi^2/3)*xp^11 + 
           (1604448863/288149400 - Pi^2/3)*xp^12)*Log[xp] + 
         (-2/3 - 2*xp - (10*xp^2)/3 - (26*xp^3)/9 - (20*xp^4)/9 - 
           (26*xp^5)/15 - (4*xp^6)/3 - (104*xp^7)/105 - (31*xp^8)/45 - 
           (44*xp^9)/105 - (11*xp^10)/63 + (509*xp^11)/10395 + 
           (241*xp^12)/945)*Log[xp]^2 + (4/9 + (4*xp)/9 + (8*xp^2)/9 + 
           (8*xp^3)/9 + (8*xp^4)/9 + (8*xp^5)/9 + (8*xp^6)/9 + (8*xp^7)/9 + 
           (8*xp^8)/9 + (8*xp^9)/9 + (8*xp^10)/9 + (8*xp^11)/9 + (8*xp^12)/9)*
          Log[xp]^3) + L^2*(Pi^2 + (-25/2 + Pi^2)*xp + (-45/4 + 2*Pi^2)*
          xp^2 + (-137/12 + 2*Pi^2)*xp^3 + (-127/24 + 2*Pi^2)*xp^4 + 
         (-1421/600 + 2*Pi^2)*xp^5 + (-71/150 + 2*Pi^2)*xp^6 + 
         (6463/7350 + 2*Pi^2)*xp^7 + (73761/39200 + 2*Pi^2)*xp^8 + 
         (2789567/1058400 + 2*Pi^2)*xp^9 + (1695787/529200 + 2*Pi^2)*xp^10 + 
         (1921327/529200 + 2*Pi^2)*xp^11 + (252578617/64033200 + 2*Pi^2)*
          xp^12 + (-11/2 + (13*xp)/2 + 7*xp^2 + 3*xp^3 - 3*xp^4 - 
           (37*xp^5)/5 - 11*xp^6 - (493*xp^7)/35 - (84*xp^8)/5 - 
           (673*xp^9)/35 - (150*xp^10)/7 - (27074*xp^11)/1155 - 
           (2656*xp^12)/105)*Log[xp] + (-6 - 6*xp - 12*xp^2 - 12*xp^3 - 
           12*xp^4 - 12*xp^5 - 12*xp^6 - 12*xp^7 - 12*xp^8 - 12*xp^9 - 
           12*xp^10 - 12*xp^11 - 12*xp^12)*Log[xp]^2 + 
         NF*(-xp/3 - xp^2/2 - (7*xp^3)/18 - (2*xp^4)/9 - xp^5/10 + 
           (3*xp^7)/35 + (29*xp^8)/180 + (8*xp^9)/35 + (73*xp^10)/252 + 
           (14369*xp^11)/41580 + (1501*xp^12)/3780 + 
           (1/3 + xp/3 + (2*xp^2)/3 + (2*xp^3)/3 + (2*xp^4)/3 + (2*xp^5)/3 + 
             (2*xp^6)/3 + (2*xp^7)/3 + (2*xp^8)/3 + (2*xp^9)/3 + 
             (2*xp^10)/3 + (2*xp^11)/3 + (2*xp^12)/3)*Log[xp])) + 
       Log[xp]*(-6 + (3*Pi^2)/4 + xp^2*(819/2 - (39*Pi^2)/2 - 96*Zeta[3]) + 
         xp^3*(6697/18 - (89*Pi^2)/6 - 96*Zeta[3]) + 
         xp^4*(16267/72 - (47*Pi^2)/6 - 96*Zeta[3]) + 
         xp^5*(1430363/9000 - (27*Pi^2)/10 - 96*Zeta[3]) + 
         xp^6*(124784/1125 + (3*Pi^2)/2 - 96*Zeta[3]) + 
         xp^7*(55731217/771750 + (51*Pi^2)/10 - 96*Zeta[3]) + 
         xp^8*(975075329/24696000 + (124*Pi^2)/15 - 96*Zeta[3]) + 
         xp^9*(7356719203/666792000 + (111*Pi^2)/10 - 96*Zeta[3]) + 
         xp^10*(-4725516883/333396000 + (41*Pi^2)/3 - 96*Zeta[3]) + 
         xp^11*(-1486003455103/40340916000 + (7927*Pi^2)/495 - 96*Zeta[3]) + 
         xp^12*(-25493697437393/443750076000 + (818*Pi^2)/45 - 96*Zeta[3]) + 
         xp*(302 - (53*Pi^2)/4 - 48*Zeta[3]) - 48*Zeta[3]) + 
       xp^12*(941159383066394941/12300752106720000 + (1140594263*Pi^2)/
          54885600 + Pi^4/15 - (964*Zeta[3])/105) + 
       xp^11*(63458024738821253/1118250191520000 + (102417499*Pi^2)/4989600 + 
         Pi^4/15 - (2036*Zeta[3])/1155) + 24*Zeta[3] + 
       xp^10*(28969923230383/840157920000 + (9237269*Pi^2)/453600 + Pi^4/15 + 
         (44*Zeta[3])/7) + xp^9*(15346708631363/1680315840000 + 
         (18440713*Pi^2)/907200 + Pi^4/15 + (528*Zeta[3])/35) + 
       xp^8*(-416837968397/20744640000 + (2062357*Pi^2)/100800 + Pi^4/15 + 
         (124*Zeta[3])/5) + xp^7*(-652326789/12005000 + (14583*Pi^2)/700 + 
         Pi^4/15 + (1248*Zeta[3])/35) + xp^6*(-1430249/15000 + 
         (6469*Pi^2)/300 + Pi^4/15 + 48*Zeta[3]) + 
       xp^5*(-39508253/270000 + (82367*Pi^2)/3600 + Pi^4/15 + 
         (312*Zeta[3])/5) + xp*(-593/2 + (265*Pi^2)/12 + Pi^4/30 + 
         72*Zeta[3]) + xp^4*(-93563/432 + (3653*Pi^2)/144 + Pi^4/15 + 
         80*Zeta[3]) + xp^3*(-41243/108 + (2275*Pi^2)/72 + Pi^4/15 + 
         104*Zeta[3]) + xp^2*(-1659/4 + (799*Pi^2)/24 + Pi^4/15 + 
         120*Zeta[3]) + L*((23*Pi^2)/6 + (-11 - 2*Pi^2 + (99 - 2*Pi^2)*xp + 
           (122 - 4*Pi^2)*xp^2 + (334/3 - 4*Pi^2)*xp^3 + (205/3 - 4*Pi^2)*
            xp^4 + (1174/25 - 4*Pi^2)*xp^5 + (4931/150 - 4*Pi^2)*xp^6 + 
           (166637/7350 - 4*Pi^2)*xp^7 + (880561/58800 - 4*Pi^2)*xp^8 + 
           (1596283/176400 - 4*Pi^2)*xp^9 + (391529/88200 - 4*Pi^2)*xp^10 + 
           (271973/323400 - 4*Pi^2)*xp^11 + (-20919497/10672200 - 4*Pi^2)*
            xp^12)*Log[xp] + (-1 - 37*xp - 56*xp^2 - 44*xp^3 - 26*xp^4 - 
           (64*xp^5)/5 - 2*xp^6 + (254*xp^7)/35 + (77*xp^8)/5 + 
           (794*xp^9)/35 + (205*xp^10)/7 + (13599*xp^11)/385 + 
           (1431*xp^12)/35)*Log[xp]^2 + (12 + 12*xp + 24*xp^2 + 24*xp^3 + 
           24*xp^4 + 24*xp^5 + 24*xp^6 + 24*xp^7 + 24*xp^8 + 24*xp^9 + 
           24*xp^10 + 24*xp^11 + 24*xp^12)*Log[xp]^3 + 
         NF*(-Pi^2/9 + (-8/3 - Pi^2/9)*xp + (-9/2 - (2*Pi^2)/9)*xp^2 + 
           (-221/54 - (2*Pi^2)/9)*xp^3 + (-367/108 - (2*Pi^2)/9)*xp^4 + 
           (-8383/2700 - (2*Pi^2)/9)*xp^5 + (-883/300 - (2*Pi^2)/9)*xp^6 + 
           (-125623/44100 - (2*Pi^2)/9)*xp^7 + (-2957767/1058400 - 
             (2*Pi^2)/9)*xp^8 + (-26364943/9525600 - (2*Pi^2)/9)*xp^9 + 
           (-13146761/4762800 - (2*Pi^2)/9)*xp^10 + 
           (-144960031/52390800 - (2*Pi^2)/9)*xp^11 + 
           (-1604448863/576298800 - (2*Pi^2)/9)*xp^12 + 
           (2/3 + 2*xp + (10*xp^2)/3 + (26*xp^3)/9 + (20*xp^4)/9 + 
             (26*xp^5)/15 + (4*xp^6)/3 + (104*xp^7)/105 + (31*xp^8)/45 + 
             (44*xp^9)/105 + (11*xp^10)/63 - (509*xp^11)/10395 - 
             (241*xp^12)/945)*Log[xp] + (-2/3 - (2*xp)/3 - (4*xp^2)/3 - 
             (4*xp^3)/3 - (4*xp^4)/3 - (4*xp^5)/3 - (4*xp^6)/3 - (4*xp^7)/3 - 
             (4*xp^8)/3 - (4*xp^9)/3 - (4*xp^10)/3 - (4*xp^11)/3 - 
             (4*xp^12)/3)*Log[xp]^2) + 24*Zeta[3] + 
         xp*(-100 + (35*Pi^2)/6 + 24*Zeta[3]) + 
         xp^12*(26303834479103/295833384000 + (3329*Pi^2)/630 + 48*Zeta[3]) + 
         xp^11*(2134029394523/26893944000 + (38761*Pi^2)/6930 + 48*Zeta[3]) + 
         xp^10*(15295313963/222264000 + (83*Pi^2)/14 + 48*Zeta[3]) + 
         xp^9*(25377377023/444528000 + (661*Pi^2)/105 + 48*Zeta[3]) + 
         xp^8*(2166123607/49392000 + (67*Pi^2)/10 + 48*Zeta[3]) + 
         xp^7*(22121503/771750 + (751*Pi^2)/105 + 48*Zeta[3]) + 
         xp^6*(24277/2250 + (23*Pi^2)/3 + 48*Zeta[3]) + 
         xp^5*(-100313/9000 + (124*Pi^2)/15 + 48*Zeta[3]) + 
         xp^4*(-2953/72 + 9*Pi^2 + 48*Zeta[3]) + 
         xp^3*(-3683/36 + 10*Pi^2 + 48*Zeta[3]) + 
         xp^2*(-441/4 + (32*Pi^2)/3 + 48*Zeta[3]))) + 
     e^2*(-22 + (11*Pi^2)/6 - (109*Pi^4)/360 + 
       (14/3 - (17*Pi^2)/3 + (142 - (17*Pi^2)/3)*xp + (640/3 - (34*Pi^2)/3)*
          xp^2 + (1768/9 - (34*Pi^2)/3)*xp^3 + (1360/9 - (34*Pi^2)/3)*xp^4 + 
         (5842/45 - (34*Pi^2)/3)*xp^5 + (1049/9 - (34*Pi^2)/3)*xp^6 + 
         (47399/441 - (34*Pi^2)/3)*xp^7 + (594193/5880 - (34*Pi^2)/3)*xp^8 + 
         (15313987/158760 - (34*Pi^2)/3)*xp^9 + 
         (36993709/396900 - (34*Pi^2)/3)*xp^10 + 
         (397149419/4365900 - (34*Pi^2)/3)*xp^11 + 
         (859747367/9604980 - (34*Pi^2)/3)*xp^12)*Log[xp]^3 + 
       (-13/3 - (73*xp)/3 - (116*xp^2)/3 - 32*xp^3 - 22*xp^4 - (44*xp^5)/3 - 
         (26*xp^6)/3 - (74*xp^7)/21 + xp^8 + (106*xp^9)/21 + (61*xp^10)/7 + 
         (8363*xp^11)/693 + (955*xp^12)/63)*Log[xp]^4 + 
       (4 + 4*xp + 8*xp^2 + 8*xp^3 + 8*xp^4 + 8*xp^5 + 8*xp^6 + 8*xp^7 + 
         8*xp^8 + 8*xp^9 + 8*xp^10 + 8*xp^11 + 8*xp^12)*Log[xp]^5 + 
       L^3*(Pi^2/3 + (-25/6 + Pi^2/3)*xp + (-15/4 + (2*Pi^2)/3)*xp^2 + 
         (-137/36 + (2*Pi^2)/3)*xp^3 + (-127/72 + (2*Pi^2)/3)*xp^4 + 
         (-1421/1800 + (2*Pi^2)/3)*xp^5 + (-71/450 + (2*Pi^2)/3)*xp^6 + 
         (6463/22050 + (2*Pi^2)/3)*xp^7 + (24587/39200 + (2*Pi^2)/3)*xp^8 + 
         (2789567/3175200 + (2*Pi^2)/3)*xp^9 + (1695787/1587600 + (2*Pi^2)/3)*
          xp^10 + (1921327/1587600 + (2*Pi^2)/3)*xp^11 + 
         (252578617/192099600 + (2*Pi^2)/3)*xp^12 + 
         (-11/6 + (13*xp)/6 + (7*xp^2)/3 + xp^3 - xp^4 - (37*xp^5)/15 - 
           (11*xp^6)/3 - (493*xp^7)/105 - (28*xp^8)/5 - (673*xp^9)/105 - 
           (50*xp^10)/7 - (27074*xp^11)/3465 - (2656*xp^12)/315)*Log[xp] + 
         (-2 - 2*xp - 4*xp^2 - 4*xp^3 - 4*xp^4 - 4*xp^5 - 4*xp^6 - 4*xp^7 - 
           4*xp^8 - 4*xp^9 - 4*xp^10 - 4*xp^11 - 4*xp^12)*Log[xp]^2 + 
         NF*(-xp/9 - xp^2/6 - (7*xp^3)/54 - (2*xp^4)/27 - xp^5/30 + xp^7/35 + 
           (29*xp^8)/540 + (8*xp^9)/105 + (73*xp^10)/756 + 
           (14369*xp^11)/124740 + (1501*xp^12)/11340 + 
           (1/9 + xp/9 + (2*xp^2)/9 + (2*xp^3)/9 + (2*xp^4)/9 + (2*xp^5)/9 + 
             (2*xp^6)/9 + (2*xp^7)/9 + (2*xp^8)/9 + (2*xp^9)/9 + 
             (2*xp^10)/9 + (2*xp^11)/9 + (2*xp^12)/9)*Log[xp])) + 
       24*Zeta[3] - (32*Pi^2*Zeta[3])/3 + NF*(4/3 - Pi^2/9 + (11*Pi^4)/540 + 
         (-20433689/1215000 + (1849*Pi^2)/3600 + (11*Pi^4)/270)*xp^6 + 
         (-2/3 + Pi^2/6 + (-6 + Pi^2/6)*xp + (-31/3 + Pi^2/3)*xp^2 + 
           (-257/27 + Pi^2/3)*xp^3 + (-439/54 + Pi^2/3)*xp^4 + 
           (-10183/1350 + Pi^2/3)*xp^5 + (-361/50 + Pi^2/3)*xp^6 + 
           (-155023/22050 + Pi^2/3)*xp^7 + (-3663367/529200 + Pi^2/3)*xp^8 + 
           (-32715343/4762800 + Pi^2/3)*xp^9 + (-16321961/2381400 + Pi^2/3)*
            xp^10 + (-179887231/26195400 + Pi^2/3)*xp^11 + 
           (-1988648063/288149400 + Pi^2/3)*xp^12)*Log[xp]^2 + 
         (4/9 + (4*xp)/3 + (20*xp^2)/9 + (52*xp^3)/27 + (40*xp^4)/27 + 
           (52*xp^5)/45 + (8*xp^6)/9 + (208*xp^7)/315 + (62*xp^8)/135 + 
           (88*xp^9)/315 + (22*xp^10)/189 - (1018*xp^11)/31185 - 
           (482*xp^12)/2835)*Log[xp]^3 + (-2/9 - (2*xp)/9 - (4*xp^2)/9 - 
           (4*xp^3)/9 - (4*xp^4)/9 - (4*xp^5)/9 - (4*xp^6)/9 - (4*xp^7)/9 - 
           (4*xp^8)/9 - (4*xp^9)/9 - (4*xp^10)/9 - (4*xp^11)/9 - (4*xp^12)/9)*
          Log[xp]^4 + xp^12*(-847892133643686277/55353384480240000 + 
           (1092183263*Pi^2)/2305195200 + (11*Pi^4)/270 - 
           (1501*Zeta[3])/810) + xp^11*(-607479958436644/39313483295625 + 
           (98390431*Pi^2)/209563200 + (11*Pi^4)/270 - (14369*Zeta[3])/
            8910) + Log[xp]*(-Pi^2/6 + xp^2*(73/3 - (5*Pi^2)/6 - 
             (28*Zeta[3])/9) + xp^3*(1741/81 - (13*Pi^2)/18 - 
             (28*Zeta[3])/9) + xp^4*(11801/648 - (5*Pi^2)/9 - 
             (28*Zeta[3])/9) + xp^5*(1370137/81000 - (13*Pi^2)/30 - 
             (28*Zeta[3])/9) + xp^6*(54187/3375 - Pi^2/3 - (28*Zeta[3])/9) + 
           xp^7*(1319183/85750 - (26*Pi^2)/105 - (28*Zeta[3])/9) + 
           xp^8*(45754363/3087000 - (31*Pi^2)/180 - (28*Zeta[3])/9) + 
           xp^9*(2687612771/187535250 - (11*Pi^2)/105 - (28*Zeta[3])/9) + 
           xp^10*(20842166503/1500282000 - (11*Pi^2)/252 - (28*Zeta[3])/9) + 
           xp^11*(2449153391833/181534122000 + (509*Pi^2)/41580 - 
             (28*Zeta[3])/9) + xp^12*(13099823480179/998437671000 + 
             (241*Pi^2)/3780 - (28*Zeta[3])/9) + xp*(40/3 - Pi^2/2 - 
             (14*Zeta[3])/9) - (14*Zeta[3])/9) + 
         xp^10*(-14761782217843/945177660000 + (8913161*Pi^2)/19051200 + 
           (11*Pi^4)/270 - (73*Zeta[3])/54) + 
         xp^9*(-59822728334647/3780710640000 + (17897743*Pi^2)/38102400 + 
           (11*Pi^4)/270 - (16*Zeta[3])/15) + 
         xp^8*(-750485693687/46675440000 + (2016967*Pi^2)/4233600 + 
           (11*Pi^4)/270 - (203*Zeta[3])/270) + 
         xp^7*(-23923334041/1458607500 + (86423*Pi^2)/176400 + 
           (11*Pi^4)/270 - (2*Zeta[3])/5) + xp^5*(-84473369/4860000 + 
           (5983*Pi^2)/10800 + (11*Pi^4)/270 + (7*Zeta[3])/15) + 
         xp^4*(-142073/7776 + (271*Pi^2)/432 + (11*Pi^4)/270 + 
           (28*Zeta[3])/27) + xp*(-38/3 + (5*Pi^2)/9 + (11*Pi^4)/540 + 
           (14*Zeta[3])/9) + xp^3*(-10259/486 + (173*Pi^2)/216 + 
           (11*Pi^4)/270 + (49*Zeta[3])/27) + xp^2*(-49/2 + (65*Pi^2)/72 + 
           (11*Pi^4)/270 + (7*Zeta[3])/3)) + 
       L^2*((23*Pi^2)/12 + (-11/2 - Pi^2 + (99/2 - Pi^2)*xp + 
           (61 - 2*Pi^2)*xp^2 + (167/3 - 2*Pi^2)*xp^3 + (205/6 - 2*Pi^2)*
            xp^4 + (587/25 - 2*Pi^2)*xp^5 + (4931/300 - 2*Pi^2)*xp^6 + 
           (166637/14700 - 2*Pi^2)*xp^7 + (880561/117600 - 2*Pi^2)*xp^8 + 
           (1596283/352800 - 2*Pi^2)*xp^9 + (391529/176400 - 2*Pi^2)*xp^10 + 
           (271973/646800 - 2*Pi^2)*xp^11 + (-20919497/21344400 - 2*Pi^2)*
            xp^12)*Log[xp] + (-1/2 - (37*xp)/2 - 28*xp^2 - 22*xp^3 - 
           13*xp^4 - (32*xp^5)/5 - xp^6 + (127*xp^7)/35 + (77*xp^8)/10 + 
           (397*xp^9)/35 + (205*xp^10)/14 + (13599*xp^11)/770 + 
           (1431*xp^12)/70)*Log[xp]^2 + (6 + 6*xp + 12*xp^2 + 12*xp^3 + 
           12*xp^4 + 12*xp^5 + 12*xp^6 + 12*xp^7 + 12*xp^8 + 12*xp^9 + 
           12*xp^10 + 12*xp^11 + 12*xp^12)*Log[xp]^3 + 
         NF*(-Pi^2/18 + (-4/3 - Pi^2/18)*xp + (-9/4 - Pi^2/9)*xp^2 + 
           (-221/108 - Pi^2/9)*xp^3 + (-367/216 - Pi^2/9)*xp^4 + 
           (-8383/5400 - Pi^2/9)*xp^5 + (-883/600 - Pi^2/9)*xp^6 + 
           (-125623/88200 - Pi^2/9)*xp^7 + (-2957767/2116800 - Pi^2/9)*xp^8 + 
           (-26364943/19051200 - Pi^2/9)*xp^9 + (-13146761/9525600 - Pi^2/9)*
            xp^10 + (-144960031/104781600 - Pi^2/9)*xp^11 + 
           (-1604448863/1152597600 - Pi^2/9)*xp^12 + 
           (1/3 + xp + (5*xp^2)/3 + (13*xp^3)/9 + (10*xp^4)/9 + 
             (13*xp^5)/15 + (2*xp^6)/3 + (52*xp^7)/105 + (31*xp^8)/90 + 
             (22*xp^9)/105 + (11*xp^10)/126 - (509*xp^11)/20790 - 
             (241*xp^12)/1890)*Log[xp] + (-1/3 - xp/3 - (2*xp^2)/3 - 
             (2*xp^3)/3 - (2*xp^4)/3 - (2*xp^5)/3 - (2*xp^6)/3 - (2*xp^7)/3 - 
             (2*xp^8)/3 - (2*xp^9)/3 - (2*xp^10)/3 - (2*xp^11)/3 - 
             (2*xp^12)/3)*Log[xp]^2) + 12*Zeta[3] + 
         xp*(-50 + (35*Pi^2)/12 + 12*Zeta[3]) + 
         xp^12*(26303834479103/591666768000 + (3329*Pi^2)/1260 + 
           24*Zeta[3]) + xp^11*(2134029394523/53787888000 + 
           (38761*Pi^2)/13860 + 24*Zeta[3]) + xp^10*(15295313963/444528000 + 
           (83*Pi^2)/28 + 24*Zeta[3]) + xp^9*(25377377023/889056000 + 
           (661*Pi^2)/210 + 24*Zeta[3]) + xp^8*(2166123607/98784000 + 
           (67*Pi^2)/20 + 24*Zeta[3]) + xp^7*(22121503/1543500 + 
           (751*Pi^2)/210 + 24*Zeta[3]) + xp^6*(24277/4500 + (23*Pi^2)/6 + 
           24*Zeta[3]) + xp^5*(-100313/18000 + (62*Pi^2)/15 + 24*Zeta[3]) + 
         xp^4*(-2953/144 + (9*Pi^2)/2 + 24*Zeta[3]) + 
         xp^3*(-3683/72 + 5*Pi^2 + 24*Zeta[3]) + 
         xp^2*(-441/8 + (16*Pi^2)/3 + 24*Zeta[3])) + 
       L*(-11/2 + (23*Pi^2)/6 + Pi^4/30 + (-1 + 7*Pi^2 + (-159 + 7*Pi^2)*xp + 
           (-227 + 14*Pi^2)*xp^2 + (-209 + 14*Pi^2)*xp^3 + 
           (-307/2 + 14*Pi^2)*xp^4 + (-19027/150 + 14*Pi^2)*xp^5 + 
           (-8239/75 + 14*Pi^2)*xp^6 + (-359953/3675 + 14*Pi^2)*xp^7 + 
           (-656191/7350 + 14*Pi^2)*xp^8 + (-2740912/33075 + 14*Pi^2)*xp^9 + 
           (-5167937/66150 + 14*Pi^2)*xp^10 + (-4937777/66150 + 14*Pi^2)*
            xp^11 + (-577522193/8004150 + 14*Pi^2)*xp^12)*Log[xp]^2 + 
         (14/3 + (110*xp)/3 + (172*xp^2)/3 + (140*xp^3)/3 + (92*xp^4)/3 + 
           (284*xp^5)/15 + (28*xp^6)/3 + (116*xp^7)/105 - (92*xp^8)/15 - 
           (1324*xp^9)/105 - (388*xp^10)/21 - (82612*xp^11)/3465 - 
           (9068*xp^12)/315)*Log[xp]^3 + (-8 - 8*xp - 16*xp^2 - 16*xp^3 - 
           16*xp^4 - 16*xp^5 - 16*xp^6 - 16*xp^7 - 16*xp^8 - 16*xp^9 - 
           16*xp^10 - 16*xp^11 - 16*xp^12)*Log[xp]^4 + 
         NF*(1/3 - Pi^2/9 + (-19/3 + Pi^2/18)*xp + (-23/2 + Pi^2/36)*xp^2 + 
           (-1633/162 - Pi^2/36)*xp^3 + (-10937/1296 - Pi^2/9)*xp^4 + 
           (-1262137/162000 - (31*Pi^2)/180)*xp^5 + 
           (-49687/6750 - (2*Pi^2)/9)*xp^6 + (-3614549/514500 - 
             (167*Pi^2)/630)*xp^7 + (-41638363/6174000 - (109*Pi^2)/360)*
            xp^8 + (-2437565771/375070500 - (106*Pi^2)/315)*xp^9 + 
           (-18841790503/3000564000 - (185*Pi^2)/504)*xp^10 + 
           (-2207107895833/363068244000 - (32849*Pi^2)/83160)*xp^11 + 
           (-11768573252179/1996875342000 - (3181*Pi^2)/7560)*xp^12 + 
           (2/3 - Pi^2/6 + (6 - Pi^2/6)*xp + (31/3 - Pi^2/3)*xp^2 + 
             (257/27 - Pi^2/3)*xp^3 + (439/54 - Pi^2/3)*xp^4 + 
             (10183/1350 - Pi^2/3)*xp^5 + (361/50 - Pi^2/3)*xp^6 + 
             (155023/22050 - Pi^2/3)*xp^7 + (3663367/529200 - Pi^2/3)*xp^8 + 
             (32715343/4762800 - Pi^2/3)*xp^9 + (16321961/2381400 - Pi^2/3)*
              xp^10 + (179887231/26195400 - Pi^2/3)*xp^11 + 
             (1988648063/288149400 - Pi^2/3)*xp^12)*Log[xp] + 
           (-2/3 - 2*xp - (10*xp^2)/3 - (26*xp^3)/9 - (20*xp^4)/9 - 
             (26*xp^5)/15 - (4*xp^6)/3 - (104*xp^7)/105 - (31*xp^8)/45 - 
             (44*xp^9)/105 - (11*xp^10)/63 + (509*xp^11)/10395 + 
             (241*xp^12)/945)*Log[xp]^2 + (4/9 + (4*xp)/9 + (8*xp^2)/9 + 
             (8*xp^3)/9 + (8*xp^4)/9 + (8*xp^5)/9 + (8*xp^6)/9 + (8*xp^7)/9 + 
             (8*xp^8)/9 + (8*xp^9)/9 + (8*xp^10)/9 + (8*xp^11)/9 + 
             (8*xp^12)/9)*Log[xp]^3) + Log[xp]*(-17 + (3*Pi^2)/4 + 
           xp^2*(847/2 - (39*Pi^2)/2 - 96*Zeta[3]) + 
           xp^3*(6805/18 - (89*Pi^2)/6 - 96*Zeta[3]) + 
           xp^4*(15835/72 - (47*Pi^2)/6 - 96*Zeta[3]) + 
           xp^5*(1297163/9000 - (27*Pi^2)/10 - 96*Zeta[3]) + 
           xp^6*(100034/1125 + (3*Pi^2)/2 - 96*Zeta[3]) + 
           xp^7*(33989917/771750 + (51*Pi^2)/10 - 96*Zeta[3]) + 
           xp^8*(145289729/24696000 + (124*Pi^2)/15 - 96*Zeta[3]) + 
           xp^9*(-18286195997/666792000 + (111*Pi^2)/10 - 96*Zeta[3]) + 
           xp^10*(-19013916883/333396000 + (41*Pi^2)/3 - 96*Zeta[3]) + 
           xp^11*(-3377241480703/40340916000 + (7927*Pi^2)/495 - 
             96*Zeta[3]) + xp^12*(-47943225091793/443750076000 + 
             (818*Pi^2)/45 - 96*Zeta[3]) + xp*(315 - (53*Pi^2)/4 - 
             48*Zeta[3]) - 48*Zeta[3]) + 
         xp^12*(1038199885654901341/12300752106720000 + (1360136663*Pi^2)/
            54885600 + Pi^4/15 - (964*Zeta[3])/105) + 
         xp^11*(71577919998543653/1118250191520000 + (122375899*Pi^2)/
            4989600 + Pi^4/15 - (2036*Zeta[3])/1155) + 24*Zeta[3] + 
         xp^10*(34354386112783/840157920000 + (11051669*Pi^2)/453600 + 
           Pi^4/15 + (44*Zeta[3])/7) + xp^9*(24204141769763/1680315840000 + 
           (22069513*Pi^2)/907200 + Pi^4/15 + (528*Zeta[3])/35) + 
         xp^8*(-338769325997/20744640000 + (2465557*Pi^2)/100800 + Pi^4/15 + 
           (124*Zeta[3])/5) + xp^7*(-1893642967/36015000 + (17383*Pi^2)/700 + 
           Pi^4/15 + (1248*Zeta[3])/35) + xp^6*(-481483/5000 + 
           (7669*Pi^2)/300 + Pi^4/15 + 48*Zeta[3]) + 
         xp^5*(-40787153/270000 + (96767*Pi^2)/3600 + Pi^4/15 + 
           (312*Zeta[3])/5) + xp*(-643/2 + (289*Pi^2)/12 + Pi^4/30 + 
           72*Zeta[3]) + xp^4*(-98135/432 + (4229*Pi^2)/144 + Pi^4/15 + 
           80*Zeta[3]) + xp^3*(-43709/108 + (2563*Pi^2)/72 + Pi^4/15 + 
           104*Zeta[3]) + xp^2*(-1749/4 + (895*Pi^2)/24 + Pi^4/15 + 
           120*Zeta[3])) + Log[xp]*(-24 + (3*Pi^2)/4 - (13*Pi^4)/30 + 
         xp^2*(2623/2 - (177*Pi^2)/2 - (13*Pi^4)/15 - (818*Zeta[3])/3) + 
         xp^3*(21265/18 - (1457*Pi^2)/18 - (13*Pi^4)/15 - 222*Zeta[3]) + 
         xp*(872 - (235*Pi^2)/4 - (13*Pi^4)/30 - (523*Zeta[3])/3) + 
         xp^4*(110765/144 - (2227*Pi^2)/36 - (13*Pi^4)/15 - 146*Zeta[3]) + 
         xp^5*(2147729/3600 - (23849*Pi^2)/450 - (13*Pi^4)/15 - 
           (1354*Zeta[3])/15) + xp^6*(3194873/6750 - (28523*Pi^2)/600 - 
           (13*Pi^4)/15 - (134*Zeta[3])/3) + xp^7*(12164775157/32413500 - 
           (1289221*Pi^2)/29400 - (13*Pi^4)/15 - (586*Zeta[3])/105) - 
         (67*Zeta[3])/3 + xp^8*(610472320949/2074464000 - 
           (29126219*Pi^2)/705600 - (13*Pi^4)/15 + (144*Zeta[3])/5) + 
         xp^9*(7587599914913/33606316800 - (250687691*Pi^2)/6350400 - 
           (13*Pi^4)/15 + (6254*Zeta[3])/105) + 
         xp^10*(70117311069961/420078960000 - (121398649*Pi^2)/3175200 - 
           (13*Pi^4)/15 + (612*Zeta[3])/7) + 
         xp^11*(64680293790469211/559125095760000 - (1306732319*Pi^2)/
            34927200 - (13*Pi^4)/15 + (391252*Zeta[3])/3465) + 
         xp^12*(434355018400519213/6150376053360000 - (14184112231*Pi^2)/
            384199200 - (13*Pi^4)/15 + (42968*Zeta[3])/315)) + 
       Log[xp]^2*(11 + (17*Pi^2)/4 + 76*Zeta[3] + 
         xp*(-441 + (85*Pi^2)/4 + 76*Zeta[3]) + 
         xp^12*(-9781069740923/443750076000 - (14807*Pi^2)/1260 + 
           152*Zeta[3]) + xp^11*(-2005156294963/40340916000 - 
           (126463*Pi^2)/13860 + 152*Zeta[3]) + 
         xp^10*(-26671168123/333396000 - (527*Pi^2)/84 + 152*Zeta[3]) + 
         xp^9*(-3028756667/26671680 - (221*Pi^2)/70 + 152*Zeta[3]) + 
         xp^8*(-747191173/4939200 + (17*Pi^2)/60 + 152*Zeta[3]) + 
         xp^7*(-15010474/77175 + (289*Pi^2)/70 + 152*Zeta[3]) + 
         xp^6*(-55219/225 + (17*Pi^2)/2 + 152*Zeta[3]) + 
         xp^5*(-9251/30 + (68*Pi^2)/5 + 152*Zeta[3]) + 
         xp^4*(-2375/6 + (119*Pi^2)/6 + 152*Zeta[3]) + 
         xp^3*(-1167/2 + (85*Pi^2)/3 + 152*Zeta[3]) + 
         xp^2*(-1309/2 + 34*Pi^2 + 152*Zeta[3])) + 96*Zeta[5] + 
       xp*(-883 + (389*Pi^2)/6 + (47*Pi^4)/360 + (823*Zeta[3])/3 - 
         (32*Pi^2*Zeta[3])/3 + 96*Zeta[5]) + 
       xp^12*(-12823054572013162599779/170488424199139200000 + 
         (246883899706601*Pi^2)/10650001824000 - (42403*Pi^4)/37800 + 
         (22095726437*Zeta[3])/96049800 - (64*Pi^2*Zeta[3])/3 + 
         192*Zeta[5]) + xp^11*(-1961466462548045696647/15498947654467200000 + 
         (2321606006711*Pi^2)/88016544000 - (438587*Pi^4)/415800 + 
         (2010704593*Zeta[3])/8731800 - (64*Pi^2*Zeta[3])/3 + 192*Zeta[5]) + 
       xp^10*(-194749187984772487/1058598979200000 + (239063062381*Pi^2)/
          8001504000 - (55*Pi^4)/56 + (183993023*Zeta[3])/793800 - 
         (64*Pi^2*Zeta[3])/3 + 192*Zeta[5]) + 
       xp^9*(-21080146863024527/84687918336000 + (540257154569*Pi^2)/
          16003008000 - (5687*Pi^4)/6300 + (373057147*Zeta[3])/1587600 - 
         (64*Pi^2*Zeta[3])/3 + 192*Zeta[5]) + 
       xp^8*(-187850802526819/580849920000 + (7534112489*Pi^2)/197568000 - 
         (163*Pi^4)/200 + (14137141*Zeta[3])/58800 - (64*Pi^2*Zeta[3])/3 + 
         192*Zeta[5]) + xp^7*(-5585940068413/13613670000 + 
         (133256861*Pi^2)/3087000 - (4517*Pi^4)/6300 + (2745173*Zeta[3])/
          11025 - (64*Pi^2*Zeta[3])/3 + 192*Zeta[5]) + 
       xp^6*(-208180301/405000 + (442219*Pi^2)/9000 - (109*Pi^4)/180 + 
         (58979*Zeta[3])/225 - (64*Pi^2*Zeta[3])/3 + 192*Zeta[5]) + 
       xp^5*(-138727333/216000 + (6112687*Pi^2)/108000 - (107*Pi^4)/225 + 
         (254339*Zeta[3])/900 - (64*Pi^2*Zeta[3])/3 + 192*Zeta[5]) + 
       xp^4*(-1411961/1728 + (58079*Pi^2)/864 - (19*Pi^4)/60 + 
         (11425*Zeta[3])/36 - (64*Pi^2*Zeta[3])/3 + 192*Zeta[5]) + 
       xp^3*(-135599/108 + (39481*Pi^2)/432 - Pi^4/10 + (7127*Zeta[3])/18 - 
         (64*Pi^2*Zeta[3])/3 + 192*Zeta[5]) + 
       xp^2*(-5505/4 + (4859*Pi^2)/48 + (2*Pi^4)/45 + (849*Zeta[3])/2 - 
         (64*Pi^2*Zeta[3])/3 + 192*Zeta[5]))
Spgg0pgq0sigma1qg = (25/9 - (4*Pi^2)/9)*xp + (37/6 - (2*Pi^2)/3)*xp^2 + 
     (569/54 - (10*Pi^2)/9)*xp^3 + (929/72 - (13*Pi^2)/9)*xp^4 + 
     (391813/27000 - (233*Pi^2)/135)*xp^5 + (70961/4500 - (266*Pi^2)/135)*
      xp^6 + (8647693/514500 - (2066*Pi^2)/945)*xp^7 + 
     (1311464107/74088000 - (1499*Pi^2)/630)*xp^8 + 
     (36995159119/2000376000 - (1609*Pi^2)/630)*xp^9 + 
     (6405947609/333396000 - (2564*Pi^2)/945)*xp^10 + 
     (79397465814929/3993750684000 - (89176*Pi^2)/31185)*xp^11 + 
     (163786312924471/7987501368000 - (93397*Pi^2)/31185)*xp^12 + 
     ((-14*xp)/9 - 3*xp^2 - (53*xp^3)/9 - (13*xp^4)/2 - (2849*xp^5)/450 - 
       (7759*xp^6)/1350 - (324913*xp^7)/66150 - (345599*xp^8)/88200 - 
       (2243041*xp^9)/793800 - (221141*xp^10)/132300 - 
       (69264127*xp^11)/144074700 + (210269713*xp^12)/288149400)*Log[xp] + 
     ((8*xp)/3 + 4*xp^2 + (20*xp^3)/3 + (26*xp^4)/3 + (466*xp^5)/45 + 
       (532*xp^6)/45 + (4132*xp^7)/315 + (1499*xp^8)/105 + (1609*xp^9)/105 + 
       (5128*xp^10)/315 + (178352*xp^11)/10395 + (186794*xp^12)/10395)*
      Log[xp]^2 + L*(xp/9 + xp^2/2 + (19*xp^3)/18 + (7*xp^4)/6 + 
       (1453*xp^5)/1350 + (397*xp^6)/450 + (1531*xp^7)/2450 + 
       (173351*xp^8)/529200 + (7663*xp^9)/1587600 - (132493*xp^10)/396900 - 
       (19651543*xp^11)/28814940 - (37291337*xp^12)/36018675 + 
       NF*((2*xp)/27 + xp^2/9 + (5*xp^3)/27 + (13*xp^4)/54 + (233*xp^5)/810 + 
         (133*xp^6)/405 + (1033*xp^7)/2835 + (1499*xp^8)/3780 + 
         (1609*xp^9)/3780 + (1282*xp^10)/2835 + (44588*xp^11)/93555 + 
         (93397*xp^12)/187110) + ((-4*xp)/3 - 2*xp^2 - (10*xp^3)/3 - 
         (13*xp^4)/3 - (233*xp^5)/45 - (266*xp^6)/45 - (2066*xp^7)/315 - 
         (1499*xp^8)/210 - (1609*xp^9)/210 - (2564*xp^10)/315 - 
         (89176*xp^11)/10395 - (93397*xp^12)/10395)*Log[xp]) + 
     NF*((2*xp)/27 + xp^2/9 + (17*xp^3)/81 + (25*xp^4)/108 + 
       (5641*xp^5)/24300 + (5377*xp^6)/24300 + (242239*xp^7)/1190700 + 
       (431723*xp^8)/2381400 + (372563*xp^9)/2381400 + 
       (928409*xp^10)/7144200 + (265779557*xp^11)/2593344600 + 
       (386391679*xp^12)/5186689200 + ((-4*xp)/27 - (2*xp^2)/9 - 
         (10*xp^3)/27 - (13*xp^4)/27 - (233*xp^5)/405 - (266*xp^6)/405 - 
         (2066*xp^7)/2835 - (1499*xp^8)/1890 - (1609*xp^9)/1890 - 
         (2564*xp^10)/2835 - (89176*xp^11)/93555 - (93397*xp^12)/93555)*
        Log[xp]) + e*(((-88/9 + (11*Pi^2)/9)*xp + (-62/3 + (11*Pi^2)/6)*
          xp^2 + (-994/27 + (55*Pi^2)/18)*xp^3 + (-1187/27 + (143*Pi^2)/36)*
          xp^4 + (-980833/20250 + (2563*Pi^2)/540)*xp^5 + 
         (-2089187/40500 + (1463*Pi^2)/270)*xp^6 + 
         (-749058743/13891500 + (11363*Pi^2)/1890)*xp^7 + 
         (-6193969189/111132000 + (16489*Pi^2)/2520)*xp^8 + 
         (-57208536031/1000188000 + (17699*Pi^2)/2520)*xp^9 + 
         (-14607434029/250047000 + (7051*Pi^2)/945)*xp^10 + 
         (-6597348442309/110937519000 + (22294*Pi^2)/2835)*xp^11 + 
         (-20100586390751/332812557000 + (93397*Pi^2)/11340)*xp^12)*Log[xp] + 
       ((50*xp)/9 + 9*xp^2 + (49*xp^3)/3 + (58*xp^4)/3 + (14084*xp^5)/675 + 
         (14548*xp^6)/675 + (717436*xp^7)/33075 + (5677723*xp^8)/264600 + 
         (16642459*xp^9)/793800 + (2013278*xp^10)/99225 + 
         (25990763*xp^11)/1334025 + (892341941*xp^12)/48024900)*Log[xp]^2 + 
       ((-8*xp)/3 - 4*xp^2 - (20*xp^3)/3 - (26*xp^4)/3 - (466*xp^5)/45 - 
         (532*xp^6)/45 - (4132*xp^7)/315 - (1499*xp^8)/105 - 
         (1609*xp^9)/105 - (5128*xp^10)/315 - (178352*xp^11)/10395 - 
         (186794*xp^12)/10395)*Log[xp]^3 + 
       L^2*(xp/18 + xp^2/4 + (19*xp^3)/36 + (7*xp^4)/12 + (1453*xp^5)/2700 + 
         (397*xp^6)/900 + (1531*xp^7)/4900 + (173351*xp^8)/1058400 + 
         (7663*xp^9)/3175200 - (132493*xp^10)/793800 - (19651543*xp^11)/
          57629880 - (37291337*xp^12)/72037350 + 
         NF*(xp/27 + xp^2/18 + (5*xp^3)/54 + (13*xp^4)/108 + 
           (233*xp^5)/1620 + (133*xp^6)/810 + (1033*xp^7)/5670 + 
           (1499*xp^8)/7560 + (1609*xp^9)/7560 + (641*xp^10)/2835 + 
           (22294*xp^11)/93555 + (93397*xp^12)/374220) + 
         ((-2*xp)/3 - xp^2 - (5*xp^3)/3 - (13*xp^4)/6 - (233*xp^5)/90 - 
           (133*xp^6)/45 - (1033*xp^7)/315 - (1499*xp^8)/420 - 
           (1609*xp^9)/420 - (1282*xp^10)/315 - (44588*xp^11)/10395 - 
           (93397*xp^12)/20790)*Log[xp]) + NF*((2/9 - Pi^2/54)*xp + 
         (11/27 - Pi^2/36)*xp^2 + (184/243 - (5*Pi^2)/108)*xp^3 + 
         (1709/1944 - (13*Pi^2)/216)*xp^4 + (699047/729000 - (233*Pi^2)/3240)*
          xp^5 + (740429/729000 - (133*Pi^2)/1620)*xp^6 + 
         (264721781/250047000 - (1033*Pi^2)/11340)*xp^7 + 
         (273346181/250047000 - (1499*Pi^2)/15120)*xp^8 + 
         (561214487/500094000 - (1609*Pi^2)/15120)*xp^9 + 
         (10330907591/9001692000 - (641*Pi^2)/5670)*xp^10 + 
         (42078510006433/35943756156000 - (11147*Pi^2)/93555)*xp^11 + 
         (85690450657661/71887512312000 - (93397*Pi^2)/748440)*xp^12 + 
         ((-8*xp)/27 - (4*xp^2)/9 - (64*xp^3)/81 - (17*xp^4)/18 - 
           (12631*xp^5)/12150 - (13357*xp^6)/12150 - (676099*xp^7)/595350 - 
           (1376093*xp^8)/1190700 - (1386233*xp^9)/1190700 - 
           (4159049*xp^10)/3572100 - (1501758917*xp^11)/1296672300 - 
           (2975356519*xp^12)/2593344600)*Log[xp] + 
         ((4*xp)/27 + (2*xp^2)/9 + (10*xp^3)/27 + (13*xp^4)/27 + 
           (233*xp^5)/405 + (266*xp^6)/405 + (2066*xp^7)/2835 + 
           (1499*xp^8)/1890 + (1609*xp^9)/1890 + (2564*xp^10)/2835 + 
           (89176*xp^11)/93555 + (93397*xp^12)/93555)*Log[xp]^2) + 
       L*((26/9 - (4*Pi^2)/9)*xp + (20/3 - (2*Pi^2)/3)*xp^2 + 
         (313/27 - (10*Pi^2)/9)*xp^3 + (1013/72 - (13*Pi^2)/9)*xp^4 + 
         (140291/9000 - (233*Pi^2)/135)*xp^5 + (24977/1500 - (266*Pi^2)/135)*
          xp^6 + (8969203/514500 - (2066*Pi^2)/945)*xp^7 + 
         (1335733247/74088000 - (1499*Pi^2)/630)*xp^8 + 
         (37004814499/2000376000 - (1609*Pi^2)/630)*xp^9 + 
         (6294653489/333396000 - (2564*Pi^2)/945)*xp^10 + 
         (76673761955129/3993750684000 - (89176*Pi^2)/31185)*xp^11 + 
         (155516586031351/7987501368000 - (93397*Pi^2)/31185)*xp^12 + 
         ((-26*xp)/9 - 5*xp^2 - (83*xp^3)/9 - (65*xp^4)/6 - (5179*xp^5)/450 - 
           (15739*xp^6)/1350 - (758773*xp^7)/66150 - (975179*xp^8)/88200 - 
           (8325061*xp^9)/793800 - (1298021*xp^10)/132300 - 
           (1305243487*xp^11)/144074700 - (2378695127*xp^12)/288149400)*
          Log[xp] + ((8*xp)/3 + 4*xp^2 + (20*xp^3)/3 + (26*xp^4)/3 + 
           (466*xp^5)/45 + (532*xp^6)/45 + (4132*xp^7)/315 + 
           (1499*xp^8)/105 + (1609*xp^9)/105 + (5128*xp^10)/315 + 
           (178352*xp^11)/10395 + (186794*xp^12)/10395)*Log[xp]^2 + 
         NF*((4*xp)/27 + (2*xp^2)/9 + (32*xp^3)/81 + (17*xp^4)/36 + 
           (12631*xp^5)/24300 + (13357*xp^6)/24300 + (676099*xp^7)/1190700 + 
           (1376093*xp^8)/2381400 + (1386233*xp^9)/2381400 + 
           (4159049*xp^10)/7144200 + (1501758917*xp^11)/2593344600 + 
           (2975356519*xp^12)/5186689200 + ((-4*xp)/27 - (2*xp^2)/9 - 
             (10*xp^3)/27 - (13*xp^4)/27 - (233*xp^5)/405 - (266*xp^6)/405 - 
             (2066*xp^7)/2835 - (1499*xp^8)/1890 - (1609*xp^9)/1890 - 
             (2564*xp^10)/2835 - (89176*xp^11)/93555 - (93397*xp^12)/93555)*
            Log[xp])) + xp^12*(279655292666614061/4612782040020000 - 
         (250146227*Pi^2)/78586200 - (373588*Zeta[3])/10395) + 
       xp^11*(37166302168766269/615037605336000 - (519296593*Pi^2)/
          157172400 - (356704*Zeta[3])/10395) + 
       xp^10*(37839550357291/630118440000 - (16238717*Pi^2)/4762800 - 
         (10256*Zeta[3])/315) + xp^9*(149804527701649/2520473760000 - 
         (7395797*Pi^2)/2116800 - (3218*Zeta[3])/105) + 
       xp^8*(5460729759977/93350880000 - (22537541*Pi^2)/6350400 - 
         (2998*Zeta[3])/105) + xp^7*(333218800337/5834430000 - 
         (2828407*Pi^2)/793800 - (8264*Zeta[3])/315) + 
       xp^6*(133867619/2430000 - (57001*Pi^2)/16200 - (1064*Zeta[3])/45) + 
       xp^5*(7915312/151875 - (54883*Pi^2)/16200 - (932*Zeta[3])/45) + 
       xp^4*(30881/648 - (25*Pi^2)/8 - (52*Zeta[3])/3) + 
       xp^3*(3241/81 - (569*Pi^2)/216 - (40*Zeta[3])/3) + 
       xp^2*(419/18 - (35*Pi^2)/24 - 8*Zeta[3]) + 
       xp*(11 - (11*Pi^2)/12 - (16*Zeta[3])/3)) + 
     e^2*(((148/9 - (14*Pi^2)/9)*xp + (32 - (7*Pi^2)/3)*xp^2 + 
         (514/9 - (35*Pi^2)/9)*xp^3 + (7393/108 - (91*Pi^2)/18)*xp^4 + 
         (3080113/40500 - (1631*Pi^2)/270)*xp^5 + 
         (827104/10125 - (931*Pi^2)/135)*xp^6 + 
         (299000431/3472875 - (1033*Pi^2)/135)*xp^7 + 
         (9967280237/111132000 - (1499*Pi^2)/180)*xp^8 + 
         (92738947963/1000188000 - (1609*Pi^2)/180)*xp^9 + 
         (47686988449/500094000 - (1282*Pi^2)/135)*xp^10 + 
         (39018425965439/399375068400 - (44588*Pi^2)/4455)*xp^11 + 
         (398663592711473/3993750684000 - (93397*Pi^2)/8910)*xp^12)*
        Log[xp]^2 + ((-148*xp)/27 - (26*xp^2)/3 - (422*xp^3)/27 - 
         (167*xp^4)/9 - (40799*xp^5)/2025 - (4717*xp^6)/225 - 
         (703657*xp^7)/33075 - (8429909*xp^8)/396900 - (24959857*xp^9)/
          1190700 - (12212161*xp^10)/595350 - (4308761321*xp^11)/216112050 - 
         (1665881633*xp^12)/86444820)*Log[xp]^3 + 
       ((16*xp)/9 + (8*xp^2)/3 + (40*xp^3)/9 + (52*xp^4)/9 + (932*xp^5)/135 + 
         (1064*xp^6)/135 + (8264*xp^7)/945 + (2998*xp^8)/315 + 
         (3218*xp^9)/315 + (10256*xp^10)/945 + (356704*xp^11)/31185 + 
         (373588*xp^12)/31185)*Log[xp]^4 + 
       L^3*(xp/54 + xp^2/12 + (19*xp^3)/108 + (7*xp^4)/36 + 
         (1453*xp^5)/8100 + (397*xp^6)/2700 + (1531*xp^7)/14700 + 
         (173351*xp^8)/3175200 + (7663*xp^9)/9525600 - 
         (132493*xp^10)/2381400 - (19651543*xp^11)/172889640 - 
         (37291337*xp^12)/216112050 + NF*(xp/81 + xp^2/54 + (5*xp^3)/162 + 
           (13*xp^4)/324 + (233*xp^5)/4860 + (133*xp^6)/2430 + 
           (1033*xp^7)/17010 + (1499*xp^8)/22680 + (1609*xp^9)/22680 + 
           (641*xp^10)/8505 + (22294*xp^11)/280665 + (93397*xp^12)/1122660) + 
         ((-2*xp)/9 - xp^2/3 - (5*xp^3)/9 - (13*xp^4)/18 - (233*xp^5)/270 - 
           (133*xp^6)/135 - (1033*xp^7)/945 - (1499*xp^8)/1260 - 
           (1609*xp^9)/1260 - (1282*xp^10)/945 - (44588*xp^11)/31185 - 
           (93397*xp^12)/62370)*Log[xp]) + L^2*((13/9 - (2*Pi^2)/9)*xp + 
         (10/3 - Pi^2/3)*xp^2 + (313/54 - (5*Pi^2)/9)*xp^3 + 
         (1013/144 - (13*Pi^2)/18)*xp^4 + (140291/18000 - (233*Pi^2)/270)*
          xp^5 + (24977/3000 - (133*Pi^2)/135)*xp^6 + 
         (8969203/1029000 - (1033*Pi^2)/945)*xp^7 + 
         (1335733247/148176000 - (1499*Pi^2)/1260)*xp^8 + 
         (37004814499/4000752000 - (1609*Pi^2)/1260)*xp^9 + 
         (6294653489/666792000 - (1282*Pi^2)/945)*xp^10 + 
         (76673761955129/7987501368000 - (44588*Pi^2)/31185)*xp^11 + 
         (155516586031351/15975002736000 - (93397*Pi^2)/62370)*xp^12 + 
         ((-13*xp)/9 - (5*xp^2)/2 - (83*xp^3)/18 - (65*xp^4)/12 - 
           (5179*xp^5)/900 - (15739*xp^6)/2700 - (758773*xp^7)/132300 - 
           (975179*xp^8)/176400 - (8325061*xp^9)/1587600 - 
           (1298021*xp^10)/264600 - (1305243487*xp^11)/288149400 - 
           (2378695127*xp^12)/576298800)*Log[xp] + 
         ((4*xp)/3 + 2*xp^2 + (10*xp^3)/3 + (13*xp^4)/3 + (233*xp^5)/45 + 
           (266*xp^6)/45 + (2066*xp^7)/315 + (1499*xp^8)/210 + 
           (1609*xp^9)/210 + (2564*xp^10)/315 + (89176*xp^11)/10395 + 
           (93397*xp^12)/10395)*Log[xp]^2 + NF*((2*xp)/27 + xp^2/9 + 
           (16*xp^3)/81 + (17*xp^4)/72 + (12631*xp^5)/48600 + 
           (13357*xp^6)/48600 + (676099*xp^7)/2381400 + (1376093*xp^8)/
            4762800 + (1386233*xp^9)/4762800 + (4159049*xp^10)/14288400 + 
           (1501758917*xp^11)/5186689200 + (2975356519*xp^12)/10373378400 + 
           ((-2*xp)/27 - xp^2/9 - (5*xp^3)/27 - (13*xp^4)/54 - 
             (233*xp^5)/810 - (133*xp^6)/405 - (1033*xp^7)/2835 - 
             (1499*xp^8)/3780 - (1609*xp^9)/3780 - (1282*xp^10)/2835 - 
             (44588*xp^11)/93555 - (93397*xp^12)/187110)*Log[xp])) + 
       L*(((-100/9 + (11*Pi^2)/9)*xp + (-68/3 + (11*Pi^2)/6)*xp^2 + 
           (-1084/27 + (55*Pi^2)/18)*xp^3 + (-1304/27 + (143*Pi^2)/36)*xp^4 + 
           (-1085683/20250 + (2563*Pi^2)/540)*xp^5 + 
           (-2328587/40500 + (1463*Pi^2)/270)*xp^6 + 
           (-840169343/13891500 + (11363*Pi^2)/1890)*xp^7 + 
           (-6987239989/111132000 + (16489*Pi^2)/2520)*xp^8 + 
           (-64871881231/1000188000 + (17699*Pi^2)/2520)*xp^9 + 
           (-16642737229/250047000 + (7051*Pi^2)/945)*xp^10 + 
           (-7549052549509/110937519000 + (22294*Pi^2)/2835)*xp^11 + 
           (-23090840780951/332812557000 + (93397*Pi^2)/11340)*xp^12)*
          Log[xp] + ((50*xp)/9 + 9*xp^2 + (49*xp^3)/3 + (58*xp^4)/3 + 
           (14084*xp^5)/675 + (14548*xp^6)/675 + (717436*xp^7)/33075 + 
           (5677723*xp^8)/264600 + (16642459*xp^9)/793800 + 
           (2013278*xp^10)/99225 + (25990763*xp^11)/1334025 + 
           (892341941*xp^12)/48024900)*Log[xp]^2 + 
         ((-8*xp)/3 - 4*xp^2 - (20*xp^3)/3 - (26*xp^4)/3 - (466*xp^5)/45 - 
           (532*xp^6)/45 - (4132*xp^7)/315 - (1499*xp^8)/105 - 
           (1609*xp^9)/105 - (5128*xp^10)/315 - (178352*xp^11)/10395 - 
           (186794*xp^12)/10395)*Log[xp]^3 + NF*((8/27 - Pi^2/54)*xp + 
           (14/27 - Pi^2/36)*xp^2 + (229/243 - (5*Pi^2)/108)*xp^3 + 
           (2177/1944 - (13*Pi^2)/216)*xp^4 + (908747/729000 - 
             (233*Pi^2)/3240)*xp^5 + (979829/729000 - (133*Pi^2)/1620)*xp^6 + 
           (355832381/250047000 - (1033*Pi^2)/11340)*xp^7 + 
           (372505031/250047000 - (1499*Pi^2)/15120)*xp^8 + 
           (774085187/500094000 - (1609*Pi^2)/15120)*xp^9 + 
           (14401513991/9001692000 - (641*Pi^2)/5670)*xp^10 + 
           (59209183936033/35943756156000 - (11147*Pi^2)/93555)*xp^11 + 
           (121573503340061/71887512312000 - (93397*Pi^2)/748440)*xp^12 + 
           ((-8*xp)/27 - (4*xp^2)/9 - (64*xp^3)/81 - (17*xp^4)/18 - 
             (12631*xp^5)/12150 - (13357*xp^6)/12150 - (676099*xp^7)/595350 - 
             (1376093*xp^8)/1190700 - (1386233*xp^9)/1190700 - 
             (4159049*xp^10)/3572100 - (1501758917*xp^11)/1296672300 - 
             (2975356519*xp^12)/2593344600)*Log[xp] + 
           ((4*xp)/27 + (2*xp^2)/9 + (10*xp^3)/27 + (13*xp^4)/27 + 
             (233*xp^5)/405 + (266*xp^6)/405 + (2066*xp^7)/2835 + 
             (1499*xp^8)/1890 + (1609*xp^9)/1890 + (2564*xp^10)/2835 + 
             (89176*xp^11)/93555 + (93397*xp^12)/93555)*Log[xp]^2) + 
         xp^12*(274879525385837261/4612782040020000 - (250146227*Pi^2)/
            78586200 - (373588*Zeta[3])/10395) + 
         xp^11*(36746851774357069/615037605336000 - (519296593*Pi^2)/
            157172400 - (356704*Zeta[3])/10395) + 
         xp^10*(37629204470491/630118440000 - (16238717*Pi^2)/4762800 - 
           (10256*Zeta[3])/315) + xp^9*(149816693480449/2520473760000 - 
           (7395797*Pi^2)/2116800 - (3218*Zeta[3])/105) + 
         xp^8*(5491308876377/93350880000 - (22537541*Pi^2)/6350400 - 
           (2998*Zeta[3])/105) + xp^7*(336864723737/5834430000 - 
           (2828407*Pi^2)/793800 - (8264*Zeta[3])/315) + 
         xp^6*(136011419/2430000 - (57001*Pi^2)/16200 - (1064*Zeta[3])/45) + 
         xp^5*(16157549/303750 - (54883*Pi^2)/16200 - (932*Zeta[3])/45) + 
         xp^4*(31637/648 - (25*Pi^2)/8 - (52*Zeta[3])/3) + 
         xp^3*(6653/162 - (569*Pi^2)/216 - (40*Zeta[3])/3) + 
         xp^2*(214/9 - (35*Pi^2)/24 - 8*Zeta[3]) + 
         xp*(100/9 - (11*Pi^2)/12 - (16*Zeta[3])/3)) + 
       NF*(((-16/27 + Pi^2/27)*xp + (-28/27 + Pi^2/18)*xp^2 + 
           (-458/243 + (5*Pi^2)/54)*xp^3 + (-2177/972 + (13*Pi^2)/108)*xp^4 + 
           (-908747/364500 + (233*Pi^2)/1620)*xp^5 + 
           (-979829/364500 + (133*Pi^2)/810)*xp^6 + 
           (-355832381/125023500 + (1033*Pi^2)/5670)*xp^7 + 
           (-372505031/125023500 + (1499*Pi^2)/7560)*xp^8 + 
           (-774085187/250047000 + (1609*Pi^2)/7560)*xp^9 + 
           (-14401513991/4500846000 + (641*Pi^2)/2835)*xp^10 + 
           (-59209183936033/17971878078000 + (22294*Pi^2)/93555)*xp^11 + 
           (-121573503340061/35943756156000 + (93397*Pi^2)/374220)*xp^12)*
          Log[xp] + ((8*xp)/27 + (4*xp^2)/9 + (64*xp^3)/81 + (17*xp^4)/18 + 
           (12631*xp^5)/12150 + (13357*xp^6)/12150 + (676099*xp^7)/595350 + 
           (1376093*xp^8)/1190700 + (1386233*xp^9)/1190700 + 
           (4159049*xp^10)/3572100 + (1501758917*xp^11)/1296672300 + 
           (2975356519*xp^12)/2593344600)*Log[xp]^2 + 
         ((-8*xp)/81 - (4*xp^2)/27 - (20*xp^3)/81 - (26*xp^4)/81 - 
           (466*xp^5)/1215 - (532*xp^6)/1215 - (4132*xp^7)/8505 - 
           (1499*xp^8)/2835 - (1609*xp^9)/2835 - (5128*xp^10)/8505 - 
           (178352*xp^11)/280665 - (186794*xp^12)/280665)*Log[xp]^3 + 
         xp^12*(1397256607395054347/498180460322160000 - (2975356519*Pi^2)/
            20746756800 - (93397*Zeta[3])/80190) + 
         xp^11*(345750948439485443/124545115080540000 - (1501758917*Pi^2)/
            10373378400 - (44588*Zeta[3])/40095) + 
         xp^10*(7768388484041/2835532980000 - (4159049*Pi^2)/28576800 - 
           (1282*Zeta[3])/1215) + xp^9*(106063482103/39382402500 - 
           (1386233*Pi^2)/9525600 - (1609*Zeta[3])/1620) + 
         xp^8*(138284300929/52509870000 - (1376093*Pi^2)/9525600 - 
           (1499*Zeta[3])/1620) + xp^7*(33552529201/13127467500 - 
           (676099*Pi^2)/4762800 - (1033*Zeta[3])/1215) + 
         xp^6*(3352978/1366875 - (13357*Pi^2)/97200 - (931*Zeta[3])/1215) + 
         xp^5*(50581339/21870000 - (12631*Pi^2)/97200 - (1631*Zeta[3])/
            2430) + xp^4*(24671/11664 - (17*Pi^2)/144 - (91*Zeta[3])/162) + 
         xp^3*(1331/729 - (8*Pi^2)/81 - (35*Zeta[3])/81) + 
         xp^2*(1 - Pi^2/18 - (7*Zeta[3])/27) + 
         xp*(14/27 - Pi^2/27 - (14*Zeta[3])/81)) + 
       xp^8*(6880725652398113/39207369600000 - (731875943*Pi^2)/54432000 - 
         (1499*Pi^4)/37800 - (67265921*Zeta[3])/1587600) + 
       xp^7*(104611558189097/612615150000 - (43874183*Pi^2)/3402000 - 
         (1033*Pi^4)/28350 - (2800849*Zeta[3])/66150) + 
       xp^9*(568617513947881483/3175796937600000 - (15902427493*Pi^2)/
          1143072000 - (1609*Pi^4)/37800 - (199671193*Zeta[3])/4762800) + 
       xp^6*(5989057277/36450000 - (5942453*Pi^2)/486000 - (133*Pi^4)/4050 - 
         (56207*Zeta[3])/1350) + xp^10*(144307973003735417/793949234400000 - 
         (24551999047*Pi^2)/1714608000 - (641*Pi^4)/14175 - 
         (48981137*Zeta[3])/1190700) + 
       xp^11*(70528569679173757443521/383598954448063200000 - 
         (100527822479093*Pi^2)/6846429744000 - (22294*Pi^4)/467775 - 
         (17333302999*Zeta[3])/432224100) + xp^5*(11318402647/72900000 - 
         (11057833*Pi^2)/972000 - (233*Pi^4)/8100 - (161743*Zeta[3])/4050) + 
       xp^12*(35579532963057232995523/191799477224031600000 - 
         (205591112116363*Pi^2)/13692859488000 - (93397*Pi^4)/1871100 - 
         (8403990839*Zeta[3])/216112050) + 
       xp^4*(368365/2592 - (26533*Pi^2)/2592 - (13*Pi^4)/540 - 
         (661*Zeta[3])/18) + xp^3*(6481/54 - (2771*Pi^2)/324 - Pi^4/54 - 
         (1669*Zeta[3])/54) + xp^2*(413/6 - (43*Pi^2)/9 - Pi^4/90 - 
         (103*Zeta[3])/6) + xp*(295/9 - (5*Pi^2)/2 - Pi^4/135 - 
         (295*Zeta[3])/27) + Log[xp]*(xp*(-284/9 + (5*Pi^2)/2 + 
           (124*Zeta[3])/9) + xp^2*(-590/9 + (47*Pi^2)/12 + (62*Zeta[3])/3) + 
         xp^3*(-115 + (761*Pi^2)/108 + (310*Zeta[3])/9) + 
         xp^4*(-29315/216 + (67*Pi^2)/8 + (403*Zeta[3])/9) + 
         xp^5*(-179841731/1215000 + (147659*Pi^2)/16200 + 
           (7223*Zeta[3])/135) + xp^6*(-63219689/405000 + 
           (154073*Pi^2)/16200 + (8246*Zeta[3])/135) + 
         xp^7*(-52341648949/324135000 + (156839*Pi^2)/16200 + 
           (64046*Zeta[3])/945) + xp^8*(-2567952563747/15558480000 + 
           (628451*Pi^2)/64800 + (46469*Zeta[3])/630) + 
         xp^9*(-210909259171777/1260236880000 + (161401*Pi^2)/16800 + 
           (49879*Zeta[3])/630) + xp^10*(-53165981438573/315059220000 + 
           (6422083*Pi^2)/680400 + (79484*Zeta[3])/945) + 
         xp^11*(-2345110226725038991/13838346120060000 + (2275685971*Pi^2)/
            246985200 + (2764456*Zeta[3])/31185) + 
         xp^12*(-4695810912025101479/27676692240120000 + (4419848219*Pi^2)/
            493970400 + (2895307*Zeta[3])/31185)))
Spgg0pqg0sigma1qg = (25/24 - Pi^2/6)*xp - (7*xp^2)/16 + 
     (37/18 - Pi^2/6)*xp^3 + (53/48 - Pi^2/6)*xp^4 + 
     (35351/36000 - (31*Pi^2)/180)*xp^5 + (3223/3375 - (8*Pi^2)/45)*xp^6 + 
     (439111/463050 - (23*Pi^2)/126)*xp^7 + 
     (28141291/29635200 - (47*Pi^2)/252)*xp^8 + 
     (43703099/45722880 - (41*Pi^2)/216)*xp^9 + 
     (13800079/14288400 - (26*Pi^2)/135)*xp^10 + 
     (248209786739/253571472000 - (193*Pi^2)/990)*xp^11 + 
     (50428342549/50714294400 - (13*Pi^2)/66)*xp^12 + 
     ((-7*xp)/12 + (5*xp^2)/4 - (13*xp^3)/12 - xp^4/8 + (19*xp^5)/75 + 
       (233*xp^6)/450 + (13051*xp^7)/17640 + (33079*xp^8)/35280 + 
       (101399*xp^9)/90720 + (29111*xp^10)/22680 + (13148111*xp^11)/9147600 + 
       (206561*xp^12)/130680)*Log[xp] + (xp + xp^3 + xp^4 + (31*xp^5)/30 + 
       (16*xp^6)/15 + (23*xp^7)/21 + (47*xp^8)/42 + (41*xp^9)/36 + 
       (52*xp^10)/45 + (193*xp^11)/165 + (13*xp^12)/11)*Log[xp]^2 + 
     L*(xp/24 - xp^2/4 + (5*xp^3)/24 - (169*xp^5)/1800 - (293*xp^6)/1800 - 
       (3919*xp^7)/17640 - (541*xp^8)/1960 - (59107*xp^9)/181440 - 
       (16879*xp^10)/45360 - (1900489*xp^11)/4573800 - 
       (1669711*xp^12)/3659040 + NF*(xp/36 + xp^3/36 + xp^4/36 + 
         (31*xp^5)/1080 + (4*xp^6)/135 + (23*xp^7)/756 + (47*xp^8)/1512 + 
         (41*xp^9)/1296 + (13*xp^10)/405 + (193*xp^11)/5940 + 
         (13*xp^12)/396) + (-xp/2 - xp^3/2 - xp^4/2 - (31*xp^5)/60 - 
         (8*xp^6)/15 - (23*xp^7)/42 - (47*xp^8)/84 - (41*xp^9)/72 - 
         (26*xp^10)/45 - (193*xp^11)/330 - (13*xp^12)/22)*Log[xp]) + 
     NF*(xp/36 - xp^2/24 + xp^3/27 + xp^4/144 - (59*xp^5)/16200 - 
       (173*xp^6)/16200 - (5213*xp^7)/317520 - (13603*xp^8)/635040 - 
       (10573*xp^9)/408240 - (1529*xp^10)/51030 - (1109231*xp^11)/32931360 - 
       (407381*xp^12)/10977120 + (-xp/18 - xp^3/18 - xp^4/18 - 
         (31*xp^5)/540 - (8*xp^6)/135 - (23*xp^7)/378 - (47*xp^8)/756 - 
         (41*xp^9)/648 - (26*xp^10)/405 - (193*xp^11)/2970 - (13*xp^12)/198)*
        Log[xp]) + e*((-139/48 + (5*Pi^2)/16)*xp^2 + 
       ((-11/3 + (11*Pi^2)/24)*xp + (25*xp^2)/8 + (-133/18 + (11*Pi^2)/24)*
          xp^3 + (-463/144 + (11*Pi^2)/24)*xp^4 + 
         (-136057/54000 + (341*Pi^2)/720)*xp^5 + 
         (-120709/54000 + (22*Pi^2)/45)*xp^6 + 
         (-7609409/3704400 + (253*Pi^2)/504)*xp^7 + 
         (-28444781/14817600 + (517*Pi^2)/1008)*xp^8 + 
         (-2767327/1524096 + (451*Pi^2)/864)*xp^9 + 
         (-16527547/9525600 + (143*Pi^2)/270)*xp^10 + 
         (-8839023211/5282739000 + (193*Pi^2)/360)*xp^11 + 
         (-41250329299/25357147200 + (13*Pi^2)/24)*xp^12)*Log[xp] + 
       ((25*xp)/12 - 2*xp^2 + (11*xp^3)/4 + (5*xp^4)/4 + (643*xp^5)/900 + 
         (107*xp^6)/300 + (44*xp^7)/735 - (3601*xp^8)/17640 - 
         (13457*xp^9)/30240 - (1009*xp^10)/1512 - (1332391*xp^11)/1524600 - 
         (1951837*xp^12)/1829520)*Log[xp]^2 + 
       (-xp - xp^3 - xp^4 - (31*xp^5)/30 - (16*xp^6)/15 - (23*xp^7)/21 - 
         (47*xp^8)/42 - (41*xp^9)/36 - (52*xp^10)/45 - (193*xp^11)/165 - 
         (13*xp^12)/11)*Log[xp]^3 + L^2*(xp/48 - xp^2/8 + (5*xp^3)/48 - 
         (169*xp^5)/3600 - (293*xp^6)/3600 - (3919*xp^7)/35280 - 
         (541*xp^8)/3920 - (59107*xp^9)/362880 - (16879*xp^10)/90720 - 
         (1900489*xp^11)/9147600 - (1669711*xp^12)/7318080 + 
         NF*(xp/72 + xp^3/72 + xp^4/72 + (31*xp^5)/2160 + (2*xp^6)/135 + 
           (23*xp^7)/1512 + (47*xp^8)/3024 + (41*xp^9)/2592 + 
           (13*xp^10)/810 + (193*xp^11)/11880 + (13*xp^12)/792) + 
         (-xp/4 - xp^3/4 - xp^4/4 - (31*xp^5)/120 - (4*xp^6)/15 - 
           (23*xp^7)/84 - (47*xp^8)/168 - (41*xp^9)/144 - (13*xp^10)/45 - 
           (193*xp^11)/660 - (13*xp^12)/44)*Log[xp]) + 
       NF*((1/12 - Pi^2/144)*xp - (7*xp^2)/72 + (103/648 - Pi^2/144)*xp^3 + 
         (145/2592 - Pi^2/144)*xp^4 + (2509/60750 - (31*Pi^2)/4320)*xp^5 + 
         (35153/972000 - Pi^2/135)*xp^6 + (2229613/66679200 - (23*Pi^2)/3024)*
          xp^7 + (848341/26671680 - (47*Pi^2)/6048)*xp^8 + 
         (1270177/41150592 - (41*Pi^2)/5184)*xp^9 + 
         (63877/2099520 - (13*Pi^2)/1620)*xp^10 + 
         (1979710871/65204092800 - (193*Pi^2)/23760)*xp^11 + 
         (3166481/103498560 - (13*Pi^2)/1584)*xp^12 + 
         (-xp/9 + xp^2/12 - (7*xp^3)/54 - (5*xp^4)/72 - (203*xp^5)/4050 - 
           (307*xp^6)/8100 - (4447*xp^7)/158760 - (6137*xp^8)/317520 - 
           (1171*xp^9)/102060 - (109*xp^10)/25515 + (39239*xp^11)/16465680 + 
           (47021*xp^12)/5488560)*Log[xp] + (xp/18 + xp^3/18 + xp^4/18 + 
           (31*xp^5)/540 + (8*xp^6)/135 + (23*xp^7)/378 + (47*xp^8)/756 + 
           (41*xp^9)/648 + (26*xp^10)/405 + (193*xp^11)/2970 + 
           (13*xp^12)/198)*Log[xp]^2) + L*((13/12 - Pi^2/6)*xp - 
         (11*xp^2)/16 + (163/72 - Pi^2/6)*xp^3 + (53/48 - Pi^2/6)*xp^4 + 
         (10657/12000 - (31*Pi^2)/180)*xp^5 + (21389/27000 - (8*Pi^2)/45)*
          xp^6 + (1344949/1852200 - (23*Pi^2)/126)*xp^7 + 
         (19961371/29635200 - (47*Pi^2)/252)*xp^8 + 
         (5761627/9144576 - (41*Pi^2)/216)*xp^9 + 
         (4241597/7144200 - (26*Pi^2)/135)*xp^10 + 
         (142846676579/253571472000 - (193*Pi^2)/990)*xp^11 + 
         (27286148089/50714294400 - (13*Pi^2)/66)*xp^12 + 
         ((-13*xp)/12 + (5*xp^2)/4 - (19*xp^3)/12 - (5*xp^4)/8 - 
           (79*xp^5)/300 - (7*xp^6)/450 + (3391*xp^7)/17640 + 
           (13339*xp^8)/35280 + (49739*xp^9)/90720 + (16007*xp^10)/22680 + 
           (7798151*xp^11)/9147600 + (129341*xp^12)/130680)*Log[xp] + 
         (xp + xp^3 + xp^4 + (31*xp^5)/30 + (16*xp^6)/15 + (23*xp^7)/21 + 
           (47*xp^8)/42 + (41*xp^9)/36 + (52*xp^10)/45 + (193*xp^11)/165 + 
           (13*xp^12)/11)*Log[xp]^2 + NF*(xp/18 - xp^2/24 + (7*xp^3)/108 + 
           (5*xp^4)/144 + (203*xp^5)/8100 + (307*xp^6)/16200 + 
           (4447*xp^7)/317520 + (6137*xp^8)/635040 + (1171*xp^9)/204120 + 
           (109*xp^10)/51030 - (39239*xp^11)/32931360 - (47021*xp^12)/
            10977120 + (-xp/18 - xp^3/18 - xp^4/18 - (31*xp^5)/540 - 
             (8*xp^6)/135 - (23*xp^7)/378 - (47*xp^8)/756 - (41*xp^9)/648 - 
             (26*xp^10)/405 - (193*xp^11)/2970 - (13*xp^12)/198)*Log[xp])) + 
       xp^12*(500651245487693/702900120384000 + (185989*Pi^2)/1330560 - 
         (26*Zeta[3])/11) + xp^11*(131068489298963/146437525080000 + 
         (79141*Pi^2)/712800 - (386*Zeta[3])/165) + 
       xp^10*(26233075963/24004512000 + (43661*Pi^2)/544320 - 
         (104*Zeta[3])/45) + xp^9*(5023295881/3840721920 + 
         (102377*Pi^2)/2177280 - (41*Zeta[3])/18) + 
       xp^8*(6401072291/4148928000 + (2333*Pi^2)/211680 - (47*Zeta[3])/21) + 
       xp^7*(933925997/518616000 - (6031*Pi^2)/211680 - (46*Zeta[3])/21) + 
       xp^6*(281917/135000 - (1577*Pi^2)/21600 - (32*Zeta[3])/15) + 
       xp^5*(7891559/3240000 - (2741*Pi^2)/21600 - (31*Zeta[3])/15) + 
       xp^3*(3353/432 - (127*Pi^2)/288 - 2*Zeta[3]) + 
       xp*(33/8 - (11*Pi^2)/32 - 2*Zeta[3]) + 
       xp^4*(5345/1728 - (5*Pi^2)/24 - 2*Zeta[3])) + 
     e^2*(((37/6 - (7*Pi^2)/12)*xp - (39*xp^2)/8 + (45/4 - (7*Pi^2)/12)*
          xp^3 + (47/9 - (7*Pi^2)/12)*xp^4 + (232001/54000 - (217*Pi^2)/360)*
          xp^5 + (3953/1000 - (28*Pi^2)/45)*xp^6 + 
         (2316037/617400 - (23*Pi^2)/36)*xp^7 + 
         (17836597/4939200 - (47*Pi^2)/72)*xp^8 + 
         (2292809/653184 - (287*Pi^2)/432)*xp^9 + 
         (49127293/14288400 - (91*Pi^2)/135)*xp^10 + 
         (429727328749/126785736000 - (1351*Pi^2)/1980)*xp^11 + 
         (85182048109/25357147200 - (91*Pi^2)/132)*xp^12)*Log[xp]^2 + 
       ((-37*xp)/18 + (11*xp^2)/6 - (47*xp^3)/18 - (5*xp^4)/4 - 
         (1049*xp^5)/1350 - (314*xp^6)/675 - (5503*xp^7)/26460 + 
         (71*xp^8)/3528 + (4429*xp^9)/19440 + (14263*xp^10)/34020 + 
         (8190541*xp^11)/13721400 + (104645*xp^12)/137214)*Log[xp]^3 + 
       ((2*xp)/3 + (2*xp^3)/3 + (2*xp^4)/3 + (31*xp^5)/45 + (32*xp^6)/45 + 
         (46*xp^7)/63 + (47*xp^8)/63 + (41*xp^9)/54 + (104*xp^10)/135 + 
         (386*xp^11)/495 + (26*xp^12)/33)*Log[xp]^4 + 
       L^3*(xp/144 - xp^2/24 + (5*xp^3)/144 - (169*xp^5)/10800 - 
         (293*xp^6)/10800 - (3919*xp^7)/105840 - (541*xp^8)/11760 - 
         (59107*xp^9)/1088640 - (16879*xp^10)/272160 - (1900489*xp^11)/
          27442800 - (1669711*xp^12)/21954240 + 
         NF*(xp/216 + xp^3/216 + xp^4/216 + (31*xp^5)/6480 + (2*xp^6)/405 + 
           (23*xp^7)/4536 + (47*xp^8)/9072 + (41*xp^9)/7776 + 
           (13*xp^10)/2430 + (193*xp^11)/35640 + (13*xp^12)/2376) + 
         (-xp/12 - xp^3/12 - xp^4/12 - (31*xp^5)/360 - (4*xp^6)/45 - 
           (23*xp^7)/252 - (47*xp^8)/504 - (41*xp^9)/432 - (13*xp^10)/135 - 
           (193*xp^11)/1980 - (13*xp^12)/132)*Log[xp]) + 
       L^2*((13/24 - Pi^2/12)*xp - (11*xp^2)/32 + (163/144 - Pi^2/12)*xp^3 + 
         (53/96 - Pi^2/12)*xp^4 + (10657/24000 - (31*Pi^2)/360)*xp^5 + 
         (21389/54000 - (4*Pi^2)/45)*xp^6 + (1344949/3704400 - (23*Pi^2)/252)*
          xp^7 + (19961371/59270400 - (47*Pi^2)/504)*xp^8 + 
         (5761627/18289152 - (41*Pi^2)/432)*xp^9 + 
         (4241597/14288400 - (13*Pi^2)/135)*xp^10 + 
         (142846676579/507142944000 - (193*Pi^2)/1980)*xp^11 + 
         (27286148089/101428588800 - (13*Pi^2)/132)*xp^12 + 
         ((-13*xp)/24 + (5*xp^2)/8 - (19*xp^3)/24 - (5*xp^4)/16 - 
           (79*xp^5)/600 - (7*xp^6)/900 + (3391*xp^7)/35280 + 
           (13339*xp^8)/70560 + (49739*xp^9)/181440 + (16007*xp^10)/45360 + 
           (7798151*xp^11)/18295200 + (129341*xp^12)/261360)*Log[xp] + 
         (xp/2 + xp^3/2 + xp^4/2 + (31*xp^5)/60 + (8*xp^6)/15 + 
           (23*xp^7)/42 + (47*xp^8)/84 + (41*xp^9)/72 + (26*xp^10)/45 + 
           (193*xp^11)/330 + (13*xp^12)/22)*Log[xp]^2 + 
         NF*(xp/36 - xp^2/48 + (7*xp^3)/216 + (5*xp^4)/288 + 
           (203*xp^5)/16200 + (307*xp^6)/32400 + (4447*xp^7)/635040 + 
           (6137*xp^8)/1270080 + (1171*xp^9)/408240 + (109*xp^10)/102060 - 
           (39239*xp^11)/65862720 - (47021*xp^12)/21954240 + 
           (-xp/36 - xp^3/36 - xp^4/36 - (31*xp^5)/1080 - (4*xp^6)/135 - 
             (23*xp^7)/756 - (47*xp^8)/1512 - (41*xp^9)/1296 - 
             (13*xp^10)/405 - (193*xp^11)/5940 - (13*xp^12)/396)*Log[xp])) + 
       L*((-151/48 + (5*Pi^2)/16)*xp^2 + ((-25/6 + (11*Pi^2)/24)*xp + 
           (25*xp^2)/8 + (-71/9 + (11*Pi^2)/24)*xp^3 + 
           (-535/144 + (11*Pi^2)/24)*xp^4 + (-163957/54000 + (341*Pi^2)/720)*
            xp^5 + (-149509/54000 + (22*Pi^2)/45)*xp^6 + 
           (-9638009/3704400 + (253*Pi^2)/504)*xp^7 + 
           (-36735581/14817600 + (517*Pi^2)/1008)*xp^8 + 
           (-3635215/1524096 + (451*Pi^2)/864)*xp^9 + 
           (-22031227/9525600 + (143*Pi^2)/270)*xp^10 + 
           (-11928625111/5282739000 + (193*Pi^2)/360)*xp^11 + 
           (-56234098099/25357147200 + (13*Pi^2)/24)*xp^12)*Log[xp] + 
         ((25*xp)/12 - 2*xp^2 + (11*xp^3)/4 + (5*xp^4)/4 + (643*xp^5)/900 + 
           (107*xp^6)/300 + (44*xp^7)/735 - (3601*xp^8)/17640 - 
           (13457*xp^9)/30240 - (1009*xp^10)/1512 - (1332391*xp^11)/1524600 - 
           (1951837*xp^12)/1829520)*Log[xp]^2 + 
         (-xp - xp^3 - xp^4 - (31*xp^5)/30 - (16*xp^6)/15 - (23*xp^7)/21 - 
           (47*xp^8)/42 - (41*xp^9)/36 - (52*xp^10)/45 - (193*xp^11)/165 - 
           (13*xp^12)/11)*Log[xp]^3 + NF*((1/9 - Pi^2/144)*xp - (7*xp^2)/72 + 
           (121/648 - Pi^2/144)*xp^3 + (217/2592 - Pi^2/144)*xp^4 + 
           (17011/243000 - (31*Pi^2)/4320)*xp^5 + (63953/972000 - Pi^2/135)*
            xp^6 + (4258213/66679200 - (23*Pi^2)/3024)*xp^7 + 
           (1677421/26671680 - (47*Pi^2)/6048)*xp^8 + 
           (2572009/41150592 - (41*Pi^2)/5184)*xp^9 + 
           (131269/2099520 - (13*Pi^2)/1620)*xp^10 + 
           (4098295031/65204092800 - (193*Pi^2)/23760)*xp^11 + 
           (6564161/103498560 - (13*Pi^2)/1584)*xp^12 + 
           (-xp/9 + xp^2/12 - (7*xp^3)/54 - (5*xp^4)/72 - (203*xp^5)/4050 - 
             (307*xp^6)/8100 - (4447*xp^7)/158760 - (6137*xp^8)/317520 - 
             (1171*xp^9)/102060 - (109*xp^10)/25515 + (39239*xp^11)/
              16465680 + (47021*xp^12)/5488560)*Log[xp] + 
           (xp/18 + xp^3/18 + xp^4/18 + (31*xp^5)/540 + (8*xp^6)/135 + 
             (23*xp^7)/378 + (47*xp^8)/756 + (41*xp^9)/648 + (26*xp^10)/405 + 
             (193*xp^11)/2970 + (13*xp^12)/198)*Log[xp]^2) + 
         xp^12*(179900430272093/702900120384000 + (185989*Pi^2)/1330560 - 
           (26*Zeta[3])/11) + xp^11*(70221293181563/146437525080000 + 
           (79141*Pi^2)/712800 - (386*Zeta[3])/165) + 
         xp^10*(17300709163/24004512000 + (43661*Pi^2)/544320 - 
           (104*Zeta[3])/45) + xp^9*(754423781/768144384 + 
           (102377*Pi^2)/2177280 - (41*Zeta[3])/18) + 
         xp^8*(5255883491/4148928000 + (2333*Pi^2)/211680 - 
           (47*Zeta[3])/21) + xp^7*(818707397/518616000 - 
           (6031*Pi^2)/211680 - (46*Zeta[3])/21) + 
         xp^6*(129971/67500 - (1577*Pi^2)/21600 - (32*Zeta[3])/15) + 
         xp^5*(7587359/3240000 - (2741*Pi^2)/21600 - (31*Zeta[3])/15) + 
         xp^3*(3443/432 - (127*Pi^2)/288 - 2*Zeta[3]) + 
         xp*(25/6 - (11*Pi^2)/32 - 2*Zeta[3]) + 
         xp^4*(5345/1728 - (5*Pi^2)/24 - 2*Zeta[3])) + 
       NF*((-5/24 + Pi^2/96)*xp^2 + ((-2/9 + Pi^2/72)*xp + (7*xp^2)/36 + 
           (-121/324 + Pi^2/72)*xp^3 + (-217/1296 + Pi^2/72)*xp^4 + 
           (-17011/121500 + (31*Pi^2)/2160)*xp^5 + 
           (-63953/486000 + (2*Pi^2)/135)*xp^6 + (-4258213/33339600 + 
             (23*Pi^2)/1512)*xp^7 + (-1677421/13335840 + (47*Pi^2)/3024)*
            xp^8 + (-2572009/20575296 + (41*Pi^2)/2592)*xp^9 + 
           (-131269/1049760 + (13*Pi^2)/810)*xp^10 + 
           (-4098295031/32602046400 + (193*Pi^2)/11880)*xp^11 + 
           (-6564161/51749280 + (13*Pi^2)/792)*xp^12)*Log[xp] + 
         (xp/9 - xp^2/12 + (7*xp^3)/54 + (5*xp^4)/72 + (203*xp^5)/4050 + 
           (307*xp^6)/8100 + (4447*xp^7)/158760 + (6137*xp^8)/317520 + 
           (1171*xp^9)/102060 + (109*xp^10)/25515 - (39239*xp^11)/16465680 - 
           (47021*xp^12)/5488560)*Log[xp]^2 + (-xp/27 - xp^3/27 - xp^4/27 - 
           (31*xp^5)/810 - (16*xp^6)/405 - (23*xp^7)/567 - (47*xp^8)/1134 - 
           (41*xp^9)/972 - (52*xp^10)/1215 - (193*xp^11)/4455 - 
           (13*xp^12)/297)*Log[xp]^3 + xp^12*(46357634623/956326694400 + 
           (47021*Pi^2)/43908480 - (91*Zeta[3])/1188) + 
         xp^11*(12416818421/230543042400 + (39239*Pi^2)/131725440 - 
           (1351*Zeta[3])/17820) + xp^10*(31544711/529079040 - 
           (109*Pi^2)/204120 - (91*Zeta[3])/1215) + 
         xp^9*(853370869/12962436480 - (1171*Pi^2)/816480 - 
           (287*Zeta[3])/3888) + xp^8*(10163047/140026320 - 
           (6137*Pi^2)/2540160 - (47*Zeta[3])/648) + 
         xp^7*(559849901/7001316000 - (4447*Pi^2)/1270080 - 
           (23*Zeta[3])/324) + xp^6*(2571911/29160000 - (307*Pi^2)/64800 - 
           (28*Zeta[3])/405) + xp^5*(2870153/29160000 - (203*Pi^2)/32400 - 
           (217*Zeta[3])/3240) + xp^3*(191/486 - (7*Pi^2)/432 - 
           (7*Zeta[3])/108) + xp*(7/36 - Pi^2/72 - (7*Zeta[3])/108) + 
         xp^4*(1897/15552 - (5*Pi^2)/576 - (7*Zeta[3])/108)) + 
       xp^3*(5191/216 - (1457*Pi^2)/864 - Pi^4/360 - (371*Zeta[3])/72) + 
       xp*(295/24 - (15*Pi^2)/16 - Pi^4/360 - (295*Zeta[3])/72) + 
       xp^4*(313/36 - (1345*Pi^2)/1728 - Pi^4/360 - (5*Zeta[3])/2) + 
       xp^5*(689984519/97200000 - (832091*Pi^2)/1296000 - (31*Pi^4)/10800 - 
         (8561*Zeta[3])/5400) + xp^6*(67699067/10800000 - 
         (192073*Pi^2)/324000 - (2*Pi^4)/675 - (5317*Zeta[3])/5400) + 
       xp^7*(101527885559/18151560000 - (1793039*Pi^2)/3175200 - 
         (23*Pi^4)/7560 - (25931*Zeta[3])/52920) + 
       xp^8*(2909439812821/580849920000 - (27725399*Pi^2)/50803200 - 
         (47*Pi^4)/15120 - (913*Zeta[3])/17640) + 
       xp^9*(1865881531963/414797967360 - (58437025*Pi^2)/109734912 - 
         (41*Pi^4)/12960 + (188917*Zeta[3])/544320) + 
       xp^10*(183756935653903/45368527680000 - (1402678*Pi^2)/2679075 - 
         (13*Pi^4)/4050 + (19445*Zeta[3])/27216) + 
       xp^11*(4451803622986884427/1217774458565280000 - (1576062638417*Pi^2)/
          3042857664000 - (193*Pi^4)/59400 + (14480593*Zeta[3])/13721400) + 
       xp^12*(2013270407525535271/608887229282640000 - (104480681449*Pi^2)/
          202857177600 - (13*Pi^4)/3960 + (15073489*Zeta[3])/10977120) + 
       xp^2*(-159/16 + (145*Pi^2)/192 + (43*Zeta[3])/12) + 
       Log[xp]*((241/24 - (13*Pi^2)/16)*xp^2 + 
         xp^4*(-1207/144 + (55*Pi^2)/96 + (31*Zeta[3])/6) + 
         xp*(-71/6 + (15*Pi^2)/16 + (31*Zeta[3])/6) + 
         xp^3*(-1657/72 + (169*Pi^2)/144 + (31*Zeta[3])/6) + 
         xp^5*(-1307189/202500 + (3959*Pi^2)/10800 + (961*Zeta[3])/180) + 
         xp^6*(-8810519/1620000 + (1249*Pi^2)/5400 + (248*Zeta[3])/45) + 
         xp^7*(-3575821993/777924000 + (3629*Pi^2)/30240 + 
           (713*Zeta[3])/126) + xp^8*(-23898088073/6223392000 + 
           (1297*Pi^2)/60480 + (1457*Zeta[3])/252) + 
         xp^9*(-2591903381/823011840 - (74273*Pi^2)/1088640 + 
           (1271*Zeta[3])/216) + xp^10*(-707378113/281302875 - 
           (8209*Pi^2)/54432 + (806*Zeta[3])/135) + 
         xp^11*(-423612315464839/219656287620000 - (24964013*Pi^2)/
            109771200 + (5983*Zeta[3])/990) + 
         xp^12*(-243278091651619/175725030096000 - (1093471*Pi^2)/3659040 + 
           (403*Zeta[3])/66)))
Spgg0pqg0sigma1qqb = (-7*xp^4)/27 - (14*xp^5)/75 - (58*xp^6)/405 - 
     (11294*xp^7)/99225 - (14177*xp^8)/158760 - (47419*xp^9)/714420 - 
     (22457*xp^10)/510300 - (30769*xp^11)/1403325 - (323*xp^12)/2940300 + 
     NF*(-xp^4/81 - (2*xp^5)/135 - (4*xp^6)/243 - (152*xp^7)/8505 - 
       (65*xp^8)/3402 - (103*xp^9)/5103 - (77*xp^10)/3645 - (16*xp^11)/729 - 
       (101*xp^12)/4455) + ((2*xp^4)/9 + (4*xp^5)/15 + (8*xp^6)/27 + 
       (304*xp^7)/945 + (65*xp^8)/189 + (206*xp^9)/567 + (154*xp^10)/405 + 
       (32*xp^11)/81 + (202*xp^12)/495)*Log[xp] + 
     e*((-101/108 + (2*Pi^2)/27)*xp^4 + (-169/250 + (4*Pi^2)/45)*xp^5 + 
       (-3971/6075 + (8*Pi^2)/81)*xp^6 + (-7165681/10418625 + 
         (304*Pi^2)/2835)*xp^7 + (-48742831/66679200 + (65*Pi^2)/567)*xp^8 + 
       (-27824291/36006768 + (206*Pi^2)/1701)*xp^9 + 
       (-521650447/642978000 + (154*Pi^2)/1215)*xp^10 + 
       (-4118470966/4862521125 + (32*Pi^2)/243)*xp^11 + 
       (-502318223387/570535812000 + (202*Pi^2)/1485)*xp^12 + 
       ((7*xp^4)/9 + (98*xp^5)/225 + (92*xp^6)/405 + (7936*xp^7)/99225 - 
         (3433*xp^8)/79380 - (55627*xp^9)/357210 - (66863*xp^10)/255150 - 
         (510602*xp^11)/1403325 - (9503063*xp^12)/20582100)*Log[xp] + 
       ((-4*xp^4)/9 - (8*xp^5)/15 - (16*xp^6)/27 - (608*xp^7)/945 - 
         (130*xp^8)/189 - (412*xp^9)/567 - (308*xp^10)/405 - (64*xp^11)/81 - 
         (404*xp^12)/495)*Log[xp]^2 + NF*((-7*xp^4)/486 - (7*xp^5)/2025 + 
         (4*xp^6)/1215 + (814*xp^7)/99225 + (587*xp^8)/47628 + 
         (51523*xp^9)/3214890 + (638*xp^10)/32805 + (57214*xp^11)/2525985 + 
         (633839*xp^12)/24698520 + ((2*xp^4)/81 + (4*xp^5)/135 + 
           (8*xp^6)/243 + (304*xp^7)/8505 + (65*xp^8)/1701 + 
           (206*xp^9)/5103 + (154*xp^10)/3645 + (32*xp^11)/729 + 
           (202*xp^12)/4455)*Log[xp]) + L*((-7*xp^4)/27 - (14*xp^5)/75 - 
         (58*xp^6)/405 - (11294*xp^7)/99225 - (14177*xp^8)/158760 - 
         (47419*xp^9)/714420 - (22457*xp^10)/510300 - (30769*xp^11)/1403325 - 
         (323*xp^12)/2940300 + NF*(-xp^4/81 - (2*xp^5)/135 - (4*xp^6)/243 - 
           (152*xp^7)/8505 - (65*xp^8)/3402 - (103*xp^9)/5103 - 
           (77*xp^10)/3645 - (16*xp^11)/729 - (101*xp^12)/4455) + 
         ((2*xp^4)/9 + (4*xp^5)/15 + (8*xp^6)/27 + (304*xp^7)/945 + 
           (65*xp^8)/189 + (206*xp^9)/567 + (154*xp^10)/405 + (32*xp^11)/81 + 
           (202*xp^12)/495)*Log[xp])) + 
     e^2*(((188/81 - (11*Pi^2)/54)*xp^4 + (5372/3375 - (11*Pi^2)/45)*xp^5 + 
         (1057/675 - (22*Pi^2)/81)*xp^6 + (5906626/3472875 - (836*Pi^2)/2835)*
          xp^7 + (766351/411600 - (715*Pi^2)/2268)*xp^8 + 
         (60604357/30005640 - (1133*Pi^2)/3402)*xp^9 + 
         (232490749/107163000 - (847*Pi^2)/2430)*xp^10 + 
         (3746832869/1620840375 - (88*Pi^2)/243)*xp^11 + 
         (174560326103/71316976500 - (101*Pi^2)/270)*xp^12)*Log[xp] + 
       ((-28*xp^4)/27 - (112*xp^5)/225 - (68*xp^6)/405 + (6716*xp^7)/99225 + 
         (21043*xp^8)/79380 + (52891*xp^9)/119070 + (52061*xp^10)/85050 + 
         (360914*xp^11)/467775 + (4752662*xp^12)/5145525)*Log[xp]^2 + 
       ((4*xp^4)/9 + (8*xp^5)/15 + (16*xp^6)/27 + (608*xp^7)/945 + 
         (130*xp^8)/189 + (412*xp^9)/567 + (308*xp^10)/405 + (64*xp^11)/81 + 
         (404*xp^12)/495)*Log[xp]^3 + L^2*((-7*xp^4)/54 - (7*xp^5)/75 - 
         (29*xp^6)/405 - (5647*xp^7)/99225 - (14177*xp^8)/317520 - 
         (47419*xp^9)/1428840 - (22457*xp^10)/1020600 - 
         (30769*xp^11)/2806650 - (323*xp^12)/5880600 + 
         NF*(-xp^4/162 - xp^5/135 - (2*xp^6)/243 - (76*xp^7)/8505 - 
           (65*xp^8)/6804 - (103*xp^9)/10206 - (77*xp^10)/7290 - 
           (8*xp^11)/729 - (101*xp^12)/8910) + (xp^4/9 + (2*xp^5)/15 + 
           (4*xp^6)/27 + (152*xp^7)/945 + (65*xp^8)/378 + (103*xp^9)/567 + 
           (77*xp^10)/405 + (16*xp^11)/81 + (101*xp^12)/495)*Log[xp]) + 
       NF*((-73/2916 + Pi^2/324)*xp^4 + (-809/60750 + Pi^2/270)*xp^5 + 
         (-1571/109350 + Pi^2/243)*xp^6 + (-1694258/93767625 + 
           (38*Pi^2)/8505)*xp^7 + (-33329/1500282 + (65*Pi^2)/13608)*xp^8 + 
         (-2668226/101269035 + (103*Pi^2)/20412)*xp^9 + 
         (-17941/590490 + (77*Pi^2)/14580)*xp^10 + 
         (-2451883/71449290 + (4*Pi^2)/729)*xp^11 + 
         (-17770801/465743520 + (101*Pi^2)/17820)*xp^12 + 
         ((7*xp^4)/243 + (14*xp^5)/2025 - (8*xp^6)/1215 - (1628*xp^7)/99225 - 
           (587*xp^8)/23814 - (51523*xp^9)/1607445 - (1276*xp^10)/32805 - 
           (114428*xp^11)/2525985 - (633839*xp^12)/12349260)*Log[xp] + 
         ((-2*xp^4)/81 - (4*xp^5)/135 - (8*xp^6)/243 - (304*xp^7)/8505 - 
           (65*xp^8)/1701 - (206*xp^9)/5103 - (154*xp^10)/3645 - 
           (32*xp^11)/729 - (202*xp^12)/4455)*Log[xp]^2) + 
       L*((-101/108 + (2*Pi^2)/27)*xp^4 + (-169/250 + (4*Pi^2)/45)*xp^5 + 
         (-3971/6075 + (8*Pi^2)/81)*xp^6 + (-7165681/10418625 + 
           (304*Pi^2)/2835)*xp^7 + (-48742831/66679200 + (65*Pi^2)/567)*
          xp^8 + (-27824291/36006768 + (206*Pi^2)/1701)*xp^9 + 
         (-521650447/642978000 + (154*Pi^2)/1215)*xp^10 + 
         (-4118470966/4862521125 + (32*Pi^2)/243)*xp^11 + 
         (-502318223387/570535812000 + (202*Pi^2)/1485)*xp^12 + 
         ((7*xp^4)/9 + (98*xp^5)/225 + (92*xp^6)/405 + (7936*xp^7)/99225 - 
           (3433*xp^8)/79380 - (55627*xp^9)/357210 - (66863*xp^10)/255150 - 
           (510602*xp^11)/1403325 - (9503063*xp^12)/20582100)*Log[xp] + 
         ((-4*xp^4)/9 - (8*xp^5)/15 - (16*xp^6)/27 - (608*xp^7)/945 - 
           (130*xp^8)/189 - (412*xp^9)/567 - (308*xp^10)/405 - 
           (64*xp^11)/81 - (404*xp^12)/495)*Log[xp]^2 + 
         NF*((-7*xp^4)/486 - (7*xp^5)/2025 + (4*xp^6)/1215 + 
           (814*xp^7)/99225 + (587*xp^8)/47628 + (51523*xp^9)/3214890 + 
           (638*xp^10)/32805 + (57214*xp^11)/2525985 + (633839*xp^12)/
            24698520 + ((2*xp^4)/81 + (4*xp^5)/135 + (8*xp^6)/243 + 
             (304*xp^7)/8505 + (65*xp^8)/1701 + (206*xp^9)/5103 + 
             (154*xp^10)/3645 + (32*xp^11)/729 + (202*xp^12)/4455)*
            Log[xp])) + xp^4*(-1123/486 + (49*Pi^2)/324 + (8*Zeta[3])/9) + 
       xp^5*(-72991/50625 + (91*Pi^2)/1350 + (16*Zeta[3])/15) + 
       xp^6*(-229403/182250 + (13*Pi^2)/810 + (32*Zeta[3])/27) + 
       xp^7*(-1290459563/1093955625 - (4121*Pi^2)/198450 + 
         (1216*Zeta[3])/945) + xp^8*(-30951820283/28005264000 - 
         (32783*Pi^2)/635040 + (260*Zeta[3])/189) + 
       xp^9*(-77274095611/75614212800 - (682111*Pi^2)/8573040 + 
         (824*Zeta[3])/567) + xp^10*(-251380824187/270050760000 - 
         (647189*Pi^2)/6123600 + (616*Zeta[3])/405) + 
       xp^11*(-18751687837481/22464847597500 - (2196253*Pi^2)/16839900 + 
         (128*Zeta[3])/81) + xp^12*(-363633293199511/494226647145000 - 
         (1152229*Pi^2)/7484400 + (808*Zeta[3])/495))
Spgg0pqq0sigma1qg = 11/6 - (52*Pi^2)/27 + 
     (73/9 - (8*Pi^2)/3 + (289/9 - (8*Pi^2)/3)*xp + (39 - (16*Pi^2)/3)*xp^2 + 
       (1003/27 - (16*Pi^2)/3)*xp^3 + (1757/54 - (16*Pi^2)/3)*xp^4 + 
       (4667/150 - (16*Pi^2)/3)*xp^5 + (41219/1350 - (16*Pi^2)/3)*xp^6 + 
       (401167/13230 - (16*Pi^2)/3)*xp^7 + (1604369/52920 - (16*Pi^2)/3)*
        xp^8 + (230107/7560 - (16*Pi^2)/3)*xp^9 + (248191/8100 - (16*Pi^2)/3)*
        xp^10 + (212000237/6860700 - (16*Pi^2)/3)*xp^11 + 
       (428102251/13721400 - (16*Pi^2)/3)*xp^12)*Log[xp] + 
     (104/9 - (16*xp)/9 - (20*xp^2)/9 + (44*xp^3)/9 + (92*xp^4)/9 + 
       (628*xp^5)/45 + (152*xp^6)/9 + (6088*xp^7)/315 + (964*xp^8)/45 + 
       (7328*xp^9)/315 + (7846*xp^10)/315 + (10162*xp^11)/385 + 
       (2914*xp^12)/105)*Log[xp]^2 + (16/3 + (16*xp)/3 + (32*xp^2)/3 + 
       (32*xp^3)/3 + (32*xp^4)/3 + (32*xp^5)/3 + (32*xp^6)/3 + (32*xp^7)/3 + 
       (32*xp^8)/3 + (32*xp^9)/3 + (32*xp^10)/3 + (32*xp^11)/3 + 
       (32*xp^12)/3)*Log[xp]^3 + NF*(-1/9 + (4*Pi^2)/81 + 
       (-16/27 + (4*Pi^2)/81)*xp + (-22/27 + (8*Pi^2)/81)*xp^2 + 
       (-167/243 + (8*Pi^2)/81)*xp^3 + (-641/972 + (8*Pi^2)/81)*xp^4 + 
       (-15803/24300 + (8*Pi^2)/81)*xp^5 + (-1747/2700 + (8*Pi^2)/81)*xp^6 + 
       (-256409/396900 + (8*Pi^2)/81)*xp^7 + (-3076873/4762800 + (8*Pi^2)/81)*
        xp^8 + (-27711317/42865200 + (8*Pi^2)/81)*xp^9 + 
       (-1733741/2679075 + (8*Pi^2)/81)*xp^10 + 
       (-420054517/648336150 + (8*Pi^2)/81)*xp^11 + 
       (-134579321/207467568 + (8*Pi^2)/81)*xp^12 + 
       (-10/27 + (2*xp)/27 + (2*xp^2)/9 - (2*xp^3)/27 - (2*xp^4)/9 - 
         (26*xp^5)/81 - (32*xp^6)/81 - (184*xp^7)/405 - (68*xp^8)/135 - 
         (172*xp^9)/315 - (551*xp^10)/945 - (5239*xp^11)/8505 - 
         (5491*xp^12)/8505)*Log[xp] + (-8/27 - (8*xp)/27 - (16*xp^2)/27 - 
         (16*xp^3)/27 - (16*xp^4)/27 - (16*xp^5)/27 - (16*xp^6)/27 - 
         (16*xp^7)/27 - (16*xp^8)/27 - (16*xp^9)/27 - (16*xp^10)/27 - 
         (16*xp^11)/27 - (16*xp^12)/27)*Log[xp]^2) + 
     L*(-11/6 + (4*Pi^2)/9 + (-97/18 + (4*Pi^2)/9)*xp + 
       (-41/6 + (8*Pi^2)/9)*xp^2 + (-373/54 + (8*Pi^2)/9)*xp^3 + 
       (-158/27 + (8*Pi^2)/9)*xp^4 + (-3676/675 + (8*Pi^2)/9)*xp^5 + 
       (-779/150 + (8*Pi^2)/9)*xp^6 + (-7361/1470 + (8*Pi^2)/9)*xp^7 + 
       (-514453/105840 + (8*Pi^2)/9)*xp^8 + (-215017/45360 + (8*Pi^2)/9)*
        xp^9 + (-4871/1050 + (8*Pi^2)/9)*xp^10 + 
       (-7808431/1715175 + (8*Pi^2)/9)*xp^11 + (-1535984/343035 + (8*Pi^2)/9)*
        xp^12 + (-40/9 + (8*xp)/9 + (10*xp^2)/9 - (2*xp^3)/3 - (7*xp^4)/3 - 
         (157*xp^5)/45 - (22*xp^6)/5 - (542*xp^7)/105 - (3667*xp^8)/630 - 
         (12101*xp^9)/1890 - (6544*xp^10)/945 - (6992*xp^11)/945 - 
         (81427*xp^12)/10395)*Log[xp] + (-8/3 - (8*xp)/3 - (16*xp^2)/3 - 
         (16*xp^3)/3 - (16*xp^4)/3 - (16*xp^5)/3 - (16*xp^6)/3 - 
         (16*xp^7)/3 - (16*xp^8)/3 - (16*xp^9)/3 - (16*xp^10)/3 - 
         (16*xp^11)/3 - (16*xp^12)/3)*Log[xp]^2 + 
       NF*(1/9 - xp/27 - xp^2/9 - (5*xp^3)/81 - (7*xp^4)/162 - xp^5/30 - 
         (11*xp^6)/405 - (13*xp^7)/567 - (5*xp^8)/252 - (17*xp^9)/972 - 
         (19*xp^10)/1215 - (7*xp^11)/495 - (23*xp^12)/1782 + 
         (4/27 + (4*xp)/27 + (8*xp^2)/27 + (8*xp^3)/27 + (8*xp^4)/27 + 
           (8*xp^5)/27 + (8*xp^6)/27 + (8*xp^7)/27 + (8*xp^8)/27 + 
           (8*xp^9)/27 + (8*xp^10)/27 + (8*xp^11)/27 + (8*xp^12)/27)*
          Log[xp])) + (32*Zeta[3])/3 + xp*(-152/9 + (8*Pi^2)/27 + 
       (32*Zeta[3])/3) + xp^12*(86049091169/5071429440 - (1457*Pi^2)/315 + 
       (64*Zeta[3])/3) + xp^11*(412844610931/27168372000 - (5081*Pi^2)/1155 + 
       (64*Zeta[3])/3) + xp^10*(1892884927/142884000 - (3923*Pi^2)/945 + 
       (64*Zeta[3])/3) + xp^9*(633444773/57153600 - (3664*Pi^2)/945 + 
       (64*Zeta[3])/3) + xp^8*(76873883/8890560 - (482*Pi^2)/135 + 
       (64*Zeta[3])/3) + xp^7*(8136523/1389150 - (3044*Pi^2)/945 + 
       (64*Zeta[3])/3) + xp^6*(52403/20250 - (76*Pi^2)/27 + (64*Zeta[3])/3) + 
     xp^5*(-56323/40500 - (314*Pi^2)/135 + (64*Zeta[3])/3) + 
     xp^4*(-2159/324 - (46*Pi^2)/27 + (64*Zeta[3])/3) + 
     xp^3*(-2755/162 - (22*Pi^2)/27 + (64*Zeta[3])/3) + 
     xp^2*(-206/9 + (10*Pi^2)/27 + (64*Zeta[3])/3) + 
     e*(11/6 + Pi^2/72 - (7*Pi^4)/135 + (-1 + (46*Pi^2)/9 + 
         (-569/9 + (46*Pi^2)/9)*xp + (-683/9 + (92*Pi^2)/9)*xp^2 + 
         (-1705/27 + (92*Pi^2)/9)*xp^3 + (-1390/27 + (92*Pi^2)/9)*xp^4 + 
         (-31666/675 + (92*Pi^2)/9)*xp^5 + (-10036/225 + (92*Pi^2)/9)*xp^6 + 
         (-2126/49 + (92*Pi^2)/9)*xp^7 + (-2265143/52920 + (92*Pi^2)/9)*
          xp^8 + (-966659/22680 + (92*Pi^2)/9)*xp^9 + 
         (-24218/567 + (92*Pi^2)/9)*xp^10 + (-14748631/343035 + (92*Pi^2)/9)*
          xp^11 + (-10637563/245025 + (92*Pi^2)/9)*xp^12)*Log[xp]^2 + 
       (-80/9 + (64*xp)/9 + (116*xp^2)/9 + (20*xp^3)/9 - (46*xp^4)/9 - 
         (154*xp^5)/15 - (644*xp^6)/45 - (5564*xp^7)/315 - (6469*xp^8)/315 - 
         (21787*xp^9)/945 - (23908*xp^10)/945 - (284044*xp^11)/10395 - 
         (303238*xp^12)/10395)*Log[xp]^3 + (-16/3 - (16*xp)/3 - (32*xp^2)/3 - 
         (32*xp^3)/3 - (32*xp^4)/3 - (32*xp^5)/3 - (32*xp^6)/3 - 
         (32*xp^7)/3 - (32*xp^8)/3 - (32*xp^9)/3 - (32*xp^10)/3 - 
         (32*xp^11)/3 - (32*xp^12)/3)*Log[xp]^4 + 
       L^2*(-11/12 + (2*Pi^2)/9 + (-97/36 + (2*Pi^2)/9)*xp + 
         (-41/12 + (4*Pi^2)/9)*xp^2 + (-373/108 + (4*Pi^2)/9)*xp^3 + 
         (-79/27 + (4*Pi^2)/9)*xp^4 + (-1838/675 + (4*Pi^2)/9)*xp^5 + 
         (-779/300 + (4*Pi^2)/9)*xp^6 + (-7361/2940 + (4*Pi^2)/9)*xp^7 + 
         (-514453/211680 + (4*Pi^2)/9)*xp^8 + (-215017/90720 + (4*Pi^2)/9)*
          xp^9 + (-4871/2100 + (4*Pi^2)/9)*xp^10 + 
         (-7808431/3430350 + (4*Pi^2)/9)*xp^11 + 
         (-767992/343035 + (4*Pi^2)/9)*xp^12 + 
         (-20/9 + (4*xp)/9 + (5*xp^2)/9 - xp^3/3 - (7*xp^4)/6 - 
           (157*xp^5)/90 - (11*xp^6)/5 - (271*xp^7)/105 - (3667*xp^8)/1260 - 
           (12101*xp^9)/3780 - (3272*xp^10)/945 - (3496*xp^11)/945 - 
           (81427*xp^12)/20790)*Log[xp] + (-4/3 - (4*xp)/3 - (8*xp^2)/3 - 
           (8*xp^3)/3 - (8*xp^4)/3 - (8*xp^5)/3 - (8*xp^6)/3 - (8*xp^7)/3 - 
           (8*xp^8)/3 - (8*xp^9)/3 - (8*xp^10)/3 - (8*xp^11)/3 - (8*xp^12)/3)*
          Log[xp]^2 + NF*(1/18 - xp/54 - xp^2/18 - (5*xp^3)/162 - 
           (7*xp^4)/324 - xp^5/60 - (11*xp^6)/810 - (13*xp^7)/1134 - 
           (5*xp^8)/504 - (17*xp^9)/1944 - (19*xp^10)/2430 - (7*xp^11)/990 - 
           (23*xp^12)/3564 + (2/27 + (2*xp)/27 + (4*xp^2)/27 + (4*xp^3)/27 + 
             (4*xp^4)/27 + (4*xp^5)/27 + (4*xp^6)/27 + (4*xp^7)/27 + 
             (4*xp^8)/27 + (4*xp^9)/27 + (4*xp^10)/27 + (4*xp^11)/27 + 
             (4*xp^12)/27)*Log[xp])) + xp^12*(47584328542777/18827681796000 + 
         (583661*Pi^2)/85050 - (14*Pi^4)/135 - (606476*Zeta[3])/10395) + 
       xp^11*(-1173891816230467/1317937725720000 + (4232663*Pi^2)/623700 - 
         (14*Pi^4)/135 - (568088*Zeta[3])/10395) + 
       xp^10*(-439339148917/90016920000 + (2290283*Pi^2)/340200 - 
         (14*Pi^4)/135 - (47816*Zeta[3])/945) + 
       xp^9*(-691427806373/72013536000 + (3651619*Pi^2)/544320 - 
         (14*Pi^4)/135 - (43574*Zeta[3])/945) + 
       Log[xp]*(40/9 + (110*Pi^2)/27 + xp^2*(1139/9 - (343*Pi^2)/54 - 
           (256*Zeta[3])/3) + xp^3*(7832/81 - (7*Pi^2)/6 - (256*Zeta[3])/3) + 
         xp^4*(18203/324 + (85*Pi^2)/36 - (256*Zeta[3])/3) + 
         xp^5*(1447909/40500 + (523*Pi^2)/108 - (256*Zeta[3])/3) + 
         xp^6*(93403/4500 + (611*Pi^2)/90 - (256*Zeta[3])/3) + 
         xp^7*(2670911/308700 + (5293*Pi^2)/630 - (256*Zeta[3])/3) + 
         xp^8*(-34648111/22226400 + (73961*Pi^2)/7560 - (256*Zeta[3])/3) + 
         xp^9*(-297544813/28576800 + (249343*Pi^2)/22680 - (256*Zeta[3])/3) + 
         xp^10*(-651513269/35721000 + (34226*Pi^2)/2835 - (256*Zeta[3])/3) + 
         xp^11*(-1201041818269/47544651000 + (406838*Pi^2)/31185 - 
           (256*Zeta[3])/3) + xp^12*(-53718582587/1698023250 + 
           (1738001*Pi^2)/124740 - (256*Zeta[3])/3) + 
         xp*(905/9 - (94*Pi^2)/27 - (128*Zeta[3])/3) - (128*Zeta[3])/3) + 
       xp^8*(-285318804077/18670176000 + (8546119*Pi^2)/1270080 - 
         (14*Pi^4)/135 - (12938*Zeta[3])/315) + 
       xp^7*(-25985844071/1166886000 + (120199*Pi^2)/17640 - (14*Pi^4)/135 - 
         (11128*Zeta[3])/315) + xp^6*(-75634099/2430000 + (37807*Pi^2)/5400 - 
         (14*Pi^4)/135 - (1288*Zeta[3])/45) + 
       xp^5*(-104191733/2430000 + (14914*Pi^2)/2025 - (14*Pi^4)/135 - 
         (308*Zeta[3])/15) + xp^4*(-233621/3888 + (437*Pi^2)/54 - 
         (14*Pi^4)/135 - (92*Zeta[3])/9) - (160*Zeta[3])/9 + 
       xp^3*(-98927/972 + (2149*Pi^2)/216 - (14*Pi^4)/135 + (40*Zeta[3])/9) + 
       xp*(-1795/18 + (2179*Pi^2)/216 - (7*Pi^4)/135 + (128*Zeta[3])/9) + 
       xp^2*(-4723/36 + (2609*Pi^2)/216 - (14*Pi^4)/135 + (232*Zeta[3])/9) + 
       NF*(-1/9 - Pi^2/36 + (-4/27 - (11*Pi^2)/81 + (46/27 - (11*Pi^2)/81)*
            xp + (64/27 - (22*Pi^2)/81)*xp^2 + (418/243 - (22*Pi^2)/81)*
            xp^3 + (379/243 - (22*Pi^2)/81)*xp^4 + (9169/6075 - (22*Pi^2)/81)*
            xp^5 + (18223/12150 - (22*Pi^2)/81)*xp^6 + 
           (898447/595350 - (22*Pi^2)/81)*xp^7 + 
           (606443/396900 - (22*Pi^2)/81)*xp^8 + (16631281/10716300 - 
             (22*Pi^2)/81)*xp^9 + (3383813/2143260 - (22*Pi^2)/81)*xp^10 + 
           (416801537/259334460 - (22*Pi^2)/81)*xp^11 + 
           (2121774799/1296672300 - (22*Pi^2)/81)*xp^12)*Log[xp] + 
         (2/9 - (10*xp)/27 - (22*xp^2)/27 - (26*xp^3)/81 - (5*xp^4)/81 + 
           (47*xp^5)/405 + (34*xp^6)/135 + (38*xp^7)/105 + (859*xp^8)/1890 + 
           (9091*xp^9)/17010 + (5144*xp^10)/8505 + (62464*xp^11)/93555 + 
           (67777*xp^12)/93555)*Log[xp]^2 + (8/27 + (8*xp)/27 + 
           (16*xp^2)/27 + (16*xp^3)/27 + (16*xp^4)/27 + (16*xp^5)/27 + 
           (16*xp^6)/27 + (16*xp^7)/27 + (16*xp^8)/27 + (16*xp^9)/27 + 
           (16*xp^10)/27 + (16*xp^11)/27 + (16*xp^12)/27)*Log[xp]^3 + 
         xp*(-43/27 + (19*Pi^2)/324 + (16*Zeta[3])/27) + (16*Zeta[3])/27 + 
         xp^12*(-7124204233009/17971878078000 - (273523*Pi^2)/2245320 + 
           (32*Zeta[3])/27) + xp^11*(-16463518617041/35943756156000 - 
           (126251*Pi^2)/1122660 + (32*Zeta[3])/27) + 
         xp^10*(-14204439451/27005076000 - (10421*Pi^2)/102060 + 
           (32*Zeta[3])/27) + xp^9*(-8125617587/13502538000 - 
           (36959*Pi^2)/408240 + (32*Zeta[3])/27) + 
         xp^8*(-57307841/83349000 - (3511*Pi^2)/45360 + (32*Zeta[3])/27) + 
         xp^7*(-196679303/250047000 - (2117*Pi^2)/34020 + (32*Zeta[3])/27) + 
         xp^6*(-659051/729000 - (43*Pi^2)/972 + (32*Zeta[3])/27) + 
         xp^5*(-191269/182250 - (43*Pi^2)/1944 + (32*Zeta[3])/27) + 
         xp^4*(-3625/2916 + (13*Pi^2)/1944 + (32*Zeta[3])/27) + 
         xp^3*(-2249/1458 + (47*Pi^2)/972 + (32*Zeta[3])/27) + 
         xp^2*(-121/54 + (41*Pi^2)/324 + (32*Zeta[3])/27)) + 
       L*((-40*Pi^2)/27 + (11/3 - (8*Pi^2)/3 + (33 - (8*Pi^2)/3)*xp + 
           (361/9 - (16*Pi^2)/3)*xp^2 + (985/27 - (16*Pi^2)/3)*xp^3 + 
           (1631/54 - (16*Pi^2)/3)*xp^4 + (12431/450 - (16*Pi^2)/3)*xp^5 + 
           (35279/1350 - (16*Pi^2)/3)*xp^6 + (66575/2646 - (16*Pi^2)/3)*
            xp^7 + (1296341/52920 - (16*Pi^2)/3)*xp^8 + 
           (181703/7560 - (16*Pi^2)/3)*xp^9 + (1344697/56700 - (16*Pi^2)/3)*
            xp^10 + (161238317/6860700 - (16*Pi^2)/3)*xp^11 + 
           (320618611/13721400 - (16*Pi^2)/3)*xp^12)*Log[xp] + 
         (80/9 - (40*xp)/9 - (68*xp^2)/9 - (4*xp^3)/9 + (44*xp^4)/9 + 
           (388*xp^5)/45 + (104*xp^6)/9 + (4408*xp^7)/315 + (724*xp^8)/45 + 
           (5648*xp^9)/315 + (6166*xp^10)/315 + (24326*xp^11)/1155 + 
           (2354*xp^12)/105)*Log[xp]^2 + (16/3 + (16*xp)/3 + (32*xp^2)/3 + 
           (32*xp^3)/3 + (32*xp^4)/3 + (32*xp^5)/3 + (32*xp^6)/3 + 
           (32*xp^7)/3 + (32*xp^8)/3 + (32*xp^9)/3 + (32*xp^10)/3 + 
           (32*xp^11)/3 + (32*xp^12)/3)*Log[xp]^3 + 
         NF*((4*Pi^2)/81 + (-17/27 + (4*Pi^2)/81)*xp + (-25/27 + (8*Pi^2)/81)*
            xp^2 + (-182/243 + (8*Pi^2)/81)*xp^3 + (-683/972 + (8*Pi^2)/81)*
            xp^4 + (-16613/24300 + (8*Pi^2)/81)*xp^5 + 
           (-5461/8100 + (8*Pi^2)/81)*xp^6 + (-29501/44100 + (8*Pi^2)/81)*
            xp^7 + (-3171373/4762800 + (8*Pi^2)/81)*xp^8 + 
           (-28461017/42865200 + (8*Pi^2)/81)*xp^9 + 
           (-1775636/2679075 + (8*Pi^2)/81)*xp^10 + 
           (-429222907/648336150 + (8*Pi^2)/81)*xp^11 + 
           (-137257073/207467568 + (8*Pi^2)/81)*xp^12 + 
           (-2/9 + (2*xp)/9 + (14*xp^2)/27 + (2*xp^3)/9 + (2*xp^4)/27 - 
             (2*xp^5)/81 - (8*xp^6)/81 - (64*xp^7)/405 - (28*xp^8)/135 - 
             (236*xp^9)/945 - (271*xp^10)/945 - (2719*xp^11)/8505 - 
             (2971*xp^12)/8505)*Log[xp] + (-8/27 - (8*xp)/27 - (16*xp^2)/27 - 
             (16*xp^3)/27 - (16*xp^4)/27 - (16*xp^5)/27 - (16*xp^6)/27 - 
             (16*xp^7)/27 - (16*xp^8)/27 - (16*xp^9)/27 - (16*xp^10)/27 - 
             (16*xp^11)/27 - (16*xp^12)/27)*Log[xp]^2) + (32*Zeta[3])/3 + 
         xp*(-401/18 + (20*Pi^2)/27 + (32*Zeta[3])/3) + 
         xp^12*(63341103713/5071429440 - (1177*Pi^2)/315 + (64*Zeta[3])/3) + 
         xp^11*(289159063891/27168372000 - (12163*Pi^2)/3465 + 
           (64*Zeta[3])/3) + xp^10*(1230039247/142884000 - (3083*Pi^2)/945 + 
           (64*Zeta[3])/3) + xp^9*(362523353/57153600 - (2824*Pi^2)/945 + 
           (64*Zeta[3])/3) + xp^8*(33659831/8890560 - (362*Pi^2)/135 + 
           (64*Zeta[3])/3) + xp^7*(590189/694575 - (2204*Pi^2)/945 + 
           (64*Zeta[3])/3) + xp^6*(-26381/10125 - (52*Pi^2)/27 + 
           (64*Zeta[3])/3) + xp^5*(-276883/40500 - (194*Pi^2)/135 + 
           (64*Zeta[3])/3) + xp^4*(-4055/324 - (22*Pi^2)/27 + 
           (64*Zeta[3])/3) + xp^3*(-1937/81 + (2*Pi^2)/27 + (64*Zeta[3])/3) + 
         xp^2*(-535/18 + (34*Pi^2)/27 + (64*Zeta[3])/3))) + 
     e^2*(11/6 - (4*Pi^2)/9 - (2*Pi^4)/81 + 
       (22/9 - (148*Pi^2)/27 + (1970/27 - (148*Pi^2)/27)*xp + 
         (274/3 - (296*Pi^2)/27)*xp^2 + (5930/81 - (296*Pi^2)/27)*xp^3 + 
         (4943/81 - (296*Pi^2)/27)*xp^4 + (114421/2025 - (296*Pi^2)/27)*
          xp^5 + (36811/675 - (296*Pi^2)/27)*xp^6 + 
         (355871/6615 - (296*Pi^2)/27)*xp^7 + (4267579/79380 - (296*Pi^2)/27)*
          xp^8 + (263221/4860 - (296*Pi^2)/27)*xp^9 + 
         (1554859/28350 - (296*Pi^2)/27)*xp^10 + 
         (573441557/10291050 - (296*Pi^2)/27)*xp^11 + 
         (1167675871/20582100 - (296*Pi^2)/27)*xp^12)*Log[xp]^3 + 
       (160/27 - (176*xp)/27 - (328*xp^2)/27 - (8*xp^3)/3 + (32*xp^4)/9 + 
         (1072*xp^5)/135 + (512*xp^6)/45 + (128*xp^7)/9 + (3148*xp^8)/189 + 
         (10652*xp^9)/567 + (58636*xp^10)/2835 + (698308*xp^11)/31185 + 
         (149372*xp^12)/6237)*Log[xp]^4 + (32/9 + (32*xp)/9 + (64*xp^2)/9 + 
         (64*xp^3)/9 + (64*xp^4)/9 + (64*xp^5)/9 + (64*xp^6)/9 + 
         (64*xp^7)/9 + (64*xp^8)/9 + (64*xp^9)/9 + (64*xp^10)/9 + 
         (64*xp^11)/9 + (64*xp^12)/9)*Log[xp]^5 + 
       L^3*(-11/36 + (2*Pi^2)/27 + (-97/108 + (2*Pi^2)/27)*xp + 
         (-41/36 + (4*Pi^2)/27)*xp^2 + (-373/324 + (4*Pi^2)/27)*xp^3 + 
         (-79/81 + (4*Pi^2)/27)*xp^4 + (-1838/2025 + (4*Pi^2)/27)*xp^5 + 
         (-779/900 + (4*Pi^2)/27)*xp^6 + (-7361/8820 + (4*Pi^2)/27)*xp^7 + 
         (-514453/635040 + (4*Pi^2)/27)*xp^8 + (-215017/272160 + (4*Pi^2)/27)*
          xp^9 + (-4871/6300 + (4*Pi^2)/27)*xp^10 + 
         (-7808431/10291050 + (4*Pi^2)/27)*xp^11 + 
         (-767992/1029105 + (4*Pi^2)/27)*xp^12 + 
         (-20/27 + (4*xp)/27 + (5*xp^2)/27 - xp^3/9 - (7*xp^4)/18 - 
           (157*xp^5)/270 - (11*xp^6)/15 - (271*xp^7)/315 - 
           (3667*xp^8)/3780 - (12101*xp^9)/11340 - (3272*xp^10)/2835 - 
           (3496*xp^11)/2835 - (81427*xp^12)/62370)*Log[xp] + 
         (-4/9 - (4*xp)/9 - (8*xp^2)/9 - (8*xp^3)/9 - (8*xp^4)/9 - 
           (8*xp^5)/9 - (8*xp^6)/9 - (8*xp^7)/9 - (8*xp^8)/9 - (8*xp^9)/9 - 
           (8*xp^10)/9 - (8*xp^11)/9 - (8*xp^12)/9)*Log[xp]^2 + 
         NF*(1/54 - xp/162 - xp^2/54 - (5*xp^3)/486 - (7*xp^4)/972 - 
           xp^5/180 - (11*xp^6)/2430 - (13*xp^7)/3402 - (5*xp^8)/1512 - 
           (17*xp^9)/5832 - (19*xp^10)/7290 - (7*xp^11)/2970 - 
           (23*xp^12)/10692 + (2/81 + (2*xp)/81 + (4*xp^2)/81 + (4*xp^3)/81 + 
             (4*xp^4)/81 + (4*xp^5)/81 + (4*xp^6)/81 + (4*xp^7)/81 + 
             (4*xp^8)/81 + (4*xp^9)/81 + (4*xp^10)/81 + (4*xp^11)/81 + 
             (4*xp^12)/81)*Log[xp])) + (77*Zeta[3])/18 - 
       (292*Pi^2*Zeta[3])/27 + NF*(-1/9 + Pi^4/1215 + 
         ((14*Pi^2)/81 + (-22/9 + (14*Pi^2)/81)*xp + (-94/27 + (28*Pi^2)/81)*
            xp^2 + (-616/243 + (28*Pi^2)/81)*xp^3 + 
           (-1121/486 + (28*Pi^2)/81)*xp^4 + (-27263/12150 + (28*Pi^2)/81)*
            xp^5 + (-27263/12150 + (28*Pi^2)/81)*xp^6 + 
           (-1353167/595350 + (28*Pi^2)/81)*xp^7 + 
           (-5517143/2381400 + (28*Pi^2)/81)*xp^8 + 
           (-50764907/21432600 + (28*Pi^2)/81)*xp^9 + 
           (-12991721/5358150 + (28*Pi^2)/81)*xp^10 + 
           (-1609761071/648336150 + (28*Pi^2)/81)*xp^11 + 
           (-6592469171/2593344600 + (28*Pi^2)/81)*xp^12)*Log[xp]^2 + 
         (-4/27 + (28*xp)/81 + (20*xp^2)/27 + (68*xp^3)/243 + (8*xp^4)/243 - 
           (56*xp^5)/405 - (328*xp^6)/1215 - (3208*xp^7)/8505 - 
           (442*xp^8)/945 - (13934*xp^9)/25515 - (15698*xp^10)/25515 - 
           (63346*xp^11)/93555 - (68582*xp^12)/93555)*Log[xp]^3 + 
         (-16/81 - (16*xp)/81 - (32*xp^2)/81 - (32*xp^3)/81 - (32*xp^4)/81 - 
           (32*xp^5)/81 - (32*xp^6)/81 - (32*xp^7)/81 - (32*xp^8)/81 - 
           (32*xp^9)/81 - (32*xp^10)/81 - (32*xp^11)/81 - (32*xp^12)/81)*
          Log[xp]^4 + Log[xp]*(-4/27 + Pi^2/18 + xp^2*(53/9 - (53*Pi^2)/162 - 
             (248*Zeta[3])/81) + xp^3*(2753/729 - (59*Pi^2)/486 - 
             (248*Zeta[3])/81) + xp^4*(4291/1458 - (5*Pi^2)/486 - 
             (248*Zeta[3])/81) + xp^5*(440813/182250 + (163*Pi^2)/2430 - 
             (248*Zeta[3])/81) + xp^6*(739151/364500 + (154*Pi^2)/1215 - 
             (248*Zeta[3])/81) + xp^7*(213937103/125023500 + 
             (1492*Pi^2)/8505 - (248*Zeta[3])/81) + 
           xp^8*(120188207/83349000 + (614*Pi^2)/2835 - (248*Zeta[3])/81) + 
           xp^9*(8142066887/6751269000 + (6436*Pi^2)/25515 - 
             (248*Zeta[3])/81) + xp^10*(13430837251/13502538000 + 
             (28957*Pi^2)/102060 - (248*Zeta[3])/81) + 
           xp^11*(14422669542161/17971878078000 + (350167*Pi^2)/1122660 - 
             (248*Zeta[3])/81) + xp^12*(22489329096841/35943756156000 + 
             (378811*Pi^2)/1122660 - (248*Zeta[3])/81) + 
           xp*(116/27 - (25*Pi^2)/162 - (124*Zeta[3])/81) - 
           (124*Zeta[3])/81) + xp^12*(-1105792236842108377/
            498180460322160000 + (94396913*Pi^2)/256132800 + (2*Pi^4)/1215 - 
           (91711*Zeta[3])/62370) + xp^11*(-17650997518711111/
            7784069692533750 + (186019949*Pi^2)/518668920 + (2*Pi^4)/1215 - 
           (127133*Zeta[3])/93555) + xp^10*(-19805725307131/8506598940000 + 
           (747739*Pi^2)/2143260 + (2*Pi^4)/1215 - (31529*Zeta[3])/25515) + 
         xp^9*(-10232842174937/4253299470000 + (58199537*Pi^2)/171460800 + 
           (2*Pi^4)/1215 - (112067*Zeta[3])/102060) + 
         xp^8*(-43871248769/17503290000 + (18897199*Pi^2)/57153600 + 
           (2*Pi^4)/1215 - (1187*Zeta[3])/1260) + 
         xp^7*(-69306246251/26254935000 + (4616141*Pi^2)/14288400 + 
           (2*Pi^4)/1215 - (6481*Zeta[3])/8505) + 
         xp^6*(-3857482/1366875 + (92669*Pi^2)/291600 + (2*Pi^4)/1215 - 
           (667*Zeta[3])/1215) + xp^5*(-67456637/21870000 + 
           (10271*Pi^2)/32400 + (2*Pi^4)/1215 - (233*Zeta[3])/810) + 
         xp^4*(-122285/34992 + (1267*Pi^2)/3888 + (2*Pi^4)/1215 + 
           (25*Zeta[3])/486) + xp^3*(-18583/4374 + (175*Pi^2)/486 + 
           (2*Pi^4)/1215 + (131*Zeta[3])/243) + 
         xp*(-119/27 + (115*Pi^2)/324 + Pi^4/1215 + (55*Zeta[3])/81) - 
         (7*Zeta[3])/27 + xp^2*(-169/27 + (163*Pi^2)/324 + (2*Pi^4)/1215 + 
           (13*Zeta[3])/9)) + L^2*((-20*Pi^2)/27 + 
         (11/6 - (4*Pi^2)/3 + (33/2 - (4*Pi^2)/3)*xp + (361/18 - (8*Pi^2)/3)*
            xp^2 + (985/54 - (8*Pi^2)/3)*xp^3 + (1631/108 - (8*Pi^2)/3)*
            xp^4 + (12431/900 - (8*Pi^2)/3)*xp^5 + (35279/2700 - (8*Pi^2)/3)*
            xp^6 + (66575/5292 - (8*Pi^2)/3)*xp^7 + 
           (1296341/105840 - (8*Pi^2)/3)*xp^8 + (181703/15120 - (8*Pi^2)/3)*
            xp^9 + (1344697/113400 - (8*Pi^2)/3)*xp^10 + 
           (161238317/13721400 - (8*Pi^2)/3)*xp^11 + 
           (320618611/27442800 - (8*Pi^2)/3)*xp^12)*Log[xp] + 
         (40/9 - (20*xp)/9 - (34*xp^2)/9 - (2*xp^3)/9 + (22*xp^4)/9 + 
           (194*xp^5)/45 + (52*xp^6)/9 + (2204*xp^7)/315 + (362*xp^8)/45 + 
           (2824*xp^9)/315 + (3083*xp^10)/315 + (12163*xp^11)/1155 + 
           (1177*xp^12)/105)*Log[xp]^2 + (8/3 + (8*xp)/3 + (16*xp^2)/3 + 
           (16*xp^3)/3 + (16*xp^4)/3 + (16*xp^5)/3 + (16*xp^6)/3 + 
           (16*xp^7)/3 + (16*xp^8)/3 + (16*xp^9)/3 + (16*xp^10)/3 + 
           (16*xp^11)/3 + (16*xp^12)/3)*Log[xp]^3 + 
         NF*((2*Pi^2)/81 + (-17/54 + (2*Pi^2)/81)*xp + (-25/54 + (4*Pi^2)/81)*
            xp^2 + (-91/243 + (4*Pi^2)/81)*xp^3 + (-683/1944 + (4*Pi^2)/81)*
            xp^4 + (-16613/48600 + (4*Pi^2)/81)*xp^5 + 
           (-5461/16200 + (4*Pi^2)/81)*xp^6 + (-29501/88200 + (4*Pi^2)/81)*
            xp^7 + (-3171373/9525600 + (4*Pi^2)/81)*xp^8 + 
           (-28461017/85730400 + (4*Pi^2)/81)*xp^9 + 
           (-887818/2679075 + (4*Pi^2)/81)*xp^10 + 
           (-429222907/1296672300 + (4*Pi^2)/81)*xp^11 + 
           (-137257073/414935136 + (4*Pi^2)/81)*xp^12 + 
           (-1/9 + xp/9 + (7*xp^2)/27 + xp^3/9 + xp^4/27 - xp^5/81 - 
             (4*xp^6)/81 - (32*xp^7)/405 - (14*xp^8)/135 - (118*xp^9)/945 - 
             (271*xp^10)/1890 - (2719*xp^11)/17010 - (2971*xp^12)/17010)*
            Log[xp] + (-4/27 - (4*xp)/27 - (8*xp^2)/27 - (8*xp^3)/27 - 
             (8*xp^4)/27 - (8*xp^5)/27 - (8*xp^6)/27 - (8*xp^7)/27 - 
             (8*xp^8)/27 - (8*xp^9)/27 - (8*xp^10)/27 - (8*xp^11)/27 - 
             (8*xp^12)/27)*Log[xp]^2) + (16*Zeta[3])/3 + 
         xp*(-401/36 + (10*Pi^2)/27 + (16*Zeta[3])/3) + 
         xp^12*(63341103713/10142858880 - (1177*Pi^2)/630 + (32*Zeta[3])/3) + 
         xp^11*(289159063891/54336744000 - (12163*Pi^2)/6930 + 
           (32*Zeta[3])/3) + xp^10*(1230039247/285768000 - (3083*Pi^2)/1890 + 
           (32*Zeta[3])/3) + xp^9*(362523353/114307200 - (1412*Pi^2)/945 + 
           (32*Zeta[3])/3) + xp^8*(33659831/17781120 - (181*Pi^2)/135 + 
           (32*Zeta[3])/3) + xp^7*(590189/1389150 - (1102*Pi^2)/945 + 
           (32*Zeta[3])/3) + xp^6*(-26381/20250 - (26*Pi^2)/27 + 
           (32*Zeta[3])/3) + xp^5*(-276883/81000 - (97*Pi^2)/135 + 
           (32*Zeta[3])/3) + xp^4*(-4055/648 - (11*Pi^2)/27 + 
           (32*Zeta[3])/3) + xp^3*(-1937/162 + Pi^2/27 + (32*Zeta[3])/3) + 
         xp^2*(-535/36 + (17*Pi^2)/27 + (32*Zeta[3])/3)) + 
       Log[xp]^2*(8/3 - (140*Pi^2)/27 + (632*Zeta[3])/9 + 
         xp*(-177 + (166*Pi^2)/27 + (632*Zeta[3])/9) + 
         xp^12*(10922333736403/190178604000 - (1377197*Pi^2)/62370 + 
           (1264*Zeta[3])/9) + xp^11*(1476649975333/31696434000 - 
           (1287149*Pi^2)/62370 + (1264*Zeta[3])/9) + 
         xp^10*(2479362229/71442000 - (108023*Pi^2)/5670 + 
           (1264*Zeta[3])/9) + xp^9*(205080011/9525600 - (49024*Pi^2)/2835 + 
           (1264*Zeta[3])/9) + xp^8*(148868467/22226400 - (14473*Pi^2)/945 + 
           (1264*Zeta[3])/9) + xp^7*(-2872519/277830 - (12338*Pi^2)/945 + 
           (1264*Zeta[3])/9) + xp^6*(-617203/20250 - (1406*Pi^2)/135 + 
           (1264*Zeta[3])/9) + xp^5*(-62332/1125 - (65*Pi^2)/9 + 
           (1264*Zeta[3])/9) + xp^4*(-268/3 - (85*Pi^2)/27 + 
           (1264*Zeta[3])/9) + xp^3*(-1390/9 + (71*Pi^2)/27 + 
           (1264*Zeta[3])/9) + xp^2*(-1955/9 + (311*Pi^2)/27 + 
           (1264*Zeta[3])/9)) + Log[xp]*(40/9 - (11*Pi^2)/12 + (2*Pi^4)/27 + 
         xp^2*(2819/6 - (4571*Pi^2)/108 + (4*Pi^4)/27 - (2614*Zeta[3])/27) + 
         xp*(3292/9 - (3643*Pi^2)/108 + (2*Pi^4)/27 - (1400*Zeta[3])/27) + 
         xp^3*(6383/18 - (3625*Pi^2)/108 + (4*Pi^4)/27 - (194*Zeta[3])/9) + 
         (1240*Zeta[3])/27 + xp^4*(18173/81 - (6047*Pi^2)/216 + (4*Pi^4)/27 + 
           (83*Zeta[3])/3) + xp^5*(11476393/67500 - (420391*Pi^2)/16200 + 
           (4*Pi^4)/27 + (8419*Zeta[3])/135) + xp^6*(54195499/405000 - 
           (406453*Pi^2)/16200 + (4*Pi^4)/27 + (806*Zeta[3])/9) + 
         xp^7*(4167335461/38896200 - (562511*Pi^2)/22680 + (4*Pi^4)/27 + 
           (3922*Zeta[3])/35) + xp^8*(807647228669/9335088000 - 
           (450685*Pi^2)/18144 + (4*Pi^4)/27 + (248173*Zeta[3])/1890) + 
         xp^9*(280351719197/4000752000 - (6825079*Pi^2)/272160 + 
           (4*Pi^4)/27 + (840059*Zeta[3])/5670) + 
         xp^10*(510135614897/9001692000 - (2473373*Pi^2)/97200 + 
           (4*Pi^4)/27 + (462544*Zeta[3])/2835) + 
         xp^11*(400303007862319/8786251504800 - (710842637*Pi^2)/27442800 + 
           (4*Pi^4)/27 + (5509552*Zeta[3])/31185) + 
         xp^12*(47747631636271187/1317937725720000 - (1450028291*Pi^2)/
            54885600 + (4*Pi^4)/27 + (5893453*Zeta[3])/31185)) + 
       L*((11*Pi^2)/24 - (7*Pi^4)/135 + (-11/3 + (46*Pi^2)/9 + 
           (-593/9 + (46*Pi^2)/9)*xp + (-731/9 + (92*Pi^2)/9)*xp^2 + 
           (-1849/27 + (92*Pi^2)/9)*xp^3 + (-1534/27 + (92*Pi^2)/9)*xp^4 + 
           (-35266/675 + (92*Pi^2)/9)*xp^5 + (-11236/225 + (92*Pi^2)/9)*
            xp^6 + (-7162/147 + (92*Pi^2)/9)*xp^7 + 
           (-2547383/52920 + (92*Pi^2)/9)*xp^8 + 
           (-1087619/22680 + (92*Pi^2)/9)*xp^9 + (-27242/567 + (92*Pi^2)/9)*
            xp^10 + (-16578151/343035 + (92*Pi^2)/9)*xp^11 + 
           (-11944363/245025 + (92*Pi^2)/9)*xp^12)*Log[xp]^2 + 
         (-80/9 + (64*xp)/9 + (116*xp^2)/9 + (20*xp^3)/9 - (46*xp^4)/9 - 
           (154*xp^5)/15 - (644*xp^6)/45 - (5564*xp^7)/315 - 
           (6469*xp^8)/315 - (21787*xp^9)/945 - (23908*xp^10)/945 - 
           (284044*xp^11)/10395 - (303238*xp^12)/10395)*Log[xp]^3 + 
         (-16/3 - (16*xp)/3 - (32*xp^2)/3 - (32*xp^3)/3 - (32*xp^4)/3 - 
           (32*xp^5)/3 - (32*xp^6)/3 - (32*xp^7)/3 - (32*xp^8)/3 - 
           (32*xp^9)/3 - (32*xp^10)/3 - (32*xp^11)/3 - (32*xp^12)/3)*
          Log[xp]^4 + xp^12*(-36719074887623/18827681796000 + 
           (659261*Pi^2)/85050 - (14*Pi^4)/135 - (606476*Zeta[3])/10395) + 
         xp^11*(-7173877703140867/1317937725720000 + (4787063*Pi^2)/623700 - 
           (14*Pi^4)/135 - (568088*Zeta[3])/10395) + 
         xp^10*(-856931927317/90016920000 + (2592683*Pi^2)/340200 - 
           (14*Pi^4)/135 - (47816*Zeta[3])/945) + 
         xp^9*(-1032788795573/72013536000 + (4135459*Pi^2)/544320 - 
           (14*Pi^4)/135 - (43574*Zeta[3])/945) + 
         Log[xp]*((110*Pi^2)/27 + xp^2*(383/3 - (343*Pi^2)/54 - 
             (256*Zeta[3])/3) + xp^3*(7778/81 - (7*Pi^2)/6 - 
             (256*Zeta[3])/3) + xp^4*(17447/324 + (85*Pi^2)/36 - 
             (256*Zeta[3])/3) + xp^5*(1306609/40500 + (523*Pi^2)/108 - 
             (256*Zeta[3])/3) + xp^6*(73603/4500 + (611*Pi^2)/90 - 
             (256*Zeta[3])/3) + xp^7*(1077431/308700 + (5293*Pi^2)/630 - 
             (256*Zeta[3])/3) + xp^8*(-164019871/22226400 + 
             (73961*Pi^2)/7560 - (256*Zeta[3])/3) + 
           xp^9*(-480511933/28576800 + (249343*Pi^2)/22680 - 
             (256*Zeta[3])/3) + xp^10*(-898876469/35721000 + 
             (34226*Pi^2)/2835 - (256*Zeta[3])/3) + 
           xp^11*(-1552821923869/47544651000 + (406838*Pi^2)/31185 - 
             (256*Zeta[3])/3) + xp^12*(-67019683037/1698023250 + 
             (1738001*Pi^2)/124740 - (256*Zeta[3])/3) + 
           xp*(913/9 - (94*Pi^2)/27 - (128*Zeta[3])/3) - (128*Zeta[3])/3) + 
         xp^8*(-376068313277/18670176000 + (9675079*Pi^2)/1270080 - 
           (14*Pi^4)/135 - (12938*Zeta[3])/315) + 
         xp^7*(-31829005871/1166886000 + (45293*Pi^2)/5880 - (14*Pi^4)/135 - 
           (11128*Zeta[3])/315) + xp^6*(-88253899/2430000 + 
           (42607*Pi^2)/5400 - (14*Pi^4)/135 - (1288*Zeta[3])/45) + 
         xp^5*(-117425333/2430000 + (16714*Pi^2)/2025 - (14*Pi^4)/135 - 
           (308*Zeta[3])/15) + xp^4*(-256373/3888 + (485*Pi^2)/54 - 
           (14*Pi^4)/135 - (92*Zeta[3])/9) - (160*Zeta[3])/9 + 
         xp^3*(-105641/972 + (2341*Pi^2)/216 - (14*Pi^4)/135 + 
           (40*Zeta[3])/9) + xp*(-946/9 + (2275*Pi^2)/216 - (7*Pi^4)/135 + 
           (128*Zeta[3])/9) + xp^2*(-4969/36 + (2801*Pi^2)/216 - 
           (14*Pi^4)/135 + (232*Zeta[3])/9) + 
         NF*(-Pi^2/36 + ((-11*Pi^2)/81 + (50/27 - (11*Pi^2)/81)*xp + 
             (8/3 - (22*Pi^2)/81)*xp^2 + (490/243 - (22*Pi^2)/81)*xp^3 + 
             (451/243 - (22*Pi^2)/81)*xp^4 + (10969/6075 - (22*Pi^2)/81)*
              xp^5 + (21823/12150 - (22*Pi^2)/81)*xp^6 + 
             (1074847/595350 - (22*Pi^2)/81)*xp^7 + 
             (724043/396900 - (22*Pi^2)/81)*xp^8 + (19806481/10716300 - 
               (22*Pi^2)/81)*xp^9 + (4018853/2143260 - (22*Pi^2)/81)*xp^10 + 
             (493641377/259334460 - (22*Pi^2)/81)*xp^11 + 
             (2505973999/1296672300 - (22*Pi^2)/81)*xp^12)*Log[xp] + 
           (2/9 - (10*xp)/27 - (22*xp^2)/27 - (26*xp^3)/81 - (5*xp^4)/81 + 
             (47*xp^5)/405 + (34*xp^6)/135 + (38*xp^7)/105 + 
             (859*xp^8)/1890 + (9091*xp^9)/17010 + (5144*xp^10)/8505 + 
             (62464*xp^11)/93555 + (67777*xp^12)/93555)*Log[xp]^2 + 
           (8/27 + (8*xp)/27 + (16*xp^2)/27 + (16*xp^3)/27 + (16*xp^4)/27 + 
             (16*xp^5)/27 + (16*xp^6)/27 + (16*xp^7)/27 + (16*xp^8)/27 + 
             (16*xp^9)/27 + (16*xp^10)/27 + (16*xp^11)/27 + (16*xp^12)/27)*
            Log[xp]^3 + xp*(-44/27 + (19*Pi^2)/324 + (16*Zeta[3])/27) + 
           (16*Zeta[3])/27 + xp^12*(-7356164500009/17971878078000 - 
             (273523*Pi^2)/2245320 + (32*Zeta[3])/27) + 
           xp^11*(-16971814158641/35943756156000 - (126251*Pi^2)/1122660 + 
             (32*Zeta[3])/27) + xp^10*(-14626741051/27005076000 - 
             (10421*Pi^2)/102060 + (32*Zeta[3])/27) + 
           xp^9*(-8361773087/13502538000 - (36959*Pi^2)/408240 + 
             (32*Zeta[3])/27) + xp^8*(-58961591/83349000 - 
             (3511*Pi^2)/45360 + (32*Zeta[3])/27) + 
           xp^7*(-202412303/250047000 - (2117*Pi^2)/34020 + 
             (32*Zeta[3])/27) + xp^6*(-678851/729000 - (43*Pi^2)/972 + 
             (32*Zeta[3])/27) + xp^5*(-98672/91125 - (43*Pi^2)/1944 + 
             (32*Zeta[3])/27) + xp^4*(-3751/2916 + (13*Pi^2)/1944 + 
             (32*Zeta[3])/27) + xp^3*(-2339/1458 + (47*Pi^2)/972 + 
             (32*Zeta[3])/27) + xp^2*(-127/54 + (41*Pi^2)/324 + 
             (32*Zeta[3])/27))) + (256*Zeta[5])/3 + 
       xp*(-6503/18 + (5971*Pi^2)/216 - (19*Pi^4)/405 + (7783*Zeta[3])/54 - 
         (292*Pi^2*Zeta[3])/27 + (256*Zeta[5])/3) + 
       xp^8*(-394795791938017/7841473920000 - (6780551*Pi^2)/8467200 + 
         (307*Pi^4)/5670 + (33626179*Zeta[3])/317520 - (584*Pi^2*Zeta[3])/
          27 + (512*Zeta[5])/3) + xp^7*(-22759618031/302526000 + 
         (534028*Pi^2)/297675 + (121*Pi^4)/2835 + (1401401*Zeta[3])/13230 - 
         (584*Pi^2*Zeta[3])/27 + (512*Zeta[5])/3) + 
       xp^9*(-33165080179307/1120210560000 - (2098436779*Pi^2)/685843200 + 
         (109*Pi^4)/1701 + (14525359*Zeta[3])/136080 - (584*Pi^2*Zeta[3])/
          27 + (512*Zeta[5])/3) + xp^6*(-53699531/506250 + 
         (295411*Pi^2)/60750 + (59*Pi^4)/2025 + (144907*Zeta[3])/1350 - 
         (584*Pi^2*Zeta[3])/27 + (512*Zeta[5])/3) + 
       xp^10*(-1349590160227651/113421319200000 - (965267741*Pi^2)/
          190512000 + (12391*Pi^4)/170100 + (3065879*Zeta[3])/28350 - 
         (584*Pi^2*Zeta[3])/27 + (512*Zeta[5])/3) + 
       xp^11*(21321064316126725873/6088872292826400000 - 
         (15695686256759*Pi^2)/2282143248000 + (150973*Pi^4)/1871100 + 
         (565633126*Zeta[3])/5145525 - (584*Pi^2*Zeta[3])/27 + 
         (512*Zeta[5])/3) + xp^5*(-1183973807/8100000 + 
         (4211021*Pi^2)/486000 + (17*Pi^4)/1350 + (225166*Zeta[3])/2025 - 
         (584*Pi^2*Zeta[3])/27 + (512*Zeta[5])/3) + 
       xp^12*(312287290795175489533/18266616878479200000 - 
         (38938752167137*Pi^2)/4564286496000 + (32849*Pi^4)/374220 + 
         (1152316031*Zeta[3])/10291050 - (584*Pi^2*Zeta[3])/27 + 
         (512*Zeta[5])/3) + xp^4*(-1581271/7776 + (53833*Pi^2)/3888 - 
         (7*Pi^4)/810 + (9728*Zeta[3])/81 - (584*Pi^2*Zeta[3])/27 + 
         (512*Zeta[5])/3) + xp^3*(-110959/324 + (23083*Pi^2)/972 - 
         (31*Pi^4)/810 + (23347*Zeta[3])/162 - (584*Pi^2*Zeta[3])/27 + 
         (512*Zeta[5])/3) + xp^2*(-4172/9 + (7285*Pi^2)/216 - (79*Pi^4)/810 + 
         (3247*Zeta[3])/18 - (584*Pi^2*Zeta[3])/27 + (512*Zeta[5])/3))
Spgg1pgg0sigma0gg = -221/16 - (75*Pi^2)/16 + (2995/16 - (99*Pi^2)/8)*xp^2 + 
     NF^2*(-5/36 + (23*xp)/36 - xp^2/18 + (17*xp^3)/54 + (8*xp^4)/27 + 
       (631*xp^5)/2160 + (943*xp^6)/3240 + (1319*xp^7)/4536 + 
       (157*xp^8)/540 + (157*xp^9)/540 + (32969*xp^10)/113400 + 
       (21977*xp^11)/75600 + (87013*xp^12)/299376) + 
     (201/2 - 5*NF - (9*Pi^2)/2 + e*(201/2 - 5*NF - (9*Pi^2)/2) + 
       e^2*(201/2 - 5*NF - (9*Pi^2)/2) + e^3*(201/2 - 5*NF - (9*Pi^2)/2))*
      DD[1, x] + (-303/4 + (9*Pi^2)/2 + (1119/4 - 9*Pi^2)*xp - (501*xp^2)/8 + 
       (315/2 - (9*Pi^2)/2)*xp^3 + (4113/40 - (9*Pi^2)/2)*xp^4 + 
       (7683/80 - (9*Pi^2)/2)*xp^5 + (10875/112 - (9*Pi^2)/2)*xp^6 + 
       (224547/2240 - (9*Pi^2)/2)*xp^7 + (233041/2240 - (9*Pi^2)/2)*xp^8 + 
       (151219/1400 - (9*Pi^2)/2)*xp^9 + (627241/5600 - (9*Pi^2)/2)*xp^10 + 
       (2040721/17600 - (9*Pi^2)/2)*xp^11 + (7675761/64064 - (9*Pi^2)/2)*
        xp^12)*Log[xp] + (27 - (27*xp)/2 + (99*xp^2)/2 + (99*xp^3)/4 + 
       (873*xp^4)/20 + (531*xp^5)/10 + (2088*xp^6)/35 + (3627*xp^7)/56 + 
       (19317*xp^8)/280 + (363*xp^9)/5 + (116673*xp^10)/1540 + 
       (242019*xp^11)/3080 + (3247971*xp^12)/40040)*Log[xp]^2 + 
     NF*(55/12 - Pi^2/8 + (-107/16 + Pi^2/4)*xp - (65*xp^2)/12 + 
       (-775/288 + Pi^2/8)*xp^3 + (-1187/288 + Pi^2/8)*xp^4 + 
       (-36653/7200 + Pi^2/8)*xp^5 + (-887021/151200 + Pi^2/8)*xp^6 + 
       (-5526607/846720 + Pi^2/8)*xp^7 + (-204641/28800 + Pi^2/8)*xp^8 + 
       (-6914147/907200 + Pi^2/8)*xp^9 + (-941576609/116424000 + Pi^2/8)*
        xp^10 + (-1982234291/232848000 + Pi^2/8)*xp^11 + 
       (-533708655343/59935075200 + Pi^2/8)*xp^12 + 
       (7/2 - (63*xp)/4 - (7*xp^2)/4 - (229*xp^3)/24 - (1231*xp^4)/120 - 
         (257*xp^5)/24 - (13927*xp^6)/1260 - (11423*xp^7)/1008 - 
         (6477*xp^8)/560 - (353*xp^9)/30 - (1655183*xp^10)/138600 - 
         (1117859*xp^11)/92400 - (26461003*xp^12)/2162160)*Log[xp]) - 
     (81*Zeta[3])/4 + xp^12*(722040099731/4439635200 - 
       (2311581*Pi^2)/160160 + (81*Zeta[3])/4) + 
     xp^11*(1267291103/8131200 - (34065*Pi^2)/2464 + (81*Zeta[3])/4) + 
     xp^10*(23031979199/155232000 - (40511*Pi^2)/3080 + (81*Zeta[3])/4) + 
     xp^9*(1976104573/14112000 - (62*Pi^2)/5 + (81*Zeta[3])/4) + 
     xp^8*(2560009/19600 - (12927*Pi^2)/1120 + (81*Zeta[3])/4) + 
     xp^7*(536517/4480 - (2361*Pi^2)/224 + (81*Zeta[3])/4) + 
     xp^6*(597603/5600 - (5223*Pi^2)/560 + (81*Zeta[3])/4) + 
     xp^5*(3573/40 - (621*Pi^2)/80 + (81*Zeta[3])/4) + 
     xp^4*(18681/320 - (219*Pi^2)/40 + (81*Zeta[3])/4) + 
     xp^3*(-3687/64 - (3*Pi^2)/4 + (81*Zeta[3])/4) + 
     xp*(-2911/32 + (33*Pi^2)/4 + (81*Zeta[3])/2) + 
     d1[1 - x]*(33/2 + NF^2/9 - (67*Pi^2)/8 + (3*Pi^4)/8 + 
       NF*(-17/6 + (5*Pi^2)/12 - (9*Zeta[3])/8) + (297*Zeta[3])/16 + 
       e*(33/2 + NF^2/9 - (67*Pi^2)/8 + (3*Pi^4)/8 + 
         NF*(-17/6 + (5*Pi^2)/12 - (9*Zeta[3])/8) + (297*Zeta[3])/16) + 
       e^2*(33/2 + NF^2/9 - (67*Pi^2)/8 + (3*Pi^4)/8 + 
         NF*(-17/6 + (5*Pi^2)/12 - (9*Zeta[3])/8) + (297*Zeta[3])/16) + 
       e^3*(33/2 + NF^2/9 - (67*Pi^2)/8 + (3*Pi^4)/8 + 
         NF*(-17/6 + (5*Pi^2)/12 - (9*Zeta[3])/8) + (297*Zeta[3])/16)) + 
     DD[0, x]*(1025/16 + (5*NF^2)/36 - (33*Pi^2)/16 + NF*(-85/12 + Pi^2/8) + 
       (81*Zeta[3])/4 + e*(1025/16 + (5*NF^2)/36 - (33*Pi^2)/16 + 
         NF*(-85/12 + Pi^2/8) + (81*Zeta[3])/4) + 
       e^2*(1025/16 + (5*NF^2)/36 - (33*Pi^2)/16 + NF*(-85/12 + Pi^2/8) + 
         (81*Zeta[3])/4) + e^3*(1025/16 + (5*NF^2)/36 - (33*Pi^2)/16 + 
         NF*(-85/12 + Pi^2/8) + (81*Zeta[3])/4)) + 
     e*(-221/16 - (75*Pi^2)/16 + (2995/16 - (99*Pi^2)/8)*xp^2 + 
       NF^2*(-5/36 + (23*xp)/36 - xp^2/18 + (17*xp^3)/54 + (8*xp^4)/27 + 
         (631*xp^5)/2160 + (943*xp^6)/3240 + (1319*xp^7)/4536 + 
         (157*xp^8)/540 + (157*xp^9)/540 + (32969*xp^10)/113400 + 
         (21977*xp^11)/75600 + (87013*xp^12)/299376) + 
       (-303/4 + (9*Pi^2)/2 + (1119/4 - 9*Pi^2)*xp - (501*xp^2)/8 + 
         (315/2 - (9*Pi^2)/2)*xp^3 + (4113/40 - (9*Pi^2)/2)*xp^4 + 
         (7683/80 - (9*Pi^2)/2)*xp^5 + (10875/112 - (9*Pi^2)/2)*xp^6 + 
         (224547/2240 - (9*Pi^2)/2)*xp^7 + (233041/2240 - (9*Pi^2)/2)*xp^8 + 
         (151219/1400 - (9*Pi^2)/2)*xp^9 + (627241/5600 - (9*Pi^2)/2)*xp^10 + 
         (2040721/17600 - (9*Pi^2)/2)*xp^11 + (7675761/64064 - (9*Pi^2)/2)*
          xp^12)*Log[xp] + (27 - (27*xp)/2 + (99*xp^2)/2 + (99*xp^3)/4 + 
         (873*xp^4)/20 + (531*xp^5)/10 + (2088*xp^6)/35 + (3627*xp^7)/56 + 
         (19317*xp^8)/280 + (363*xp^9)/5 + (116673*xp^10)/1540 + 
         (242019*xp^11)/3080 + (3247971*xp^12)/40040)*Log[xp]^2 + 
       NF*(55/12 - Pi^2/8 + (-107/16 + Pi^2/4)*xp - (65*xp^2)/12 + 
         (-775/288 + Pi^2/8)*xp^3 + (-1187/288 + Pi^2/8)*xp^4 + 
         (-36653/7200 + Pi^2/8)*xp^5 + (-887021/151200 + Pi^2/8)*xp^6 + 
         (-5526607/846720 + Pi^2/8)*xp^7 + (-204641/28800 + Pi^2/8)*xp^8 + 
         (-6914147/907200 + Pi^2/8)*xp^9 + (-941576609/116424000 + Pi^2/8)*
          xp^10 + (-1982234291/232848000 + Pi^2/8)*xp^11 + 
         (-533708655343/59935075200 + Pi^2/8)*xp^12 + 
         (7/2 - (63*xp)/4 - (7*xp^2)/4 - (229*xp^3)/24 - (1231*xp^4)/120 - 
           (257*xp^5)/24 - (13927*xp^6)/1260 - (11423*xp^7)/1008 - 
           (6477*xp^8)/560 - (353*xp^9)/30 - (1655183*xp^10)/138600 - 
           (1117859*xp^11)/92400 - (26461003*xp^12)/2162160)*Log[xp]) - 
       (81*Zeta[3])/4 + xp^12*(722040099731/4439635200 - 
         (2311581*Pi^2)/160160 + (81*Zeta[3])/4) + 
       xp^11*(1267291103/8131200 - (34065*Pi^2)/2464 + (81*Zeta[3])/4) + 
       xp^10*(23031979199/155232000 - (40511*Pi^2)/3080 + (81*Zeta[3])/4) + 
       xp^9*(1976104573/14112000 - (62*Pi^2)/5 + (81*Zeta[3])/4) + 
       xp^8*(2560009/19600 - (12927*Pi^2)/1120 + (81*Zeta[3])/4) + 
       xp^7*(536517/4480 - (2361*Pi^2)/224 + (81*Zeta[3])/4) + 
       xp^6*(597603/5600 - (5223*Pi^2)/560 + (81*Zeta[3])/4) + 
       xp^5*(3573/40 - (621*Pi^2)/80 + (81*Zeta[3])/4) + 
       xp^4*(18681/320 - (219*Pi^2)/40 + (81*Zeta[3])/4) + 
       xp^3*(-3687/64 - (3*Pi^2)/4 + (81*Zeta[3])/4) + 
       xp*(-2911/32 + (33*Pi^2)/4 + (81*Zeta[3])/2)) + 
     e^2*(-221/16 - (75*Pi^2)/16 + (2995/16 - (99*Pi^2)/8)*xp^2 + 
       NF^2*(-5/36 + (23*xp)/36 - xp^2/18 + (17*xp^3)/54 + (8*xp^4)/27 + 
         (631*xp^5)/2160 + (943*xp^6)/3240 + (1319*xp^7)/4536 + 
         (157*xp^8)/540 + (157*xp^9)/540 + (32969*xp^10)/113400 + 
         (21977*xp^11)/75600 + (87013*xp^12)/299376) + 
       (-303/4 + (9*Pi^2)/2 + (1119/4 - 9*Pi^2)*xp - (501*xp^2)/8 + 
         (315/2 - (9*Pi^2)/2)*xp^3 + (4113/40 - (9*Pi^2)/2)*xp^4 + 
         (7683/80 - (9*Pi^2)/2)*xp^5 + (10875/112 - (9*Pi^2)/2)*xp^6 + 
         (224547/2240 - (9*Pi^2)/2)*xp^7 + (233041/2240 - (9*Pi^2)/2)*xp^8 + 
         (151219/1400 - (9*Pi^2)/2)*xp^9 + (627241/5600 - (9*Pi^2)/2)*xp^10 + 
         (2040721/17600 - (9*Pi^2)/2)*xp^11 + (7675761/64064 - (9*Pi^2)/2)*
          xp^12)*Log[xp] + (27 - (27*xp)/2 + (99*xp^2)/2 + (99*xp^3)/4 + 
         (873*xp^4)/20 + (531*xp^5)/10 + (2088*xp^6)/35 + (3627*xp^7)/56 + 
         (19317*xp^8)/280 + (363*xp^9)/5 + (116673*xp^10)/1540 + 
         (242019*xp^11)/3080 + (3247971*xp^12)/40040)*Log[xp]^2 + 
       NF*(55/12 - Pi^2/8 + (-107/16 + Pi^2/4)*xp - (65*xp^2)/12 + 
         (-775/288 + Pi^2/8)*xp^3 + (-1187/288 + Pi^2/8)*xp^4 + 
         (-36653/7200 + Pi^2/8)*xp^5 + (-887021/151200 + Pi^2/8)*xp^6 + 
         (-5526607/846720 + Pi^2/8)*xp^7 + (-204641/28800 + Pi^2/8)*xp^8 + 
         (-6914147/907200 + Pi^2/8)*xp^9 + (-941576609/116424000 + Pi^2/8)*
          xp^10 + (-1982234291/232848000 + Pi^2/8)*xp^11 + 
         (-533708655343/59935075200 + Pi^2/8)*xp^12 + 
         (7/2 - (63*xp)/4 - (7*xp^2)/4 - (229*xp^3)/24 - (1231*xp^4)/120 - 
           (257*xp^5)/24 - (13927*xp^6)/1260 - (11423*xp^7)/1008 - 
           (6477*xp^8)/560 - (353*xp^9)/30 - (1655183*xp^10)/138600 - 
           (1117859*xp^11)/92400 - (26461003*xp^12)/2162160)*Log[xp]) - 
       (81*Zeta[3])/4 + xp^12*(722040099731/4439635200 - 
         (2311581*Pi^2)/160160 + (81*Zeta[3])/4) + 
       xp^11*(1267291103/8131200 - (34065*Pi^2)/2464 + (81*Zeta[3])/4) + 
       xp^10*(23031979199/155232000 - (40511*Pi^2)/3080 + (81*Zeta[3])/4) + 
       xp^9*(1976104573/14112000 - (62*Pi^2)/5 + (81*Zeta[3])/4) + 
       xp^8*(2560009/19600 - (12927*Pi^2)/1120 + (81*Zeta[3])/4) + 
       xp^7*(536517/4480 - (2361*Pi^2)/224 + (81*Zeta[3])/4) + 
       xp^6*(597603/5600 - (5223*Pi^2)/560 + (81*Zeta[3])/4) + 
       xp^5*(3573/40 - (621*Pi^2)/80 + (81*Zeta[3])/4) + 
       xp^4*(18681/320 - (219*Pi^2)/40 + (81*Zeta[3])/4) + 
       xp^3*(-3687/64 - (3*Pi^2)/4 + (81*Zeta[3])/4) + 
       xp*(-2911/32 + (33*Pi^2)/4 + (81*Zeta[3])/2)) + 
     e^3*(-221/16 - (75*Pi^2)/16 + (2995/16 - (99*Pi^2)/8)*xp^2 + 
       NF^2*(-5/36 + (23*xp)/36 - xp^2/18 + (17*xp^3)/54 + (8*xp^4)/27 + 
         (631*xp^5)/2160 + (943*xp^6)/3240 + (1319*xp^7)/4536 + 
         (157*xp^8)/540 + (157*xp^9)/540 + (32969*xp^10)/113400 + 
         (21977*xp^11)/75600 + (87013*xp^12)/299376) + 
       (-303/4 + (9*Pi^2)/2 + (1119/4 - 9*Pi^2)*xp - (501*xp^2)/8 + 
         (315/2 - (9*Pi^2)/2)*xp^3 + (4113/40 - (9*Pi^2)/2)*xp^4 + 
         (7683/80 - (9*Pi^2)/2)*xp^5 + (10875/112 - (9*Pi^2)/2)*xp^6 + 
         (224547/2240 - (9*Pi^2)/2)*xp^7 + (233041/2240 - (9*Pi^2)/2)*xp^8 + 
         (151219/1400 - (9*Pi^2)/2)*xp^9 + (627241/5600 - (9*Pi^2)/2)*xp^10 + 
         (2040721/17600 - (9*Pi^2)/2)*xp^11 + (7675761/64064 - (9*Pi^2)/2)*
          xp^12)*Log[xp] + (27 - (27*xp)/2 + (99*xp^2)/2 + (99*xp^3)/4 + 
         (873*xp^4)/20 + (531*xp^5)/10 + (2088*xp^6)/35 + (3627*xp^7)/56 + 
         (19317*xp^8)/280 + (363*xp^9)/5 + (116673*xp^10)/1540 + 
         (242019*xp^11)/3080 + (3247971*xp^12)/40040)*Log[xp]^2 + 
       NF*(55/12 - Pi^2/8 + (-107/16 + Pi^2/4)*xp - (65*xp^2)/12 + 
         (-775/288 + Pi^2/8)*xp^3 + (-1187/288 + Pi^2/8)*xp^4 + 
         (-36653/7200 + Pi^2/8)*xp^5 + (-887021/151200 + Pi^2/8)*xp^6 + 
         (-5526607/846720 + Pi^2/8)*xp^7 + (-204641/28800 + Pi^2/8)*xp^8 + 
         (-6914147/907200 + Pi^2/8)*xp^9 + (-941576609/116424000 + Pi^2/8)*
          xp^10 + (-1982234291/232848000 + Pi^2/8)*xp^11 + 
         (-533708655343/59935075200 + Pi^2/8)*xp^12 + 
         (7/2 - (63*xp)/4 - (7*xp^2)/4 - (229*xp^3)/24 - (1231*xp^4)/120 - 
           (257*xp^5)/24 - (13927*xp^6)/1260 - (11423*xp^7)/1008 - 
           (6477*xp^8)/560 - (353*xp^9)/30 - (1655183*xp^10)/138600 - 
           (1117859*xp^11)/92400 - (26461003*xp^12)/2162160)*Log[xp]) - 
       (81*Zeta[3])/4 + xp^12*(722040099731/4439635200 - 
         (2311581*Pi^2)/160160 + (81*Zeta[3])/4) + 
       xp^11*(1267291103/8131200 - (34065*Pi^2)/2464 + (81*Zeta[3])/4) + 
       xp^10*(23031979199/155232000 - (40511*Pi^2)/3080 + (81*Zeta[3])/4) + 
       xp^9*(1976104573/14112000 - (62*Pi^2)/5 + (81*Zeta[3])/4) + 
       xp^8*(2560009/19600 - (12927*Pi^2)/1120 + (81*Zeta[3])/4) + 
       xp^7*(536517/4480 - (2361*Pi^2)/224 + (81*Zeta[3])/4) + 
       xp^6*(597603/5600 - (5223*Pi^2)/560 + (81*Zeta[3])/4) + 
       xp^5*(3573/40 - (621*Pi^2)/80 + (81*Zeta[3])/4) + 
       xp^4*(18681/320 - (219*Pi^2)/40 + (81*Zeta[3])/4) + 
       xp^3*(-3687/64 - (3*Pi^2)/4 + (81*Zeta[3])/4) + 
       xp*(-2911/32 + (33*Pi^2)/4 + (81*Zeta[3])/2))
Spgg1pgq0sigma0gg = 4 + (67/6 - Pi^2/2 + (103/6 - Pi^2/2)*xp + 
       (161/6 - Pi^2)*xp^2 + (65/2 - Pi^2)*xp^3 + (277/8 - Pi^2)*xp^4 + 
       (22399/600 - Pi^2)*xp^5 + (6001/150 - Pi^2)*xp^6 + 
       (156494/3675 - Pi^2)*xp^7 + (1766091/39200 - Pi^2)*xp^8 + 
       (50188597/1058400 - Pi^2)*xp^9 + (26294417/529200 - Pi^2)*xp^10 + 
       (3320971693/64033200 - Pi^2)*xp^11 + (3454868533/64033200 - Pi^2)*
        xp^12)*Log[xp] + NF*(-4/9 + xp/9 - (7*xp^2)/9 - (8*xp^3)/9 - 
       (79*xp^4)/54 - (254*xp^5)/135 - (481*xp^6)/216 - (19087*xp^7)/7560 - 
       (50581*xp^8)/18144 - (2468713*xp^9)/816480 - (165211*xp^10)/51030 - 
       (642407*xp^11)/187110 - (13523639*xp^12)/3742200 + 
       (-5/9 - (5*xp)/9 - (10*xp^2)/9 - (10*xp^3)/9 - (10*xp^4)/9 - 
         (10*xp^5)/9 - (10*xp^6)/9 - (10*xp^7)/9 - (10*xp^8)/9 - 
         (10*xp^9)/9 - (10*xp^10)/9 - (10*xp^11)/9 - (10*xp^12)/9)*Log[xp]) + 
     (9*Zeta[3])/2 + xp*(-79/6 + Pi^2/2 + (9*Zeta[3])/2) + 
     xp^6*(17789/4500 + 9*Zeta[3]) + xp^12*(2464532279347/177500030400 - 
       (1501*Pi^2)/2520 + 9*Zeta[3]) + xp^11*(11266071868433/887500152000 - 
       (14369*Pi^2)/27720 + 9*Zeta[3]) + xp^10*(7583040329/666792000 - 
       (73*Pi^2)/168 + 9*Zeta[3]) + xp^9*(13188355741/1333584000 - 
       (12*Pi^2)/35 + 9*Zeta[3]) + xp^8*(45022437/5488000 - (29*Pi^2)/120 + 
       9*Zeta[3]) + xp^7*(9656219/1543500 - (9*Pi^2)/70 + 9*Zeta[3]) + 
     xp^5*(10103/9000 + (3*Pi^2)/20 + 9*Zeta[3]) + 
     xp^4*(-65/24 + Pi^2/3 + 9*Zeta[3]) + 
     xp^3*(-253/24 + (7*Pi^2)/12 + 9*Zeta[3]) + 
     xp^2*(-43/8 + (3*Pi^2)/4 + 9*Zeta[3]) + 
     e*(4 + (67/6 - Pi^2/2 + (103/6 - Pi^2/2)*xp + (161/6 - Pi^2)*xp^2 + 
         (65/2 - Pi^2)*xp^3 + (277/8 - Pi^2)*xp^4 + (22399/600 - Pi^2)*xp^5 + 
         (6001/150 - Pi^2)*xp^6 + (156494/3675 - Pi^2)*xp^7 + 
         (1766091/39200 - Pi^2)*xp^8 + (50188597/1058400 - Pi^2)*xp^9 + 
         (26294417/529200 - Pi^2)*xp^10 + (3320971693/64033200 - Pi^2)*
          xp^11 + (3454868533/64033200 - Pi^2)*xp^12)*Log[xp] + 
       NF*(-4/9 + xp/9 - (7*xp^2)/9 - (8*xp^3)/9 - (79*xp^4)/54 - 
         (254*xp^5)/135 - (481*xp^6)/216 - (19087*xp^7)/7560 - 
         (50581*xp^8)/18144 - (2468713*xp^9)/816480 - (165211*xp^10)/51030 - 
         (642407*xp^11)/187110 - (13523639*xp^12)/3742200 + 
         (-5/9 - (5*xp)/9 - (10*xp^2)/9 - (10*xp^3)/9 - (10*xp^4)/9 - 
           (10*xp^5)/9 - (10*xp^6)/9 - (10*xp^7)/9 - (10*xp^8)/9 - 
           (10*xp^9)/9 - (10*xp^10)/9 - (10*xp^11)/9 - (10*xp^12)/9)*
          Log[xp]) + (9*Zeta[3])/2 + xp*(-79/6 + Pi^2/2 + (9*Zeta[3])/2) + 
       xp^6*(17789/4500 + 9*Zeta[3]) + xp^12*(2464532279347/177500030400 - 
         (1501*Pi^2)/2520 + 9*Zeta[3]) + xp^11*(11266071868433/887500152000 - 
         (14369*Pi^2)/27720 + 9*Zeta[3]) + xp^10*(7583040329/666792000 - 
         (73*Pi^2)/168 + 9*Zeta[3]) + xp^9*(13188355741/1333584000 - 
         (12*Pi^2)/35 + 9*Zeta[3]) + xp^8*(45022437/5488000 - (29*Pi^2)/120 + 
         9*Zeta[3]) + xp^7*(9656219/1543500 - (9*Pi^2)/70 + 9*Zeta[3]) + 
       xp^5*(10103/9000 + (3*Pi^2)/20 + 9*Zeta[3]) + 
       xp^4*(-65/24 + Pi^2/3 + 9*Zeta[3]) + xp^3*(-253/24 + (7*Pi^2)/12 + 
         9*Zeta[3]) + xp^2*(-43/8 + (3*Pi^2)/4 + 9*Zeta[3])) + 
     e^2*(4 + (67/6 - Pi^2/2 + (103/6 - Pi^2/2)*xp + (161/6 - Pi^2)*xp^2 + 
         (65/2 - Pi^2)*xp^3 + (277/8 - Pi^2)*xp^4 + (22399/600 - Pi^2)*xp^5 + 
         (6001/150 - Pi^2)*xp^6 + (156494/3675 - Pi^2)*xp^7 + 
         (1766091/39200 - Pi^2)*xp^8 + (50188597/1058400 - Pi^2)*xp^9 + 
         (26294417/529200 - Pi^2)*xp^10 + (3320971693/64033200 - Pi^2)*
          xp^11 + (3454868533/64033200 - Pi^2)*xp^12)*Log[xp] + 
       NF*(-4/9 + xp/9 - (7*xp^2)/9 - (8*xp^3)/9 - (79*xp^4)/54 - 
         (254*xp^5)/135 - (481*xp^6)/216 - (19087*xp^7)/7560 - 
         (50581*xp^8)/18144 - (2468713*xp^9)/816480 - (165211*xp^10)/51030 - 
         (642407*xp^11)/187110 - (13523639*xp^12)/3742200 + 
         (-5/9 - (5*xp)/9 - (10*xp^2)/9 - (10*xp^3)/9 - (10*xp^4)/9 - 
           (10*xp^5)/9 - (10*xp^6)/9 - (10*xp^7)/9 - (10*xp^8)/9 - 
           (10*xp^9)/9 - (10*xp^10)/9 - (10*xp^11)/9 - (10*xp^12)/9)*
          Log[xp]) + (9*Zeta[3])/2 + xp*(-79/6 + Pi^2/2 + (9*Zeta[3])/2) + 
       xp^6*(17789/4500 + 9*Zeta[3]) + xp^12*(2464532279347/177500030400 - 
         (1501*Pi^2)/2520 + 9*Zeta[3]) + xp^11*(11266071868433/887500152000 - 
         (14369*Pi^2)/27720 + 9*Zeta[3]) + xp^10*(7583040329/666792000 - 
         (73*Pi^2)/168 + 9*Zeta[3]) + xp^9*(13188355741/1333584000 - 
         (12*Pi^2)/35 + 9*Zeta[3]) + xp^8*(45022437/5488000 - (29*Pi^2)/120 + 
         9*Zeta[3]) + xp^7*(9656219/1543500 - (9*Pi^2)/70 + 9*Zeta[3]) + 
       xp^5*(10103/9000 + (3*Pi^2)/20 + 9*Zeta[3]) + 
       xp^4*(-65/24 + Pi^2/3 + 9*Zeta[3]) + xp^3*(-253/24 + (7*Pi^2)/12 + 
         9*Zeta[3]) + xp^2*(-43/8 + (3*Pi^2)/4 + 9*Zeta[3])) + 
     e^3*(4 + (67/6 - Pi^2/2 + (103/6 - Pi^2/2)*xp + (161/6 - Pi^2)*xp^2 + 
         (65/2 - Pi^2)*xp^3 + (277/8 - Pi^2)*xp^4 + (22399/600 - Pi^2)*xp^5 + 
         (6001/150 - Pi^2)*xp^6 + (156494/3675 - Pi^2)*xp^7 + 
         (1766091/39200 - Pi^2)*xp^8 + (50188597/1058400 - Pi^2)*xp^9 + 
         (26294417/529200 - Pi^2)*xp^10 + (3320971693/64033200 - Pi^2)*
          xp^11 + (3454868533/64033200 - Pi^2)*xp^12)*Log[xp] + 
       NF*(-4/9 + xp/9 - (7*xp^2)/9 - (8*xp^3)/9 - (79*xp^4)/54 - 
         (254*xp^5)/135 - (481*xp^6)/216 - (19087*xp^7)/7560 - 
         (50581*xp^8)/18144 - (2468713*xp^9)/816480 - (165211*xp^10)/51030 - 
         (642407*xp^11)/187110 - (13523639*xp^12)/3742200 + 
         (-5/9 - (5*xp)/9 - (10*xp^2)/9 - (10*xp^3)/9 - (10*xp^4)/9 - 
           (10*xp^5)/9 - (10*xp^6)/9 - (10*xp^7)/9 - (10*xp^8)/9 - 
           (10*xp^9)/9 - (10*xp^10)/9 - (10*xp^11)/9 - (10*xp^12)/9)*
          Log[xp]) + (9*Zeta[3])/2 + xp*(-79/6 + Pi^2/2 + (9*Zeta[3])/2) + 
       xp^6*(17789/4500 + 9*Zeta[3]) + xp^12*(2464532279347/177500030400 - 
         (1501*Pi^2)/2520 + 9*Zeta[3]) + xp^11*(11266071868433/887500152000 - 
         (14369*Pi^2)/27720 + 9*Zeta[3]) + xp^10*(7583040329/666792000 - 
         (73*Pi^2)/168 + 9*Zeta[3]) + xp^9*(13188355741/1333584000 - 
         (12*Pi^2)/35 + 9*Zeta[3]) + xp^8*(45022437/5488000 - (29*Pi^2)/120 + 
         9*Zeta[3]) + xp^7*(9656219/1543500 - (9*Pi^2)/70 + 9*Zeta[3]) + 
       xp^5*(10103/9000 + (3*Pi^2)/20 + 9*Zeta[3]) + 
       xp^4*(-65/24 + Pi^2/3 + 9*Zeta[3]) + xp^3*(-253/24 + (7*Pi^2)/12 + 
         9*Zeta[3]) + xp^2*(-43/8 + (3*Pi^2)/4 + 9*Zeta[3]))
Spgq0pgq0pqg0sigma0gg = xp^2/18 + xp^3/18 + (5*xp^4)/54 + (11*xp^5)/90 + 
     (241*xp^6)/1620 + (1963*xp^7)/11340 + (8873*xp^8)/45360 + 
     (29467*xp^9)/136080 + (80317*xp^10)/340200 + (952067*xp^11)/3742200 + 
     (406639*xp^12)/1496880 + e*(xp^2/18 + xp^3/18 + (5*xp^4)/54 + 
       (11*xp^5)/90 + (241*xp^6)/1620 + (1963*xp^7)/11340 + 
       (8873*xp^8)/45360 + (29467*xp^9)/136080 + (80317*xp^10)/340200 + 
       (952067*xp^11)/3742200 + (406639*xp^12)/1496880) + 
     e^2*(xp^2/18 + xp^3/18 + (5*xp^4)/54 + (11*xp^5)/90 + (241*xp^6)/1620 + 
       (1963*xp^7)/11340 + (8873*xp^8)/45360 + (29467*xp^9)/136080 + 
       (80317*xp^10)/340200 + (952067*xp^11)/3742200 + 
       (406639*xp^12)/1496880) + e^3*(xp^2/18 + xp^3/18 + (5*xp^4)/54 + 
       (11*xp^5)/90 + (241*xp^6)/1620 + (1963*xp^7)/11340 + 
       (8873*xp^8)/45360 + (29467*xp^9)/136080 + (80317*xp^10)/340200 + 
       (952067*xp^11)/3742200 + (406639*xp^12)/1496880)
Spgq0pgq0pqq0sigma0gg = (-4*xp)/27 - (10*xp^2)/27 - (70*xp^3)/81 - 
     (89*xp^4)/81 - (7711*xp^5)/6075 - (8507*xp^6)/6075 - 
     (447689*xp^7)/297675 - (945313*xp^8)/595350 - (986533*xp^9)/595350 - 
     (612679*xp^10)/357210 - (228818383*xp^11)/129667230 - 
     (468696563*xp^12)/259334460 + ((16*xp)/27 + (8*xp^2)/9 + (40*xp^3)/27 + 
       (52*xp^4)/27 + (932*xp^5)/405 + (1064*xp^6)/405 + (8264*xp^7)/2835 + 
       (2998*xp^8)/945 + (3218*xp^9)/945 + (10256*xp^10)/2835 + 
       (356704*xp^11)/93555 + (373588*xp^12)/93555)*Log[xp] + 
     e*((-4*xp)/27 - (10*xp^2)/27 - (70*xp^3)/81 - (89*xp^4)/81 - 
       (7711*xp^5)/6075 - (8507*xp^6)/6075 - (447689*xp^7)/297675 - 
       (945313*xp^8)/595350 - (986533*xp^9)/595350 - (612679*xp^10)/357210 - 
       (228818383*xp^11)/129667230 - (468696563*xp^12)/259334460 + 
       ((16*xp)/27 + (8*xp^2)/9 + (40*xp^3)/27 + (52*xp^4)/27 + 
         (932*xp^5)/405 + (1064*xp^6)/405 + (8264*xp^7)/2835 + 
         (2998*xp^8)/945 + (3218*xp^9)/945 + (10256*xp^10)/2835 + 
         (356704*xp^11)/93555 + (373588*xp^12)/93555)*Log[xp]) + 
     e^2*((-4*xp)/27 - (10*xp^2)/27 - (70*xp^3)/81 - (89*xp^4)/81 - 
       (7711*xp^5)/6075 - (8507*xp^6)/6075 - (447689*xp^7)/297675 - 
       (945313*xp^8)/595350 - (986533*xp^9)/595350 - (612679*xp^10)/357210 - 
       (228818383*xp^11)/129667230 - (468696563*xp^12)/259334460 + 
       ((16*xp)/27 + (8*xp^2)/9 + (40*xp^3)/27 + (52*xp^4)/27 + 
         (932*xp^5)/405 + (1064*xp^6)/405 + (8264*xp^7)/2835 + 
         (2998*xp^8)/945 + (3218*xp^9)/945 + (10256*xp^10)/2835 + 
         (356704*xp^11)/93555 + (373588*xp^12)/93555)*Log[xp]) + 
     e^3*((-4*xp)/27 - (10*xp^2)/27 - (70*xp^3)/81 - (89*xp^4)/81 - 
       (7711*xp^5)/6075 - (8507*xp^6)/6075 - (447689*xp^7)/297675 - 
       (945313*xp^8)/595350 - (986533*xp^9)/595350 - (612679*xp^10)/357210 - 
       (228818383*xp^11)/129667230 - (468696563*xp^12)/259334460 + 
       ((16*xp)/27 + (8*xp^2)/9 + (40*xp^3)/27 + (52*xp^4)/27 + 
         (932*xp^5)/405 + (1064*xp^6)/405 + (8264*xp^7)/2835 + 
         (2998*xp^8)/945 + (3218*xp^9)/945 + (10256*xp^10)/2835 + 
         (356704*xp^11)/93555 + (373588*xp^12)/93555)*Log[xp])
Spgq0pgq0sigma0gg = (4*xp)/9 + (2*xp^2)/3 + (10*xp^3)/9 + (13*xp^4)/9 + 
     (233*xp^5)/135 + (266*xp^6)/135 + (2066*xp^7)/945 + (1499*xp^8)/630 + 
     (1609*xp^9)/630 + (2564*xp^10)/945 + (89176*xp^11)/31185 + 
     (93397*xp^12)/31185 + e*((4*xp)/9 + (2*xp^2)/3 + (10*xp^3)/9 + 
       (13*xp^4)/9 + (233*xp^5)/135 + (266*xp^6)/135 + (2066*xp^7)/945 + 
       (1499*xp^8)/630 + (1609*xp^9)/630 + (2564*xp^10)/945 + 
       (89176*xp^11)/31185 + (93397*xp^12)/31185) + 
     e^2*((4*xp)/9 + (2*xp^2)/3 + (10*xp^3)/9 + (13*xp^4)/9 + 
       (233*xp^5)/135 + (266*xp^6)/135 + (2066*xp^7)/945 + (1499*xp^8)/630 + 
       (1609*xp^9)/630 + (2564*xp^10)/945 + (89176*xp^11)/31185 + 
       (93397*xp^12)/31185) + e^3*((4*xp)/9 + (2*xp^2)/3 + (10*xp^3)/9 + 
       (13*xp^4)/9 + (233*xp^5)/135 + (266*xp^6)/135 + (2066*xp^7)/945 + 
       (1499*xp^8)/630 + (1609*xp^9)/630 + (2564*xp^10)/945 + 
       (89176*xp^11)/31185 + (93397*xp^12)/31185)
Spgq0pgq0sigma1gg = (16/3 + (4*Pi^2)/9)*xp + (34/3 + (2*Pi^2)/3)*xp^2 + 
     (580/27 + (10*Pi^2)/9)*xp^3 + (2977/108 + (13*Pi^2)/9)*xp^4 + 
     (1302377/40500 + (233*Pi^2)/135)*xp^5 + (728257/20250 + (266*Pi^2)/135)*
      xp^6 + (272476723/6945750 + (2066*Pi^2)/945)*xp^7 + 
     (4679052913/111132000 + (1499*Pi^2)/630)*xp^8 + 
     (44692236247/1000188000 + (1609*Pi^2)/630)*xp^9 + 
     (23522894791/500094000 + (2564*Pi^2)/945)*xp^10 + 
     (98266331866141/1996875342000 + (89176*Pi^2)/31185)*xp^11 + 
     (40925814082477/798750136800 + (93397*Pi^2)/31185)*xp^12 + 
     ((-16*xp)/3 - (28*xp^2)/3 - (148*xp^3)/9 - (185*xp^4)/9 - 
       (15721*xp^5)/675 - (17012*xp^6)/675 - (878084*xp^7)/33075 - 
       (3636041*xp^8)/132300 - (11158033*xp^9)/396900 - 
       (2828927*xp^10)/99225 - (206944673*xp^11)/7203735 - 
       (1037443537*xp^12)/36018675)*Log[xp] + 
     ((8*xp)/3 + 4*xp^2 + (20*xp^3)/3 + (26*xp^4)/3 + (466*xp^5)/45 + 
       (532*xp^6)/45 + (4132*xp^7)/315 + (1499*xp^8)/105 + (1609*xp^9)/105 + 
       (5128*xp^10)/315 + (178352*xp^11)/10395 + (186794*xp^12)/10395)*
      Log[xp]^2 + L*((8*xp)/3 + (14*xp^2)/3 + (74*xp^3)/9 + (185*xp^4)/18 + 
       (15721*xp^5)/1350 + (8506*xp^6)/675 + (439042*xp^7)/33075 + 
       (3636041*xp^8)/264600 + (11158033*xp^9)/793800 + 
       (2828927*xp^10)/198450 + (206944673*xp^11)/14407470 + 
       (1037443537*xp^12)/72037350 + ((-8*xp)/3 - 4*xp^2 - (20*xp^3)/3 - 
         (26*xp^4)/3 - (466*xp^5)/45 - (532*xp^6)/45 - (4132*xp^7)/315 - 
         (1499*xp^8)/105 - (1609*xp^9)/105 - (5128*xp^10)/315 - 
         (178352*xp^11)/10395 - (186794*xp^12)/10395)*Log[xp]) + 
     e*((44/3 - (2*Pi^2)/9)*xp + (34 - Pi^2/2)*xp^2 + 
       (5384/81 - (17*Pi^2)/18)*xp^3 + (55057/648 - (9*Pi^2)/8)*xp^4 + 
       (120215959/1215000 - (6401*Pi^2)/5400)*xp^5 + 
       (134134163/1215000 - (59*Pi^2)/50)*xp^6 + 
       (350127506849/2917215000 - (24967*Pi^2)/22050)*xp^7 + 
       (5987084983169/46675440000 - (1117721*Pi^2)/1058400)*xp^8 + 
       (170717666228833/1260236880000 - (3048673*Pi^2)/3175200)*xp^9 + 
       (44684226605087/315059220000 - (675167*Pi^2)/793800)*xp^10 + 
       (2041466497102241533/13838346120060000 - (8429485*Pi^2)/11525976)*
        xp^11 + (4225342952453004323/27676692240120000 - 
         (174455257*Pi^2)/288149400)*xp^12 + 
       ((-16 + (2*Pi^2)/3)*xp + (-32 + Pi^2)*xp^2 + (-1604/27 + (5*Pi^2)/3)*
          xp^3 + (-4087/54 + (13*Pi^2)/6)*xp^4 + 
         (-1774007/20250 + (233*Pi^2)/90)*xp^5 + 
         (-983437/10125 + (133*Pi^2)/45)*xp^6 + 
         (-364675543/3472875 + (1033*Pi^2)/315)*xp^7 + 
         (-6206190133/55566000 + (1499*Pi^2)/420)*xp^8 + 
         (-58751357827/500094000 + (1609*Pi^2)/420)*xp^9 + 
         (-30651790831/250047000 + (1282*Pi^2)/315)*xp^10 + 
         (-126948863543941/998437671000 + (44588*Pi^2)/10395)*xp^11 + 
         (-52428988020733/399375068400 + (93397*Pi^2)/20790)*xp^12)*Log[xp] + 
       (8*xp + (40*xp^2)/3 + (208*xp^3)/9 + (263*xp^4)/9 + (22711*xp^5)/675 + 
         (24992*xp^6)/675 + (1311944*xp^7)/33075 + (5524781*xp^8)/132300 + 
         (17240053*xp^9)/396900 + (4444247*xp^10)/99225 + 
         (330542609*xp^11)/7203735 + (1684684747*xp^12)/36018675)*Log[xp]^2 + 
       ((-16*xp)/9 - (8*xp^2)/3 - (40*xp^3)/9 - (52*xp^4)/9 - 
         (932*xp^5)/135 - (1064*xp^6)/135 - (8264*xp^7)/945 - 
         (2998*xp^8)/315 - (3218*xp^9)/315 - (10256*xp^10)/945 - 
         (356704*xp^11)/31185 - (373588*xp^12)/31185)*Log[xp]^3 + 
       L^2*((4*xp)/3 + (7*xp^2)/3 + (37*xp^3)/9 + (185*xp^4)/36 + 
         (15721*xp^5)/2700 + (4253*xp^6)/675 + (219521*xp^7)/33075 + 
         (3636041*xp^8)/529200 + (11158033*xp^9)/1587600 + 
         (2828927*xp^10)/396900 + (206944673*xp^11)/28814940 + 
         (1037443537*xp^12)/144074700 + ((-4*xp)/3 - 2*xp^2 - (10*xp^3)/3 - 
           (13*xp^4)/3 - (233*xp^5)/45 - (266*xp^6)/45 - (2066*xp^7)/315 - 
           (1499*xp^8)/210 - (1609*xp^9)/210 - (2564*xp^10)/315 - 
           (89176*xp^11)/10395 - (93397*xp^12)/10395)*Log[xp]) + 
       L*((8 + (4*Pi^2)/9)*xp + (16 + (2*Pi^2)/3)*xp^2 + 
         (802/27 + (10*Pi^2)/9)*xp^3 + (4087/108 + (13*Pi^2)/9)*xp^4 + 
         (1774007/40500 + (233*Pi^2)/135)*xp^5 + 
         (983437/20250 + (266*Pi^2)/135)*xp^6 + 
         (364675543/6945750 + (2066*Pi^2)/945)*xp^7 + 
         (6206190133/111132000 + (1499*Pi^2)/630)*xp^8 + 
         (58751357827/1000188000 + (1609*Pi^2)/630)*xp^9 + 
         (30651790831/500094000 + (2564*Pi^2)/945)*xp^10 + 
         (126948863543941/1996875342000 + (89176*Pi^2)/31185)*xp^11 + 
         (52428988020733/798750136800 + (93397*Pi^2)/31185)*xp^12 + 
         (-8*xp - (40*xp^2)/3 - (208*xp^3)/9 - (263*xp^4)/9 - 
           (22711*xp^5)/675 - (24992*xp^6)/675 - (1311944*xp^7)/33075 - 
           (5524781*xp^8)/132300 - (17240053*xp^9)/396900 - 
           (4444247*xp^10)/99225 - (330542609*xp^11)/7203735 - 
           (1684684747*xp^12)/36018675)*Log[xp] + 
         ((8*xp)/3 + 4*xp^2 + (20*xp^3)/3 + (26*xp^4)/3 + (466*xp^5)/45 + 
           (532*xp^6)/45 + (4132*xp^7)/315 + (1499*xp^8)/105 + 
           (1609*xp^9)/105 + (5128*xp^10)/315 + (178352*xp^11)/10395 + 
           (186794*xp^12)/10395)*Log[xp]^2)) + 
     e^2*(((56/3 - (2*Pi^2)/3)*xp + (36 - Pi^2)*xp^2 + (1784/27 - (5*Pi^2)/3)*
          xp^3 + (4555/54 - (13*Pi^2)/6)*xp^4 + 
         (1983707/20250 - (233*Pi^2)/90)*xp^5 + 
         (1103137/10125 - (133*Pi^2)/45)*xp^6 + 
         (410230843/3472875 - (1033*Pi^2)/315)*xp^7 + 
         (6999460933/55566000 - (1499*Pi^2)/420)*xp^8 + 
         (66414703027/500094000 - (1609*Pi^2)/420)*xp^9 + 
         (34722397231/250047000 - (1282*Pi^2)/315)*xp^10 + 
         (144079537473541/998437671000 - (44588*Pi^2)/10395)*xp^11 + 
         (59605598557213/399375068400 - (93397*Pi^2)/20790)*xp^12)*
        Log[xp]^2 + ((-16*xp)/3 - (80*xp^2)/9 - (416*xp^3)/27 - 
         (526*xp^4)/27 - (45422*xp^5)/2025 - (49984*xp^6)/2025 - 
         (2623888*xp^7)/99225 - (5524781*xp^8)/198450 - 
         (17240053*xp^9)/595350 - (8888494*xp^10)/297675 - 
         (661085218*xp^11)/21611205 - (3369369494*xp^12)/108056025)*
        Log[xp]^3 + ((8*xp)/9 + (4*xp^2)/3 + (20*xp^3)/9 + (26*xp^4)/9 + 
         (466*xp^5)/135 + (532*xp^6)/135 + (4132*xp^7)/945 + 
         (1499*xp^8)/315 + (1609*xp^9)/315 + (5128*xp^10)/945 + 
         (178352*xp^11)/31185 + (186794*xp^12)/31185)*Log[xp]^4 + 
       L^3*((4*xp)/9 + (7*xp^2)/9 + (37*xp^3)/27 + (185*xp^4)/108 + 
         (15721*xp^5)/8100 + (4253*xp^6)/2025 + (219521*xp^7)/99225 + 
         (3636041*xp^8)/1587600 + (11158033*xp^9)/4762800 + 
         (2828927*xp^10)/1190700 + (206944673*xp^11)/86444820 + 
         (1037443537*xp^12)/432224100 + ((-4*xp)/9 - (2*xp^2)/3 - 
           (10*xp^3)/9 - (13*xp^4)/9 - (233*xp^5)/135 - (266*xp^6)/135 - 
           (2066*xp^7)/945 - (1499*xp^8)/630 - (1609*xp^9)/630 - 
           (2564*xp^10)/945 - (89176*xp^11)/31185 - (93397*xp^12)/31185)*
          Log[xp]) + L^2*((4 + (2*Pi^2)/9)*xp + (8 + Pi^2/3)*xp^2 + 
         (401/27 + (5*Pi^2)/9)*xp^3 + (4087/216 + (13*Pi^2)/18)*xp^4 + 
         (1774007/81000 + (233*Pi^2)/270)*xp^5 + 
         (983437/40500 + (133*Pi^2)/135)*xp^6 + 
         (364675543/13891500 + (1033*Pi^2)/945)*xp^7 + 
         (6206190133/222264000 + (1499*Pi^2)/1260)*xp^8 + 
         (58751357827/2000376000 + (1609*Pi^2)/1260)*xp^9 + 
         (30651790831/1000188000 + (1282*Pi^2)/945)*xp^10 + 
         (126948863543941/3993750684000 + (44588*Pi^2)/31185)*xp^11 + 
         (52428988020733/1597500273600 + (93397*Pi^2)/62370)*xp^12 + 
         (-4*xp - (20*xp^2)/3 - (104*xp^3)/9 - (263*xp^4)/18 - 
           (22711*xp^5)/1350 - (12496*xp^6)/675 - (655972*xp^7)/33075 - 
           (5524781*xp^8)/264600 - (17240053*xp^9)/793800 - 
           (4444247*xp^10)/198450 - (330542609*xp^11)/14407470 - 
           (1684684747*xp^12)/72037350)*Log[xp] + 
         ((4*xp)/3 + 2*xp^2 + (10*xp^3)/3 + (13*xp^4)/3 + (233*xp^5)/45 + 
           (266*xp^6)/45 + (2066*xp^7)/315 + (1499*xp^8)/210 + 
           (1609*xp^9)/210 + (2564*xp^10)/315 + (89176*xp^11)/10395 + 
           (93397*xp^12)/10395)*Log[xp]^2) + 
       L*((52/3 - (2*Pi^2)/9)*xp + (116/3 - Pi^2/2)*xp^2 + 
         (6050/81 - (17*Pi^2)/18)*xp^3 + (61717/648 - (9*Pi^2)/8)*xp^4 + 
         (134364859/1215000 - (6401*Pi^2)/5400)*xp^5 + 
         (149444963/1215000 - (59*Pi^2)/50)*xp^6 + 
         (388851011249/2917215000 - (24967*Pi^2)/22050)*xp^7 + 
         (6628482615569/46675440000 - (1117721*Pi^2)/1058400)*xp^8 + 
         (188432159419633/1260236880000 - (3048673*Pi^2)/3175200)*xp^9 + 
         (49175431110287/315059220000 - (675167*Pi^2)/793800)*xp^10 + 
         (2240236441629395533/13838346120060000 - (8429485*Pi^2)/11525976)*
          xp^11 + (4623927929413574723/27676692240120000 - 
           (174455257*Pi^2)/288149400)*xp^12 + ((-56/3 + (2*Pi^2)/3)*xp + 
           (-36 + Pi^2)*xp^2 + (-1784/27 + (5*Pi^2)/3)*xp^3 + 
           (-4555/54 + (13*Pi^2)/6)*xp^4 + (-1983707/20250 + (233*Pi^2)/90)*
            xp^5 + (-1103137/10125 + (133*Pi^2)/45)*xp^6 + 
           (-410230843/3472875 + (1033*Pi^2)/315)*xp^7 + 
           (-6999460933/55566000 + (1499*Pi^2)/420)*xp^8 + 
           (-66414703027/500094000 + (1609*Pi^2)/420)*xp^9 + 
           (-34722397231/250047000 + (1282*Pi^2)/315)*xp^10 + 
           (-144079537473541/998437671000 + (44588*Pi^2)/10395)*xp^11 + 
           (-59605598557213/399375068400 + (93397*Pi^2)/20790)*xp^12)*
          Log[xp] + (8*xp + (40*xp^2)/3 + (208*xp^3)/9 + (263*xp^4)/9 + 
           (22711*xp^5)/675 + (24992*xp^6)/675 + (1311944*xp^7)/33075 + 
           (5524781*xp^8)/132300 + (17240053*xp^9)/396900 + 
           (4444247*xp^10)/99225 + (330542609*xp^11)/7203735 + 
           (1684684747*xp^12)/36018675)*Log[xp]^2 + 
         ((-16*xp)/9 - (8*xp^2)/3 - (40*xp^3)/9 - (52*xp^4)/9 - 
           (932*xp^5)/135 - (1064*xp^6)/135 - (8264*xp^7)/945 - 
           (2998*xp^8)/315 - (3218*xp^9)/315 - (10256*xp^10)/945 - 
           (356704*xp^11)/31185 - (373588*xp^12)/31185)*Log[xp]^3) + 
       xp^12*(69654620081682146382749/191799477224031600000 - 
         (42860173972093*Pi^2)/3195000547200 - (93397*Pi^4)/170100 - 
         (1037443537*Zeta[3])/30873150) + 
       xp^11*(67346053019993543800889/191799477224031600000 - 
         (104107964971141*Pi^2)/7987501368000 - (22294*Pi^4)/42525 - 
         (206944673*Zeta[3])/6174630) + 
       xp^10*(134090153400913973/396974617200000 - (25224315631*Pi^2)/
          2000376000 - (7051*Pi^4)/14175 - (2828927*Zeta[3])/85050) + 
       xp^9*(512609621077059907/1587898468800000 - (48533564227*Pi^2)/
          4000752000 - (17699*Pi^4)/37800 - (11158033*Zeta[3])/340200) + 
       xp^8*(5995767330963217/19603684800000 - (5148495733*Pi^2)/444528000 - 
         (16489*Pi^4)/37800 - (3636041*Zeta[3])/113400) + 
       xp^7*(175389090910541/612615150000 - (303935143*Pi^2)/27783000 - 
         (11363*Pi^4)/28350 - (439042*Zeta[3])/14175) + 
       xp^6*(9599642681/36450000 - (823837*Pi^2)/81000 - (1463*Pi^4)/4050 - 
         (59542*Zeta[3])/2025) + xp^5*(8599288433/36450000 - 
         (1494407*Pi^2)/162000 - (2563*Pi^4)/8100 - (110047*Zeta[3])/4050) + 
       xp^4*(786895/3888 - (3463*Pi^2)/432 - (143*Pi^4)/540 - 
         (1295*Zeta[3])/54) + xp^3*(38560/243 - (341*Pi^2)/54 - 
         (11*Pi^4)/54 - (518*Zeta[3])/27) + xp^2*(238/3 - (10*Pi^2)/3 - 
         (11*Pi^4)/90 - (98*Zeta[3])/9) + xp*(32 - (14*Pi^2)/9 - 
         (11*Pi^4)/135 - (56*Zeta[3])/9) + 
       Log[xp]*(xp*(-112/3 + 2*Pi^2 + (56*Zeta[3])/9) + 
         xp^2*(-244/3 + (10*Pi^2)/3 + (28*Zeta[3])/3) + 
         xp^3*(-12640/81 + (52*Pi^2)/9 + (140*Zeta[3])/9) + 
         xp^4*(-64525/324 + (263*Pi^2)/36 + (182*Zeta[3])/9) + 
         xp^5*(-140655859/607500 + (22711*Pi^2)/2700 + (3262*Zeta[3])/135) + 
         xp^6*(-156626963/607500 + (6248*Pi^2)/675 + (3724*Zeta[3])/135) + 
         xp^7*(-407984237249/1458607500 + (327986*Pi^2)/33075 + 
           (4132*Zeta[3])/135) + xp^8*(-6961656351569/23337720000 + 
           (5524781*Pi^2)/529200 + (1499*Zeta[3])/45) + 
         xp^9*(-198087974371633/630118440000 + (17240053*Pi^2)/1587600 + 
           (1609*Zeta[3])/45) + xp^10*(-51739913142287/157529610000 + 
           (4444247*Pi^2)/396900 + (5128*Zeta[3])/135) + 
         xp^11*(-2358952011961523533/6919173060030000 + (330542609*Pi^2)/
            28814940 + (178352*Zeta[3])/4455) + 
         xp^12*(-4872597484502606723/13838346120060000 + (1684684747*Pi^2)/
            144074700 + (186794*Zeta[3])/4455)))
Spgq0pqg0pqq0sigma0gg = -xp/18 + xp^2/9 - (5*xp^3)/27 - (5*xp^4)/54 - 
     (301*xp^5)/4050 - (136*xp^6)/2025 - (4979*xp^7)/79380 - 
     (4703*xp^8)/79380 - (5741*xp^9)/102060 - (1367*xp^10)/25515 - 
     (421133*xp^11)/8232840 - (402931*xp^12)/8232840 + 
     ((2*xp)/9 + (2*xp^3)/9 + (2*xp^4)/9 + (31*xp^5)/135 + (32*xp^6)/135 + 
       (46*xp^7)/189 + (47*xp^8)/189 + (41*xp^9)/162 + (104*xp^10)/405 + 
       (386*xp^11)/1485 + (26*xp^12)/99)*Log[xp] + 
     e*(-xp/18 + xp^2/9 - (5*xp^3)/27 - (5*xp^4)/54 - (301*xp^5)/4050 - 
       (136*xp^6)/2025 - (4979*xp^7)/79380 - (4703*xp^8)/79380 - 
       (5741*xp^9)/102060 - (1367*xp^10)/25515 - (421133*xp^11)/8232840 - 
       (402931*xp^12)/8232840 + ((2*xp)/9 + (2*xp^3)/9 + (2*xp^4)/9 + 
         (31*xp^5)/135 + (32*xp^6)/135 + (46*xp^7)/189 + (47*xp^8)/189 + 
         (41*xp^9)/162 + (104*xp^10)/405 + (386*xp^11)/1485 + (26*xp^12)/99)*
        Log[xp]) + e^2*(-xp/18 + xp^2/9 - (5*xp^3)/27 - (5*xp^4)/54 - 
       (301*xp^5)/4050 - (136*xp^6)/2025 - (4979*xp^7)/79380 - 
       (4703*xp^8)/79380 - (5741*xp^9)/102060 - (1367*xp^10)/25515 - 
       (421133*xp^11)/8232840 - (402931*xp^12)/8232840 + 
       ((2*xp)/9 + (2*xp^3)/9 + (2*xp^4)/9 + (31*xp^5)/135 + (32*xp^6)/135 + 
         (46*xp^7)/189 + (47*xp^8)/189 + (41*xp^9)/162 + (104*xp^10)/405 + 
         (386*xp^11)/1485 + (26*xp^12)/99)*Log[xp]) + 
     e^3*(-xp/18 + xp^2/9 - (5*xp^3)/27 - (5*xp^4)/54 - (301*xp^5)/4050 - 
       (136*xp^6)/2025 - (4979*xp^7)/79380 - (4703*xp^8)/79380 - 
       (5741*xp^9)/102060 - (1367*xp^10)/25515 - (421133*xp^11)/8232840 - 
       (402931*xp^12)/8232840 + ((2*xp)/9 + (2*xp^3)/9 + (2*xp^4)/9 + 
         (31*xp^5)/135 + (32*xp^6)/135 + (46*xp^7)/189 + (47*xp^8)/189 + 
         (41*xp^9)/162 + (104*xp^10)/405 + (386*xp^11)/1485 + (26*xp^12)/99)*
        Log[xp])
Spgq0pqg0sigma0gg = xp/6 + xp^3/6 + xp^4/6 + (31*xp^5)/180 + (8*xp^6)/45 + 
     (23*xp^7)/126 + (47*xp^8)/252 + (41*xp^9)/216 + (26*xp^10)/135 + 
     (193*xp^11)/990 + (13*xp^12)/66 + e*(xp/6 + xp^3/6 + xp^4/6 + 
       (31*xp^5)/180 + (8*xp^6)/45 + (23*xp^7)/126 + (47*xp^8)/252 + 
       (41*xp^9)/216 + (26*xp^10)/135 + (193*xp^11)/990 + (13*xp^12)/66) + 
     e^2*(xp/6 + xp^3/6 + xp^4/6 + (31*xp^5)/180 + (8*xp^6)/45 + 
       (23*xp^7)/126 + (47*xp^8)/252 + (41*xp^9)/216 + (26*xp^10)/135 + 
       (193*xp^11)/990 + (13*xp^12)/66) + 
     e^3*(xp/6 + xp^3/6 + xp^4/6 + (31*xp^5)/180 + (8*xp^6)/45 + 
       (23*xp^7)/126 + (47*xp^8)/252 + (41*xp^9)/216 + (26*xp^10)/135 + 
       (193*xp^11)/990 + (13*xp^12)/66)
Spgq0pqg0sigma1gg = (2 + Pi^2/6)*xp - xp^2 + (149/36 + Pi^2/6)*xp^3 + 
     (49/18 + Pi^2/6)*xp^4 + (137329/54000 + (31*Pi^2)/180)*xp^5 + 
     (34337/13500 + (8*Pi^2)/45)*xp^6 + (2388997/926100 + (23*Pi^2)/126)*
      xp^7 + (9723409/3704400 + (47*Pi^2)/252)*xp^8 + 
     (61112851/22861440 + (41*Pi^2)/216)*xp^9 + 
     (9727777/3572100 + (26*Pi^2)/135)*xp^10 + 
     (351784671019/126785736000 + (193*Pi^2)/990)*xp^11 + 
     (71687044573/25357147200 + (13*Pi^2)/66)*xp^12 + 
     (-2*xp + xp^2 - (8*xp^3)/3 - (11*xp^4)/6 - (1367*xp^5)/900 - 
       (587*xp^6)/450 - (2468*xp^7)/2205 - (8357*xp^8)/8820 - 
       (35603*xp^9)/45360 - (1429*xp^10)/2268 - (275788*xp^11)/571725 - 
       (312269*xp^12)/914760)*Log[xp] + (xp + xp^3 + xp^4 + (31*xp^5)/30 + 
       (16*xp^6)/15 + (23*xp^7)/21 + (47*xp^8)/42 + (41*xp^9)/36 + 
       (52*xp^10)/45 + (193*xp^11)/165 + (13*xp^12)/11)*Log[xp]^2 + 
     L*(xp - xp^2/2 + (4*xp^3)/3 + (11*xp^4)/12 + (1367*xp^5)/1800 + 
       (587*xp^6)/900 + (1234*xp^7)/2205 + (8357*xp^8)/17640 + 
       (35603*xp^9)/90720 + (1429*xp^10)/4536 + (137894*xp^11)/571725 + 
       (312269*xp^12)/1829520 + (-xp - xp^3 - xp^4 - (31*xp^5)/30 - 
         (16*xp^6)/15 - (23*xp^7)/21 - (47*xp^8)/42 - (41*xp^9)/36 - 
         (52*xp^10)/45 - (193*xp^11)/165 - (13*xp^12)/11)*Log[xp]) + 
     e*((11/2 - Pi^2/12)*xp + (-3 + Pi^2/8)*xp^2 + (1447/108 - Pi^2/6)*xp^3 + 
       (847/108 - Pi^2/16)*xp^4 + (5953909/810000 - (127*Pi^2)/7200)*xp^5 + 
       (5945483/810000 + (53*Pi^2)/3600)*xp^6 + 
       (5729195987/777924000 + (94*Pi^2)/2205)*xp^7 + 
       (2867822803/388962000 + (1601*Pi^2)/23520)*xp^8 + 
       (42427964219/5761082880 + (33277*Pi^2)/362880)*xp^9 + 
       (132227467177/18003384000 + (10327*Pi^2)/90720)*xp^10 + 
       (803641883481677/109828143810000 + (76984*Pi^2)/571725)*xp^11 + 
       (1280233091592241/175725030096000 + (1129171*Pi^2)/7318080)*xp^12 + 
       ((-6 + Pi^2/4)*xp + 3*xp^2 + (-197/18 + Pi^2/4)*xp^3 + 
         (-131/18 + Pi^2/4)*xp^4 + (-178339/27000 + (31*Pi^2)/120)*xp^5 + 
         (-21571/3375 + (4*Pi^2)/15)*xp^6 + (-2907277/463050 + (23*Pi^2)/84)*
          xp^7 + (-11478379/1852200 + (47*Pi^2)/168)*xp^8 + 
         (-70084807/11430720 + (41*Pi^2)/144)*xp^9 + 
         (-21706229/3572100 + (13*Pi^2)/45)*xp^10 + 
         (-382364044459/63392868000 + (193*Pi^2)/660)*xp^11 + 
         (-76015092913/12678573600 + (13*Pi^2)/44)*xp^12)*Log[xp] + 
       (3*xp - xp^2 + (11*xp^3)/3 + (17*xp^4)/6 + (2297*xp^5)/900 + 
         (1067*xp^6)/450 + (4883*xp^7)/2205 + (18227*xp^8)/8820 + 
         (87263*xp^9)/45360 + (20249*xp^10)/11340 + (944533*xp^11)/571725 + 
         (1393349*xp^12)/914760)*Log[xp]^2 + 
       ((-2*xp)/3 - (2*xp^3)/3 - (2*xp^4)/3 - (31*xp^5)/45 - (32*xp^6)/45 - 
         (46*xp^7)/63 - (47*xp^8)/63 - (41*xp^9)/54 - (104*xp^10)/135 - 
         (386*xp^11)/495 - (26*xp^12)/33)*Log[xp]^3 + 
       L^2*(xp/2 - xp^2/4 + (2*xp^3)/3 + (11*xp^4)/24 + (1367*xp^5)/3600 + 
         (587*xp^6)/1800 + (617*xp^7)/2205 + (8357*xp^8)/35280 + 
         (35603*xp^9)/181440 + (1429*xp^10)/9072 + (68947*xp^11)/571725 + 
         (312269*xp^12)/3659040 + (-xp/2 - xp^3/2 - xp^4/2 - (31*xp^5)/60 - 
           (8*xp^6)/15 - (23*xp^7)/42 - (47*xp^8)/84 - (41*xp^9)/72 - 
           (26*xp^10)/45 - (193*xp^11)/330 - (13*xp^12)/22)*Log[xp]) + 
       L*((3 + Pi^2/6)*xp - (3*xp^2)/2 + (197/36 + Pi^2/6)*xp^3 + 
         (131/36 + Pi^2/6)*xp^4 + (178339/54000 + (31*Pi^2)/180)*xp^5 + 
         (21571/6750 + (8*Pi^2)/45)*xp^6 + (2907277/926100 + (23*Pi^2)/126)*
          xp^7 + (11478379/3704400 + (47*Pi^2)/252)*xp^8 + 
         (70084807/22861440 + (41*Pi^2)/216)*xp^9 + 
         (21706229/7144200 + (26*Pi^2)/135)*xp^10 + 
         (382364044459/126785736000 + (193*Pi^2)/990)*xp^11 + 
         (76015092913/25357147200 + (13*Pi^2)/66)*xp^12 + 
         (-3*xp + xp^2 - (11*xp^3)/3 - (17*xp^4)/6 - (2297*xp^5)/900 - 
           (1067*xp^6)/450 - (4883*xp^7)/2205 - (18227*xp^8)/8820 - 
           (87263*xp^9)/45360 - (20249*xp^10)/11340 - (944533*xp^11)/571725 - 
           (1393349*xp^12)/914760)*Log[xp] + (xp + xp^3 + xp^4 + 
           (31*xp^5)/30 + (16*xp^6)/15 + (23*xp^7)/21 + (47*xp^8)/42 + 
           (41*xp^9)/36 + (52*xp^10)/45 + (193*xp^11)/165 + (13*xp^12)/11)*
          Log[xp]^2)) + e^2*(((7 - Pi^2/4)*xp - 3*xp^2 + 
         (215/18 - Pi^2/4)*xp^3 + (149/18 - Pi^2/4)*xp^4 + 
         (206239/27000 - (31*Pi^2)/120)*xp^5 + (25171/3375 - (4*Pi^2)/15)*
          xp^6 + (3414427/463050 - (23*Pi^2)/84)*xp^7 + 
         (13551079/1852200 - (47*Pi^2)/168)*xp^8 + 
         (83103127/11430720 - (41*Pi^2)/144)*xp^9 + 
         (25833989/3572100 - (13*Pi^2)/45)*xp^10 + 
         (456514490059/63392868000 - (193*Pi^2)/660)*xp^11 + 
         (90998861713/12678573600 - (13*Pi^2)/44)*xp^12)*Log[xp]^2 + 
       (-2*xp + (2*xp^2)/3 - (22*xp^3)/9 - (17*xp^4)/9 - (2297*xp^5)/1350 - 
         (1067*xp^6)/675 - (9766*xp^7)/6615 - (18227*xp^8)/13230 - 
         (87263*xp^9)/68040 - (20249*xp^10)/17010 - (1889066*xp^11)/1715175 - 
         (1393349*xp^12)/1372140)*Log[xp]^3 + 
       (xp/3 + xp^3/3 + xp^4/3 + (31*xp^5)/90 + (16*xp^6)/45 + (23*xp^7)/63 + 
         (47*xp^8)/126 + (41*xp^9)/108 + (52*xp^10)/135 + (193*xp^11)/495 + 
         (13*xp^12)/33)*Log[xp]^4 + L^3*(xp/6 - xp^2/12 + (2*xp^3)/9 + 
         (11*xp^4)/72 + (1367*xp^5)/10800 + (587*xp^6)/5400 + 
         (617*xp^7)/6615 + (8357*xp^8)/105840 + (35603*xp^9)/544320 + 
         (1429*xp^10)/27216 + (68947*xp^11)/1715175 + (312269*xp^12)/
          10977120 + (-xp/6 - xp^3/6 - xp^4/6 - (31*xp^5)/180 - (8*xp^6)/45 - 
           (23*xp^7)/126 - (47*xp^8)/252 - (41*xp^9)/216 - (26*xp^10)/135 - 
           (193*xp^11)/990 - (13*xp^12)/66)*Log[xp]) + 
       L^2*((3/2 + Pi^2/12)*xp - (3*xp^2)/4 + (197/72 + Pi^2/12)*xp^3 + 
         (131/72 + Pi^2/12)*xp^4 + (178339/108000 + (31*Pi^2)/360)*xp^5 + 
         (21571/13500 + (4*Pi^2)/45)*xp^6 + (2907277/1852200 + (23*Pi^2)/252)*
          xp^7 + (11478379/7408800 + (47*Pi^2)/504)*xp^8 + 
         (70084807/45722880 + (41*Pi^2)/432)*xp^9 + 
         (21706229/14288400 + (13*Pi^2)/135)*xp^10 + 
         (382364044459/253571472000 + (193*Pi^2)/1980)*xp^11 + 
         (76015092913/50714294400 + (13*Pi^2)/132)*xp^12 + 
         ((-3*xp)/2 + xp^2/2 - (11*xp^3)/6 - (17*xp^4)/12 - 
           (2297*xp^5)/1800 - (1067*xp^6)/900 - (4883*xp^7)/4410 - 
           (18227*xp^8)/17640 - (87263*xp^9)/90720 - (20249*xp^10)/22680 - 
           (944533*xp^11)/1143450 - (1393349*xp^12)/1829520)*Log[xp] + 
         (xp/2 + xp^3/2 + xp^4/2 + (31*xp^5)/60 + (8*xp^6)/15 + 
           (23*xp^7)/42 + (47*xp^8)/84 + (41*xp^9)/72 + (26*xp^10)/45 + 
           (193*xp^11)/330 + (13*xp^12)/22)*Log[xp]^2) + 
       L*((13/2 - Pi^2/12)*xp + (-7/2 + Pi^2/8)*xp^2 + (1591/108 - Pi^2/6)*
          xp^3 + (473/54 - Pi^2/16)*xp^4 + (6569059/810000 - (127*Pi^2)/7200)*
          xp^5 + (6473783/810000 + (53*Pi^2)/3600)*xp^6 + 
         (6164551187/777924000 + (94*Pi^2)/2205)*xp^7 + 
         (3052094653/388962000 + (1601*Pi^2)/23520)*xp^8 + 
         (44688897131/5761082880 + (33277*Pi^2)/362880)*xp^9 + 
         (137899168177/18003384000 + (10327*Pi^2)/90720)*xp^10 + 
         (830131265724077/109828143810000 + (76984*Pi^2)/571725)*xp^11 + 
         (1310226466588441/175725030096000 + (1129171*Pi^2)/7318080)*xp^12 + 
         ((-7 + Pi^2/4)*xp + 3*xp^2 + (-215/18 + Pi^2/4)*xp^3 + 
           (-149/18 + Pi^2/4)*xp^4 + (-206239/27000 + (31*Pi^2)/120)*xp^5 + 
           (-25171/3375 + (4*Pi^2)/15)*xp^6 + (-3414427/463050 + 
             (23*Pi^2)/84)*xp^7 + (-13551079/1852200 + (47*Pi^2)/168)*xp^8 + 
           (-83103127/11430720 + (41*Pi^2)/144)*xp^9 + 
           (-25833989/3572100 + (13*Pi^2)/45)*xp^10 + 
           (-456514490059/63392868000 + (193*Pi^2)/660)*xp^11 + 
           (-90998861713/12678573600 + (13*Pi^2)/44)*xp^12)*Log[xp] + 
         (3*xp - xp^2 + (11*xp^3)/3 + (17*xp^4)/6 + (2297*xp^5)/900 + 
           (1067*xp^6)/450 + (4883*xp^7)/2205 + (18227*xp^8)/8820 + 
           (87263*xp^9)/45360 + (20249*xp^10)/11340 + (944533*xp^11)/571725 + 
           (1393349*xp^12)/914760)*Log[xp]^2 + ((-2*xp)/3 - (2*xp^3)/3 - 
           (2*xp^4)/3 - (31*xp^5)/45 - (32*xp^6)/45 - (46*xp^7)/63 - 
           (47*xp^8)/63 - (41*xp^9)/54 - (104*xp^10)/135 - (386*xp^11)/495 - 
           (26*xp^12)/33)*Log[xp]^3) + xp^3*(10661/324 - (173*Pi^2)/144 - 
         (11*Pi^4)/360 - (28*Zeta[3])/9) + 
       xp*(12 - (7*Pi^2)/12 - (11*Pi^4)/360 - (7*Zeta[3])/3) + 
       xp^4*(5699/324 - (107*Pi^2)/144 - (11*Pi^4)/360 - (77*Zeta[3])/36) + 
       xp^5*(51417901/3037500 - (141139*Pi^2)/216000 - (341*Pi^4)/10800 - 
         (9569*Zeta[3])/5400) + xp^6*(207507323/12150000 - 
         (16771*Pi^2)/27000 - (22*Pi^4)/675 - (4109*Zeta[3])/2700) + 
       xp^7*(2805067098283/163364040000 - (2231077*Pi^2)/3704400 - 
         (253*Pi^4)/7560 - (1234*Zeta[3])/945) + 
       xp^8*(2805971713579/163364040000 - (8714779*Pi^2)/14817600 - 
         (517*Pi^4)/15120 - (8357*Zeta[3])/7560) + 
       xp^9*(4973488588001/290358577152 - (52727047*Pi^2)/91445760 - 
         (451*Pi^4)/12960 - (35603*Zeta[3])/38880) + 
       xp^10*(96711060637477/5671065960000 - (16202549*Pi^2)/28576800 - 
         (143*Pi^4)/4050 - (1429*Zeta[3])/1944) + 
       xp^11*(20659539255148733549/1217774458565280000 - 
         (283496783659*Pi^2)/507142944000 - (193*Pi^4)/5400 - 
         (137894*Zeta[3])/245025) + xp^12*(20546294731945708597/
          1217774458565280000 - (56036734513*Pi^2)/101428588800 - 
         (13*Pi^4)/360 - (312269*Zeta[3])/784080) + 
       xp^2*(-7 + (3*Pi^2)/8 + (7*Zeta[3])/6) + 
       Log[xp]*((7 - Pi^2/4)*xp^2 + xp^4*(-500/27 + (17*Pi^2)/24 + 
           (7*Zeta[3])/3) + xp*(-14 + (3*Pi^2)/4 + (7*Zeta[3])/3) + 
         xp^3*(-1645/54 + (11*Pi^2)/12 + (7*Zeta[3])/3) + 
         xp^5*(-6987559/405000 + (2297*Pi^2)/3600 + (217*Zeta[3])/90) + 
         xp^6*(-6905783/405000 + (1067*Pi^2)/1800 + (112*Zeta[3])/45) + 
         xp^7*(-6590557187/388962000 + (4883*Pi^2)/8820 + (23*Zeta[3])/9) + 
         xp^8*(-3269728153/194481000 + (18227*Pi^2)/35280 + 
           (47*Zeta[3])/18) + xp^9*(-47969513771/2880541440 + 
           (87263*Pi^2)/181440 + (287*Zeta[3])/108) + 
         xp^10*(-148301123377/9001692000 + (20249*Pi^2)/45360 + 
           (364*Zeta[3])/135) + xp^11*(-894364089225077/54914071905000 + 
           (944533*Pi^2)/2286900 + (1351*Zeta[3])/495) + 
         xp^12*(-1414063984372441/87862515048000 + (1393349*Pi^2)/3659040 + 
           (91*Zeta[3])/33)))
Spgq0pqg0sigma1qg = -xp^2/9 - xp^3/18 - (11*xp^4)/81 - (221*xp^5)/1350 - 
     (121*xp^6)/675 - (74657*xp^7)/396900 - (1220953*xp^8)/6350400 - 
     (33081823*xp^9)/171460800 - (20463073*xp^10)/107163000 - 
     (605866117*xp^11)/3241680750 - (469987213*xp^12)/2593344600 + 
     L*(-xp^2/18 - xp^3/18 - (5*xp^4)/54 - (11*xp^5)/90 - (241*xp^6)/1620 - 
       (1963*xp^7)/11340 - (8873*xp^8)/45360 - (29467*xp^9)/136080 - 
       (80317*xp^10)/340200 - (952067*xp^11)/3742200 - 
       (406639*xp^12)/1496880) + (xp^2/9 + xp^3/9 + (5*xp^4)/27 + 
       (11*xp^5)/45 + (241*xp^6)/810 + (1963*xp^7)/5670 + (8873*xp^8)/22680 + 
       (29467*xp^9)/68040 + (80317*xp^10)/170100 + (952067*xp^11)/1871100 + 
       (406639*xp^12)/748440)*Log[xp] + e*((-1/3 + Pi^2/72)*xp^2 + 
       (-1/6 + Pi^2/72)*xp^3 + (-899/1944 + (5*Pi^2)/216)*xp^4 + 
       (-5021/9000 + (11*Pi^2)/360)*xp^5 + (-228601/364500 + (241*Pi^2)/6480)*
        xp^6 + (-85446247/125023500 + (1963*Pi^2)/45360)*xp^7 + 
       (-5845009307/8001504000 + (8873*Pi^2)/181440)*xp^8 + 
       (-166472717797/216040608000 + (29467*Pi^2)/544320)*xp^9 + 
       (-217463149553/270050760000 + (80317*Pi^2)/1360800)*xp^10 + 
       (-300412672172803/359437561560000 + (952067*Pi^2)/14968800)*xp^11 + 
       (-62038422413809/71887512312000 + (406639*Pi^2)/5987520)*xp^12 + 
       L^2*(-xp^2/36 - xp^3/36 - (5*xp^4)/108 - (11*xp^5)/180 - 
         (241*xp^6)/3240 - (1963*xp^7)/22680 - (8873*xp^8)/90720 - 
         (29467*xp^9)/272160 - (80317*xp^10)/680400 - (952067*xp^11)/
          7484400 - (406639*xp^12)/2993760) + 
       (xp^2/3 + (2*xp^3)/9 + (37*xp^4)/81 + (386*xp^5)/675 + 
         (2657*xp^6)/4050 + (71681*xp^7)/99225 + (2463173*xp^8)/3175200 + 
         (70210243*xp^9)/85730400 + (11440732*xp^10)/13395375 + 
         (5722376623*xp^11)/6483361500 + (2348978561*xp^12)/2593344600)*
        Log[xp] + (-xp^2/9 - xp^3/9 - (5*xp^4)/27 - (11*xp^5)/45 - 
         (241*xp^6)/810 - (1963*xp^7)/5670 - (8873*xp^8)/22680 - 
         (29467*xp^9)/68040 - (80317*xp^10)/170100 - (952067*xp^11)/1871100 - 
         (406639*xp^12)/748440)*Log[xp]^2 + 
       L*(-xp^2/6 - xp^3/9 - (37*xp^4)/162 - (193*xp^5)/675 - 
         (2657*xp^6)/8100 - (71681*xp^7)/198450 - (2463173*xp^8)/6350400 - 
         (70210243*xp^9)/171460800 - (5720366*xp^10)/13395375 - 
         (5722376623*xp^11)/12966723000 - (2348978561*xp^12)/5186689200 + 
         (xp^2/9 + xp^3/9 + (5*xp^4)/27 + (11*xp^5)/45 + (241*xp^6)/810 + 
           (1963*xp^7)/5670 + (8873*xp^8)/22680 + (29467*xp^9)/68040 + 
           (80317*xp^10)/170100 + (952067*xp^11)/1871100 + 
           (406639*xp^12)/748440)*Log[xp])) + 
     e^2*(L^3*(-xp^2/108 - xp^3/108 - (5*xp^4)/324 - (11*xp^5)/540 - 
         (241*xp^6)/9720 - (1963*xp^7)/68040 - (8873*xp^8)/272160 - 
         (29467*xp^9)/816480 - (80317*xp^10)/2041200 - 
         (952067*xp^11)/22453200 - (406639*xp^12)/8981280) + 
       ((7/9 - Pi^2/36)*xp^2 + (4/9 - Pi^2/36)*xp^3 + 
         (1079/972 - (5*Pi^2)/108)*xp^4 + (6121/4500 - (11*Pi^2)/180)*xp^5 + 
         (141413/91125 - (241*Pi^2)/3240)*xp^6 + 
         (53544161/31255875 - (1963*Pi^2)/22680)*xp^7 + 
         (7410206507/4000752000 - (8873*Pi^2)/90720)*xp^8 + 
         (213254526997/108020304000 - (29467*Pi^2)/272160)*xp^9 + 
         (281218784153/135025380000 - (80317*Pi^2)/680400)*xp^10 + 
         (391858517109403/179718780780000 - (952067*Pi^2)/7484400)*xp^11 + 
         (81567219724909/35943756156000 - (406639*Pi^2)/2993760)*xp^12)*
        Log[xp] + (-xp^2/3 - (2*xp^3)/9 - (37*xp^4)/81 - (386*xp^5)/675 - 
         (2657*xp^6)/4050 - (71681*xp^7)/99225 - (2463173*xp^8)/3175200 - 
         (70210243*xp^9)/85730400 - (11440732*xp^10)/13395375 - 
         (5722376623*xp^11)/6483361500 - (2348978561*xp^12)/2593344600)*
        Log[xp]^2 + ((2*xp^2)/27 + (2*xp^3)/27 + (10*xp^4)/81 + 
         (22*xp^5)/135 + (241*xp^6)/1215 + (1963*xp^7)/8505 + 
         (8873*xp^8)/34020 + (29467*xp^9)/102060 + (80317*xp^10)/255150 + 
         (952067*xp^11)/2806650 + (406639*xp^12)/1122660)*Log[xp]^3 + 
       L^2*(-xp^2/12 - xp^3/18 - (37*xp^4)/324 - (193*xp^5)/1350 - 
         (2657*xp^6)/16200 - (71681*xp^7)/396900 - (2463173*xp^8)/12700800 - 
         (70210243*xp^9)/342921600 - (2860183*xp^10)/13395375 - 
         (5722376623*xp^11)/25933446000 - (2348978561*xp^12)/10373378400 + 
         (xp^2/18 + xp^3/18 + (5*xp^4)/54 + (11*xp^5)/90 + (241*xp^6)/1620 + 
           (1963*xp^7)/11340 + (8873*xp^8)/45360 + (29467*xp^9)/136080 + 
           (80317*xp^10)/340200 + (952067*xp^11)/3742200 + 
           (406639*xp^12)/1496880)*Log[xp]) + 
       L*((-7/18 + Pi^2/72)*xp^2 + (-2/9 + Pi^2/72)*xp^3 + 
         (-1079/1944 + (5*Pi^2)/216)*xp^4 + (-6121/9000 + (11*Pi^2)/360)*
          xp^5 + (-141413/182250 + (241*Pi^2)/6480)*xp^6 + 
         (-53544161/62511750 + (1963*Pi^2)/45360)*xp^7 + 
         (-7410206507/8001504000 + (8873*Pi^2)/181440)*xp^8 + 
         (-213254526997/216040608000 + (29467*Pi^2)/544320)*xp^9 + 
         (-281218784153/270050760000 + (80317*Pi^2)/1360800)*xp^10 + 
         (-391858517109403/359437561560000 + (952067*Pi^2)/14968800)*xp^11 + 
         (-81567219724909/71887512312000 + (406639*Pi^2)/5987520)*xp^12 + 
         (xp^2/3 + (2*xp^3)/9 + (37*xp^4)/81 + (386*xp^5)/675 + 
           (2657*xp^6)/4050 + (71681*xp^7)/99225 + (2463173*xp^8)/3175200 + 
           (70210243*xp^9)/85730400 + (11440732*xp^10)/13395375 + 
           (5722376623*xp^11)/6483361500 + (2348978561*xp^12)/2593344600)*
          Log[xp] + (-xp^2/9 - xp^3/9 - (5*xp^4)/27 - (11*xp^5)/45 - 
           (241*xp^6)/810 - (1963*xp^7)/5670 - (8873*xp^8)/22680 - 
           (29467*xp^9)/68040 - (80317*xp^10)/170100 - (952067*xp^11)/
            1871100 - (406639*xp^12)/748440)*Log[xp]^2) + 
       xp^3*(-7/18 + Pi^2/36 + (7*Zeta[3])/54) + 
       xp^2*(-7/9 + Pi^2/24 + (7*Zeta[3])/54) + 
       xp^4*(-13253/11664 + (37*Pi^2)/648 + (35*Zeta[3])/162) + 
       xp^5*(-120859/90000 + (193*Pi^2)/2700 + (77*Zeta[3])/270) + 
       xp^6*(-21958091/14580000 + (2657*Pi^2)/32400 + (1687*Zeta[3])/4860) + 
       xp^7*(-19165264613/11668860000 + (71681*Pi^2)/793800 + 
         (1963*Zeta[3])/4860) + xp^8*(-656128356739/373403520000 + 
         (2463173*Pi^2)/25401600 + (8873*Zeta[3])/19440) + 
       xp^9*(-504807180515263/272211166080000 + (70210243*Pi^2)/685843200 + 
         (29467*Zeta[3])/58320) + xp^10*(-16484048933903/8506598940000 + 
         (2860183*Pi^2)/26790750 + (80317*Zeta[3])/145800) + 
       xp^11*(-500621608354064311/249090230161080000 + (5722376623*Pi^2)/
          51866892000 + (952067*Zeta[3])/1603800) + 
       xp^12*(-129062022779458361/62272557540270000 + (2348978561*Pi^2)/
          20746756800 + (406639*Zeta[3])/641520))
Spgq0pqg0sigma1qqb = (4*xp^5)/405 + (8*xp^6)/405 + (4*xp^7)/135 + 
     (16*xp^8)/405 + (755*xp^9)/15309 + (4516*xp^10)/76545 + 
     (288382*xp^11)/4209975 + (13100*xp^12)/168399 + 
     e*((94*xp^5)/6075 + (128*xp^6)/6075 + (974*xp^7)/42525 + 
       (962*xp^8)/42525 + (400733*xp^9)/19289340 + (425578*xp^10)/24111675 + 
       (196288913*xp^11)/14587563375 + (24395906*xp^12)/2917512675 + 
       L*((4*xp^5)/405 + (8*xp^6)/405 + (4*xp^7)/135 + (16*xp^8)/405 + 
         (755*xp^9)/15309 + (4516*xp^10)/76545 + (288382*xp^11)/4209975 + 
         (13100*xp^12)/168399) + ((-8*xp^5)/405 - (16*xp^6)/405 - 
         (8*xp^7)/135 - (32*xp^8)/405 - (1510*xp^9)/15309 - 
         (9032*xp^10)/76545 - (576764*xp^11)/4209975 - (26200*xp^12)/168399)*
        Log[xp]) + e^2*((2389/91125 - Pi^2/405)*xp^5 + 
       (3368/91125 - (2*Pi^2)/405)*xp^6 + (23437/496125 - Pi^2/135)*xp^7 + 
       (261029/4465125 - (4*Pi^2)/405)*xp^8 + 
       (1712208167/24304568400 - (755*Pi^2)/61236)*xp^9 + 
       (630300763/7595177625 - (1129*Pi^2)/76545)*xp^10 + 
       (4849337817631/50545907094375 - (144191*Pi^2)/8419950)*xp^11 + 
       (1104158559646/10109181418875 - (3275*Pi^2)/168399)*xp^12 + 
       L^2*((2*xp^5)/405 + (4*xp^6)/405 + (2*xp^7)/135 + (8*xp^8)/405 + 
         (755*xp^9)/30618 + (2258*xp^10)/76545 + (144191*xp^11)/4209975 + 
         (6550*xp^12)/168399) + ((-188*xp^5)/6075 - (256*xp^6)/6075 - 
         (1948*xp^7)/42525 - (1924*xp^8)/42525 - (400733*xp^9)/9644670 - 
         (851156*xp^10)/24111675 - (392577826*xp^11)/14587563375 - 
         (48791812*xp^12)/2917512675)*Log[xp] + 
       ((8*xp^5)/405 + (16*xp^6)/405 + (8*xp^7)/135 + (32*xp^8)/405 + 
         (1510*xp^9)/15309 + (9032*xp^10)/76545 + (576764*xp^11)/4209975 + 
         (26200*xp^12)/168399)*Log[xp]^2 + 
       L*((94*xp^5)/6075 + (128*xp^6)/6075 + (974*xp^7)/42525 + 
         (962*xp^8)/42525 + (400733*xp^9)/19289340 + (425578*xp^10)/
          24111675 + (196288913*xp^11)/14587563375 + (24395906*xp^12)/
          2917512675 + ((-8*xp^5)/405 - (16*xp^6)/405 - (8*xp^7)/135 - 
           (32*xp^8)/405 - (1510*xp^9)/15309 - (9032*xp^10)/76545 - 
           (576764*xp^11)/4209975 - (26200*xp^12)/168399)*Log[xp]))
Spgq0pqq0pqq0sigma0gg = 2/3 - (16*Pi^2)/81 + (22/9 - (16*Pi^2)/81)*xp + 
     (104/27 - (32*Pi^2)/81)*xp^2 + (856/243 - (32*Pi^2)/81)*xp^3 + 
     (853/243 - (32*Pi^2)/81)*xp^4 + (21481/6075 - (32*Pi^2)/81)*xp^5 + 
     (21661/6075 - (32*Pi^2)/81)*xp^6 + (1069489/297675 - (32*Pi^2)/81)*
      xp^7 + (4306271/1190700 - (32*Pi^2)/81)*xp^8 + 
     (38976799/10716300 - (32*Pi^2)/81)*xp^9 + 
     (19583813/5358150 - (32*Pi^2)/81)*xp^10 + 
     (2379694913/648336150 - (32*Pi^2)/81)*xp^11 + 
     (955403903/259334460 - (32*Pi^2)/81)*xp^12 + 
     (16/9 - (16*xp)/27 - (16*xp^2)/9 - (80*xp^3)/81 - (56*xp^4)/81 - 
       (8*xp^5)/15 - (176*xp^6)/405 - (208*xp^7)/567 - (20*xp^8)/63 - 
       (68*xp^9)/243 - (304*xp^10)/1215 - (112*xp^11)/495 - (184*xp^12)/891)*
      Log[xp] + (32/27 + (32*xp)/27 + (64*xp^2)/27 + (64*xp^3)/27 + 
       (64*xp^4)/27 + (64*xp^5)/27 + (64*xp^6)/27 + (64*xp^7)/27 + 
       (64*xp^8)/27 + (64*xp^9)/27 + (64*xp^10)/27 + (64*xp^11)/27 + 
       (64*xp^12)/27)*Log[xp]^2 + e*(2/3 - (16*Pi^2)/81 + 
       (22/9 - (16*Pi^2)/81)*xp + (104/27 - (32*Pi^2)/81)*xp^2 + 
       (856/243 - (32*Pi^2)/81)*xp^3 + (853/243 - (32*Pi^2)/81)*xp^4 + 
       (21481/6075 - (32*Pi^2)/81)*xp^5 + (21661/6075 - (32*Pi^2)/81)*xp^6 + 
       (1069489/297675 - (32*Pi^2)/81)*xp^7 + 
       (4306271/1190700 - (32*Pi^2)/81)*xp^8 + 
       (38976799/10716300 - (32*Pi^2)/81)*xp^9 + 
       (19583813/5358150 - (32*Pi^2)/81)*xp^10 + 
       (2379694913/648336150 - (32*Pi^2)/81)*xp^11 + 
       (955403903/259334460 - (32*Pi^2)/81)*xp^12 + 
       (16/9 - (16*xp)/27 - (16*xp^2)/9 - (80*xp^3)/81 - (56*xp^4)/81 - 
         (8*xp^5)/15 - (176*xp^6)/405 - (208*xp^7)/567 - (20*xp^8)/63 - 
         (68*xp^9)/243 - (304*xp^10)/1215 - (112*xp^11)/495 - 
         (184*xp^12)/891)*Log[xp] + (32/27 + (32*xp)/27 + (64*xp^2)/27 + 
         (64*xp^3)/27 + (64*xp^4)/27 + (64*xp^5)/27 + (64*xp^6)/27 + 
         (64*xp^7)/27 + (64*xp^8)/27 + (64*xp^9)/27 + (64*xp^10)/27 + 
         (64*xp^11)/27 + (64*xp^12)/27)*Log[xp]^2) + 
     e^2*(2/3 - (16*Pi^2)/81 + (22/9 - (16*Pi^2)/81)*xp + 
       (104/27 - (32*Pi^2)/81)*xp^2 + (856/243 - (32*Pi^2)/81)*xp^3 + 
       (853/243 - (32*Pi^2)/81)*xp^4 + (21481/6075 - (32*Pi^2)/81)*xp^5 + 
       (21661/6075 - (32*Pi^2)/81)*xp^6 + (1069489/297675 - (32*Pi^2)/81)*
        xp^7 + (4306271/1190700 - (32*Pi^2)/81)*xp^8 + 
       (38976799/10716300 - (32*Pi^2)/81)*xp^9 + 
       (19583813/5358150 - (32*Pi^2)/81)*xp^10 + 
       (2379694913/648336150 - (32*Pi^2)/81)*xp^11 + 
       (955403903/259334460 - (32*Pi^2)/81)*xp^12 + 
       (16/9 - (16*xp)/27 - (16*xp^2)/9 - (80*xp^3)/81 - (56*xp^4)/81 - 
         (8*xp^5)/15 - (176*xp^6)/405 - (208*xp^7)/567 - (20*xp^8)/63 - 
         (68*xp^9)/243 - (304*xp^10)/1215 - (112*xp^11)/495 - 
         (184*xp^12)/891)*Log[xp] + (32/27 + (32*xp)/27 + (64*xp^2)/27 + 
         (64*xp^3)/27 + (64*xp^4)/27 + (64*xp^5)/27 + (64*xp^6)/27 + 
         (64*xp^7)/27 + (64*xp^8)/27 + (64*xp^9)/27 + (64*xp^10)/27 + 
         (64*xp^11)/27 + (64*xp^12)/27)*Log[xp]^2) + 
     e^3*(2/3 - (16*Pi^2)/81 + (22/9 - (16*Pi^2)/81)*xp + 
       (104/27 - (32*Pi^2)/81)*xp^2 + (856/243 - (32*Pi^2)/81)*xp^3 + 
       (853/243 - (32*Pi^2)/81)*xp^4 + (21481/6075 - (32*Pi^2)/81)*xp^5 + 
       (21661/6075 - (32*Pi^2)/81)*xp^6 + (1069489/297675 - (32*Pi^2)/81)*
        xp^7 + (4306271/1190700 - (32*Pi^2)/81)*xp^8 + 
       (38976799/10716300 - (32*Pi^2)/81)*xp^9 + 
       (19583813/5358150 - (32*Pi^2)/81)*xp^10 + 
       (2379694913/648336150 - (32*Pi^2)/81)*xp^11 + 
       (955403903/259334460 - (32*Pi^2)/81)*xp^12 + 
       (16/9 - (16*xp)/27 - (16*xp^2)/9 - (80*xp^3)/81 - (56*xp^4)/81 - 
         (8*xp^5)/15 - (176*xp^6)/405 - (208*xp^7)/567 - (20*xp^8)/63 - 
         (68*xp^9)/243 - (304*xp^10)/1215 - (112*xp^11)/495 - 
         (184*xp^12)/891)*Log[xp] + (32/27 + (32*xp)/27 + (64*xp^2)/27 + 
         (64*xp^3)/27 + (64*xp^4)/27 + (64*xp^5)/27 + (64*xp^6)/27 + 
         (64*xp^7)/27 + (64*xp^8)/27 + (64*xp^9)/27 + (64*xp^10)/27 + 
         (64*xp^11)/27 + (64*xp^12)/27)*Log[xp]^2)
Spgq0pqq0sigma0gg = 2/3 - (2*xp)/9 - (2*xp^2)/3 - (10*xp^3)/27 - 
     (7*xp^4)/27 - xp^5/5 - (22*xp^6)/135 - (26*xp^7)/189 - (5*xp^8)/42 - 
     (17*xp^9)/162 - (38*xp^10)/405 - (14*xp^11)/165 - (23*xp^12)/297 + 
     (8/9 + (8*xp)/9 + (16*xp^2)/9 + (16*xp^3)/9 + (16*xp^4)/9 + 
       (16*xp^5)/9 + (16*xp^6)/9 + (16*xp^7)/9 + (16*xp^8)/9 + (16*xp^9)/9 + 
       (16*xp^10)/9 + (16*xp^11)/9 + (16*xp^12)/9)*Log[xp] + 
     e*(2/3 - (2*xp)/9 - (2*xp^2)/3 - (10*xp^3)/27 - (7*xp^4)/27 - xp^5/5 - 
       (22*xp^6)/135 - (26*xp^7)/189 - (5*xp^8)/42 - (17*xp^9)/162 - 
       (38*xp^10)/405 - (14*xp^11)/165 - (23*xp^12)/297 + 
       (8/9 + (8*xp)/9 + (16*xp^2)/9 + (16*xp^3)/9 + (16*xp^4)/9 + 
         (16*xp^5)/9 + (16*xp^6)/9 + (16*xp^7)/9 + (16*xp^8)/9 + 
         (16*xp^9)/9 + (16*xp^10)/9 + (16*xp^11)/9 + (16*xp^12)/9)*Log[xp]) + 
     e^2*(2/3 - (2*xp)/9 - (2*xp^2)/3 - (10*xp^3)/27 - (7*xp^4)/27 - xp^5/5 - 
       (22*xp^6)/135 - (26*xp^7)/189 - (5*xp^8)/42 - (17*xp^9)/162 - 
       (38*xp^10)/405 - (14*xp^11)/165 - (23*xp^12)/297 + 
       (8/9 + (8*xp)/9 + (16*xp^2)/9 + (16*xp^3)/9 + (16*xp^4)/9 + 
         (16*xp^5)/9 + (16*xp^6)/9 + (16*xp^7)/9 + (16*xp^8)/9 + 
         (16*xp^9)/9 + (16*xp^10)/9 + (16*xp^11)/9 + (16*xp^12)/9)*Log[xp]) + 
     e^3*(2/3 - (2*xp)/9 - (2*xp^2)/3 - (10*xp^3)/27 - (7*xp^4)/27 - xp^5/5 - 
       (22*xp^6)/135 - (26*xp^7)/189 - (5*xp^8)/42 - (17*xp^9)/162 - 
       (38*xp^10)/405 - (14*xp^11)/165 - (23*xp^12)/297 + 
       (8/9 + (8*xp)/9 + (16*xp^2)/9 + (16*xp^3)/9 + (16*xp^4)/9 + 
         (16*xp^5)/9 + (16*xp^6)/9 + (16*xp^7)/9 + (16*xp^8)/9 + 
         (16*xp^9)/9 + (16*xp^10)/9 + (16*xp^11)/9 + (16*xp^12)/9)*Log[xp])
Spgq0pqq0sigma1gg = (2*Pi^2)/3 + ((-8*Pi^2)/9 + (40 - (8*Pi^2)/9)*xp + 
       (188/3 - (16*Pi^2)/9)*xp^2 + (524/9 - (16*Pi^2)/9)*xp^3 + 
       (449/9 - (16*Pi^2)/9)*xp^4 + (425/9 - (16*Pi^2)/9)*xp^5 + 
       (31126/675 - (16*Pi^2)/9)*xp^6 + (1511638/33075 - (16*Pi^2)/9)*xp^7 + 
       (1007387/22050 - (16*Pi^2)/9)*xp^8 + (27335369/595350 - (16*Pi^2)/9)*
        xp^9 + (27568049/595350 - (16*Pi^2)/9)*xp^10 + 
       (3371920289/72037350 - (16*Pi^2)/9)*xp^11 + 
       (3413725493/72037350 - (16*Pi^2)/9)*xp^12)*Log[xp] + 
     (4 - 12*xp - 20*xp^2 - (44*xp^3)/3 - (26*xp^4)/3 - (22*xp^5)/5 - 
       (44*xp^6)/45 + (604*xp^7)/315 + (1399*xp^8)/315 + (6317*xp^9)/945 + 
       (8228*xp^10)/945 + (21932*xp^11)/2079 + (127258*xp^12)/10395)*
      Log[xp]^2 + (16/3 + (16*xp)/3 + (32*xp^2)/3 + (32*xp^3)/3 + 
       (32*xp^4)/3 + (32*xp^5)/3 + (32*xp^6)/3 + (32*xp^7)/3 + (32*xp^8)/3 + 
       (32*xp^9)/3 + (32*xp^10)/3 + (32*xp^11)/3 + (32*xp^12)/3)*Log[xp]^3 + 
     L*((8*Pi^2)/9 + (-12 + (8*Pi^2)/9)*xp + (-52/3 + (16*Pi^2)/9)*xp^2 + 
       (-428/27 + (16*Pi^2)/9)*xp^3 + (-709/54 + (16*Pi^2)/9)*xp^4 + 
       (-16189/1350 + (16*Pi^2)/9)*xp^5 + (-7616/675 + (16*Pi^2)/9)*xp^6 + 
       (-71254/6615 + (16*Pi^2)/9)*xp^7 + (-549103/52920 + (16*Pi^2)/9)*
        xp^8 + (-228107/22680 + (16*Pi^2)/9)*xp^9 + 
       (-138832/14175 + (16*Pi^2)/9)*xp^10 + 
       (-16417277/1715175 + (16*Pi^2)/9)*xp^11 + 
       (-6436151/686070 + (16*Pi^2)/9)*xp^12 + 
       (-4 + (20*xp)/3 + 12*xp^2 + (76*xp^3)/9 + (46*xp^4)/9 + (14*xp^5)/5 + 
         (44*xp^6)/45 - (172*xp^7)/315 - (587*xp^8)/315 - (2861*xp^9)/945 - 
         (3848*xp^10)/945 - (4744*xp^11)/945 - (61214*xp^12)/10395)*Log[xp] + 
       (-16/3 - (16*xp)/3 - (32*xp^2)/3 - (32*xp^3)/3 - (32*xp^4)/3 - 
         (32*xp^5)/3 - (32*xp^6)/3 - (32*xp^7)/3 - (32*xp^8)/3 - 
         (32*xp^9)/3 - (32*xp^10)/3 - (32*xp^11)/3 - (32*xp^12)/3)*
        Log[xp]^2) + (32*Zeta[3])/3 + xp*(-36 + (14*Pi^2)/9 + 
       (32*Zeta[3])/3) + xp^12*(-49754579498507/3993750684000 - 
       (68459*Pi^2)/31185 + (64*Zeta[3])/3) + 
     xp^11*(-3589977732293/249609417750 - (60122*Pi^2)/31185 + 
       (64*Zeta[3])/3) + xp^10*(-1546350194/93767625 - (4646*Pi^2)/2835 + 
       (64*Zeta[3])/3) + xp^9*(-28243489961/1500282000 - (7507*Pi^2)/5670 + 
       (64*Zeta[3])/3) + xp^8*(-397127881/18522000 - (1849*Pi^2)/1890 + 
       (64*Zeta[3])/3) + xp^7*(-169608121/6945750 - (562*Pi^2)/945 + 
       (64*Zeta[3])/3) + xp^6*(-564751/20250 - (22*Pi^2)/135 + 
       (64*Zeta[3])/3) + xp^5*(-86663/2700 + Pi^2/3 + (64*Zeta[3])/3) + 
     xp^4*(-4079/108 + (25*Pi^2)/27 + (64*Zeta[3])/3) + 
     xp^3*(-1355/27 + (46*Pi^2)/27 + (64*Zeta[3])/3) + 
     xp^2*(-173/3 + 2*Pi^2 + (64*Zeta[3])/3) + 
     e*(-2 + (2*Pi^2)/3 + (2*Pi^4)/135 + 
       (4 + (28*Pi^2)/9 + (-68 + (28*Pi^2)/9)*xp + (-332/3 + (56*Pi^2)/9)*
          xp^2 + (-2684/27 + (56*Pi^2)/9)*xp^3 + (-2219/27 + (56*Pi^2)/9)*
          xp^4 + (-50531/675 + (56*Pi^2)/9)*xp^5 + (-9536/135 + (56*Pi^2)/9)*
          xp^6 + (-2247316/33075 + (56*Pi^2)/9)*xp^7 + 
         (-8755549/132300 + (56*Pi^2)/9)*xp^8 + 
         (-77430821/1190700 + (56*Pi^2)/9)*xp^9 + 
         (-3829057/59535 + (56*Pi^2)/9)*xp^10 + 
         (-460484551/7203735 + (56*Pi^2)/9)*xp^11 + 
         (-2296980668/36018675 + (56*Pi^2)/9)*xp^12)*Log[xp]^2 + 
       (8/3 + (152*xp)/9 + (88*xp^2)/3 + (664*xp^3)/27 + (508*xp^4)/27 + 
         (44*xp^5)/3 + (1528*xp^6)/135 + (1144*xp^7)/135 + (1886*xp^8)/315 + 
         (10694*xp^9)/2835 + (5024*xp^10)/2835 - (544*xp^11)/10395 - 
         (5996*xp^12)/3465)*Log[xp]^3 + (-32/9 - (32*xp)/9 - (64*xp^2)/9 - 
         (64*xp^3)/9 - (64*xp^4)/9 - (64*xp^5)/9 - (64*xp^6)/9 - 
         (64*xp^7)/9 - (64*xp^8)/9 - (64*xp^9)/9 - (64*xp^10)/9 - 
         (64*xp^11)/9 - (64*xp^12)/9)*Log[xp]^4 + 
       L^2*((4*Pi^2)/9 + (-6 + (4*Pi^2)/9)*xp + (-26/3 + (8*Pi^2)/9)*xp^2 + 
         (-214/27 + (8*Pi^2)/9)*xp^3 + (-709/108 + (8*Pi^2)/9)*xp^4 + 
         (-16189/2700 + (8*Pi^2)/9)*xp^5 + (-3808/675 + (8*Pi^2)/9)*xp^6 + 
         (-35627/6615 + (8*Pi^2)/9)*xp^7 + (-549103/105840 + (8*Pi^2)/9)*
          xp^8 + (-228107/45360 + (8*Pi^2)/9)*xp^9 + 
         (-69416/14175 + (8*Pi^2)/9)*xp^10 + (-16417277/3430350 + (8*Pi^2)/9)*
          xp^11 + (-6436151/1372140 + (8*Pi^2)/9)*xp^12 + 
         (-2 + (10*xp)/3 + 6*xp^2 + (38*xp^3)/9 + (23*xp^4)/9 + (7*xp^5)/5 + 
           (22*xp^6)/45 - (86*xp^7)/315 - (587*xp^8)/630 - (2861*xp^9)/1890 - 
           (1924*xp^10)/945 - (2372*xp^11)/945 - (30607*xp^12)/10395)*
          Log[xp] + (-8/3 - (8*xp)/3 - (16*xp^2)/3 - (16*xp^3)/3 - 
           (16*xp^4)/3 - (16*xp^5)/3 - (16*xp^6)/3 - (16*xp^7)/3 - 
           (16*xp^8)/3 - (16*xp^9)/3 - (16*xp^10)/3 - (16*xp^11)/3 - 
           (16*xp^12)/3)*Log[xp]^2) + Log[xp]*(-8/3 + Pi^2/9 + 
         xp^2*(234 - (91*Pi^2)/9 - (128*Zeta[3])/3) + 
         xp^3*(16726/81 - (217*Pi^2)/27 - (128*Zeta[3])/3) + 
         xp^4*(13426/81 - (293*Pi^2)/54 - (128*Zeta[3])/3) + 
         xp^5*(1507676/10125 - (319*Pi^2)/90 - (128*Zeta[3])/3) + 
         xp^6*(55579/405 - (91*Pi^2)/45 - (128*Zeta[3])/3) + 
         xp^7*(444373267/3472875 - (229*Pi^2)/315 - (128*Zeta[3])/3) + 
         xp^8*(370949029/3087000 + (1537*Pi^2)/3780 - (128*Zeta[3])/3) + 
         xp^9*(85077193147/750141000 + (5357*Pi^2)/3780 - (128*Zeta[3])/3) + 
         xp^10*(8059600699/75014100 + (734*Pi^2)/315 - (128*Zeta[3])/3) + 
         xp^11*(2038208088919/19968753420 + (19730*Pi^2)/6237 - 
           (128*Zeta[3])/3) + xp^12*(194056313699539/1996875342000 + 
           (245117*Pi^2)/62370 - (128*Zeta[3])/3) + 
         xp*(424/3 - (55*Pi^2)/9 - (64*Zeta[3])/3) - (64*Zeta[3])/3) + 
       xp^12*(-1496637967318740041/13838346120060000 + (8378239217*Pi^2)/
          864448200 + (4*Pi^4)/135 - (3856*Zeta[3])/945) + 
       xp^11*(-3094682802278404459/27676692240120000 + (4186735573*Pi^2)/
          432224100 + (4*Pi^4)/135 - (8144*Zeta[3])/10395) + (32*Zeta[3])/3 + 
       xp^10*(-219399124093099/1890355320000 + (17352389*Pi^2)/1786050 + 
         (4*Pi^4)/135 + (176*Zeta[3])/63) + 
       xp^9*(-228811334893063/1890355320000 + (279774449*Pi^2)/28576800 + 
         (4*Pi^4)/135 + (704*Zeta[3])/105) + 
       xp^8*(-2962993752823/23337720000 + (31520681*Pi^2)/3175200 + 
         (4*Pi^4)/135 + (496*Zeta[3])/45) + xp^7*(-130426540877/972405000 + 
         (671527*Pi^2)/66150 + (4*Pi^4)/135 + (1664*Zeta[3])/105) + 
       xp^6*(-2316881/16200 + (788*Pi^2)/75 + (4*Pi^4)/135 + 
         (64*Zeta[3])/3) + xp^5*(-187714199/1215000 + (35891*Pi^2)/3240 + 
         (4*Pi^4)/135 + (416*Zeta[3])/15) + xp*(-418/3 + (89*Pi^2)/9 + 
         (2*Pi^4)/135 + 32*Zeta[3]) + xp^4*(-332363/1944 + (7831*Pi^2)/648 + 
         (4*Pi^4)/135 + (320*Zeta[3])/9) + 
       xp^3*(-51727/243 + (1175*Pi^2)/81 + (4*Pi^4)/135 + (416*Zeta[3])/9) + 
       xp^2*(-721/3 + (47*Pi^2)/3 + (4*Pi^4)/135 + (160*Zeta[3])/3) + 
       L*((14*Pi^2)/9 + (-4 - (8*Pi^2)/9 + (140/3 - (8*Pi^2)/9)*xp + 
           (224/3 - (16*Pi^2)/9)*xp^2 + (200/3 - (16*Pi^2)/9)*xp^3 + 
           (55 - (16*Pi^2)/9)*xp^4 + (2251/45 - (16*Pi^2)/9)*xp^5 + 
           (31786/675 - (16*Pi^2)/9)*xp^6 + (1493578/33075 - (16*Pi^2)/9)*
            xp^7 + (322099/7350 - (16*Pi^2)/9)*xp^8 + 
           (25532939/595350 - (16*Pi^2)/9)*xp^9 + 
           (25143809/595350 - (16*Pi^2)/9)*xp^10 + 
           (3010285169/72037350 - (16*Pi^2)/9)*xp^11 + 
           (2989512473/72037350 - (16*Pi^2)/9)*xp^12)*Log[xp] + 
         (-4/3 - (52*xp)/3 - (92*xp^2)/3 - (76*xp^3)/3 - (58*xp^4)/3 - 
           (226*xp^5)/15 - (524*xp^6)/45 - (2756*xp^7)/315 - 
           (1961*xp^8)/315 - (3763*xp^9)/945 - (1852*xp^10)/945 - 
           (244*xp^11)/2079 + (16378*xp^12)/10395)*Log[xp]^2 + 
         (16/3 + (16*xp)/3 + (32*xp^2)/3 + (32*xp^3)/3 + (32*xp^4)/3 + 
           (32*xp^5)/3 + (32*xp^6)/3 + (32*xp^7)/3 + (32*xp^8)/3 + 
           (32*xp^9)/3 + (32*xp^10)/3 + (32*xp^11)/3 + (32*xp^12)/3)*
          Log[xp]^3 + (32*Zeta[3])/3 + xp*(-48 + (22*Pi^2)/9 + 
           (32*Zeta[3])/3) + xp^12*(-87220701699707/3993750684000 - 
           (13019*Pi^2)/31185 + (64*Zeta[3])/3) + 
         xp^11*(-5979184054103/249609417750 - (4682*Pi^2)/31185 + 
           (64*Zeta[3])/3) + xp^10*(-2464723874/93767625 + (394*Pi^2)/2835 + 
           (64*Zeta[3])/3) + xp^9*(-43332768011/1500282000 + 
           (2573*Pi^2)/5670 + (64*Zeta[3])/3) + 
         xp^8*(-196437977/6174000 + (1511*Pi^2)/1890 + (64*Zeta[3])/3) + 
         xp^7*(-244424821/6945750 + (1118*Pi^2)/945 + (64*Zeta[3])/3) + 
         xp^6*(-793231/20250 + (218*Pi^2)/135 + (64*Zeta[3])/3) + 
         xp^5*(-119041/2700 + (19*Pi^2)/9 + (64*Zeta[3])/3) + 
         xp^4*(-5497/108 + (73*Pi^2)/27 + (64*Zeta[3])/3) + 
         xp^3*(-1783/27 + (94*Pi^2)/27 + (64*Zeta[3])/3) + 
         xp^2*(-75 + (34*Pi^2)/9 + (64*Zeta[3])/3))) + 
     e^2*(-8 + (2*Pi^2)/3 - (29*Pi^4)/270 + 
       (8/3 - (68*Pi^2)/27 + (584/9 - (68*Pi^2)/27)*xp + 
         (976/9 - (136*Pi^2)/27)*xp^2 + (8000/81 - (136*Pi^2)/27)*xp^3 + 
         (6770/81 - (136*Pi^2)/27)*xp^4 + (156194/2025 - (136*Pi^2)/27)*
          xp^5 + (148748/2025 - (136*Pi^2)/27)*xp^6 + 
         (144092/2025 - (136*Pi^2)/27)*xp^7 + (6915058/99225 - (136*Pi^2)/27)*
          xp^8 + (20474494/297675 - (136*Pi^2)/27)*xp^9 + 
         (6773659/99225 - (136*Pi^2)/27)*xp^10 + 
         (2450667817/36018675 - (136*Pi^2)/27)*xp^11 + 
         (2450335933/36018675 - (136*Pi^2)/27)*xp^12)*Log[xp]^3 + 
       (-20/9 - (100*xp)/9 - (172*xp^2)/9 - (436*xp^3)/27 - (334*xp^4)/27 - 
         (434*xp^5)/45 - (1004*xp^6)/135 - (5252*xp^7)/945 - 
         (3697*xp^8)/945 - (6931*xp^9)/2835 - (3172*xp^10)/2835 + 
         (2852*xp^11)/31185 + (37586*xp^12)/31185)*Log[xp]^4 + 
       (16/9 + (16*xp)/9 + (32*xp^2)/9 + (32*xp^3)/9 + (32*xp^4)/9 + 
         (32*xp^5)/9 + (32*xp^6)/9 + (32*xp^7)/9 + (32*xp^8)/9 + 
         (32*xp^9)/9 + (32*xp^10)/9 + (32*xp^11)/9 + (32*xp^12)/9)*
        Log[xp]^5 + L^3*((4*Pi^2)/27 + (-2 + (4*Pi^2)/27)*xp + 
         (-26/9 + (8*Pi^2)/27)*xp^2 + (-214/81 + (8*Pi^2)/27)*xp^3 + 
         (-709/324 + (8*Pi^2)/27)*xp^4 + (-16189/8100 + (8*Pi^2)/27)*xp^5 + 
         (-3808/2025 + (8*Pi^2)/27)*xp^6 + (-35627/19845 + (8*Pi^2)/27)*
          xp^7 + (-549103/317520 + (8*Pi^2)/27)*xp^8 + 
         (-228107/136080 + (8*Pi^2)/27)*xp^9 + (-69416/42525 + (8*Pi^2)/27)*
          xp^10 + (-16417277/10291050 + (8*Pi^2)/27)*xp^11 + 
         (-6436151/4116420 + (8*Pi^2)/27)*xp^12 + 
         (-2/3 + (10*xp)/9 + 2*xp^2 + (38*xp^3)/27 + (23*xp^4)/27 + 
           (7*xp^5)/15 + (22*xp^6)/135 - (86*xp^7)/945 - (587*xp^8)/1890 - 
           (2861*xp^9)/5670 - (1924*xp^10)/2835 - (2372*xp^11)/2835 - 
           (30607*xp^12)/31185)*Log[xp] + (-8/9 - (8*xp)/9 - (16*xp^2)/9 - 
           (16*xp^3)/9 - (16*xp^4)/9 - (16*xp^5)/9 - (16*xp^6)/9 - 
           (16*xp^7)/9 - (16*xp^8)/9 - (16*xp^9)/9 - (16*xp^10)/9 - 
           (16*xp^11)/9 - (16*xp^12)/9)*Log[xp]^2) + (32*Zeta[3])/3 - 
       (128*Pi^2*Zeta[3])/27 + L^2*((7*Pi^2)/9 + 
         (-2 - (4*Pi^2)/9 + (70/3 - (4*Pi^2)/9)*xp + (112/3 - (8*Pi^2)/9)*
            xp^2 + (100/3 - (8*Pi^2)/9)*xp^3 + (55/2 - (8*Pi^2)/9)*xp^4 + 
           (2251/90 - (8*Pi^2)/9)*xp^5 + (15893/675 - (8*Pi^2)/9)*xp^6 + 
           (746789/33075 - (8*Pi^2)/9)*xp^7 + (322099/14700 - (8*Pi^2)/9)*
            xp^8 + (25532939/1190700 - (8*Pi^2)/9)*xp^9 + 
           (25143809/1190700 - (8*Pi^2)/9)*xp^10 + 
           (3010285169/144074700 - (8*Pi^2)/9)*xp^11 + 
           (2989512473/144074700 - (8*Pi^2)/9)*xp^12)*Log[xp] + 
         (-2/3 - (26*xp)/3 - (46*xp^2)/3 - (38*xp^3)/3 - (29*xp^4)/3 - 
           (113*xp^5)/15 - (262*xp^6)/45 - (1378*xp^7)/315 - 
           (1961*xp^8)/630 - (3763*xp^9)/1890 - (926*xp^10)/945 - 
           (122*xp^11)/2079 + (8189*xp^12)/10395)*Log[xp]^2 + 
         (8/3 + (8*xp)/3 + (16*xp^2)/3 + (16*xp^3)/3 + (16*xp^4)/3 + 
           (16*xp^5)/3 + (16*xp^6)/3 + (16*xp^7)/3 + (16*xp^8)/3 + 
           (16*xp^9)/3 + (16*xp^10)/3 + (16*xp^11)/3 + (16*xp^12)/3)*
          Log[xp]^3 + (16*Zeta[3])/3 + xp*(-24 + (11*Pi^2)/9 + 
           (16*Zeta[3])/3) + xp^12*(-87220701699707/7987501368000 - 
           (13019*Pi^2)/62370 + (32*Zeta[3])/3) + 
         xp^11*(-5979184054103/499218835500 - (2341*Pi^2)/31185 + 
           (32*Zeta[3])/3) + xp^10*(-1232361937/93767625 + (197*Pi^2)/2835 + 
           (32*Zeta[3])/3) + xp^9*(-43332768011/3000564000 + 
           (2573*Pi^2)/11340 + (32*Zeta[3])/3) + 
         xp^8*(-196437977/12348000 + (1511*Pi^2)/3780 + (32*Zeta[3])/3) + 
         xp^7*(-244424821/13891500 + (559*Pi^2)/945 + (32*Zeta[3])/3) + 
         xp^6*(-793231/40500 + (109*Pi^2)/135 + (32*Zeta[3])/3) + 
         xp^5*(-119041/5400 + (19*Pi^2)/18 + (32*Zeta[3])/3) + 
         xp^4*(-5497/216 + (73*Pi^2)/54 + (32*Zeta[3])/3) + 
         xp^3*(-1783/54 + (47*Pi^2)/27 + (32*Zeta[3])/3) + 
         xp^2*(-75/2 + (17*Pi^2)/9 + (32*Zeta[3])/3)) + 
       Log[xp]*(-32/3 + Pi^2/9 - (26*Pi^4)/135 + 
         xp^2*(2146/3 - (400*Pi^2)/9 - (52*Pi^4)/135 - (404*Zeta[3])/3) + 
         xp^3*(152734/243 - (3262*Pi^2)/81 - (52*Pi^4)/135 - 
           (3028*Zeta[3])/27) + xp^4*(125368/243 - (10903*Pi^2)/324 - 
           (52*Pi^4)/135 - (2242*Zeta[3])/27) + xp*(1216/3 - (241*Pi^2)/9 - 
           (26*Pi^4)/135 - (716*Zeta[3])/9) + xp^5*(71871667/151875 - 
           (249823*Pi^2)/8100 - (52*Pi^4)/135 - 62*Zeta[3]) + 
         xp^6*(269803631/607500 - (7897*Pi^2)/270 - (52*Pi^4)/135 - 
           (6068*Zeta[3])/135) + xp^7*(87899034137/208372500 - 
           (1869373*Pi^2)/66150 - (52*Pi^4)/135 - (28748*Zeta[3])/945) + 
         xp^8*(4714454463197/11668860000 - (21938941*Pi^2)/793800 - 
           (52*Pi^4)/135 - (2389*Zeta[3])/135) + 
         xp^9*(122688131255119/315059220000 - (194759389*Pi^2)/7144200 - 
           (52*Pi^4)/135 - (17989*Zeta[3])/2835) - 12*Zeta[3] + 
         xp^10*(13205181305209/35006580000 - (38661263*Pi^2)/1428840 - 
           (52*Pi^4)/135 + (11096*Zeta[3])/2835) + 
         xp^11*(1692435512801620921/4612782040020000 - (4664827007*Pi^2)/
            172889640 - (52*Pi^4)/135 + (414152*Zeta[3])/31185) + 
         xp^12*(137642510205011351/384398503335000 - (23340925123*Pi^2)/
            864448200 - (52*Pi^4)/135 + (682994*Zeta[3])/31185)) + 
       L*(-2 + (14*Pi^2)/9 + (2*Pi^4)/135 + (-4/3 + (28*Pi^2)/9 + 
           (-220/3 + (28*Pi^2)/9)*xp + (-364/3 + (56*Pi^2)/9)*xp^2 + 
           (-2972/27 + (56*Pi^2)/9)*xp^3 + (-2507/27 + (56*Pi^2)/9)*xp^4 + 
           (-57731/675 + (56*Pi^2)/9)*xp^5 + (-10976/135 + (56*Pi^2)/9)*
            xp^6 + (-2600116/33075 + (56*Pi^2)/9)*xp^7 + 
           (-10166749/132300 + (56*Pi^2)/9)*xp^8 + 
           (-90131621/1190700 + (56*Pi^2)/9)*xp^9 + 
           (-4464097/59535 + (56*Pi^2)/9)*xp^10 + (-537324391/7203735 + 
             (56*Pi^2)/9)*xp^11 + (-2681179868/36018675 + (56*Pi^2)/9)*xp^12)*
          Log[xp]^2 + (8/3 + (152*xp)/9 + (88*xp^2)/3 + (664*xp^3)/27 + 
           (508*xp^4)/27 + (44*xp^5)/3 + (1528*xp^6)/135 + (1144*xp^7)/135 + 
           (1886*xp^8)/315 + (10694*xp^9)/2835 + (5024*xp^10)/2835 - 
           (544*xp^11)/10395 - (5996*xp^12)/3465)*Log[xp]^3 + 
         (-32/9 - (32*xp)/9 - (64*xp^2)/9 - (64*xp^3)/9 - (64*xp^4)/9 - 
           (64*xp^5)/9 - (64*xp^6)/9 - (64*xp^7)/9 - (64*xp^8)/9 - 
           (64*xp^9)/9 - (64*xp^10)/9 - (64*xp^11)/9 - (64*xp^12)/9)*
          Log[xp]^4 + Log[xp]*(-20/3 + Pi^2/9 + xp^2*(246 - (91*Pi^2)/9 - 
             (128*Zeta[3])/3) + xp^3*(17410/81 - (217*Pi^2)/27 - 
             (128*Zeta[3])/3) + xp^4*(13840/81 - (293*Pi^2)/54 - 
             (128*Zeta[3])/3) + xp^5*(1536026/10125 - (319*Pi^2)/90 - 
             (128*Zeta[3])/3) + xp^6*(11195/81 - (91*Pi^2)/45 - 
             (128*Zeta[3])/3) + xp^7*(442476967/3472875 - (229*Pi^2)/315 - 
             (128*Zeta[3])/3) + xp^8*(40577381/343000 + (1537*Pi^2)/3780 - 
             (128*Zeta[3])/3) + xp^9*(82806131347/750141000 + 
             (5357*Pi^2)/3780 - (128*Zeta[3])/3) + 
           xp^10*(7754146459/75014100 + (734*Pi^2)/315 - (128*Zeta[3])/3) + 
           xp^11*(387592566731/3993750684 + (19730*Pi^2)/6237 - 
             (128*Zeta[3])/3) + xp^12*(182297128785139/1996875342000 + 
             (245117*Pi^2)/62370 - (128*Zeta[3])/3) + 
           xp*(148 - (55*Pi^2)/9 - (64*Zeta[3])/3) - (64*Zeta[3])/3) + 
         xp^12*(-1626458080745898041/13838346120060000 + (9915036017*Pi^2)/
            864448200 + (4*Pi^4)/135 - (3856*Zeta[3])/945) + 
         xp^11*(-3359597999240697259/27676692240120000 + (4955133973*Pi^2)/
            432224100 + (4*Pi^4)/135 - (8144*Zeta[3])/10395) + 
         (32*Zeta[3])/3 + xp^10*(-237913537481899/1890355320000 + 
           (20527589*Pi^2)/1786050 + (4*Pi^4)/135 + (176*Zeta[3])/63) + 
         xp^9*(-247823825236063/1890355320000 + (330577649*Pi^2)/28576800 + 
           (4*Pi^4)/135 + (704*Zeta[3])/105) + 
         xp^8*(-3205148175823/23337720000 + (37165481*Pi^2)/3175200 + 
           (4*Pi^4)/135 + (496*Zeta[3])/45) + xp^7*(-140900878877/972405000 + 
           (789127*Pi^2)/66150 + (4*Pi^4)/135 + (1664*Zeta[3])/105) + 
         xp^6*(-499933/3240 + (2764*Pi^2)/225 + (4*Pi^4)/135 + 
           (64*Zeta[3])/3) + xp^5*(-202284299/1215000 + (41651*Pi^2)/3240 + 
           (4*Pi^4)/135 + (416*Zeta[3])/15) + xp*(-454/3 + (97*Pi^2)/9 + 
           (2*Pi^4)/135 + 32*Zeta[3]) + xp^4*(-357887/1944 + 
           (8983*Pi^2)/648 + (4*Pi^4)/135 + (320*Zeta[3])/9) + 
         xp^3*(-55579/243 + (1319*Pi^2)/81 + (4*Pi^4)/135 + 
           (416*Zeta[3])/9) + xp^2*(-773/3 + (157*Pi^2)/9 + (4*Pi^4)/135 + 
           (160*Zeta[3])/3)) + Log[xp]^2*(4 + (19*Pi^2)/9 + (304*Zeta[3])/9 + 
         xp*(-204 + (29*Pi^2)/3 + (304*Zeta[3])/9) + 
         xp^12*(-3675873067291/24652782000 - (9569*Pi^2)/8910 + 
           (608*Zeta[3])/9) + xp^11*(-13008709767923/83203139250 - 
           (41*Pi^2)/405 + (608*Zeta[3])/9) + xp^10*(-3422959711/20837250 + 
           (43*Pi^2)/45 + (608*Zeta[3])/9) + xp^9*(-43269562561/250047000 + 
           (1141*Pi^2)/540 + (608*Zeta[3])/9) + 
         xp^8*(-564677881/3087000 + (12827*Pi^2)/3780 + (608*Zeta[3])/9) + 
         xp^7*(-96386659/496125 + (169*Pi^2)/35 + (608*Zeta[3])/9) + 
         xp^6*(-2103619/10125 + (97*Pi^2)/15 + (608*Zeta[3])/9) + 
         xp^5*(-4550189/20250 + (151*Pi^2)/18 + (608*Zeta[3])/9) + 
         xp^4*(-40345/162 + (581*Pi^2)/54 + (608*Zeta[3])/9) + 
         xp^3*(-24806/81 + (379*Pi^2)/27 + (608*Zeta[3])/9) + 
         xp^2*(-1046/3 + (149*Pi^2)/9 + (608*Zeta[3])/9)) + (128*Zeta[5])/3 + 
       xp*(-1228/3 + (266*Pi^2)/9 + (23*Pi^4)/270 + 124*Zeta[3] - 
         (128*Pi^2*Zeta[3])/27 + (128*Zeta[5])/3) + 
       xp^11*(-9787832654303647839481/25573263629870880000 + 
         (14312955802367*Pi^2)/599062602600 + (2707*Pi^4)/187110 + 
         (105821459*Zeta[3])/800415 - (256*Pi^2*Zeta[3])/27 + 
         (256*Zeta[5])/3) + xp^12*(-15856436719490080149253/
          42622106049784800000 + (1096339443558577*Pi^2)/47925008208000 + 
         (1451*Pi^4)/170100 + (3177149749*Zeta[3])/24012450 - 
         (256*Pi^2*Zeta[3])/27 + (256*Zeta[5])/3) + 
       xp^10*(-6967209694283219/17643316320000 + (1125230509*Pi^2)/45008460 + 
         (1793*Pi^4)/85050 + (7889338*Zeta[3])/59535 - (256*Pi^2*Zeta[3])/
          27 + (256*Zeta[5])/3) + xp^9*(-324624098780659351/793949234400000 + 
         (472123494721*Pi^2)/18003384000 + (9713*Pi^4)/340200 + 
         (105869653*Zeta[3])/793800 - (256*Pi^2*Zeta[3])/27 + 
         (256*Zeta[5])/3) + xp^8*(-1389315068164157/3267280800000 + 
         (2044633547*Pi^2)/74088000 + (4211*Pi^4)/113400 + 
         (107139413*Zeta[3])/793800 - (256*Pi^2*Zeta[3])/27 + 
         (256*Zeta[5])/3) + xp^7*(-38922041194133/87516450000 + 
         (810489877*Pi^2)/27783000 + (1339*Pi^4)/28350 + 
         (13655546*Zeta[3])/99225 - (256*Pi^2*Zeta[3])/27 + 
         (256*Zeta[5])/3) + xp^6*(-17084143697/36450000 + (55867*Pi^2)/1800 + 
         (241*Pi^4)/4050 + (57448*Zeta[3])/405 - (256*Pi^2*Zeta[3])/27 + 
         (256*Zeta[5])/3) + xp^5*(-9101599633/18225000 + 
         (16220741*Pi^2)/486000 + (203*Pi^4)/2700 + (602107*Zeta[3])/4050 - 
         (256*Pi^2*Zeta[3])/27 + (256*Zeta[5])/3) + 
       xp^4*(-3166805/5832 + (142873*Pi^2)/3888 + (157*Pi^4)/1620 + 
         (26035*Zeta[3])/162 - (256*Pi^2*Zeta[3])/27 + (256*Zeta[5])/3) + 
       xp^3*(-479029/729 + (43543*Pi^2)/972 + (107*Pi^4)/810 + 
         (15332*Zeta[3])/81 - (256*Pi^2*Zeta[3])/27 + (256*Zeta[5])/3) + 
       xp^2*(-2227/3 + (1819*Pi^2)/36 + (53*Pi^4)/270 + (1852*Zeta[3])/9 - 
         (256*Pi^2*Zeta[3])/27 + (256*Zeta[5])/3))
Spgq0pqq0sigma1qg = (4/3 - (16*Pi^2)/81)*xp + (26/9 - (8*Pi^2)/27)*xp^2 + 
     (434/81 - (40*Pi^2)/81)*xp^3 + (535/81 - (52*Pi^2)/81)*xp^4 + 
     (692312/91125 - (932*Pi^2)/1215)*xp^5 + 
     (1533523/182250 - (1064*Pi^2)/1215)*xp^6 + 
     (569217457/62511750 - (8264*Pi^2)/8505)*xp^7 + 
     (606658387/62511750 - (2998*Pi^2)/2835)*xp^8 + 
     (3838255007/375070500 - (3218*Pi^2)/2835)*xp^9 + 
     (24095624533/2250423000 - (10256*Pi^2)/8505)*xp^10 + 
     (100073796958859/8985939039000 - (356704*Pi^2)/280665)*xp^11 + 
     (207215615302933/17971878078000 - (373588*Pi^2)/280665)*xp^12 + 
     ((-8*xp)/9 - (44*xp^2)/27 - (92*xp^3)/27 - (328*xp^4)/81 - 
       (26704*xp^5)/6075 - (9256*xp^6)/2025 - (459952*xp^7)/99225 - 
       (153004*xp^8)/33075 - (453032*xp^9)/99225 - (3991804*xp^10)/893025 - 
       (1409871472*xp^11)/324168075 - (1364937247*xp^12)/324168075)*Log[xp] + 
     ((32*xp)/27 + (16*xp^2)/9 + (80*xp^3)/27 + (104*xp^4)/27 + 
       (1864*xp^5)/405 + (2128*xp^6)/405 + (16528*xp^7)/2835 + 
       (5996*xp^8)/945 + (6436*xp^9)/945 + (20512*xp^10)/2835 + 
       (713408*xp^11)/93555 + (747176*xp^12)/93555)*Log[xp]^2 + 
     L*((4*xp)/27 + (10*xp^2)/27 + (70*xp^3)/81 + (89*xp^4)/81 + 
       (7711*xp^5)/6075 + (8507*xp^6)/6075 + (447689*xp^7)/297675 + 
       (945313*xp^8)/595350 + (986533*xp^9)/595350 + (612679*xp^10)/357210 + 
       (228818383*xp^11)/129667230 + (468696563*xp^12)/259334460 + 
       ((-16*xp)/27 - (8*xp^2)/9 - (40*xp^3)/27 - (52*xp^4)/27 - 
         (932*xp^5)/405 - (1064*xp^6)/405 - (8264*xp^7)/2835 - 
         (2998*xp^8)/945 - (3218*xp^9)/945 - (10256*xp^10)/2835 - 
         (356704*xp^11)/93555 - (373588*xp^12)/93555)*Log[xp]) + 
     e*(((-128/27 + (44*Pi^2)/81)*xp + (-88/9 + (22*Pi^2)/27)*xp^2 + 
         (-4496/243 + (110*Pi^2)/81)*xp^3 + (-5453/243 + (143*Pi^2)/81)*
          xp^4 + (-771667/30375 + (2563*Pi^2)/1215)*xp^5 + 
         (-281018/10125 + (2926*Pi^2)/1215)*xp^6 + 
         (-34368664/1157625 + (22726*Pi^2)/8505)*xp^7 + 
         (-36268979/1157625 + (16489*Pi^2)/5670)*xp^8 + 
         (-3071707129/93767625 + (17699*Pi^2)/5670)*xp^9 + 
         (-1063511384/31255875 + (28204*Pi^2)/8505)*xp^10 + 
         (-13167451742266/374414126625 + (89176*Pi^2)/25515)*xp^11 + 
         (-18077040987583/499218835500 + (93397*Pi^2)/25515)*xp^12)*Log[xp] + 
       ((8*xp)/3 + (116*xp^2)/27 + (652*xp^3)/81 + (790*xp^4)/81 + 
         (21982*xp^5)/2025 + (70442*xp^6)/6075 + (3599774*xp^7)/297675 + 
         (3697499*xp^8)/297675 + (3758999*xp^9)/297675 + 
         (3793831*xp^10)/297675 + (1382536583*xp^11)/108056025 + 
         (307192439*xp^12)/24012450)*Log[xp]^2 + 
       ((-32*xp)/27 - (16*xp^2)/9 - (80*xp^3)/27 - (104*xp^4)/27 - 
         (1864*xp^5)/405 - (2128*xp^6)/405 - (16528*xp^7)/2835 - 
         (5996*xp^8)/945 - (6436*xp^9)/945 - (20512*xp^10)/2835 - 
         (713408*xp^11)/93555 - (747176*xp^12)/93555)*Log[xp]^3 + 
       L^2*((2*xp)/27 + (5*xp^2)/27 + (35*xp^3)/81 + (89*xp^4)/162 + 
         (7711*xp^5)/12150 + (8507*xp^6)/12150 + (447689*xp^7)/595350 + 
         (945313*xp^8)/1190700 + (986533*xp^9)/1190700 + 
         (612679*xp^10)/714420 + (228818383*xp^11)/259334460 + 
         (468696563*xp^12)/518668920 + ((-8*xp)/27 - (4*xp^2)/9 - 
           (20*xp^3)/27 - (26*xp^4)/27 - (466*xp^5)/405 - (532*xp^6)/405 - 
           (4132*xp^7)/2835 - (1499*xp^8)/945 - (1609*xp^9)/945 - 
           (5128*xp^10)/2835 - (178352*xp^11)/93555 - (186794*xp^12)/93555)*
          Log[xp]) + L*((40/27 - (16*Pi^2)/81)*xp + (88/27 - (8*Pi^2)/27)*
          xp^2 + (56/9 - (40*Pi^2)/81)*xp^3 + (208/27 - (52*Pi^2)/81)*xp^4 + 
         (807977/91125 - (932*Pi^2)/1215)*xp^5 + 
         (1788733/182250 - (1064*Pi^2)/1215)*xp^6 + 
         (663232147/62511750 - (8264*Pi^2)/8505)*xp^7 + 
         (352958126/31255875 - (2998*Pi^2)/2835)*xp^8 + 
         (4459770797/375070500 - (3218*Pi^2)/2835)*xp^9 + 
         (27955502233/2250423000 - (10256*Pi^2)/8505)*xp^10 + 
         (115930910900759/8985939039000 - (356704*Pi^2)/280665)*xp^11 + 
         (239696287118833/17971878078000 - (373588*Pi^2)/280665)*xp^12 + 
         ((-40*xp)/27 - (68*xp^2)/27 - (44*xp^3)/9 - (484*xp^4)/81 - 
           (40684*xp^5)/6075 - (14576*xp^6)/2025 - (749192*xp^7)/99225 - 
           (85978*xp^8)/11025 - (790922*xp^9)/99225 - (7222444*xp^10)/
            893025 - (2645850832*xp^11)/324168075 - (2659419667*xp^12)/
            324168075)*Log[xp] + ((32*xp)/27 + (16*xp^2)/9 + (80*xp^3)/27 + 
           (104*xp^4)/27 + (1864*xp^5)/405 + (2128*xp^6)/405 + 
           (16528*xp^7)/2835 + (5996*xp^8)/945 + (6436*xp^9)/945 + 
           (20512*xp^10)/2835 + (713408*xp^11)/93555 + (747176*xp^12)/93555)*
          Log[xp]^2) + xp^12*(100634807968394809/2767669224012000 - 
         (2803027327*Pi^2)/1414551600 - (1494352*Zeta[3])/93555) + 
       xp^11*(147934622580712001/4151503836018000 - (127655761*Pi^2)/
          64297800 - (1426816*Zeta[3])/93555) + 
       xp^10*(365338287533/10501974000 - (42462577*Pi^2)/21432600 - 
         (41024*Zeta[3])/2835) + xp^9*(15969152150657/472588830000 - 
         (14049463*Pi^2)/7144200 - (12872*Zeta[3])/945) + 
       xp^8*(1711850671213/52509870000 - (13844683*Pi^2)/7144200 - 
         (11992*Zeta[3])/945) + xp^7*(102245710888/3281866875 - 
         (6751859*Pi^2)/3572100 - (33056*Zeta[3])/2835) + 
       xp^6*(80264447/2733750 - (132377*Pi^2)/72900 - (4256*Zeta[3])/405) + 
       xp^5*(49343879/1822500 - (124181*Pi^2)/72900 - (3728*Zeta[3])/405) + 
       xp^4*(70205/2916 - (497*Pi^2)/324 - (208*Zeta[3])/27) + 
       xp^3*(14612/729 - (617*Pi^2)/486 - (160*Zeta[3])/27) + 
       xp^2*(98/9 - (37*Pi^2)/54 - (32*Zeta[3])/9) + 
       xp*(140/27 - (35*Pi^2)/81 - (64*Zeta[3])/27)) + 
     e^2*(((208/27 - (56*Pi^2)/81)*xp + (400/27 - (28*Pi^2)/27)*xp^2 + 
         (6688/243 - (140*Pi^2)/81)*xp^3 + (8098/243 - (182*Pi^2)/81)*xp^4 + 
         (3433448/91125 - (3262*Pi^2)/1215)*xp^5 + 
         (3748391/91125 - (3724*Pi^2)/1215)*xp^6 + 
         (1374896909/31255875 - (4132*Pi^2)/1215)*xp^7 + 
         (1450926314/31255875 - (1499*Pi^2)/405)*xp^8 + 
         (9104281919/187535250 - (1609*Pi^2)/405)*xp^9 + 
         (11351706043/225042300 - (5128*Pi^2)/1215)*xp^10 + 
         (9373971150913/179718780780 - (178352*Pi^2)/40095)*xp^11 + 
         (96568658759791/1797187807800 - (186794*Pi^2)/40095)*xp^12)*
        Log[xp]^2 + ((-208*xp)/81 - (328*xp^2)/81 - (1816*xp^3)/243 - 
         (2192*xp^4)/243 - (182416*xp^5)/18225 - (194312*xp^6)/18225 - 
         (9903944*xp^7)/893025 - (10147184*xp^8)/893025 - 
         (10290464*xp^9)/893025 - (31081084*xp^10)/2679075 - 
         (11298737332*xp^11)/972504225 - (11269552372*xp^12)/972504225)*
        Log[xp]^3 + ((64*xp)/81 + (32*xp^2)/27 + (160*xp^3)/81 + 
         (208*xp^4)/81 + (3728*xp^5)/1215 + (4256*xp^6)/1215 + 
         (33056*xp^7)/8505 + (11992*xp^8)/2835 + (12872*xp^9)/2835 + 
         (41024*xp^10)/8505 + (1426816*xp^11)/280665 + (1494352*xp^12)/
          280665)*Log[xp]^4 + L^3*((2*xp)/81 + (5*xp^2)/81 + (35*xp^3)/243 + 
         (89*xp^4)/486 + (7711*xp^5)/36450 + (8507*xp^6)/36450 + 
         (447689*xp^7)/1786050 + (945313*xp^8)/3572100 + 
         (986533*xp^9)/3572100 + (612679*xp^10)/2143260 + 
         (228818383*xp^11)/778003380 + (468696563*xp^12)/1556006760 + 
         ((-8*xp)/81 - (4*xp^2)/27 - (20*xp^3)/81 - (26*xp^4)/81 - 
           (466*xp^5)/1215 - (532*xp^6)/1215 - (4132*xp^7)/8505 - 
           (1499*xp^8)/2835 - (1609*xp^9)/2835 - (5128*xp^10)/8505 - 
           (178352*xp^11)/280665 - (186794*xp^12)/280665)*Log[xp]) + 
       L^2*((20/27 - (8*Pi^2)/81)*xp + (44/27 - (4*Pi^2)/27)*xp^2 + 
         (28/9 - (20*Pi^2)/81)*xp^3 + (104/27 - (26*Pi^2)/81)*xp^4 + 
         (807977/182250 - (466*Pi^2)/1215)*xp^5 + 
         (1788733/364500 - (532*Pi^2)/1215)*xp^6 + 
         (663232147/125023500 - (4132*Pi^2)/8505)*xp^7 + 
         (176479063/31255875 - (1499*Pi^2)/2835)*xp^8 + 
         (4459770797/750141000 - (1609*Pi^2)/2835)*xp^9 + 
         (27955502233/4500846000 - (5128*Pi^2)/8505)*xp^10 + 
         (115930910900759/17971878078000 - (178352*Pi^2)/280665)*xp^11 + 
         (239696287118833/35943756156000 - (186794*Pi^2)/280665)*xp^12 + 
         ((-20*xp)/27 - (34*xp^2)/27 - (22*xp^3)/9 - (242*xp^4)/81 - 
           (20342*xp^5)/6075 - (7288*xp^6)/2025 - (374596*xp^7)/99225 - 
           (42989*xp^8)/11025 - (395461*xp^9)/99225 - (3611222*xp^10)/
            893025 - (1322925416*xp^11)/324168075 - (2659419667*xp^12)/
            648336150)*Log[xp] + ((16*xp)/27 + (8*xp^2)/9 + (40*xp^3)/27 + 
           (52*xp^4)/27 + (932*xp^5)/405 + (1064*xp^6)/405 + 
           (8264*xp^7)/2835 + (2998*xp^8)/945 + (3218*xp^9)/945 + 
           (10256*xp^10)/2835 + (356704*xp^11)/93555 + (373588*xp^12)/93555)*
          Log[xp]^2) + L*(((-16/3 + (44*Pi^2)/81)*xp + (-32/3 + (22*Pi^2)/27)*
            xp^2 + (-4856/243 + (110*Pi^2)/81)*xp^3 + 
           (-5921/243 + (143*Pi^2)/81)*xp^4 + (-841567/30375 + 
             (2563*Pi^2)/1215)*xp^5 + (-307618/10125 + (2926*Pi^2)/1215)*
            xp^6 + (-113229392/3472875 + (22726*Pi^2)/8505)*xp^7 + 
           (-13313843/385875 + (16489*Pi^2)/5670)*xp^8 + 
           (-3391013179/93767625 + (17699*Pi^2)/5670)*xp^9 + 
           (-1176583784/31255875 + (28204*Pi^2)/8505)*xp^10 + 
           (-14595007903066/374414126625 + (89176*Pi^2)/25515)*xp^11 + 
           (-20070543914383/499218835500 + (93397*Pi^2)/25515)*xp^12)*
          Log[xp] + ((8*xp)/3 + (116*xp^2)/27 + (652*xp^3)/81 + 
           (790*xp^4)/81 + (21982*xp^5)/2025 + (70442*xp^6)/6075 + 
           (3599774*xp^7)/297675 + (3697499*xp^8)/297675 + 
           (3758999*xp^9)/297675 + (3793831*xp^10)/297675 + 
           (1382536583*xp^11)/108056025 + (307192439*xp^12)/24012450)*
          Log[xp]^2 + ((-32*xp)/27 - (16*xp^2)/9 - (80*xp^3)/27 - 
           (104*xp^4)/27 - (1864*xp^5)/405 - (2128*xp^6)/405 - 
           (16528*xp^7)/2835 - (5996*xp^8)/945 - (6436*xp^9)/945 - 
           (20512*xp^10)/2835 - (713408*xp^11)/93555 - (747176*xp^12)/93555)*
          Log[xp]^3 + xp^12*(105636831428043409/2767669224012000 - 
           (2803027327*Pi^2)/1414551600 - (1494352*Zeta[3])/93555) + 
         xp^11*(155260609221869801/4151503836018000 - (127655761*Pi^2)/
            64297800 - (1426816*Zeta[3])/93555) + 
         xp^10*(383351050133/10501974000 - (42462577*Pi^2)/21432600 - 
           (41024*Zeta[3])/2835) + xp^9*(16752262046057/472588830000 - 
           (14049463*Pi^2)/7144200 - (12872*Zeta[3])/945) + 
         xp^8*(1795227277813/52509870000 - (13844683*Pi^2)/7144200 - 
           (11992*Zeta[3])/945) + xp^7*(107181482113/3281866875 - 
           (6751859*Pi^2)/3572100 - (33056*Zeta[3])/2835) + 
         xp^6*(84092597/2733750 - (132377*Pi^2)/72900 - (4256*Zeta[3])/405) + 
         xp^5*(51657179/1822500 - (124181*Pi^2)/72900 - (3728*Zeta[3])/405) + 
         xp^4*(73409/2916 - (497*Pi^2)/324 - (208*Zeta[3])/27) + 
         xp^3*(15242/729 - (617*Pi^2)/486 - (160*Zeta[3])/27) + 
         xp^2*(304/27 - (37*Pi^2)/54 - (32*Zeta[3])/9) + 
         xp*(16/3 - (35*Pi^2)/81 - (64*Zeta[3])/27)) + 
       xp^11*(88678787328384631429511/863097647508142200000 - 
         (117352314884363*Pi^2)/15404466924000 - (89176*Pi^4)/4209975 - 
         (44050857413*Zeta[3])/1945008450) + 
       xp^10*(179003605253038687/1786385777400000 - (28439802661*Pi^2)/
          3857868000 - (2564*Pi^4)/127575 - (121260941*Zeta[3])/5358150) + 
       xp^12*(90610924654971054987161/863097647508142200000 - 
         (241668126868141*Pi^2)/30808933848000 - (93397*Pi^4)/4209975 - 
         (87812936161*Zeta[3])/3890016900) + 
       xp^9*(57927008954276129/595461925800000 - (507259633*Pi^2)/71442000 - 
         (1609*Pi^4)/85050 - (40175323*Zeta[3])/1786050) + 
       xp^8*(2069980240414747/22054145400000 - (182063893*Pi^2)/26790750 - 
         (1499*Pi^4)/85050 - (39643423*Zeta[3])/1786050) + 
       xp^7*(247474967604629/2756768175000 - (690907927*Pi^2)/107163000 - 
         (2066*Pi^4)/127575 - (19360199*Zeta[3])/893025) + 
       xp^6*(13902016229/164025000 - (13204831*Pi^2)/2187000 - 
         (266*Pi^4)/18225 - (380117*Zeta[3])/18225) + 
       xp^5*(6430217881/82012500 - (6058919*Pi^2)/1093500 - 
         (233*Pi^4)/18225 - (357121*Zeta[3])/18225) + 
       xp^4*(306439/4374 - (3581*Pi^2)/729 - (13*Pi^4)/1215 - 
         (4295*Zeta[3])/243) + xp^3*(128558/2187 - (2966*Pi^2)/729 - 
         (2*Pi^4)/243 - (3562*Zeta[3])/243) + 
       xp^2*(862/27 - (178*Pi^2)/81 - (2*Pi^4)/405 - (646*Zeta[3])/81) + 
       xp*(412/27 - (94*Pi^2)/81 - (4*Pi^4)/1215 - (412*Zeta[3])/81) + 
       Log[xp]*(xp*(-400/27 + (94*Pi^2)/81 + (496*Zeta[3])/81) + 
         xp^2*(-824/27 + (49*Pi^2)/27 + (248*Zeta[3])/27) + 
         xp^3*(-41132/729 + (809*Pi^2)/243 + (1240*Zeta[3])/81) + 
         xp^4*(-49040/729 + (325*Pi^2)/81 + (1612*Zeta[3])/81) + 
         xp^5*(-102776438/1366875 + (81037*Pi^2)/18225 + (28892*Zeta[3])/
            1215) + xp^6*(-110916421/1366875 + (86224*Pi^2)/18225 + 
           (32984*Zeta[3])/1215) + xp^7*(-281468022628/3281866875 + 
           (627154*Pi^2)/127575 + (256184*Zeta[3])/8505) + 
         xp^8*(-2348364481529/26254935000 + (1283783*Pi^2)/255150 + 
           (92938*Zeta[3])/2835) + xp^9*(-21843309187001/236294415000 + 
           (1300583*Pi^2)/255150 + (99758*Zeta[3])/2835) + 
         xp^10*(-67289168736037/708883245000 + (1962133*Pi^2)/382725 + 
           (317936*Zeta[3])/8505) + xp^11*(-3020411035207017901/
            31136278770135000 + (712557994*Pi^2)/138929175 + 
           (11057824*Zeta[3])/280665) + xp^12*(-768864252707125969/
            7784069692533750 + (2839955011*Pi^2)/555716700 + 
           (11581228*Zeta[3])/280665)))
Spgq1pgg0sigma0gg = 935/36 - (157*Pi^2)/72 + 
     (1361/36 - (19*Pi^2)/18 + (847/36 - (19*Pi^2)/18)*xp + 
       (159/4 - (19*Pi^2)/9)*xp^2 + (1175/36 - (19*Pi^2)/9)*xp^3 + 
       (193/6 - (19*Pi^2)/9)*xp^4 + (93467/2700 - (19*Pi^2)/9)*xp^5 + 
       (33799/900 - (19*Pi^2)/9)*xp^6 + (1789247/44100 - (19*Pi^2)/9)*xp^7 + 
       (46099553/1058400 - (19*Pi^2)/9)*xp^8 + 
       (442590287/9525600 - (19*Pi^2)/9)*xp^9 + 
       (29338403/595350 - (19*Pi^2)/9)*xp^10 + 
       (2497272761/48024900 - (19*Pi^2)/9)*xp^11 + 
       (10493399051/192099600 - (19*Pi^2)/9)*xp^12)*Log[xp] + 
     (427/36 + (343*xp)/36 + (212*xp^2)/9 + (289*xp^3)/9 + (337*xp^4)/9 + 
       (3713*xp^5)/90 + (3983*xp^6)/90 + (29447*xp^7)/630 + 
       (30787*xp^8)/630 + (63919*xp^9)/1260 + (13201*xp^10)/252 + 
       (448037*xp^11)/8316 + (2296633*xp^12)/41580)*Log[xp]^2 + 
     (5/3 + (5*xp)/3 + (10*xp^2)/3 + (10*xp^3)/3 + (10*xp^4)/3 + 
       (10*xp^5)/3 + (10*xp^6)/3 + (10*xp^7)/3 + (10*xp^8)/3 + (10*xp^9)/3 + 
       (10*xp^10)/3 + (10*xp^11)/3 + (10*xp^12)/3)*Log[xp]^3 + 
     NF^2*(8/81 + (2*xp)/81 + (10*xp^2)/81 + (10*xp^3)/81 + (10*xp^4)/81 + 
       (10*xp^5)/81 + (10*xp^6)/81 + (10*xp^7)/81 + (10*xp^8)/81 + 
       (10*xp^9)/81 + (10*xp^10)/81 + (10*xp^11)/81 + (10*xp^12)/81 + 
       (1/27 + xp/27 + (2*xp^2)/27 + (2*xp^3)/27 + (2*xp^4)/27 + 
         (2*xp^5)/27 + (2*xp^6)/27 + (2*xp^7)/27 + (2*xp^8)/27 + 
         (2*xp^9)/27 + (2*xp^10)/27 + (2*xp^11)/27 + (2*xp^12)/27)*Log[xp]) + 
     NF*(-173/54 + (5*Pi^2)/36 + (-41/18 + (5*Pi^2)/36)*xp + 
       (-191/54 + (5*Pi^2)/18)*xp^2 + (-313/81 + (5*Pi^2)/18)*xp^3 + 
       (-5315/1296 + (5*Pi^2)/18)*xp^4 + (-1889/432 + (5*Pi^2)/18)*xp^5 + 
       (-28022/6075 + (5*Pi^2)/18)*xp^6 + (-1149349/238140 + (5*Pi^2)/18)*
        xp^7 + (-425023/84672 + (5*Pi^2)/18)*xp^8 + 
       (-565721/108864 + (5*Pi^2)/18)*xp^9 + (-54029/10080 + (5*Pi^2)/18)*
        xp^10 + (-60506029/10977120 + (5*Pi^2)/18)*xp^11 + 
       (-1396489513/246985200 + (5*Pi^2)/18)*xp^12 + 
       (-80/27 - (25*xp)/27 - (67*xp^2)/18 - (79*xp^3)/18 - (179*xp^4)/36 - 
         (971*xp^5)/180 - (86*xp^6)/15 - (632*xp^7)/105 - (15793*xp^8)/2520 - 
         (49039*xp^9)/7560 - (5053*xp^10)/756 - (10569*xp^11)/1540 - 
         (24349*xp^12)/3465)*Log[xp] + (-41/54 - (41*xp)/54 - (41*xp^2)/27 - 
         (41*xp^3)/27 - (41*xp^4)/27 - (41*xp^5)/27 - (41*xp^6)/27 - 
         (41*xp^7)/27 - (41*xp^8)/27 - (41*xp^9)/27 - (41*xp^10)/27 - 
         (41*xp^11)/27 - (41*xp^12)/27)*Log[xp]^2) + (10*Zeta[3])/3 + 
     xp*(427/36 - (113*Pi^2)/72 + (10*Zeta[3])/3) + 
     xp^12*(956268823019/8320313925 - (91271*Pi^2)/9240 + (20*Zeta[3])/3) + 
     xp^11*(297797768364889/2662500456000 - (29621*Pi^2)/3080 + 
       (20*Zeta[3])/3) + xp^10*(650821035283/6001128000 - (4703*Pi^2)/504 + 
       (20*Zeta[3])/3) + xp^9*(2512392617227/24004512000 - 
       (22717*Pi^2)/2520 + (20*Zeta[3])/3) + 
     xp^8*(89254369271/889056000 - (3637*Pi^2)/420 + (20*Zeta[3])/3) + 
     xp^7*(1326617039/13891500 - (3467*Pi^2)/420 + (20*Zeta[3])/3) + 
     xp^6*(7271743/81000 - (467*Pi^2)/60 + (20*Zeta[3])/3) + 
     xp^5*(839081/10125 - (433*Pi^2)/60 + (20*Zeta[3])/3) + 
     xp^4*(31957/432 - (13*Pi^2)/2 + (20*Zeta[3])/3) + 
     xp^3*(231/4 - (11*Pi^2)/2 + (20*Zeta[3])/3) + 
     xp^2*(101/3 - 4*Pi^2 + (20*Zeta[3])/3) + 
     e*(935/36 - (157*Pi^2)/72 + (1361/36 - (19*Pi^2)/18 + 
         (847/36 - (19*Pi^2)/18)*xp + (159/4 - (19*Pi^2)/9)*xp^2 + 
         (1175/36 - (19*Pi^2)/9)*xp^3 + (193/6 - (19*Pi^2)/9)*xp^4 + 
         (93467/2700 - (19*Pi^2)/9)*xp^5 + (33799/900 - (19*Pi^2)/9)*xp^6 + 
         (1789247/44100 - (19*Pi^2)/9)*xp^7 + 
         (46099553/1058400 - (19*Pi^2)/9)*xp^8 + 
         (442590287/9525600 - (19*Pi^2)/9)*xp^9 + 
         (29338403/595350 - (19*Pi^2)/9)*xp^10 + 
         (2497272761/48024900 - (19*Pi^2)/9)*xp^11 + 
         (10493399051/192099600 - (19*Pi^2)/9)*xp^12)*Log[xp] + 
       (427/36 + (343*xp)/36 + (212*xp^2)/9 + (289*xp^3)/9 + (337*xp^4)/9 + 
         (3713*xp^5)/90 + (3983*xp^6)/90 + (29447*xp^7)/630 + 
         (30787*xp^8)/630 + (63919*xp^9)/1260 + (13201*xp^10)/252 + 
         (448037*xp^11)/8316 + (2296633*xp^12)/41580)*Log[xp]^2 + 
       (5/3 + (5*xp)/3 + (10*xp^2)/3 + (10*xp^3)/3 + (10*xp^4)/3 + 
         (10*xp^5)/3 + (10*xp^6)/3 + (10*xp^7)/3 + (10*xp^8)/3 + 
         (10*xp^9)/3 + (10*xp^10)/3 + (10*xp^11)/3 + (10*xp^12)/3)*
        Log[xp]^3 + NF^2*(8/81 + (2*xp)/81 + (10*xp^2)/81 + (10*xp^3)/81 + 
         (10*xp^4)/81 + (10*xp^5)/81 + (10*xp^6)/81 + (10*xp^7)/81 + 
         (10*xp^8)/81 + (10*xp^9)/81 + (10*xp^10)/81 + (10*xp^11)/81 + 
         (10*xp^12)/81 + (1/27 + xp/27 + (2*xp^2)/27 + (2*xp^3)/27 + 
           (2*xp^4)/27 + (2*xp^5)/27 + (2*xp^6)/27 + (2*xp^7)/27 + 
           (2*xp^8)/27 + (2*xp^9)/27 + (2*xp^10)/27 + (2*xp^11)/27 + 
           (2*xp^12)/27)*Log[xp]) + NF*(-173/54 + (5*Pi^2)/36 + 
         (-41/18 + (5*Pi^2)/36)*xp + (-191/54 + (5*Pi^2)/18)*xp^2 + 
         (-313/81 + (5*Pi^2)/18)*xp^3 + (-5315/1296 + (5*Pi^2)/18)*xp^4 + 
         (-1889/432 + (5*Pi^2)/18)*xp^5 + (-28022/6075 + (5*Pi^2)/18)*xp^6 + 
         (-1149349/238140 + (5*Pi^2)/18)*xp^7 + (-425023/84672 + (5*Pi^2)/18)*
          xp^8 + (-565721/108864 + (5*Pi^2)/18)*xp^9 + 
         (-54029/10080 + (5*Pi^2)/18)*xp^10 + (-60506029/10977120 + 
           (5*Pi^2)/18)*xp^11 + (-1396489513/246985200 + (5*Pi^2)/18)*xp^12 + 
         (-80/27 - (25*xp)/27 - (67*xp^2)/18 - (79*xp^3)/18 - (179*xp^4)/36 - 
           (971*xp^5)/180 - (86*xp^6)/15 - (632*xp^7)/105 - 
           (15793*xp^8)/2520 - (49039*xp^9)/7560 - (5053*xp^10)/756 - 
           (10569*xp^11)/1540 - (24349*xp^12)/3465)*Log[xp] + 
         (-41/54 - (41*xp)/54 - (41*xp^2)/27 - (41*xp^3)/27 - (41*xp^4)/27 - 
           (41*xp^5)/27 - (41*xp^6)/27 - (41*xp^7)/27 - (41*xp^8)/27 - 
           (41*xp^9)/27 - (41*xp^10)/27 - (41*xp^11)/27 - (41*xp^12)/27)*
          Log[xp]^2) + (10*Zeta[3])/3 + xp*(427/36 - (113*Pi^2)/72 + 
         (10*Zeta[3])/3) + xp^12*(956268823019/8320313925 - 
         (91271*Pi^2)/9240 + (20*Zeta[3])/3) + 
       xp^11*(297797768364889/2662500456000 - (29621*Pi^2)/3080 + 
         (20*Zeta[3])/3) + xp^10*(650821035283/6001128000 - (4703*Pi^2)/504 + 
         (20*Zeta[3])/3) + xp^9*(2512392617227/24004512000 - 
         (22717*Pi^2)/2520 + (20*Zeta[3])/3) + 
       xp^8*(89254369271/889056000 - (3637*Pi^2)/420 + (20*Zeta[3])/3) + 
       xp^7*(1326617039/13891500 - (3467*Pi^2)/420 + (20*Zeta[3])/3) + 
       xp^6*(7271743/81000 - (467*Pi^2)/60 + (20*Zeta[3])/3) + 
       xp^5*(839081/10125 - (433*Pi^2)/60 + (20*Zeta[3])/3) + 
       xp^4*(31957/432 - (13*Pi^2)/2 + (20*Zeta[3])/3) + 
       xp^3*(231/4 - (11*Pi^2)/2 + (20*Zeta[3])/3) + 
       xp^2*(101/3 - 4*Pi^2 + (20*Zeta[3])/3)) + 
     e^2*(935/36 - (157*Pi^2)/72 + (1361/36 - (19*Pi^2)/18 + 
         (847/36 - (19*Pi^2)/18)*xp + (159/4 - (19*Pi^2)/9)*xp^2 + 
         (1175/36 - (19*Pi^2)/9)*xp^3 + (193/6 - (19*Pi^2)/9)*xp^4 + 
         (93467/2700 - (19*Pi^2)/9)*xp^5 + (33799/900 - (19*Pi^2)/9)*xp^6 + 
         (1789247/44100 - (19*Pi^2)/9)*xp^7 + 
         (46099553/1058400 - (19*Pi^2)/9)*xp^8 + 
         (442590287/9525600 - (19*Pi^2)/9)*xp^9 + 
         (29338403/595350 - (19*Pi^2)/9)*xp^10 + 
         (2497272761/48024900 - (19*Pi^2)/9)*xp^11 + 
         (10493399051/192099600 - (19*Pi^2)/9)*xp^12)*Log[xp] + 
       (427/36 + (343*xp)/36 + (212*xp^2)/9 + (289*xp^3)/9 + (337*xp^4)/9 + 
         (3713*xp^5)/90 + (3983*xp^6)/90 + (29447*xp^7)/630 + 
         (30787*xp^8)/630 + (63919*xp^9)/1260 + (13201*xp^10)/252 + 
         (448037*xp^11)/8316 + (2296633*xp^12)/41580)*Log[xp]^2 + 
       (5/3 + (5*xp)/3 + (10*xp^2)/3 + (10*xp^3)/3 + (10*xp^4)/3 + 
         (10*xp^5)/3 + (10*xp^6)/3 + (10*xp^7)/3 + (10*xp^8)/3 + 
         (10*xp^9)/3 + (10*xp^10)/3 + (10*xp^11)/3 + (10*xp^12)/3)*
        Log[xp]^3 + NF^2*(8/81 + (2*xp)/81 + (10*xp^2)/81 + (10*xp^3)/81 + 
         (10*xp^4)/81 + (10*xp^5)/81 + (10*xp^6)/81 + (10*xp^7)/81 + 
         (10*xp^8)/81 + (10*xp^9)/81 + (10*xp^10)/81 + (10*xp^11)/81 + 
         (10*xp^12)/81 + (1/27 + xp/27 + (2*xp^2)/27 + (2*xp^3)/27 + 
           (2*xp^4)/27 + (2*xp^5)/27 + (2*xp^6)/27 + (2*xp^7)/27 + 
           (2*xp^8)/27 + (2*xp^9)/27 + (2*xp^10)/27 + (2*xp^11)/27 + 
           (2*xp^12)/27)*Log[xp]) + NF*(-173/54 + (5*Pi^2)/36 + 
         (-41/18 + (5*Pi^2)/36)*xp + (-191/54 + (5*Pi^2)/18)*xp^2 + 
         (-313/81 + (5*Pi^2)/18)*xp^3 + (-5315/1296 + (5*Pi^2)/18)*xp^4 + 
         (-1889/432 + (5*Pi^2)/18)*xp^5 + (-28022/6075 + (5*Pi^2)/18)*xp^6 + 
         (-1149349/238140 + (5*Pi^2)/18)*xp^7 + (-425023/84672 + (5*Pi^2)/18)*
          xp^8 + (-565721/108864 + (5*Pi^2)/18)*xp^9 + 
         (-54029/10080 + (5*Pi^2)/18)*xp^10 + (-60506029/10977120 + 
           (5*Pi^2)/18)*xp^11 + (-1396489513/246985200 + (5*Pi^2)/18)*xp^12 + 
         (-80/27 - (25*xp)/27 - (67*xp^2)/18 - (79*xp^3)/18 - (179*xp^4)/36 - 
           (971*xp^5)/180 - (86*xp^6)/15 - (632*xp^7)/105 - 
           (15793*xp^8)/2520 - (49039*xp^9)/7560 - (5053*xp^10)/756 - 
           (10569*xp^11)/1540 - (24349*xp^12)/3465)*Log[xp] + 
         (-41/54 - (41*xp)/54 - (41*xp^2)/27 - (41*xp^3)/27 - (41*xp^4)/27 - 
           (41*xp^5)/27 - (41*xp^6)/27 - (41*xp^7)/27 - (41*xp^8)/27 - 
           (41*xp^9)/27 - (41*xp^10)/27 - (41*xp^11)/27 - (41*xp^12)/27)*
          Log[xp]^2) + (10*Zeta[3])/3 + xp*(427/36 - (113*Pi^2)/72 + 
         (10*Zeta[3])/3) + xp^12*(956268823019/8320313925 - 
         (91271*Pi^2)/9240 + (20*Zeta[3])/3) + 
       xp^11*(297797768364889/2662500456000 - (29621*Pi^2)/3080 + 
         (20*Zeta[3])/3) + xp^10*(650821035283/6001128000 - (4703*Pi^2)/504 + 
         (20*Zeta[3])/3) + xp^9*(2512392617227/24004512000 - 
         (22717*Pi^2)/2520 + (20*Zeta[3])/3) + 
       xp^8*(89254369271/889056000 - (3637*Pi^2)/420 + (20*Zeta[3])/3) + 
       xp^7*(1326617039/13891500 - (3467*Pi^2)/420 + (20*Zeta[3])/3) + 
       xp^6*(7271743/81000 - (467*Pi^2)/60 + (20*Zeta[3])/3) + 
       xp^5*(839081/10125 - (433*Pi^2)/60 + (20*Zeta[3])/3) + 
       xp^4*(31957/432 - (13*Pi^2)/2 + (20*Zeta[3])/3) + 
       xp^3*(231/4 - (11*Pi^2)/2 + (20*Zeta[3])/3) + 
       xp^2*(101/3 - 4*Pi^2 + (20*Zeta[3])/3)) + 
     e^3*(935/36 - (157*Pi^2)/72 + (1361/36 - (19*Pi^2)/18 + 
         (847/36 - (19*Pi^2)/18)*xp + (159/4 - (19*Pi^2)/9)*xp^2 + 
         (1175/36 - (19*Pi^2)/9)*xp^3 + (193/6 - (19*Pi^2)/9)*xp^4 + 
         (93467/2700 - (19*Pi^2)/9)*xp^5 + (33799/900 - (19*Pi^2)/9)*xp^6 + 
         (1789247/44100 - (19*Pi^2)/9)*xp^7 + 
         (46099553/1058400 - (19*Pi^2)/9)*xp^8 + 
         (442590287/9525600 - (19*Pi^2)/9)*xp^9 + 
         (29338403/595350 - (19*Pi^2)/9)*xp^10 + 
         (2497272761/48024900 - (19*Pi^2)/9)*xp^11 + 
         (10493399051/192099600 - (19*Pi^2)/9)*xp^12)*Log[xp] + 
       (427/36 + (343*xp)/36 + (212*xp^2)/9 + (289*xp^3)/9 + (337*xp^4)/9 + 
         (3713*xp^5)/90 + (3983*xp^6)/90 + (29447*xp^7)/630 + 
         (30787*xp^8)/630 + (63919*xp^9)/1260 + (13201*xp^10)/252 + 
         (448037*xp^11)/8316 + (2296633*xp^12)/41580)*Log[xp]^2 + 
       (5/3 + (5*xp)/3 + (10*xp^2)/3 + (10*xp^3)/3 + (10*xp^4)/3 + 
         (10*xp^5)/3 + (10*xp^6)/3 + (10*xp^7)/3 + (10*xp^8)/3 + 
         (10*xp^9)/3 + (10*xp^10)/3 + (10*xp^11)/3 + (10*xp^12)/3)*
        Log[xp]^3 + NF^2*(8/81 + (2*xp)/81 + (10*xp^2)/81 + (10*xp^3)/81 + 
         (10*xp^4)/81 + (10*xp^5)/81 + (10*xp^6)/81 + (10*xp^7)/81 + 
         (10*xp^8)/81 + (10*xp^9)/81 + (10*xp^10)/81 + (10*xp^11)/81 + 
         (10*xp^12)/81 + (1/27 + xp/27 + (2*xp^2)/27 + (2*xp^3)/27 + 
           (2*xp^4)/27 + (2*xp^5)/27 + (2*xp^6)/27 + (2*xp^7)/27 + 
           (2*xp^8)/27 + (2*xp^9)/27 + (2*xp^10)/27 + (2*xp^11)/27 + 
           (2*xp^12)/27)*Log[xp]) + NF*(-173/54 + (5*Pi^2)/36 + 
         (-41/18 + (5*Pi^2)/36)*xp + (-191/54 + (5*Pi^2)/18)*xp^2 + 
         (-313/81 + (5*Pi^2)/18)*xp^3 + (-5315/1296 + (5*Pi^2)/18)*xp^4 + 
         (-1889/432 + (5*Pi^2)/18)*xp^5 + (-28022/6075 + (5*Pi^2)/18)*xp^6 + 
         (-1149349/238140 + (5*Pi^2)/18)*xp^7 + (-425023/84672 + (5*Pi^2)/18)*
          xp^8 + (-565721/108864 + (5*Pi^2)/18)*xp^9 + 
         (-54029/10080 + (5*Pi^2)/18)*xp^10 + (-60506029/10977120 + 
           (5*Pi^2)/18)*xp^11 + (-1396489513/246985200 + (5*Pi^2)/18)*xp^12 + 
         (-80/27 - (25*xp)/27 - (67*xp^2)/18 - (79*xp^3)/18 - (179*xp^4)/36 - 
           (971*xp^5)/180 - (86*xp^6)/15 - (632*xp^7)/105 - 
           (15793*xp^8)/2520 - (49039*xp^9)/7560 - (5053*xp^10)/756 - 
           (10569*xp^11)/1540 - (24349*xp^12)/3465)*Log[xp] + 
         (-41/54 - (41*xp)/54 - (41*xp^2)/27 - (41*xp^3)/27 - (41*xp^4)/27 - 
           (41*xp^5)/27 - (41*xp^6)/27 - (41*xp^7)/27 - (41*xp^8)/27 - 
           (41*xp^9)/27 - (41*xp^10)/27 - (41*xp^11)/27 - (41*xp^12)/27)*
          Log[xp]^2) + (10*Zeta[3])/3 + xp*(427/36 - (113*Pi^2)/72 + 
         (10*Zeta[3])/3) + xp^12*(956268823019/8320313925 - 
         (91271*Pi^2)/9240 + (20*Zeta[3])/3) + 
       xp^11*(297797768364889/2662500456000 - (29621*Pi^2)/3080 + 
         (20*Zeta[3])/3) + xp^10*(650821035283/6001128000 - (4703*Pi^2)/504 + 
         (20*Zeta[3])/3) + xp^9*(2512392617227/24004512000 - 
         (22717*Pi^2)/2520 + (20*Zeta[3])/3) + 
       xp^8*(89254369271/889056000 - (3637*Pi^2)/420 + (20*Zeta[3])/3) + 
       xp^7*(1326617039/13891500 - (3467*Pi^2)/420 + (20*Zeta[3])/3) + 
       xp^6*(7271743/81000 - (467*Pi^2)/60 + (20*Zeta[3])/3) + 
       xp^5*(839081/10125 - (433*Pi^2)/60 + (20*Zeta[3])/3) + 
       xp^4*(31957/432 - (13*Pi^2)/2 + (20*Zeta[3])/3) + 
       xp^3*(231/4 - (11*Pi^2)/2 + (20*Zeta[3])/3) + 
       xp^2*(101/3 - 4*Pi^2 + (20*Zeta[3])/3))
Spgq1pgq0sigma0gg = (128/27 - Pi^2/9)*xp + (169/27 - Pi^2/6)*xp^2 + 
     (767/81 - (5*Pi^2)/18)*xp^3 + (14819/1296 - (13*Pi^2)/36)*xp^4 + 
     (3761861/291600 - (233*Pi^2)/540)*xp^5 + 
     (2055007/145800 - (133*Pi^2)/270)*xp^6 + 
     (151034663/10001880 - (1033*Pi^2)/1890)*xp^7 + 
     (283941491/17781120 - (1499*Pi^2)/2520)*xp^8 + 
     (8032707523/480090240 - (1609*Pi^2)/2520)*xp^9 + 
     (39184234193/2250423000 - (641*Pi^2)/945)*xp^10 + 
     (323953150914191/17971878078000 - (22294*Pi^2)/31185)*xp^11 + 
     (1335979867229207/71887512312000 - (93397*Pi^2)/124740)*xp^12 + 
     ((14*xp)/9 + (22*xp^2)/9 + (116*xp^3)/27 + (679*xp^4)/108 + 
       (39917*xp^5)/4860 + (24427*xp^6)/2430 + (1404793*xp^7)/119070 + 
       (2562929*xp^8)/190512 + (529981*xp^9)/35280 + 
       (14746051*xp^10)/893025 + (11624984837*xp^11)/648336150 + 
       (50006042249*xp^12)/2593344600)*Log[xp] + 
     ((10*xp)/27 + (5*xp^2)/9 + (25*xp^3)/27 + (65*xp^4)/54 + 
       (233*xp^5)/162 + (133*xp^6)/81 + (1033*xp^7)/567 + (1499*xp^8)/756 + 
       (1609*xp^9)/756 + (1282*xp^10)/567 + (44588*xp^11)/18711 + 
       (93397*xp^12)/37422)*Log[xp]^2 + NF*((-20*xp)/81 - (7*xp^2)/27 - 
       (35*xp^3)/81 - (185*xp^4)/324 - (16849*xp^5)/24300 - 
       (4882*xp^6)/6075 - (269044*xp^7)/297675 - (4741279*xp^8)/4762800 - 
       (1714343*xp^9)/1587600 - (827209*xp^10)/714420 - 
       (1595469431*xp^11)/1296672300 - (168333383*xp^12)/129667230 + 
       ((-4*xp)/27 - (2*xp^2)/9 - (10*xp^3)/27 - (13*xp^4)/27 - 
         (233*xp^5)/405 - (266*xp^6)/405 - (2066*xp^7)/2835 - 
         (1499*xp^8)/1890 - (1609*xp^9)/1890 - (2564*xp^10)/2835 - 
         (89176*xp^11)/93555 - (93397*xp^12)/93555)*Log[xp]) + 
     e*((128/27 - Pi^2/9)*xp + (169/27 - Pi^2/6)*xp^2 + 
       (767/81 - (5*Pi^2)/18)*xp^3 + (14819/1296 - (13*Pi^2)/36)*xp^4 + 
       (3761861/291600 - (233*Pi^2)/540)*xp^5 + 
       (2055007/145800 - (133*Pi^2)/270)*xp^6 + 
       (151034663/10001880 - (1033*Pi^2)/1890)*xp^7 + 
       (283941491/17781120 - (1499*Pi^2)/2520)*xp^8 + 
       (8032707523/480090240 - (1609*Pi^2)/2520)*xp^9 + 
       (39184234193/2250423000 - (641*Pi^2)/945)*xp^10 + 
       (323953150914191/17971878078000 - (22294*Pi^2)/31185)*xp^11 + 
       (1335979867229207/71887512312000 - (93397*Pi^2)/124740)*xp^12 + 
       ((14*xp)/9 + (22*xp^2)/9 + (116*xp^3)/27 + (679*xp^4)/108 + 
         (39917*xp^5)/4860 + (24427*xp^6)/2430 + (1404793*xp^7)/119070 + 
         (2562929*xp^8)/190512 + (529981*xp^9)/35280 + (14746051*xp^10)/
          893025 + (11624984837*xp^11)/648336150 + (50006042249*xp^12)/
          2593344600)*Log[xp] + ((10*xp)/27 + (5*xp^2)/9 + (25*xp^3)/27 + 
         (65*xp^4)/54 + (233*xp^5)/162 + (133*xp^6)/81 + (1033*xp^7)/567 + 
         (1499*xp^8)/756 + (1609*xp^9)/756 + (1282*xp^10)/567 + 
         (44588*xp^11)/18711 + (93397*xp^12)/37422)*Log[xp]^2 + 
       NF*((-20*xp)/81 - (7*xp^2)/27 - (35*xp^3)/81 - (185*xp^4)/324 - 
         (16849*xp^5)/24300 - (4882*xp^6)/6075 - (269044*xp^7)/297675 - 
         (4741279*xp^8)/4762800 - (1714343*xp^9)/1587600 - 
         (827209*xp^10)/714420 - (1595469431*xp^11)/1296672300 - 
         (168333383*xp^12)/129667230 + ((-4*xp)/27 - (2*xp^2)/9 - 
           (10*xp^3)/27 - (13*xp^4)/27 - (233*xp^5)/405 - (266*xp^6)/405 - 
           (2066*xp^7)/2835 - (1499*xp^8)/1890 - (1609*xp^9)/1890 - 
           (2564*xp^10)/2835 - (89176*xp^11)/93555 - (93397*xp^12)/93555)*
          Log[xp])) + e^2*((128/27 - Pi^2/9)*xp + (169/27 - Pi^2/6)*xp^2 + 
       (767/81 - (5*Pi^2)/18)*xp^3 + (14819/1296 - (13*Pi^2)/36)*xp^4 + 
       (3761861/291600 - (233*Pi^2)/540)*xp^5 + 
       (2055007/145800 - (133*Pi^2)/270)*xp^6 + 
       (151034663/10001880 - (1033*Pi^2)/1890)*xp^7 + 
       (283941491/17781120 - (1499*Pi^2)/2520)*xp^8 + 
       (8032707523/480090240 - (1609*Pi^2)/2520)*xp^9 + 
       (39184234193/2250423000 - (641*Pi^2)/945)*xp^10 + 
       (323953150914191/17971878078000 - (22294*Pi^2)/31185)*xp^11 + 
       (1335979867229207/71887512312000 - (93397*Pi^2)/124740)*xp^12 + 
       ((14*xp)/9 + (22*xp^2)/9 + (116*xp^3)/27 + (679*xp^4)/108 + 
         (39917*xp^5)/4860 + (24427*xp^6)/2430 + (1404793*xp^7)/119070 + 
         (2562929*xp^8)/190512 + (529981*xp^9)/35280 + (14746051*xp^10)/
          893025 + (11624984837*xp^11)/648336150 + (50006042249*xp^12)/
          2593344600)*Log[xp] + ((10*xp)/27 + (5*xp^2)/9 + (25*xp^3)/27 + 
         (65*xp^4)/54 + (233*xp^5)/162 + (133*xp^6)/81 + (1033*xp^7)/567 + 
         (1499*xp^8)/756 + (1609*xp^9)/756 + (1282*xp^10)/567 + 
         (44588*xp^11)/18711 + (93397*xp^12)/37422)*Log[xp]^2 + 
       NF*((-20*xp)/81 - (7*xp^2)/27 - (35*xp^3)/81 - (185*xp^4)/324 - 
         (16849*xp^5)/24300 - (4882*xp^6)/6075 - (269044*xp^7)/297675 - 
         (4741279*xp^8)/4762800 - (1714343*xp^9)/1587600 - 
         (827209*xp^10)/714420 - (1595469431*xp^11)/1296672300 - 
         (168333383*xp^12)/129667230 + ((-4*xp)/27 - (2*xp^2)/9 - 
           (10*xp^3)/27 - (13*xp^4)/27 - (233*xp^5)/405 - (266*xp^6)/405 - 
           (2066*xp^7)/2835 - (1499*xp^8)/1890 - (1609*xp^9)/1890 - 
           (2564*xp^10)/2835 - (89176*xp^11)/93555 - (93397*xp^12)/93555)*
          Log[xp])) + e^3*((128/27 - Pi^2/9)*xp + (169/27 - Pi^2/6)*xp^2 + 
       (767/81 - (5*Pi^2)/18)*xp^3 + (14819/1296 - (13*Pi^2)/36)*xp^4 + 
       (3761861/291600 - (233*Pi^2)/540)*xp^5 + 
       (2055007/145800 - (133*Pi^2)/270)*xp^6 + 
       (151034663/10001880 - (1033*Pi^2)/1890)*xp^7 + 
       (283941491/17781120 - (1499*Pi^2)/2520)*xp^8 + 
       (8032707523/480090240 - (1609*Pi^2)/2520)*xp^9 + 
       (39184234193/2250423000 - (641*Pi^2)/945)*xp^10 + 
       (323953150914191/17971878078000 - (22294*Pi^2)/31185)*xp^11 + 
       (1335979867229207/71887512312000 - (93397*Pi^2)/124740)*xp^12 + 
       ((14*xp)/9 + (22*xp^2)/9 + (116*xp^3)/27 + (679*xp^4)/108 + 
         (39917*xp^5)/4860 + (24427*xp^6)/2430 + (1404793*xp^7)/119070 + 
         (2562929*xp^8)/190512 + (529981*xp^9)/35280 + (14746051*xp^10)/
          893025 + (11624984837*xp^11)/648336150 + (50006042249*xp^12)/
          2593344600)*Log[xp] + ((10*xp)/27 + (5*xp^2)/9 + (25*xp^3)/27 + 
         (65*xp^4)/54 + (233*xp^5)/162 + (133*xp^6)/81 + (1033*xp^7)/567 + 
         (1499*xp^8)/756 + (1609*xp^9)/756 + (1282*xp^10)/567 + 
         (44588*xp^11)/18711 + (93397*xp^12)/37422)*Log[xp]^2 + 
       NF*((-20*xp)/81 - (7*xp^2)/27 - (35*xp^3)/81 - (185*xp^4)/324 - 
         (16849*xp^5)/24300 - (4882*xp^6)/6075 - (269044*xp^7)/297675 - 
         (4741279*xp^8)/4762800 - (1714343*xp^9)/1587600 - 
         (827209*xp^10)/714420 - (1595469431*xp^11)/1296672300 - 
         (168333383*xp^12)/129667230 + ((-4*xp)/27 - (2*xp^2)/9 - 
           (10*xp^3)/27 - (13*xp^4)/27 - (233*xp^5)/405 - (266*xp^6)/405 - 
           (2066*xp^7)/2835 - (1499*xp^8)/1890 - (1609*xp^9)/1890 - 
           (2564*xp^10)/2835 - (89176*xp^11)/93555 - (93397*xp^12)/93555)*
          Log[xp]))
Spgq1pqg0sigma0gg = (16/9 - Pi^2/24)*xp + xp^2/72 + 
     (139/108 - Pi^2/24)*xp^3 + (127/108 - Pi^2/24)*xp^4 + 
     (439441/388800 - (31*Pi^2)/720)*xp^5 + (107333/97200 - (2*Pi^2)/45)*
      xp^6 + (72303853/66679200 - (23*Pi^2)/504)*xp^7 + 
     (113882459/106686720 - (47*Pi^2)/1008)*xp^8 + 
     (173252935/164602368 - (41*Pi^2)/864)*xp^9 + 
     (381831379/367416000 - (13*Pi^2)/270)*xp^10 + 
     (334894200287/326020464000 - (193*Pi^2)/3960)*xp^11 + 
     (262966453/258746400 - (13*Pi^2)/264)*xp^12 + 
     ((7*xp)/12 + xp^2/4 + (25*xp^3)/36 + (35*xp^4)/36 + (7417*xp^5)/6480 + 
       (2083*xp^6)/1620 + (223463*xp^7)/158760 + (961789*xp^8)/635040 + 
       (2628551*xp^9)/1632960 + (865033*xp^10)/510300 + 
       (145931063*xp^11)/82328400 + (3372109*xp^12)/1829520)*Log[xp] + 
     ((5*xp)/36 + (5*xp^3)/36 + (5*xp^4)/36 + (31*xp^5)/216 + (4*xp^6)/27 + 
       (115*xp^7)/756 + (235*xp^8)/1512 + (205*xp^9)/1296 + (13*xp^10)/81 + 
       (193*xp^11)/1188 + (65*xp^12)/396)*Log[xp]^2 + 
     NF*((-5*xp)/54 - (7*xp^3)/108 - (17*xp^4)/216 - (2723*xp^5)/32400 - 
       (119*xp^6)/1350 - (2423*xp^7)/26460 - (1333*xp^8)/14112 - 
       (31649*xp^9)/326592 - (7217*xp^10)/72900 - (296383*xp^11)/2940300 - 
       (4459*xp^12)/43560 + (-xp/18 - xp^3/18 - xp^4/18 - (31*xp^5)/540 - 
         (8*xp^6)/135 - (23*xp^7)/378 - (47*xp^8)/756 - (41*xp^9)/648 - 
         (26*xp^10)/405 - (193*xp^11)/2970 - (13*xp^12)/198)*Log[xp]) + 
     e*((16/9 - Pi^2/24)*xp + xp^2/72 + (139/108 - Pi^2/24)*xp^3 + 
       (127/108 - Pi^2/24)*xp^4 + (439441/388800 - (31*Pi^2)/720)*xp^5 + 
       (107333/97200 - (2*Pi^2)/45)*xp^6 + 
       (72303853/66679200 - (23*Pi^2)/504)*xp^7 + 
       (113882459/106686720 - (47*Pi^2)/1008)*xp^8 + 
       (173252935/164602368 - (41*Pi^2)/864)*xp^9 + 
       (381831379/367416000 - (13*Pi^2)/270)*xp^10 + 
       (334894200287/326020464000 - (193*Pi^2)/3960)*xp^11 + 
       (262966453/258746400 - (13*Pi^2)/264)*xp^12 + 
       ((7*xp)/12 + xp^2/4 + (25*xp^3)/36 + (35*xp^4)/36 + (7417*xp^5)/6480 + 
         (2083*xp^6)/1620 + (223463*xp^7)/158760 + (961789*xp^8)/635040 + 
         (2628551*xp^9)/1632960 + (865033*xp^10)/510300 + 
         (145931063*xp^11)/82328400 + (3372109*xp^12)/1829520)*Log[xp] + 
       ((5*xp)/36 + (5*xp^3)/36 + (5*xp^4)/36 + (31*xp^5)/216 + (4*xp^6)/27 + 
         (115*xp^7)/756 + (235*xp^8)/1512 + (205*xp^9)/1296 + (13*xp^10)/81 + 
         (193*xp^11)/1188 + (65*xp^12)/396)*Log[xp]^2 + 
       NF*((-5*xp)/54 - (7*xp^3)/108 - (17*xp^4)/216 - (2723*xp^5)/32400 - 
         (119*xp^6)/1350 - (2423*xp^7)/26460 - (1333*xp^8)/14112 - 
         (31649*xp^9)/326592 - (7217*xp^10)/72900 - (296383*xp^11)/2940300 - 
         (4459*xp^12)/43560 + (-xp/18 - xp^3/18 - xp^4/18 - (31*xp^5)/540 - 
           (8*xp^6)/135 - (23*xp^7)/378 - (47*xp^8)/756 - (41*xp^9)/648 - 
           (26*xp^10)/405 - (193*xp^11)/2970 - (13*xp^12)/198)*Log[xp])) + 
     e^2*((16/9 - Pi^2/24)*xp + xp^2/72 + (139/108 - Pi^2/24)*xp^3 + 
       (127/108 - Pi^2/24)*xp^4 + (439441/388800 - (31*Pi^2)/720)*xp^5 + 
       (107333/97200 - (2*Pi^2)/45)*xp^6 + 
       (72303853/66679200 - (23*Pi^2)/504)*xp^7 + 
       (113882459/106686720 - (47*Pi^2)/1008)*xp^8 + 
       (173252935/164602368 - (41*Pi^2)/864)*xp^9 + 
       (381831379/367416000 - (13*Pi^2)/270)*xp^10 + 
       (334894200287/326020464000 - (193*Pi^2)/3960)*xp^11 + 
       (262966453/258746400 - (13*Pi^2)/264)*xp^12 + 
       ((7*xp)/12 + xp^2/4 + (25*xp^3)/36 + (35*xp^4)/36 + (7417*xp^5)/6480 + 
         (2083*xp^6)/1620 + (223463*xp^7)/158760 + (961789*xp^8)/635040 + 
         (2628551*xp^9)/1632960 + (865033*xp^10)/510300 + 
         (145931063*xp^11)/82328400 + (3372109*xp^12)/1829520)*Log[xp] + 
       ((5*xp)/36 + (5*xp^3)/36 + (5*xp^4)/36 + (31*xp^5)/216 + (4*xp^6)/27 + 
         (115*xp^7)/756 + (235*xp^8)/1512 + (205*xp^9)/1296 + (13*xp^10)/81 + 
         (193*xp^11)/1188 + (65*xp^12)/396)*Log[xp]^2 + 
       NF*((-5*xp)/54 - (7*xp^3)/108 - (17*xp^4)/216 - (2723*xp^5)/32400 - 
         (119*xp^6)/1350 - (2423*xp^7)/26460 - (1333*xp^8)/14112 - 
         (31649*xp^9)/326592 - (7217*xp^10)/72900 - (296383*xp^11)/2940300 - 
         (4459*xp^12)/43560 + (-xp/18 - xp^3/18 - xp^4/18 - (31*xp^5)/540 - 
           (8*xp^6)/135 - (23*xp^7)/378 - (47*xp^8)/756 - (41*xp^9)/648 - 
           (26*xp^10)/405 - (193*xp^11)/2970 - (13*xp^12)/198)*Log[xp])) + 
     e^3*((16/9 - Pi^2/24)*xp + xp^2/72 + (139/108 - Pi^2/24)*xp^3 + 
       (127/108 - Pi^2/24)*xp^4 + (439441/388800 - (31*Pi^2)/720)*xp^5 + 
       (107333/97200 - (2*Pi^2)/45)*xp^6 + 
       (72303853/66679200 - (23*Pi^2)/504)*xp^7 + 
       (113882459/106686720 - (47*Pi^2)/1008)*xp^8 + 
       (173252935/164602368 - (41*Pi^2)/864)*xp^9 + 
       (381831379/367416000 - (13*Pi^2)/270)*xp^10 + 
       (334894200287/326020464000 - (193*Pi^2)/3960)*xp^11 + 
       (262966453/258746400 - (13*Pi^2)/264)*xp^12 + 
       ((7*xp)/12 + xp^2/4 + (25*xp^3)/36 + (35*xp^4)/36 + (7417*xp^5)/6480 + 
         (2083*xp^6)/1620 + (223463*xp^7)/158760 + (961789*xp^8)/635040 + 
         (2628551*xp^9)/1632960 + (865033*xp^10)/510300 + 
         (145931063*xp^11)/82328400 + (3372109*xp^12)/1829520)*Log[xp] + 
       ((5*xp)/36 + (5*xp^3)/36 + (5*xp^4)/36 + (31*xp^5)/216 + (4*xp^6)/27 + 
         (115*xp^7)/756 + (235*xp^8)/1512 + (205*xp^9)/1296 + (13*xp^10)/81 + 
         (193*xp^11)/1188 + (65*xp^12)/396)*Log[xp]^2 + 
       NF*((-5*xp)/54 - (7*xp^3)/108 - (17*xp^4)/216 - (2723*xp^5)/32400 - 
         (119*xp^6)/1350 - (2423*xp^7)/26460 - (1333*xp^8)/14112 - 
         (31649*xp^9)/326592 - (7217*xp^10)/72900 - (296383*xp^11)/2940300 - 
         (4459*xp^12)/43560 + (-xp/18 - xp^3/18 - xp^4/18 - (31*xp^5)/540 - 
           (8*xp^6)/135 - (23*xp^7)/378 - (47*xp^8)/756 - (41*xp^9)/648 - 
           (26*xp^10)/405 - (193*xp^11)/2970 - (13*xp^12)/198)*Log[xp]))
Spgq1pqq0sigma0gg = 85/9 - (151*Pi^2)/162 + 
     (433/27 - (38*Pi^2)/81 + (263/27 - (38*Pi^2)/81)*xp + 
       (383/27 - (76*Pi^2)/81)*xp^2 + (791/81 - (76*Pi^2)/81)*xp^3 + 
       (287/36 - (76*Pi^2)/81)*xp^4 + (178793/24300 - (76*Pi^2)/81)*xp^5 + 
       (3157/450 - (76*Pi^2)/81)*xp^6 + (448723/66150 - (76*Pi^2)/81)*xp^7 + 
       (31483141/4762800 - (76*Pi^2)/81)*xp^8 + 
       (92502383/14288400 - (76*Pi^2)/81)*xp^9 + 
       (1136476/178605 - (76*Pi^2)/81)*xp^10 + 
       (2032757051/324168075 - (76*Pi^2)/81)*xp^11 + 
       (16058854717/2593344600 - (76*Pi^2)/81)*xp^12)*Log[xp] + 
     (139/27 + (37*xp)/9 + (29*xp^2)/3 + (1091*xp^3)/81 + (2521*xp^4)/162 + 
       (511*xp^5)/30 + (7361*xp^6)/405 + (54179*xp^7)/2835 + 
       (25079*xp^8)/1260 + (700573*xp^9)/34020 + (36065*xp^10)/1701 + 
       (45215*xp^11)/2079 + (1387327*xp^12)/62370)*Log[xp]^2 + 
     (20/27 + (20*xp)/27 + (40*xp^2)/27 + (40*xp^3)/27 + (40*xp^4)/27 + 
       (40*xp^5)/27 + (40*xp^6)/27 + (40*xp^7)/27 + (40*xp^8)/27 + 
       (40*xp^9)/27 + (40*xp^10)/27 + (40*xp^11)/27 + (40*xp^12)/27)*
      Log[xp]^3 + NF*(-16/27 + (4*Pi^2)/81 + (-44/81 + (4*Pi^2)/81)*xp + 
       (-1/3 + (8*Pi^2)/81)*xp^2 + (-157/243 + (8*Pi^2)/81)*xp^3 + 
       (-727/972 + (8*Pi^2)/81)*xp^4 + (-19447/24300 + (8*Pi^2)/81)*xp^5 + 
       (-562/675 + (8*Pi^2)/81)*xp^6 + (-84802/99225 + (8*Pi^2)/81)*xp^7 + 
       (-4146971/4762800 + (8*Pi^2)/81)*xp^8 + 
       (-12615713/14288400 + (8*Pi^2)/81)*xp^9 + 
       (-3188363/3572100 + (8*Pi^2)/81)*xp^10 + 
       (-1167485449/1296672300 + (8*Pi^2)/81)*xp^11 + 
       (-58791701/64833615 + (8*Pi^2)/81)*xp^12 + 
       (-82/81 - (10*xp)/81 - (62*xp^2)/81 - (70*xp^3)/81 - (73*xp^4)/81 - 
         (373*xp^5)/405 - (14*xp^6)/15 - (178*xp^7)/189 - (1075*xp^8)/1134 - 
         (463*xp^9)/486 - (1162*xp^10)/1215 - (4274*xp^11)/4455 - 
         (857*xp^12)/891)*Log[xp] + (-8/27 - (8*xp)/27 - (16*xp^2)/27 - 
         (16*xp^3)/27 - (16*xp^4)/27 - (16*xp^5)/27 - (16*xp^6)/27 - 
         (16*xp^7)/27 - (16*xp^8)/27 - (16*xp^9)/27 - (16*xp^10)/27 - 
         (16*xp^11)/27 - (16*xp^12)/27)*Log[xp]^2) + (40*Zeta[3])/27 + 
     xp*(107/27 - (107*Pi^2)/162 + (40*Zeta[3])/27) + 
     xp^12*(2441136286094953/71887512312000 - (461369*Pi^2)/124740 + 
       (80*Zeta[3])/27) + xp^11*(4766832571223/143775024624 - 
       (225487*Pi^2)/62370 + (80*Zeta[3])/27) + 
     xp^10*(145223151539/4500846000 - (6659*Pi^2)/1890 + (80*Zeta[3])/27) + 
     xp^9*(1125941988343/36006768000 - (25859*Pi^2)/7560 + (80*Zeta[3])/27) + 
     xp^8*(13398280663/444528000 - (24979*Pi^2)/7560 + (80*Zeta[3])/27) + 
     xp^7*(7210414867/250047000 - (1997*Pi^2)/630 + (80*Zeta[3])/27) + 
     xp^6*(19899397/729000 - (271*Pi^2)/90 + (80*Zeta[3])/27) + 
     xp^5*(37058789/1458000 - (169*Pi^2)/60 + (80*Zeta[3])/27) + 
     xp^4*(89159/3888 - (277*Pi^2)/108 + (80*Zeta[3])/27) + 
     xp^3*(4298/243 - (119*Pi^2)/54 + (80*Zeta[3])/27) + 
     xp^2*(170/27 - (83*Pi^2)/54 + (80*Zeta[3])/27) + 
     e*(85/9 - (151*Pi^2)/162 + (433/27 - (38*Pi^2)/81 + 
         (263/27 - (38*Pi^2)/81)*xp + (383/27 - (76*Pi^2)/81)*xp^2 + 
         (791/81 - (76*Pi^2)/81)*xp^3 + (287/36 - (76*Pi^2)/81)*xp^4 + 
         (178793/24300 - (76*Pi^2)/81)*xp^5 + (3157/450 - (76*Pi^2)/81)*
          xp^6 + (448723/66150 - (76*Pi^2)/81)*xp^7 + 
         (31483141/4762800 - (76*Pi^2)/81)*xp^8 + 
         (92502383/14288400 - (76*Pi^2)/81)*xp^9 + 
         (1136476/178605 - (76*Pi^2)/81)*xp^10 + 
         (2032757051/324168075 - (76*Pi^2)/81)*xp^11 + 
         (16058854717/2593344600 - (76*Pi^2)/81)*xp^12)*Log[xp] + 
       (139/27 + (37*xp)/9 + (29*xp^2)/3 + (1091*xp^3)/81 + (2521*xp^4)/162 + 
         (511*xp^5)/30 + (7361*xp^6)/405 + (54179*xp^7)/2835 + 
         (25079*xp^8)/1260 + (700573*xp^9)/34020 + (36065*xp^10)/1701 + 
         (45215*xp^11)/2079 + (1387327*xp^12)/62370)*Log[xp]^2 + 
       (20/27 + (20*xp)/27 + (40*xp^2)/27 + (40*xp^3)/27 + (40*xp^4)/27 + 
         (40*xp^5)/27 + (40*xp^6)/27 + (40*xp^7)/27 + (40*xp^8)/27 + 
         (40*xp^9)/27 + (40*xp^10)/27 + (40*xp^11)/27 + (40*xp^12)/27)*
        Log[xp]^3 + NF*(-16/27 + (4*Pi^2)/81 + (-44/81 + (4*Pi^2)/81)*xp + 
         (-1/3 + (8*Pi^2)/81)*xp^2 + (-157/243 + (8*Pi^2)/81)*xp^3 + 
         (-727/972 + (8*Pi^2)/81)*xp^4 + (-19447/24300 + (8*Pi^2)/81)*xp^5 + 
         (-562/675 + (8*Pi^2)/81)*xp^6 + (-84802/99225 + (8*Pi^2)/81)*xp^7 + 
         (-4146971/4762800 + (8*Pi^2)/81)*xp^8 + 
         (-12615713/14288400 + (8*Pi^2)/81)*xp^9 + 
         (-3188363/3572100 + (8*Pi^2)/81)*xp^10 + 
         (-1167485449/1296672300 + (8*Pi^2)/81)*xp^11 + 
         (-58791701/64833615 + (8*Pi^2)/81)*xp^12 + 
         (-82/81 - (10*xp)/81 - (62*xp^2)/81 - (70*xp^3)/81 - (73*xp^4)/81 - 
           (373*xp^5)/405 - (14*xp^6)/15 - (178*xp^7)/189 - 
           (1075*xp^8)/1134 - (463*xp^9)/486 - (1162*xp^10)/1215 - 
           (4274*xp^11)/4455 - (857*xp^12)/891)*Log[xp] + 
         (-8/27 - (8*xp)/27 - (16*xp^2)/27 - (16*xp^3)/27 - (16*xp^4)/27 - 
           (16*xp^5)/27 - (16*xp^6)/27 - (16*xp^7)/27 - (16*xp^8)/27 - 
           (16*xp^9)/27 - (16*xp^10)/27 - (16*xp^11)/27 - (16*xp^12)/27)*
          Log[xp]^2) + (40*Zeta[3])/27 + xp*(107/27 - (107*Pi^2)/162 + 
         (40*Zeta[3])/27) + xp^12*(2441136286094953/71887512312000 - 
         (461369*Pi^2)/124740 + (80*Zeta[3])/27) + 
       xp^11*(4766832571223/143775024624 - (225487*Pi^2)/62370 + 
         (80*Zeta[3])/27) + xp^10*(145223151539/4500846000 - 
         (6659*Pi^2)/1890 + (80*Zeta[3])/27) + 
       xp^9*(1125941988343/36006768000 - (25859*Pi^2)/7560 + 
         (80*Zeta[3])/27) + xp^8*(13398280663/444528000 - (24979*Pi^2)/7560 + 
         (80*Zeta[3])/27) + xp^7*(7210414867/250047000 - (1997*Pi^2)/630 + 
         (80*Zeta[3])/27) + xp^6*(19899397/729000 - (271*Pi^2)/90 + 
         (80*Zeta[3])/27) + xp^5*(37058789/1458000 - (169*Pi^2)/60 + 
         (80*Zeta[3])/27) + xp^4*(89159/3888 - (277*Pi^2)/108 + 
         (80*Zeta[3])/27) + xp^3*(4298/243 - (119*Pi^2)/54 + 
         (80*Zeta[3])/27) + xp^2*(170/27 - (83*Pi^2)/54 + (80*Zeta[3])/27)) + 
     e^2*(85/9 - (151*Pi^2)/162 + (433/27 - (38*Pi^2)/81 + 
         (263/27 - (38*Pi^2)/81)*xp + (383/27 - (76*Pi^2)/81)*xp^2 + 
         (791/81 - (76*Pi^2)/81)*xp^3 + (287/36 - (76*Pi^2)/81)*xp^4 + 
         (178793/24300 - (76*Pi^2)/81)*xp^5 + (3157/450 - (76*Pi^2)/81)*
          xp^6 + (448723/66150 - (76*Pi^2)/81)*xp^7 + 
         (31483141/4762800 - (76*Pi^2)/81)*xp^8 + 
         (92502383/14288400 - (76*Pi^2)/81)*xp^9 + 
         (1136476/178605 - (76*Pi^2)/81)*xp^10 + 
         (2032757051/324168075 - (76*Pi^2)/81)*xp^11 + 
         (16058854717/2593344600 - (76*Pi^2)/81)*xp^12)*Log[xp] + 
       (139/27 + (37*xp)/9 + (29*xp^2)/3 + (1091*xp^3)/81 + (2521*xp^4)/162 + 
         (511*xp^5)/30 + (7361*xp^6)/405 + (54179*xp^7)/2835 + 
         (25079*xp^8)/1260 + (700573*xp^9)/34020 + (36065*xp^10)/1701 + 
         (45215*xp^11)/2079 + (1387327*xp^12)/62370)*Log[xp]^2 + 
       (20/27 + (20*xp)/27 + (40*xp^2)/27 + (40*xp^3)/27 + (40*xp^4)/27 + 
         (40*xp^5)/27 + (40*xp^6)/27 + (40*xp^7)/27 + (40*xp^8)/27 + 
         (40*xp^9)/27 + (40*xp^10)/27 + (40*xp^11)/27 + (40*xp^12)/27)*
        Log[xp]^3 + NF*(-16/27 + (4*Pi^2)/81 + (-44/81 + (4*Pi^2)/81)*xp + 
         (-1/3 + (8*Pi^2)/81)*xp^2 + (-157/243 + (8*Pi^2)/81)*xp^3 + 
         (-727/972 + (8*Pi^2)/81)*xp^4 + (-19447/24300 + (8*Pi^2)/81)*xp^5 + 
         (-562/675 + (8*Pi^2)/81)*xp^6 + (-84802/99225 + (8*Pi^2)/81)*xp^7 + 
         (-4146971/4762800 + (8*Pi^2)/81)*xp^8 + 
         (-12615713/14288400 + (8*Pi^2)/81)*xp^9 + 
         (-3188363/3572100 + (8*Pi^2)/81)*xp^10 + 
         (-1167485449/1296672300 + (8*Pi^2)/81)*xp^11 + 
         (-58791701/64833615 + (8*Pi^2)/81)*xp^12 + 
         (-82/81 - (10*xp)/81 - (62*xp^2)/81 - (70*xp^3)/81 - (73*xp^4)/81 - 
           (373*xp^5)/405 - (14*xp^6)/15 - (178*xp^7)/189 - 
           (1075*xp^8)/1134 - (463*xp^9)/486 - (1162*xp^10)/1215 - 
           (4274*xp^11)/4455 - (857*xp^12)/891)*Log[xp] + 
         (-8/27 - (8*xp)/27 - (16*xp^2)/27 - (16*xp^3)/27 - (16*xp^4)/27 - 
           (16*xp^5)/27 - (16*xp^6)/27 - (16*xp^7)/27 - (16*xp^8)/27 - 
           (16*xp^9)/27 - (16*xp^10)/27 - (16*xp^11)/27 - (16*xp^12)/27)*
          Log[xp]^2) + (40*Zeta[3])/27 + xp*(107/27 - (107*Pi^2)/162 + 
         (40*Zeta[3])/27) + xp^12*(2441136286094953/71887512312000 - 
         (461369*Pi^2)/124740 + (80*Zeta[3])/27) + 
       xp^11*(4766832571223/143775024624 - (225487*Pi^2)/62370 + 
         (80*Zeta[3])/27) + xp^10*(145223151539/4500846000 - 
         (6659*Pi^2)/1890 + (80*Zeta[3])/27) + 
       xp^9*(1125941988343/36006768000 - (25859*Pi^2)/7560 + 
         (80*Zeta[3])/27) + xp^8*(13398280663/444528000 - (24979*Pi^2)/7560 + 
         (80*Zeta[3])/27) + xp^7*(7210414867/250047000 - (1997*Pi^2)/630 + 
         (80*Zeta[3])/27) + xp^6*(19899397/729000 - (271*Pi^2)/90 + 
         (80*Zeta[3])/27) + xp^5*(37058789/1458000 - (169*Pi^2)/60 + 
         (80*Zeta[3])/27) + xp^4*(89159/3888 - (277*Pi^2)/108 + 
         (80*Zeta[3])/27) + xp^3*(4298/243 - (119*Pi^2)/54 + 
         (80*Zeta[3])/27) + xp^2*(170/27 - (83*Pi^2)/54 + (80*Zeta[3])/27)) + 
     e^3*(85/9 - (151*Pi^2)/162 + (433/27 - (38*Pi^2)/81 + 
         (263/27 - (38*Pi^2)/81)*xp + (383/27 - (76*Pi^2)/81)*xp^2 + 
         (791/81 - (76*Pi^2)/81)*xp^3 + (287/36 - (76*Pi^2)/81)*xp^4 + 
         (178793/24300 - (76*Pi^2)/81)*xp^5 + (3157/450 - (76*Pi^2)/81)*
          xp^6 + (448723/66150 - (76*Pi^2)/81)*xp^7 + 
         (31483141/4762800 - (76*Pi^2)/81)*xp^8 + 
         (92502383/14288400 - (76*Pi^2)/81)*xp^9 + 
         (1136476/178605 - (76*Pi^2)/81)*xp^10 + 
         (2032757051/324168075 - (76*Pi^2)/81)*xp^11 + 
         (16058854717/2593344600 - (76*Pi^2)/81)*xp^12)*Log[xp] + 
       (139/27 + (37*xp)/9 + (29*xp^2)/3 + (1091*xp^3)/81 + (2521*xp^4)/162 + 
         (511*xp^5)/30 + (7361*xp^6)/405 + (54179*xp^7)/2835 + 
         (25079*xp^8)/1260 + (700573*xp^9)/34020 + (36065*xp^10)/1701 + 
         (45215*xp^11)/2079 + (1387327*xp^12)/62370)*Log[xp]^2 + 
       (20/27 + (20*xp)/27 + (40*xp^2)/27 + (40*xp^3)/27 + (40*xp^4)/27 + 
         (40*xp^5)/27 + (40*xp^6)/27 + (40*xp^7)/27 + (40*xp^8)/27 + 
         (40*xp^9)/27 + (40*xp^10)/27 + (40*xp^11)/27 + (40*xp^12)/27)*
        Log[xp]^3 + NF*(-16/27 + (4*Pi^2)/81 + (-44/81 + (4*Pi^2)/81)*xp + 
         (-1/3 + (8*Pi^2)/81)*xp^2 + (-157/243 + (8*Pi^2)/81)*xp^3 + 
         (-727/972 + (8*Pi^2)/81)*xp^4 + (-19447/24300 + (8*Pi^2)/81)*xp^5 + 
         (-562/675 + (8*Pi^2)/81)*xp^6 + (-84802/99225 + (8*Pi^2)/81)*xp^7 + 
         (-4146971/4762800 + (8*Pi^2)/81)*xp^8 + 
         (-12615713/14288400 + (8*Pi^2)/81)*xp^9 + 
         (-3188363/3572100 + (8*Pi^2)/81)*xp^10 + 
         (-1167485449/1296672300 + (8*Pi^2)/81)*xp^11 + 
         (-58791701/64833615 + (8*Pi^2)/81)*xp^12 + 
         (-82/81 - (10*xp)/81 - (62*xp^2)/81 - (70*xp^3)/81 - (73*xp^4)/81 - 
           (373*xp^5)/405 - (14*xp^6)/15 - (178*xp^7)/189 - 
           (1075*xp^8)/1134 - (463*xp^9)/486 - (1162*xp^10)/1215 - 
           (4274*xp^11)/4455 - (857*xp^12)/891)*Log[xp] + 
         (-8/27 - (8*xp)/27 - (16*xp^2)/27 - (16*xp^3)/27 - (16*xp^4)/27 - 
           (16*xp^5)/27 - (16*xp^6)/27 - (16*xp^7)/27 - (16*xp^8)/27 - 
           (16*xp^9)/27 - (16*xp^10)/27 - (16*xp^11)/27 - (16*xp^12)/27)*
          Log[xp]^2) + (40*Zeta[3])/27 + xp*(107/27 - (107*Pi^2)/162 + 
         (40*Zeta[3])/27) + xp^12*(2441136286094953/71887512312000 - 
         (461369*Pi^2)/124740 + (80*Zeta[3])/27) + 
       xp^11*(4766832571223/143775024624 - (225487*Pi^2)/62370 + 
         (80*Zeta[3])/27) + xp^10*(145223151539/4500846000 - 
         (6659*Pi^2)/1890 + (80*Zeta[3])/27) + 
       xp^9*(1125941988343/36006768000 - (25859*Pi^2)/7560 + 
         (80*Zeta[3])/27) + xp^8*(13398280663/444528000 - (24979*Pi^2)/7560 + 
         (80*Zeta[3])/27) + xp^7*(7210414867/250047000 - (1997*Pi^2)/630 + 
         (80*Zeta[3])/27) + xp^6*(19899397/729000 - (271*Pi^2)/90 + 
         (80*Zeta[3])/27) + xp^5*(37058789/1458000 - (169*Pi^2)/60 + 
         (80*Zeta[3])/27) + xp^4*(89159/3888 - (277*Pi^2)/108 + 
         (80*Zeta[3])/27) + xp^3*(4298/243 - (119*Pi^2)/54 + 
         (80*Zeta[3])/27) + xp^2*(170/27 - (83*Pi^2)/54 + (80*Zeta[3])/27))
Spqg0pqg0sigma1qqb = xp^5/270 + xp^6/180 + (13*xp^7)/1890 + 
     (121*xp^8)/15120 + (46*xp^9)/5103 + (2029*xp^10)/204120 + 
     (60581*xp^11)/5613300 + (259979*xp^12)/22453200 + 
     e*((47*xp^5)/8100 + (71*xp^6)/16200 + (997*xp^7)/396900 + 
       (5203*xp^8)/6350400 - (19013*xp^9)/25719120 - 
       (143387*xp^10)/64297800 - (143450107*xp^11)/38900169000 - 
       (199389727*xp^12)/38900169000 + L*(xp^5/270 + xp^6/180 + 
         (13*xp^7)/1890 + (121*xp^8)/15120 + (46*xp^9)/5103 + 
         (2029*xp^10)/204120 + (60581*xp^11)/5613300 + 
         (259979*xp^12)/22453200) + (-xp^5/135 - xp^6/90 - (13*xp^7)/945 - 
         (121*xp^8)/7560 - (92*xp^9)/5103 - (2029*xp^10)/102060 - 
         (60581*xp^11)/2806650 - (259979*xp^12)/11226600)*Log[xp]) + 
     e^2*((2389/243000 - Pi^2/1080)*xp^5 + (1259/162000 - Pi^2/720)*xp^6 + 
       (630523/83349000 - (13*Pi^2)/7560)*xp^7 + 
       (281159/32928000 - (121*Pi^2)/60480)*xp^8 + 
       (323920363/32406091200 - (23*Pi^2)/10206)*xp^9 + 
       (1885266767/162030456000 - (2029*Pi^2)/816480)*xp^10 + 
       (1798098061051/134789085585000 - (60581*Pi^2)/22453200)*xp^11 + 
       (8122548258079/539156342340000 - (259979*Pi^2)/89812800)*xp^12 + 
       L^2*(xp^5/540 + xp^6/360 + (13*xp^7)/3780 + (121*xp^8)/30240 + 
         (23*xp^9)/5103 + (2029*xp^10)/408240 + (60581*xp^11)/11226600 + 
         (259979*xp^12)/44906400) + ((-47*xp^5)/4050 - (71*xp^6)/8100 - 
         (997*xp^7)/198450 - (5203*xp^8)/3175200 + (19013*xp^9)/12859560 + 
         (143387*xp^10)/32148900 + (143450107*xp^11)/19450084500 + 
         (199389727*xp^12)/19450084500)*Log[xp] + 
       (xp^5/135 + xp^6/90 + (13*xp^7)/945 + (121*xp^8)/7560 + 
         (92*xp^9)/5103 + (2029*xp^10)/102060 + (60581*xp^11)/2806650 + 
         (259979*xp^12)/11226600)*Log[xp]^2 + 
       L*((47*xp^5)/8100 + (71*xp^6)/16200 + (997*xp^7)/396900 + 
         (5203*xp^8)/6350400 - (19013*xp^9)/25719120 - 
         (143387*xp^10)/64297800 - (143450107*xp^11)/38900169000 - 
         (199389727*xp^12)/38900169000 + (-xp^5/135 - xp^6/90 - 
           (13*xp^7)/945 - (121*xp^8)/7560 - (92*xp^9)/5103 - 
           (2029*xp^10)/102060 - (60581*xp^11)/2806650 - (259979*xp^12)/
            11226600)*Log[xp]))
Spqg0pqq0sigma1qg = (1/2 - (2*Pi^2)/27)*xp - xp^2/4 + 
     (10/9 - (2*Pi^2)/27)*xp^3 + (125/216 - (2*Pi^2)/27)*xp^4 + 
     (134483/243000 - (31*Pi^2)/405)*xp^5 + (136171/243000 - (32*Pi^2)/405)*
      xp^6 + (4735837/8334900 - (46*Pi^2)/567)*xp^7 + 
     (19146811/33339600 - (47*Pi^2)/567)*xp^8 + 
     (148912787/257191200 - (41*Pi^2)/486)*xp^9 + 
     (74939107/128595600 - (104*Pi^2)/1215)*xp^10 + 
     (22284108061/38035720800 - (386*Pi^2)/4455)*xp^11 + 
     (33579634309/57053581200 - (26*Pi^2)/297)*xp^12 + 
     (-xp/3 + (5*xp^2)/9 - (2*xp^3)/3 - (13*xp^4)/54 - (242*xp^5)/2025 - 
       (11*xp^6)/225 + (13*xp^7)/2205 + (1399*xp^8)/26460 + 
       (2416*xp^9)/25515 + (3382*xp^10)/25515 + (114683*xp^11)/686070 + 
       (204803*xp^12)/1029105)*Log[xp] + 
     ((4*xp)/9 + (4*xp^3)/9 + (4*xp^4)/9 + (62*xp^5)/135 + (64*xp^6)/135 + 
       (92*xp^7)/189 + (94*xp^8)/189 + (41*xp^9)/81 + (208*xp^10)/405 + 
       (772*xp^11)/1485 + (52*xp^12)/99)*Log[xp]^2 + 
     L*(xp/18 - xp^2/9 + (5*xp^3)/27 + (5*xp^4)/54 + (301*xp^5)/4050 + 
       (136*xp^6)/2025 + (4979*xp^7)/79380 + (4703*xp^8)/79380 + 
       (5741*xp^9)/102060 + (1367*xp^10)/25515 + (421133*xp^11)/8232840 + 
       (402931*xp^12)/8232840 + ((-2*xp)/9 - (2*xp^3)/9 - (2*xp^4)/9 - 
         (31*xp^5)/135 - (32*xp^6)/135 - (46*xp^7)/189 - (47*xp^8)/189 - 
         (41*xp^9)/162 - (104*xp^10)/405 - (386*xp^11)/1485 - (26*xp^12)/99)*
        Log[xp]) + e*((-17/12 + (5*Pi^2)/36)*xp^2 + 
       ((-16/9 + (11*Pi^2)/54)*xp + (3*xp^2)/2 + (-313/81 + (11*Pi^2)/54)*
          xp^3 + (-145/81 + (11*Pi^2)/54)*xp^4 + 
         (-64229/40500 + (341*Pi^2)/1620)*xp^5 + 
         (-15637/10125 + (88*Pi^2)/405)*xp^6 + 
         (-4248959/2778300 + (253*Pi^2)/1134)*xp^7 + 
         (-1056824/694575 + (517*Pi^2)/2268)*xp^8 + 
         (-16261211/10716300 + (451*Pi^2)/1944)*xp^9 + 
         (-8123221/5358150 + (286*Pi^2)/1215)*xp^10 + 
         (-4327360183/2852679060 + (193*Pi^2)/810)*xp^11 + 
         (-5419254593/3565848825 + (13*Pi^2)/54)*xp^12)*Log[xp] + 
       (xp - (8*xp^2)/9 + (38*xp^3)/27 + (20*xp^4)/27 + (371*xp^5)/675 + 
         (886*xp^6)/2025 + (13873*xp^7)/39690 + (1084*xp^8)/3969 + 
         (695*xp^9)/3402 + (1202*xp^10)/8505 + (68531*xp^11)/823284 + 
         (24161*xp^12)/823284)*Log[xp]^2 + ((-4*xp)/9 - (4*xp^3)/9 - 
         (4*xp^4)/9 - (62*xp^5)/135 - (64*xp^6)/135 - (92*xp^7)/189 - 
         (94*xp^8)/189 - (41*xp^9)/81 - (208*xp^10)/405 - (772*xp^11)/1485 - 
         (52*xp^12)/99)*Log[xp]^3 + L^2*(xp/36 - xp^2/18 + (5*xp^3)/54 + 
         (5*xp^4)/108 + (301*xp^5)/8100 + (68*xp^6)/2025 + 
         (4979*xp^7)/158760 + (4703*xp^8)/158760 + (5741*xp^9)/204120 + 
         (1367*xp^10)/51030 + (421133*xp^11)/16465680 + 
         (402931*xp^12)/16465680 + (-xp/9 - xp^3/9 - xp^4/9 - (31*xp^5)/270 - 
           (16*xp^6)/135 - (23*xp^7)/189 - (47*xp^8)/378 - (41*xp^9)/324 - 
           (52*xp^10)/405 - (193*xp^11)/1485 - (13*xp^12)/99)*Log[xp]) + 
       L*((5/9 - (2*Pi^2)/27)*xp - (13*xp^2)/36 + (35/27 - (2*Pi^2)/27)*
          xp^3 + (145/216 - (2*Pi^2)/27)*xp^4 + 
         (152543/243000 - (31*Pi^2)/405)*xp^5 + 
         (152491/243000 - (32*Pi^2)/405)*xp^6 + 
         (1314658/2083725 - (46*Pi^2)/567)*xp^7 + 
         (21122071/33339600 - (47*Pi^2)/567)*xp^8 + 
         (163380107/257191200 - (41*Pi^2)/486)*xp^9 + 
         (81828787/128595600 - (104*Pi^2)/1215)*xp^10 + 
         (24229742521/38035720800 - (386*Pi^2)/4455)*xp^11 + 
         (36371946139/57053581200 - (26*Pi^2)/297)*xp^12 + 
         ((-5*xp)/9 + (5*xp^2)/9 - (8*xp^3)/9 - (25*xp^4)/54 - 
           (707*xp^5)/2025 - (193*xp^6)/675 - (1571*xp^7)/6615 - 
           (1727*xp^8)/8820 - (8083*xp^9)/51030 - (634*xp^10)/5103 - 
           (63649*xp^11)/686070 - (65467*xp^12)/1029105)*Log[xp] + 
         ((4*xp)/9 + (4*xp^3)/9 + (4*xp^4)/9 + (62*xp^5)/135 + 
           (64*xp^6)/135 + (92*xp^7)/189 + (94*xp^8)/189 + (41*xp^9)/81 + 
           (208*xp^10)/405 + (772*xp^11)/1485 + (52*xp^12)/99)*Log[xp]^2) + 
       xp^12*(353049612125897/316305054172800 - (811*Pi^2)/997920 - 
         (104*Zeta[3])/99) + xp^11*(184708757751403/158152527086400 - 
         (1121*Pi^2)/116640 - (1544*Zeta[3])/1485) + 
       xp^10*(2641928929/2160406080 - (167*Pi^2)/8748 - (416*Zeta[3])/405) + 
       xp^9*(34595416019/27005076000 - (5137*Pi^2)/174960 - 
         (82*Zeta[3])/81) + xp^8*(2349015911/1750329000 - 
         (38657*Pi^2)/952560 - (188*Zeta[3])/189) + 
       xp^7*(4916529553/3500658000 - (50513*Pi^2)/952560 - 
         (184*Zeta[3])/189) + xp^6*(10683203/7290000 - (409*Pi^2)/6075 - 
         (128*Zeta[3])/135) + xp^5*(3703873/2430000 - (4151*Pi^2)/48600 - 
         (124*Zeta[3])/135) + xp^3*(4015/972 - (71*Pi^2)/324 - 
         (8*Zeta[3])/9) + xp*(35/18 - (35*Pi^2)/216 - (8*Zeta[3])/9) + 
       xp^4*(3221/1944 - (25*Pi^2)/216 - (8*Zeta[3])/9)) + 
     e^2*(((26/9 - (7*Pi^2)/27)*xp - (41*xp^2)/18 + (452/81 - (7*Pi^2)/27)*
          xp^3 + (869/324 - (7*Pi^2)/27)*xp^4 + 
         (288631/121500 - (217*Pi^2)/810)*xp^5 + 
         (280397/121500 - (112*Pi^2)/405)*xp^6 + 
         (1903369/833490 - (23*Pi^2)/81)*xp^7 + 
         (37896281/16669800 - (47*Pi^2)/162)*xp^8 + 
         (291980557/128595600 - (287*Pi^2)/972)*xp^9 + 
         (146150597/64297800 - (364*Pi^2)/1215)*xp^10 + 
         (130065357997/57053581200 - (1351*Pi^2)/4455)*xp^11 + 
         (65319896149/28526790600 - (91*Pi^2)/297)*xp^12)*Log[xp]^2 + 
       ((-26*xp)/27 + (22*xp^2)/27 - (104*xp^3)/81 - (55*xp^4)/81 - 
         (3038*xp^5)/6075 - (2386*xp^6)/6075 - (3664*xp^7)/11907 - 
         (27817*xp^8)/119070 - (12767*xp^9)/76545 - (8084*xp^10)/76545 - 
         (151708*xp^11)/3087315 + (1447*xp^12)/441045)*Log[xp]^3 + 
       ((8*xp)/27 + (8*xp^3)/27 + (8*xp^4)/27 + (124*xp^5)/405 + 
         (128*xp^6)/405 + (184*xp^7)/567 + (188*xp^8)/567 + (82*xp^9)/243 + 
         (416*xp^10)/1215 + (1544*xp^11)/4455 + (104*xp^12)/297)*Log[xp]^4 + 
       L^3*(xp/108 - xp^2/54 + (5*xp^3)/162 + (5*xp^4)/324 + 
         (301*xp^5)/24300 + (68*xp^6)/6075 + (4979*xp^7)/476280 + 
         (4703*xp^8)/476280 + (5741*xp^9)/612360 + (1367*xp^10)/153090 + 
         (421133*xp^11)/49397040 + (402931*xp^12)/49397040 + 
         (-xp/27 - xp^3/27 - xp^4/27 - (31*xp^5)/810 - (16*xp^6)/405 - 
           (23*xp^7)/567 - (47*xp^8)/1134 - (41*xp^9)/972 - (52*xp^10)/1215 - 
           (193*xp^11)/4455 - (13*xp^12)/297)*Log[xp]) + 
       L^2*((5/18 - Pi^2/27)*xp - (13*xp^2)/72 + (35/54 - Pi^2/27)*xp^3 + 
         (145/432 - Pi^2/27)*xp^4 + (152543/486000 - (31*Pi^2)/810)*xp^5 + 
         (152491/486000 - (16*Pi^2)/405)*xp^6 + 
         (657329/2083725 - (23*Pi^2)/567)*xp^7 + 
         (21122071/66679200 - (47*Pi^2)/1134)*xp^8 + 
         (163380107/514382400 - (41*Pi^2)/972)*xp^9 + 
         (81828787/257191200 - (52*Pi^2)/1215)*xp^10 + 
         (24229742521/76071441600 - (193*Pi^2)/4455)*xp^11 + 
         (36371946139/114107162400 - (13*Pi^2)/297)*xp^12 + 
         ((-5*xp)/18 + (5*xp^2)/18 - (4*xp^3)/9 - (25*xp^4)/108 - 
           (707*xp^5)/4050 - (193*xp^6)/1350 - (1571*xp^7)/13230 - 
           (1727*xp^8)/17640 - (8083*xp^9)/102060 - (317*xp^10)/5103 - 
           (63649*xp^11)/1372140 - (65467*xp^12)/2058210)*Log[xp] + 
         ((2*xp)/9 + (2*xp^3)/9 + (2*xp^4)/9 + (31*xp^5)/135 + 
           (32*xp^6)/135 + (46*xp^7)/189 + (47*xp^8)/189 + (41*xp^9)/162 + 
           (104*xp^10)/405 + (386*xp^11)/1485 + (26*xp^12)/99)*Log[xp]^2) + 
       L*((-55/36 + (5*Pi^2)/36)*xp^2 + ((-2 + (11*Pi^2)/54)*xp + 
           (3*xp^2)/2 + (-331/81 + (11*Pi^2)/54)*xp^3 + 
           (-163/81 + (11*Pi^2)/54)*xp^4 + (-73529/40500 + (341*Pi^2)/1620)*
            xp^5 + (-18037/10125 + (88*Pi^2)/405)*xp^6 + 
           (-4925159/2778300 + (253*Pi^2)/1134)*xp^7 + 
           (-1229549/694575 + (517*Pi^2)/2268)*xp^8 + 
           (-18973361/10716300 + (451*Pi^2)/1944)*xp^9 + 
           (-9499141/5358150 + (286*Pi^2)/1215)*xp^10 + 
           (-5068864639/2852679060 + (193*Pi^2)/810)*xp^11 + 
           (-6355740143/3565848825 + (13*Pi^2)/54)*xp^12)*Log[xp] + 
         (xp - (8*xp^2)/9 + (38*xp^3)/27 + (20*xp^4)/27 + (371*xp^5)/675 + 
           (886*xp^6)/2025 + (13873*xp^7)/39690 + (1084*xp^8)/3969 + 
           (695*xp^9)/3402 + (1202*xp^10)/8505 + (68531*xp^11)/823284 + 
           (24161*xp^12)/823284)*Log[xp]^2 + ((-4*xp)/9 - (4*xp^3)/9 - 
           (4*xp^4)/9 - (62*xp^5)/135 - (64*xp^6)/135 - (92*xp^7)/189 - 
           (94*xp^8)/189 - (41*xp^9)/81 - (208*xp^10)/405 - 
           (772*xp^11)/1485 - (52*xp^12)/99)*Log[xp]^3 + 
         xp^12*(368530188911417/316305054172800 - (811*Pi^2)/997920 - 
           (104*Zeta[3])/99) + xp^11*(192798705836083/158152527086400 - 
           (1121*Pi^2)/116640 - (1544*Zeta[3])/1485) + 
         xp^10*(2757675553/2160406080 - (167*Pi^2)/8748 - 
           (416*Zeta[3])/405) + xp^9*(36114484619/27005076000 - 
           (5137*Pi^2)/174960 - (82*Zeta[3])/81) + 
         xp^8*(2452717061/1750329000 - (38657*Pi^2)/952560 - 
           (188*Zeta[3])/189) + xp^7*(5136103453/3500658000 - 
           (50513*Pi^2)/952560 - (184*Zeta[3])/189) + 
         xp^6*(11172803/7290000 - (409*Pi^2)/6075 - (128*Zeta[3])/135) + 
         xp^5*(3884473/2430000 - (4151*Pi^2)/48600 - (124*Zeta[3])/135) + 
         xp^3*(4195/972 - (71*Pi^2)/324 - (8*Zeta[3])/9) + 
         xp*(2 - (35*Pi^2)/216 - (8*Zeta[3])/9) + 
         xp^4*(3401/1944 - (25*Pi^2)/216 - (8*Zeta[3])/9)) + 
       xp^3*(17981/1458 - (799*Pi^2)/972 - Pi^4/810 - (203*Zeta[3])/81) + 
       xp*(103/18 - (47*Pi^2)/108 - Pi^4/810 - (103*Zeta[3])/54) + 
       xp^4*(104267/23328 - (3041*Pi^2)/7776 - Pi^4/810 - 
         (215*Zeta[3])/162) + xp^5*(924125989/218700000 - 
         (1001981*Pi^2)/2916000 - (31*Pi^4)/24300 - (11851*Zeta[3])/12150) + 
       xp^6*(446832409/109350000 - (969097*Pi^2)/2916000 - (8*Pi^4)/6075 - 
         (4636*Zeta[3])/6075) + xp^7*(579274522529/147027636000 - 
         (1171741*Pi^2)/3572100 - (23*Pi^4)/17010 - (141581*Zeta[3])/
          238140) + xp^8*(11172546401917/2940552720000 - 
         (18637579*Pi^2)/57153600 - (47*Pi^4)/34020 - (21313*Zeta[3])/
          47628) + xp^9*(93685473541507/25519796820000 - 
         (1004542121*Pi^2)/3086294400 - (41*Pi^4)/29160 - 
         (19279*Zeta[3])/61236) + xp^10*(362981990919007/102079187280000 - 
         (502773601*Pi^2)/1543147200 - (26*Pi^4)/18225 - 
         (14801*Zeta[3])/76545) + xp^11*(9461517234355690151/
          2739992531771880000 - (17902888177*Pi^2)/54771437952 - 
         (193*Pi^4)/133650 - (401239*Zeta[3])/4939704) + 
       xp^12*(36841795381083760993/10959970127087520000 - 
         (74969212819*Pi^2)/228214324800 - (13*Pi^4)/8910 + 
         (112999*Zeta[3])/4939704) + xp^2*(-169/36 + (151*Pi^2)/432 + 
         (43*Zeta[3])/27) + Log[xp]*((85/18 - (13*Pi^2)/36)*xp^2 + 
         xp^4*(-8699/1944 + (65*Pi^2)/216 + (62*Zeta[3])/27) + 
         xp*(-50/9 + (47*Pi^2)/108 + (62*Zeta[3])/27) + 
         xp^3*(-5723/486 + (46*Pi^2)/81 + (62*Zeta[3])/27) + 
         xp^5*(-3630893/911250 + (5369*Pi^2)/24300 + (961*Zeta[3])/405) + 
         xp^6*(-6872357/1822500 + (4193*Pi^2)/24300 + (992*Zeta[3])/405) + 
         xp^7*(-1251160651/350065800 + (4561*Pi^2)/34020 + 
           (1426*Zeta[3])/567) + xp^8*(-2960869411/875164500 + 
           (2735*Pi^2)/27216 + (1457*Zeta[3])/567) + 
         xp^9*(-64838862791/20253807000 + (8597*Pi^2)/122472 + 
           (1271*Zeta[3])/486) + xp^10*(-4909358749/1620304560 + 
           (6499*Pi^2)/153090 + (3224*Zeta[3])/1215) + 
         xp^11*(-226870455583307/79076263543200 + (83177*Pi^2)/4939704 + 
           (11966*Zeta[3])/4455) + xp^12*(-214930669758823/79076263543200 - 
           (635*Pi^2)/91476 + (806*Zeta[3])/297)))
Spqg0pqq0sigma1qqb = (-32*xp^4)/243 - (208*xp^5)/2025 - (22*xp^6)/243 - 
     (8504*xp^7)/99225 - (4961*xp^8)/59535 - (131314*xp^9)/1607445 - 
     (92102*xp^10)/1148175 - (142048*xp^11)/1804275 - 
     (7149473*xp^12)/92619450 + ((8*xp^4)/81 + (16*xp^5)/135 + 
       (32*xp^6)/243 + (1216*xp^7)/8505 + (260*xp^8)/1701 + (824*xp^9)/5103 + 
       (616*xp^10)/3645 + (128*xp^11)/729 + (808*xp^12)/4455)*Log[xp] + 
     e*((-317/729 + (8*Pi^2)/243)*xp^4 + (-9266/30375 + (16*Pi^2)/405)*xp^5 + 
       (-16157/54675 + (32*Pi^2)/729)*xp^6 + 
       (-29156644/93767625 + (1216*Pi^2)/25515)*xp^7 + 
       (-24671789/75014100 + (260*Pi^2)/5103)*xp^8 + 
       (-13967953/40507614 + (824*Pi^2)/15309)*xp^9 + 
       (-518273947/1446700500 + (616*Pi^2)/10935)*xp^10 + 
       (-16171457524/43762690125 + (128*Pi^2)/2187)*xp^11 + 
       (-486673675303/1283705577000 + (808*Pi^2)/13365)*xp^12 + 
       ((92*xp^4)/243 + (472*xp^5)/2025 + (188*xp^6)/1215 + 
         (10496*xp^7)/99225 + (4052*xp^8)/59535 + (56536*xp^9)/1607445 + 
         (5564*xp^10)/1148175 - (299888*xp^11)/12629925 - 
         (2358112*xp^12)/46309725)*Log[xp] + ((-16*xp^4)/81 - (32*xp^5)/135 - 
         (64*xp^6)/243 - (2432*xp^7)/8505 - (520*xp^8)/1701 - 
         (1648*xp^9)/5103 - (1232*xp^10)/3645 - (256*xp^11)/729 - 
         (1616*xp^12)/4455)*Log[xp]^2 + L*((-32*xp^4)/243 - (208*xp^5)/2025 - 
         (22*xp^6)/243 - (8504*xp^7)/99225 - (4961*xp^8)/59535 - 
         (131314*xp^9)/1607445 - (92102*xp^10)/1148175 - 
         (142048*xp^11)/1804275 - (7149473*xp^12)/92619450 + 
         ((8*xp^4)/81 + (16*xp^5)/135 + (32*xp^6)/243 + (1216*xp^7)/8505 + 
           (260*xp^8)/1701 + (824*xp^9)/5103 + (616*xp^10)/3645 + 
           (128*xp^11)/729 + (808*xp^12)/4455)*Log[xp])) + 
     e^2*(((260/243 - (22*Pi^2)/243)*xp^4 + (7256/10125 - (44*Pi^2)/405)*
          xp^5 + (12866/18225 - (88*Pi^2)/729)*xp^6 + 
         (23955784/31255875 - (3344*Pi^2)/25515)*xp^7 + 
         (10445863/12502350 - (715*Pi^2)/5103)*xp^8 + 
         (30395191/33756345 - (2266*Pi^2)/15309)*xp^9 + 
         (231365249/241116750 - (1694*Pi^2)/10935)*xp^10 + 
         (14785713916/14587563375 - (352*Pi^2)/2187)*xp^11 + 
         (170649189082/160463197125 - (202*Pi^2)/1215)*xp^12)*Log[xp] + 
       ((-40*xp^4)/81 - (176*xp^5)/675 - (52*xp^6)/405 - (1328*xp^7)/33075 + 
         (202*xp^8)/6615 + (49852*xp^9)/535815 + (57692*xp^10)/382725 + 
         (862816*xp^11)/4209975 + (11865697*xp^12)/46309725)*Log[xp]^2 + 
       ((16*xp^4)/81 + (32*xp^5)/135 + (64*xp^6)/243 + (2432*xp^7)/8505 + 
         (520*xp^8)/1701 + (1648*xp^9)/5103 + (1232*xp^10)/3645 + 
         (256*xp^11)/729 + (1616*xp^12)/4455)*Log[xp]^3 + 
       L^2*((-16*xp^4)/243 - (104*xp^5)/2025 - (11*xp^6)/243 - 
         (4252*xp^7)/99225 - (4961*xp^8)/119070 - (65657*xp^9)/1607445 - 
         (46051*xp^10)/1148175 - (71024*xp^11)/1804275 - 
         (7149473*xp^12)/185238900 + ((4*xp^4)/81 + (8*xp^5)/135 + 
           (16*xp^6)/243 + (608*xp^7)/8505 + (130*xp^8)/1701 + 
           (412*xp^9)/5103 + (308*xp^10)/3645 + (64*xp^11)/729 + 
           (404*xp^12)/4455)*Log[xp]) + L*((-317/729 + (8*Pi^2)/243)*xp^4 + 
         (-9266/30375 + (16*Pi^2)/405)*xp^5 + (-16157/54675 + (32*Pi^2)/729)*
          xp^6 + (-29156644/93767625 + (1216*Pi^2)/25515)*xp^7 + 
         (-24671789/75014100 + (260*Pi^2)/5103)*xp^8 + 
         (-13967953/40507614 + (824*Pi^2)/15309)*xp^9 + 
         (-518273947/1446700500 + (616*Pi^2)/10935)*xp^10 + 
         (-16171457524/43762690125 + (128*Pi^2)/2187)*xp^11 + 
         (-486673675303/1283705577000 + (808*Pi^2)/13365)*xp^12 + 
         ((92*xp^4)/243 + (472*xp^5)/2025 + (188*xp^6)/1215 + 
           (10496*xp^7)/99225 + (4052*xp^8)/59535 + (56536*xp^9)/1607445 + 
           (5564*xp^10)/1148175 - (299888*xp^11)/12629925 - 
           (2358112*xp^12)/46309725)*Log[xp] + 
         ((-16*xp^4)/81 - (32*xp^5)/135 - (64*xp^6)/243 - (2432*xp^7)/8505 - 
           (520*xp^8)/1701 - (1648*xp^9)/5103 - (1232*xp^10)/3645 - 
           (256*xp^11)/729 - (1616*xp^12)/4455)*Log[xp]^2) + 
       xp^4*(-773/729 + (52*Pi^2)/729 + (32*Zeta[3])/81) + 
       xp^5*(-100018/151875 + (212*Pi^2)/6075 + (64*Zeta[3])/135) + 
       xp^6*(-108407/182250 + (101*Pi^2)/7290 + (128*Zeta[3])/243) + 
       xp^7*(-629502988/1093955625 - (134*Pi^2)/297675 + 
         (4864*Zeta[3])/8505) + xp^8*(-1948173953/3500658000 - 
         (8597*Pi^2)/714420 + (1040*Zeta[3])/1701) + 
       xp^9*(-45350746969/85065989400 - (215213*Pi^2)/9644670 + 
         (3296*Zeta[3])/5103) + xp^10*(-307567269557/607614210000 - 
         (219127*Pi^2)/6889050 + (2464*Zeta[3])/3645) + 
       xp^11*(-24115666233811/50545907094375 - (1542808*Pi^2)/37889775 + 
         (512*Zeta[3])/729) + xp^12*(-1987958035948421/4448039824305000 - 
         (50149*Pi^2)/1020600 + (3232*Zeta[3])/4455))
Spqg0sigma1qqb = (2*xp^4)/27 + (4*xp^5)/45 + (8*xp^6)/81 + (304*xp^7)/2835 + 
     (65*xp^8)/567 + (206*xp^9)/1701 + (154*xp^10)/1215 + (32*xp^11)/243 + 
     (202*xp^12)/1485 + e*((7*xp^4)/81 + (14*xp^5)/675 - (8*xp^6)/405 - 
       (1628*xp^7)/33075 - (587*xp^8)/7938 - (51523*xp^9)/535815 - 
       (1276*xp^10)/10935 - (114428*xp^11)/841995 - (633839*xp^12)/4116420 + 
       L*((2*xp^4)/27 + (4*xp^5)/45 + (8*xp^6)/81 + (304*xp^7)/2835 + 
         (65*xp^8)/567 + (206*xp^9)/1701 + (154*xp^10)/1215 + 
         (32*xp^11)/243 + (202*xp^12)/1485) + 
       ((-4*xp^4)/27 - (8*xp^5)/45 - (16*xp^6)/81 - (608*xp^7)/2835 - 
         (130*xp^8)/567 - (412*xp^9)/1701 - (308*xp^10)/1215 - 
         (64*xp^11)/243 - (404*xp^12)/1485)*Log[xp]) + 
     e^2*((73/486 - Pi^2/54)*xp^4 + (809/10125 - Pi^2/45)*xp^5 + 
       (1571/18225 - (2*Pi^2)/81)*xp^6 + (3388516/31255875 - (76*Pi^2)/2835)*
        xp^7 + (33329/250047 - (65*Pi^2)/2268)*xp^8 + 
       (5336452/33756345 - (103*Pi^2)/3402)*xp^9 + 
       (17941/98415 - (77*Pi^2)/2430)*xp^10 + 
       (2451883/11908215 - (8*Pi^2)/243)*xp^11 + 
       (17770801/77623920 - (101*Pi^2)/2970)*xp^12 + 
       L^2*(xp^4/27 + (2*xp^5)/45 + (4*xp^6)/81 + (152*xp^7)/2835 + 
         (65*xp^8)/1134 + (103*xp^9)/1701 + (77*xp^10)/1215 + 
         (16*xp^11)/243 + (101*xp^12)/1485) + 
       ((-14*xp^4)/81 - (28*xp^5)/675 + (16*xp^6)/405 + (3256*xp^7)/33075 + 
         (587*xp^8)/3969 + (103046*xp^9)/535815 + (2552*xp^10)/10935 + 
         (228856*xp^11)/841995 + (633839*xp^12)/2058210)*Log[xp] + 
       ((4*xp^4)/27 + (8*xp^5)/45 + (16*xp^6)/81 + (608*xp^7)/2835 + 
         (130*xp^8)/567 + (412*xp^9)/1701 + (308*xp^10)/1215 + 
         (64*xp^11)/243 + (404*xp^12)/1485)*Log[xp]^2 + 
       L*((7*xp^4)/81 + (14*xp^5)/675 - (8*xp^6)/405 - (1628*xp^7)/33075 - 
         (587*xp^8)/7938 - (51523*xp^9)/535815 - (1276*xp^10)/10935 - 
         (114428*xp^11)/841995 - (633839*xp^12)/4116420 + 
         ((-4*xp^4)/27 - (8*xp^5)/45 - (16*xp^6)/81 - (608*xp^7)/2835 - 
           (130*xp^8)/567 - (412*xp^9)/1701 - (308*xp^10)/1215 - 
           (64*xp^11)/243 - (404*xp^12)/1485)*Log[xp]))
Spqg0sigma2qqb = (1/2 - Pi^2/27)*xp^2 + (71/162 - Pi^2/27)*xp^3 + 
     (23627/5832 - (73*Pi^2)/486)*xp^4 + (101983/27000 - (76*Pi^2)/405)*
      xp^5 + (16561589/4374000 - (1583*Pi^2)/7290)*xp^6 + 
     (5846269817/1500282000 - (355*Pi^2)/1458)*xp^7 + 
     (6899918383/1714608000 - (54569*Pi^2)/204120)*xp^8 + 
     (1342801115791/324060912000 - (25283*Pi^2)/87480)*xp^9 + 
     (430357697561/101269035000 - (472721*Pi^2)/1530900)*xp^10 + 
     (2341280796639739/539156342340000 - (5505001*Pi^2)/16839900)*xp^11 + 
     (636075074239487/143775024624000 - (771451*Pi^2)/2245320)*xp^12 + 
     L^2*(xp^2/18 + xp^3/18 + (5*xp^4)/54 + (11*xp^5)/90 + (241*xp^6)/1620 + 
       (1963*xp^7)/11340 + (8873*xp^8)/45360 + (29467*xp^9)/136080 + 
       (80317*xp^10)/340200 + (952067*xp^11)/3742200 + 
       (406639*xp^12)/1496880) + ((-4*xp^2)/9 - (2*xp^3)/9 - (511*xp^4)/243 - 
       (164*xp^5)/75 - (13706*xp^6)/6075 - (230593*xp^7)/99225 - 
       (1616417*xp^8)/680400 - (309682789*xp^9)/128595600 - 
       (97370957*xp^10)/40186125 - (11781377822*xp^11)/4862521125 - 
       (1562914517*xp^12)/648336150)*Log[xp] + 
     ((2*xp^2)/9 + (2*xp^3)/9 + (56*xp^4)/81 + (118*xp^5)/135 + 
       (1243*xp^6)/1215 + (9841*xp^7)/8505 + (6217*xp^8)/4860 + 
       (141961*xp^9)/102060 + (381091*xp^10)/255150 + 
       (4457801*xp^11)/2806650 + (627223*xp^12)/374220)*Log[xp]^2 + 
     L*((2*xp^2)/9 + xp^3/9 + (557*xp^4)/486 + (2564*xp^5)/2025 + 
       (8228*xp^6)/6075 + (284233*xp^7)/198450 + (14259379*xp^8)/9525600 + 
       (398230349*xp^9)/257191200 + (255264929*xp^10)/160744500 + 
       (7865976071*xp^11)/4862521125 + (708442309*xp^12)/432224100 + 
       NF*(-xp^4/27 - (2*xp^5)/45 - (4*xp^6)/81 - (152*xp^7)/2835 - 
         (65*xp^8)/1134 - (103*xp^9)/1701 - (77*xp^10)/1215 - 
         (16*xp^11)/243 - (101*xp^12)/1485) + 
       ((-2*xp^2)/9 - (2*xp^3)/9 - (46*xp^4)/81 - (98*xp^5)/135 - 
         (1043*xp^6)/1215 - (8321*xp^7)/8505 - (37019*xp^8)/34020 - 
         (121361*xp^9)/102060 - (327191*xp^10)/255150 - 
         (3841801*xp^11)/2806650 - (542383*xp^12)/374220)*Log[xp]) + 
     NF*((-43*xp^4)/486 - (127*xp^5)/2025 - (107*xp^6)/2430 - 
       (3001*xp^7)/99225 - (299*xp^8)/15876 - (11189*xp^9)/1285956 + 
       (1427*xp^10)/2296350 + (47219*xp^11)/5051970 + 
       (6514001*xp^12)/370477800 + ((2*xp^4)/81 + (4*xp^5)/135 + 
         (8*xp^6)/243 + (304*xp^7)/8505 + (65*xp^8)/1701 + (206*xp^9)/5103 + 
         (154*xp^10)/3645 + (32*xp^11)/729 + (202*xp^12)/4455)*Log[xp]) + 
     e*(L^3*(xp^2/18 + xp^3/18 + (5*xp^4)/54 + (11*xp^5)/90 + 
         (241*xp^6)/1620 + (1963*xp^7)/11340 + (8873*xp^8)/45360 + 
         (29467*xp^9)/136080 + (80317*xp^10)/340200 + (952067*xp^11)/
          3742200 + (406639*xp^12)/1496880) + 
       ((-10/3 + (11*Pi^2)/54)*xp^2 + (-188/81 + (11*Pi^2)/54)*xp^3 + 
         (-30209/1458 + (139*Pi^2)/162)*xp^4 + 
         (-553441/30375 + (289*Pi^2)/270)*xp^5 + 
         (-19682231/1093500 + (6011*Pi^2)/4860)*xp^6 + 
         (-1385645473/75014100 + (47129*Pi^2)/34020)*xp^7 + 
         (-114454328993/6001128000 + (206803*Pi^2)/136080)*xp^8 + 
         (-3183226690193/162030456000 + (670217*Pi^2)/408240)*xp^9 + 
         (-2041548958721/101269035000 + (1789007*Pi^2)/1020600)*xp^10 + 
         (-5557243254815807/269578171170000 + (1892867*Pi^2)/1020600)*xp^11 + 
         (-151107937761173/7188751231200 + (1749793*Pi^2)/898128)*xp^12)*
        Log[xp] + ((14*xp^2)/9 + (8*xp^3)/9 + (1754*xp^4)/243 + 
         (14536*xp^5)/2025 + (43948*xp^6)/6075 + (48592*xp^7)/6615 + 
         (35400847*xp^8)/4762800 + (960967727*xp^9)/128595600 + 
         (1200057709*xp^10)/160744500 + (72138177317*xp^11)/9725042250 + 
         (9513388861*xp^12)/1296672300)*Log[xp]^2 + 
       ((-4*xp^2)/9 - (4*xp^3)/9 - (398*xp^4)/243 - (832*xp^5)/405 - 
         (8698*xp^6)/3645 - (13694*xp^7)/5103 - (150707*xp^8)/51030 - 
         (489743*xp^9)/153090 - (1310363*xp^10)/382725 - 
         (15283003*xp^11)/4209975 - (238297*xp^12)/62370)*Log[xp]^3 + 
       L^2*((7*xp^2)/18 + (2*xp^3)/9 + (587*xp^4)/324 + (2729*xp^5)/1350 + 
         (5887*xp^6)/2700 + (230351*xp^7)/99225 + (15501599*xp^8)/6350400 + 
         (435358769*xp^9)/171460800 + (35070598*xp^10)/13395375 + 
         (34762816439*xp^11)/12966723000 + (19425193*xp^12)/7114800 + 
         NF*(-xp^4/18 - xp^5/15 - (2*xp^6)/27 - (76*xp^7)/945 - 
           (65*xp^8)/756 - (103*xp^9)/1134 - (77*xp^10)/810 - (8*xp^11)/81 - 
           (101*xp^12)/990) + (-xp^2/3 - xp^3/3 - (23*xp^4)/27 - 
           (49*xp^5)/45 - (1043*xp^6)/810 - (8321*xp^7)/5670 - 
           (37019*xp^8)/22680 - (121361*xp^9)/68040 - (327191*xp^10)/170100 - 
           (3841801*xp^11)/1871100 - (542383*xp^12)/249480)*Log[xp]) + 
       NF*((-1051/2916 + (25*Pi^2)/972)*xp^4 + (-9187/60750 + (5*Pi^2)/162)*
          xp^5 + (-65/729 + (25*Pi^2)/729)*xp^6 + 
         (-2354183/31255875 + (190*Pi^2)/5103)*xp^7 + 
         (-1565189/20003760 + (1625*Pi^2)/40824)*xp^8 + 
         (-14861096/168781725 + (2575*Pi^2)/61236)*xp^9 + 
         (-195246811/1928934000 + (385*Pi^2)/8748)*xp^10 + 
         (-2714859241/23340101400 + (100*Pi^2)/2187)*xp^11 + 
         (-170285703949/1283705577000 + (505*Pi^2)/10692)*xp^12 + 
         ((73*xp^4)/243 + (134*xp^5)/675 + (94*xp^6)/729 + 
           (70144*xp^7)/893025 + (1324*xp^8)/35721 + (151*xp^9)/535815 - 
           (2567*xp^10)/76545 - (54862*xp^11)/841995 - (17591593*xp^12)/
            185238900)*Log[xp] + ((-2*xp^4)/27 - (4*xp^5)/45 - (8*xp^6)/81 - 
           (304*xp^7)/2835 - (65*xp^8)/567 - (206*xp^9)/1701 - 
           (154*xp^10)/1215 - (32*xp^11)/243 - (202*xp^12)/1485)*Log[xp]^2) + 
       L*((5/3 - (11*Pi^2)/108)*xp^2 + (98/81 - (11*Pi^2)/108)*xp^3 + 
         (10313/972 - (401*Pi^2)/972)*xp^4 + (287083/30375 - (167*Pi^2)/324)*
          xp^5 + (6746987/729000 - (17393*Pi^2)/29160)*xp^6 + 
         (468901067/50009400 - (136523*Pi^2)/204120)*xp^7 + 
         (38235539921/4000752000 - (599609*Pi^2)/816480)*xp^8 + 
         (1050476157391/108020304000 - (1944731*Pi^2)/2449440)*xp^9 + 
         (1331840750489/135025380000 - (5194541*Pi^2)/6123600)*xp^10 + 
         (1792590354965749/179718780780000 - (5499401*Pi^2)/6123600)*xp^11 + 
         (723339206927741/71887512312000 - (8477477*Pi^2)/8981280)*xp^12 + 
         ((-14*xp^2)/9 - (8*xp^3)/9 - (575*xp^4)/81 - (15086*xp^5)/2025 - 
           (15721*xp^6)/2025 - (32044*xp^7)/3969 - (13225559*xp^8)/1587600 - 
           (365335489*xp^9)/42865200 - (115939787*xp^10)/13395375 - 
           (28320589879*xp^11)/3241680750 - (11378891297*xp^12)/1296672300)*
          Log[xp] + ((2*xp^2)/3 + (2*xp^3)/3 + (58*xp^4)/27 + (122*xp^5)/45 + 
           (1283*xp^6)/405 + (2029*xp^7)/567 + (44819*xp^8)/11340 + 
           (146081*xp^9)/34020 + (391871*xp^10)/85050 + (4581001*xp^11)/
            935550 + (644191*xp^12)/124740)*Log[xp]^2 + 
         NF*((-107*xp^4)/486 - (11*xp^5)/81 - (19*xp^6)/243 - 
           (712*xp^7)/19845 - (11*xp^8)/15876 + (49312*xp^9)/1607445 + 
           (68417*xp^10)/1148175 + (218861*xp^11)/2525985 + 
           (41550757*xp^12)/370477800 + ((10*xp^4)/81 + (4*xp^5)/27 + 
             (40*xp^6)/243 + (304*xp^7)/1701 + (325*xp^8)/1701 + 
             (1030*xp^9)/5103 + (154*xp^10)/729 + (160*xp^11)/729 + 
             (202*xp^12)/891)*Log[xp])) + 
       xp^12*(9984021192005666353/498180460322160000 - (3233717593*Pi^2)/
          3112013520 - (697216*Zeta[3])/93555) + 
       xp^11*(11815581747319616999/597816552386592000 - 
         (316320337*Pi^2)/294698250 - (9932002*Zeta[3])/1403325) + 
       xp^10*(158624326444897/8166334982400 - (236632451*Pi^2)/214326000 - 
         (851117*Zeta[3])/127575) + xp^9*(7760180625238907/408316749120000 - 
         (387656551*Pi^2)/342921600 - (22708*Zeta[3])/3645) + 
       xp^8*(31087069729883/1680315840000 - (43903163*Pi^2)/38102400 - 
         (97763*Zeta[3])/17010) + xp^7*(125630124061/7001316000 - 
         (2788871*Pi^2)/2381400 - (1268*Zeta[3])/243) + 
       xp^6*(767132723/43740000 - (14513*Pi^2)/12150 - (5632*Zeta[3])/1215) + 
       xp^5*(33172667/1822500 - (15121*Pi^2)/12150 - (538*Zeta[3])/135) + 
       xp^4*(414731/17496 - (2611*Pi^2)/1944 - (257*Zeta[3])/81) + 
       xp^2*(7/2 - (13*Pi^2)/54 - (8*Zeta[3])/9) + 
       xp^3*(1333/486 - (5*Pi^2)/36 - (8*Zeta[3])/9))
Spqg1pgq0sigma0gg = (1/4 + Pi^2/216)*xp + (11*xp^2)/72 + 
     (13/27 + Pi^2/216)*xp^3 + (17/48 + Pi^2/216)*xp^4 + 
     (170297/388800 + (31*Pi^2)/6480)*xp^5 + (12739/24300 + (2*Pi^2)/405)*
      xp^6 + (40106417/66679200 + (23*Pi^2)/4536)*xp^7 + 
     (39783259/59270400 + (47*Pi^2)/9072)*xp^8 + 
     (3025491167/4115059200 + (41*Pi^2)/7776)*xp^9 + 
     (2043980843/2571912000 + (13*Pi^2)/2430)*xp^10 + 
     (1941085923769/2282143248000 + (193*Pi^2)/35640)*xp^11 + 
     (51533827531/57053581200 + (13*Pi^2)/2376)*xp^12 + 
     ((5*xp)/18 - xp^2/36 + (5*xp^3)/18 + (35*xp^4)/108 + (2219*xp^5)/6480 + 
       (193*xp^6)/540 + (4901*xp^7)/13230 + (242477*xp^8)/635040 + 
       (639763*xp^9)/1632960 + (204383*xp^10)/510300 + 
       (8402077*xp^11)/20582100 + (1708577*xp^12)/4116420)*Log[xp] + 
     ((-5*xp)/36 - (5*xp^3)/36 - (5*xp^4)/36 - (31*xp^5)/216 - (4*xp^6)/27 - 
       (115*xp^7)/756 - (235*xp^8)/1512 - (205*xp^9)/1296 - (13*xp^10)/81 - 
       (193*xp^11)/1188 - (65*xp^12)/396)*Log[xp]^2 + 
     e*((1/4 + Pi^2/216)*xp + (11*xp^2)/72 + (13/27 + Pi^2/216)*xp^3 + 
       (17/48 + Pi^2/216)*xp^4 + (170297/388800 + (31*Pi^2)/6480)*xp^5 + 
       (12739/24300 + (2*Pi^2)/405)*xp^6 + 
       (40106417/66679200 + (23*Pi^2)/4536)*xp^7 + 
       (39783259/59270400 + (47*Pi^2)/9072)*xp^8 + 
       (3025491167/4115059200 + (41*Pi^2)/7776)*xp^9 + 
       (2043980843/2571912000 + (13*Pi^2)/2430)*xp^10 + 
       (1941085923769/2282143248000 + (193*Pi^2)/35640)*xp^11 + 
       (51533827531/57053581200 + (13*Pi^2)/2376)*xp^12 + 
       ((5*xp)/18 - xp^2/36 + (5*xp^3)/18 + (35*xp^4)/108 + 
         (2219*xp^5)/6480 + (193*xp^6)/540 + (4901*xp^7)/13230 + 
         (242477*xp^8)/635040 + (639763*xp^9)/1632960 + 
         (204383*xp^10)/510300 + (8402077*xp^11)/20582100 + 
         (1708577*xp^12)/4116420)*Log[xp] + ((-5*xp)/36 - (5*xp^3)/36 - 
         (5*xp^4)/36 - (31*xp^5)/216 - (4*xp^6)/27 - (115*xp^7)/756 - 
         (235*xp^8)/1512 - (205*xp^9)/1296 - (13*xp^10)/81 - 
         (193*xp^11)/1188 - (65*xp^12)/396)*Log[xp]^2) + 
     e^2*((1/4 + Pi^2/216)*xp + (11*xp^2)/72 + (13/27 + Pi^2/216)*xp^3 + 
       (17/48 + Pi^2/216)*xp^4 + (170297/388800 + (31*Pi^2)/6480)*xp^5 + 
       (12739/24300 + (2*Pi^2)/405)*xp^6 + 
       (40106417/66679200 + (23*Pi^2)/4536)*xp^7 + 
       (39783259/59270400 + (47*Pi^2)/9072)*xp^8 + 
       (3025491167/4115059200 + (41*Pi^2)/7776)*xp^9 + 
       (2043980843/2571912000 + (13*Pi^2)/2430)*xp^10 + 
       (1941085923769/2282143248000 + (193*Pi^2)/35640)*xp^11 + 
       (51533827531/57053581200 + (13*Pi^2)/2376)*xp^12 + 
       ((5*xp)/18 - xp^2/36 + (5*xp^3)/18 + (35*xp^4)/108 + 
         (2219*xp^5)/6480 + (193*xp^6)/540 + (4901*xp^7)/13230 + 
         (242477*xp^8)/635040 + (639763*xp^9)/1632960 + 
         (204383*xp^10)/510300 + (8402077*xp^11)/20582100 + 
         (1708577*xp^12)/4116420)*Log[xp] + ((-5*xp)/36 - (5*xp^3)/36 - 
         (5*xp^4)/36 - (31*xp^5)/216 - (4*xp^6)/27 - (115*xp^7)/756 - 
         (235*xp^8)/1512 - (205*xp^9)/1296 - (13*xp^10)/81 - 
         (193*xp^11)/1188 - (65*xp^12)/396)*Log[xp]^2) + 
     e^3*((1/4 + Pi^2/216)*xp + (11*xp^2)/72 + (13/27 + Pi^2/216)*xp^3 + 
       (17/48 + Pi^2/216)*xp^4 + (170297/388800 + (31*Pi^2)/6480)*xp^5 + 
       (12739/24300 + (2*Pi^2)/405)*xp^6 + 
       (40106417/66679200 + (23*Pi^2)/4536)*xp^7 + 
       (39783259/59270400 + (47*Pi^2)/9072)*xp^8 + 
       (3025491167/4115059200 + (41*Pi^2)/7776)*xp^9 + 
       (2043980843/2571912000 + (13*Pi^2)/2430)*xp^10 + 
       (1941085923769/2282143248000 + (193*Pi^2)/35640)*xp^11 + 
       (51533827531/57053581200 + (13*Pi^2)/2376)*xp^12 + 
       ((5*xp)/18 - xp^2/36 + (5*xp^3)/18 + (35*xp^4)/108 + 
         (2219*xp^5)/6480 + (193*xp^6)/540 + (4901*xp^7)/13230 + 
         (242477*xp^8)/635040 + (639763*xp^9)/1632960 + 
         (204383*xp^10)/510300 + (8402077*xp^11)/20582100 + 
         (1708577*xp^12)/4116420)*Log[xp] + ((-5*xp)/36 - (5*xp^3)/36 - 
         (5*xp^4)/36 - (31*xp^5)/216 - (4*xp^6)/27 - (115*xp^7)/756 - 
         (235*xp^8)/1512 - (205*xp^9)/1296 - (13*xp^10)/81 - 
         (193*xp^11)/1188 - (65*xp^12)/396)*Log[xp]^2)
Spqg1sigma1qqb = (-707/5832 + Pi^2/486)*xp^4 + (-7/540 + Pi^2/405)*xp^5 + 
     (9397/109350 + (2*Pi^2)/729)*xp^6 + (2961956/18753525 + (76*Pi^2)/25515)*
      xp^7 + (253771907/1200225600 + (65*Pi^2)/20412)*xp^8 + 
     (4108957117/16203045600 + (103*Pi^2)/30618)*xp^9 + 
     (3342571751/11573604000 + (77*Pi^2)/21870)*xp^10 + 
     (11191511561/35010152100 + (8*Pi^2)/2187)*xp^11 + 
     (1785196533629/5134822308000 + (101*Pi^2)/26730)*xp^12 + 
     ((125*xp^4)/486 + (7*xp^5)/27 + (34*xp^6)/135 + (14848*xp^7)/59535 + 
       (13283*xp^8)/52920 + (327937*xp^9)/1285956 + (1195567*xp^10)/4592700 + 
       (134504*xp^11)/505197 + (25228009*xp^12)/92619450)*Log[xp] + 
     ((-5*xp^4)/81 - (2*xp^5)/27 - (20*xp^6)/243 - (152*xp^7)/1701 - 
       (325*xp^8)/3402 - (515*xp^9)/5103 - (77*xp^10)/729 - (80*xp^11)/729 - 
       (101*xp^12)/891)*Log[xp]^2 + 
     e*(((869/972 - (11*Pi^2)/243)*xp^4 + (5639/12150 - (22*Pi^2)/405)*xp^5 + 
         (3077/18225 - (44*Pi^2)/729)*xp^6 + 
         (-80207/6251175 - (1672*Pi^2)/25515)*xp^7 + 
         (-13355029/100018800 - (715*Pi^2)/10206)*xp^8 + 
         (-300767477/1350253800 - (1133*Pi^2)/15309)*xp^9 + 
         (-142524647/482233500 - (847*Pi^2)/10935)*xp^10 + 
         (-95378468/265228425 - (176*Pi^2)/2187)*xp^11 + 
         (-307277985851/733546044000 - (101*Pi^2)/1215)*xp^12)*Log[xp] + 
       ((-95*xp^4)/162 - (217*xp^5)/405 - (592*xp^6)/1215 - 
         (27254*xp^7)/59535 - (26218*xp^8)/59535 - (46069*xp^9)/107163 - 
         (324089*xp^10)/765450 - (6418*xp^11)/15309 - (154286147*xp^12)/
          370477800)*Log[xp]^2 + ((10*xp^4)/81 + (4*xp^5)/27 + 
         (40*xp^6)/243 + (304*xp^7)/1701 + (325*xp^8)/1701 + 
         (1030*xp^9)/5103 + (154*xp^10)/729 + (160*xp^11)/729 + 
         (202*xp^12)/891)*Log[xp]^3 + L*((-707/5832 + Pi^2/486)*xp^4 + 
         (-7/540 + Pi^2/405)*xp^5 + (9397/109350 + (2*Pi^2)/729)*xp^6 + 
         (2961956/18753525 + (76*Pi^2)/25515)*xp^7 + 
         (253771907/1200225600 + (65*Pi^2)/20412)*xp^8 + 
         (4108957117/16203045600 + (103*Pi^2)/30618)*xp^9 + 
         (3342571751/11573604000 + (77*Pi^2)/21870)*xp^10 + 
         (11191511561/35010152100 + (8*Pi^2)/2187)*xp^11 + 
         (1785196533629/5134822308000 + (101*Pi^2)/26730)*xp^12 + 
         ((125*xp^4)/486 + (7*xp^5)/27 + (34*xp^6)/135 + (14848*xp^7)/59535 + 
           (13283*xp^8)/52920 + (327937*xp^9)/1285956 + (1195567*xp^10)/
            4592700 + (134504*xp^11)/505197 + (25228009*xp^12)/92619450)*
          Log[xp] + ((-5*xp^4)/81 - (2*xp^5)/27 - (20*xp^6)/243 - 
           (152*xp^7)/1701 - (325*xp^8)/3402 - (515*xp^9)/5103 - 
           (77*xp^10)/729 - (80*xp^11)/729 - (101*xp^12)/891)*Log[xp]^2) + 
       xp^4*(-13583/11664 + (257*Pi^2)/2916 + (20*Zeta[3])/81) + 
       xp^5*(-699193/729000 + (1057*Pi^2)/12150 + (8*Zeta[3])/27) + 
       xp^6*(-960299/1093500 + (304*Pi^2)/3645 + (80*Zeta[3])/243) + 
       xp^7*(-2392620037/2625493500 + (73019*Pi^2)/893025 + 
         (608*Zeta[3])/1701) + xp^8*(-83368934353/84015792000 + 
         (29153*Pi^2)/357210 + (650*Zeta[3])/1701) + 
       xp^9*(-3704540152927/3402639576000 + (794081*Pi^2)/9644670 + 
         (2060*Zeta[3])/5103) + xp^10*(-180301141079/151903552500 + 
         (1150907*Pi^2)/13778100 + (308*Zeta[3])/729) + 
       xp^11*(-4711452194263/3676065970500 + (643913*Pi^2)/7577955 + 
         (320*Zeta[3])/729) + xp^12*(-27879835486106801/20333896339680000 + 
         (17483317*Pi^2)/202078800 + (404*Zeta[3])/891)) + 
     e^2*(((-406/243 + (11*Pi^2)/108)*xp^4 + (-218/225 + (11*Pi^2)/90)*xp^5 + 
         (-21191/36450 + (11*Pi^2)/81)*xp^6 + 
         (-792992/2083725 + (418*Pi^2)/2835)*xp^7 + 
         (-53389853/200037600 + (715*Pi^2)/4536)*xp^8 + 
         (-522345931/2700507600 + (1133*Pi^2)/6804)*xp^9 + 
         (-267029741/1928934000 + (847*Pi^2)/4860)*xp^10 + 
         (-53503682/583502535 + (44*Pi^2)/243)*xp^11 + 
         (-27568518941/570535812000 + (101*Pi^2)/540)*xp^12)*Log[xp]^2 + 
       ((160*xp^4)/243 + (224*xp^5)/405 + (572*xp^6)/1215 + 
         (24812*xp^7)/59535 + (90197*xp^8)/238140 + (224891*xp^9)/642978 + 
         (748967*xp^10)/2296350 + (154580*xp^11)/505197 + 
         (7624873*xp^12)/26462700)*Log[xp]^3 + 
       ((-10*xp^4)/81 - (4*xp^5)/27 - (40*xp^6)/243 - (304*xp^7)/1701 - 
         (325*xp^8)/1701 - (1030*xp^9)/5103 - (154*xp^10)/729 - 
         (160*xp^11)/729 - (202*xp^12)/891)*Log[xp]^4 + 
       L^2*((-707/11664 + Pi^2/972)*xp^4 + (-7/1080 + Pi^2/810)*xp^5 + 
         (9397/218700 + Pi^2/729)*xp^6 + (1480978/18753525 + (38*Pi^2)/25515)*
          xp^7 + (253771907/2400451200 + (65*Pi^2)/40824)*xp^8 + 
         (4108957117/32406091200 + (103*Pi^2)/61236)*xp^9 + 
         (3342571751/23147208000 + (77*Pi^2)/43740)*xp^10 + 
         (11191511561/70020304200 + (4*Pi^2)/2187)*xp^11 + 
         (1785196533629/10269644616000 + (101*Pi^2)/53460)*xp^12 + 
         ((125*xp^4)/972 + (7*xp^5)/54 + (17*xp^6)/135 + (7424*xp^7)/59535 + 
           (13283*xp^8)/105840 + (327937*xp^9)/2571912 + (1195567*xp^10)/
            9185400 + (67252*xp^11)/505197 + (25228009*xp^12)/185238900)*
          Log[xp] + ((-5*xp^4)/162 - xp^5/27 - (10*xp^6)/243 - 
           (76*xp^7)/1701 - (325*xp^8)/6804 - (515*xp^9)/10206 - 
           (77*xp^10)/1458 - (40*xp^11)/729 - (101*xp^12)/1782)*Log[xp]^2) + 
       Log[xp]*(xp^12*(1146791735354161/316305054172800 - 
           (1965053*Pi^2)/12629925 - (1616*Zeta[3])/891) + 
         xp^11*(34824503872943/10109181418875 - (4108*Pi^2)/25515 - 
           (1280*Zeta[3])/729) + xp^10*(315897117047/97218273600 - 
           (1024573*Pi^2)/6123600 - (1232*Zeta[3])/729) + 
         xp^9*(10349873997469/3402639576000 - (500093*Pi^2)/2857680 - 
           (8240*Zeta[3])/5103) + xp^8*(79338123643/28005264000 - 
           (1056737*Pi^2)/5715360 - (2600*Zeta[3])/1701) + 
         xp^7*(193724788/72930375 - (177298*Pi^2)/893025 - 
           (2432*Zeta[3])/1701) + xp^6*(105371/40500 - (319*Pi^2)/1458 - 
           (320*Zeta[3])/243) + xp^5*(29299/10125 - (6083*Pi^2)/24300 - 
           (32*Zeta[3])/27) + xp^4*(2801/729 - (187*Pi^2)/648 - 
           (80*Zeta[3])/81)) + L*(((869/972 - (11*Pi^2)/243)*xp^4 + 
           (5639/12150 - (22*Pi^2)/405)*xp^5 + (3077/18225 - (44*Pi^2)/729)*
            xp^6 + (-80207/6251175 - (1672*Pi^2)/25515)*xp^7 + 
           (-13355029/100018800 - (715*Pi^2)/10206)*xp^8 + 
           (-300767477/1350253800 - (1133*Pi^2)/15309)*xp^9 + 
           (-142524647/482233500 - (847*Pi^2)/10935)*xp^10 + 
           (-95378468/265228425 - (176*Pi^2)/2187)*xp^11 + 
           (-307277985851/733546044000 - (101*Pi^2)/1215)*xp^12)*Log[xp] + 
         ((-95*xp^4)/162 - (217*xp^5)/405 - (592*xp^6)/1215 - 
           (27254*xp^7)/59535 - (26218*xp^8)/59535 - (46069*xp^9)/107163 - 
           (324089*xp^10)/765450 - (6418*xp^11)/15309 - (154286147*xp^12)/
            370477800)*Log[xp]^2 + ((10*xp^4)/81 + (4*xp^5)/27 + 
           (40*xp^6)/243 + (304*xp^7)/1701 + (325*xp^8)/1701 + 
           (1030*xp^9)/5103 + (154*xp^10)/729 + (160*xp^11)/729 + 
           (202*xp^12)/891)*Log[xp]^3 + xp^4*(-13583/11664 + 
           (257*Pi^2)/2916 + (20*Zeta[3])/81) + 
         xp^5*(-699193/729000 + (1057*Pi^2)/12150 + (8*Zeta[3])/27) + 
         xp^6*(-960299/1093500 + (304*Pi^2)/3645 + (80*Zeta[3])/243) + 
         xp^7*(-2392620037/2625493500 + (73019*Pi^2)/893025 + 
           (608*Zeta[3])/1701) + xp^8*(-83368934353/84015792000 + 
           (29153*Pi^2)/357210 + (650*Zeta[3])/1701) + 
         xp^9*(-3704540152927/3402639576000 + (794081*Pi^2)/9644670 + 
           (2060*Zeta[3])/5103) + xp^10*(-180301141079/151903552500 + 
           (1150907*Pi^2)/13778100 + (308*Zeta[3])/729) + 
         xp^11*(-4711452194263/3676065970500 + (643913*Pi^2)/7577955 + 
           (320*Zeta[3])/729) + xp^12*(-27879835486106801/20333896339680000 + 
           (17483317*Pi^2)/202078800 + (404*Zeta[3])/891)) + 
       xp^12*(-362638367664648796937/219199402541750400000 + 
         (64913202397*Pi^2)/5601624336000 + (101*Pi^4)/64152 + 
         (7624873*Zeta[3])/13231350) + 
       xp^11*(-971560127872960601/560453017862430000 + 
         (3848279*Pi^2)/202078800 + (10*Pi^4)/6561 + (309160*Zeta[3])/
          505197) + xp^10*(-11043508009278197/6124751236800000 + 
         (414864427*Pi^2)/15431472000 + (77*Pi^4)/52488 + 
         (748967*Zeta[3])/1148175) + 
       xp^9*(-15984370716930151/8574651731520000 + (85947889*Pi^2)/
          2400451200 + (515*Pi^4)/367416 + (224891*Zeta[3])/321489) + 
       xp^8*(-135819204715697/70573265280000 + (75682727*Pi^2)/1600300800 + 
         (325*Pi^4)/244944 + (90197*Zeta[3])/119070) + 
       xp^7*(-92440773413/45946136250 + (2017361*Pi^2)/31255875 + 
         (19*Pi^4)/15309 + (49624*Zeta[3])/59535) + 
       xp^6*(-145076579/65610000 + (551*Pi^2)/5832 + (5*Pi^4)/4374 + 
         (1144*Zeta[3])/1215) + xp^5*(-1674713/607500 + 
         (220921*Pi^2)/1458000 + Pi^4/972 + (448*Zeta[3])/405) + 
       xp^4*(-34559/8748 + (1957*Pi^2)/7776 + (5*Pi^4)/5832 + 
         (320*Zeta[3])/243))
Spqq0pqq0sigma1qg = 2/3 - (64*Pi^2)/81 + 
     (28/9 - (32*Pi^2)/27 + (388/27 - (32*Pi^2)/27)*xp + 
       (560/27 - (64*Pi^2)/27)*xp^2 + (4384/243 - (64*Pi^2)/27)*xp^3 + 
       (4270/243 - (64*Pi^2)/27)*xp^4 + (106174/6075 - (64*Pi^2)/27)*xp^5 + 
       (106214/6075 - (64*Pi^2)/27)*xp^6 + (5215886/297675 - (64*Pi^2)/27)*
        xp^7 + (10460017/595350 - (64*Pi^2)/27)*xp^8 + 
       (94399433/5358150 - (64*Pi^2)/27)*xp^9 + 
       (47323669/2679075 - (64*Pi^2)/27)*xp^10 + 
       (5740131049/324168075 - (64*Pi^2)/27)*xp^11 + 
       (2301197113/129667230 - (64*Pi^2)/27)*xp^12)*Log[xp] + 
     (128/27 - (32*xp)/27 - (32*xp^2)/9 - (32*xp^3)/81 + (88*xp^4)/81 + 
       (824*xp^5)/405 + (368*xp^6)/135 + (3088*xp^7)/945 + (3508*xp^8)/945 + 
       (34772*xp^9)/8505 + (37544*xp^10)/8505 + (439864*xp^11)/93555 + 
       (463888*xp^12)/93555)*Log[xp]^2 + 
     (64/27 + (64*xp)/27 + (128*xp^2)/27 + (128*xp^3)/27 + (128*xp^4)/27 + 
       (128*xp^5)/27 + (128*xp^6)/27 + (128*xp^7)/27 + (128*xp^8)/27 + 
       (128*xp^9)/27 + (128*xp^10)/27 + (128*xp^11)/27 + (128*xp^12)/27)*
      Log[xp]^3 + L*(-2/3 + (16*Pi^2)/81 + (-22/9 + (16*Pi^2)/81)*xp + 
       (-104/27 + (32*Pi^2)/81)*xp^2 + (-856/243 + (32*Pi^2)/81)*xp^3 + 
       (-853/243 + (32*Pi^2)/81)*xp^4 + (-21481/6075 + (32*Pi^2)/81)*xp^5 + 
       (-21661/6075 + (32*Pi^2)/81)*xp^6 + (-1069489/297675 + (32*Pi^2)/81)*
        xp^7 + (-4306271/1190700 + (32*Pi^2)/81)*xp^8 + 
       (-38976799/10716300 + (32*Pi^2)/81)*xp^9 + 
       (-19583813/5358150 + (32*Pi^2)/81)*xp^10 + 
       (-2379694913/648336150 + (32*Pi^2)/81)*xp^11 + 
       (-955403903/259334460 + (32*Pi^2)/81)*xp^12 + 
       (-16/9 + (16*xp)/27 + (16*xp^2)/9 + (80*xp^3)/81 + (56*xp^4)/81 + 
         (8*xp^5)/15 + (176*xp^6)/405 + (208*xp^7)/567 + (20*xp^8)/63 + 
         (68*xp^9)/243 + (304*xp^10)/1215 + (112*xp^11)/495 + 
         (184*xp^12)/891)*Log[xp] + (-32/27 - (32*xp)/27 - (64*xp^2)/27 - 
         (64*xp^3)/27 - (64*xp^4)/27 - (64*xp^5)/27 - (64*xp^6)/27 - 
         (64*xp^7)/27 - (64*xp^8)/27 - (64*xp^9)/27 - (64*xp^10)/27 - 
         (64*xp^11)/27 - (64*xp^12)/27)*Log[xp]^2) + (128*Zeta[3])/27 + 
     xp*(-224/27 + (16*Pi^2)/81 + (128*Zeta[3])/27) + 
     xp^12*(-29512657733849/8985939039000 - (231944*Pi^2)/280665 + 
       (256*Zeta[3])/27) + xp^11*(-8277314636933/2246484759750 - 
       (219932*Pi^2)/280665 + (256*Zeta[3])/27) + 
     xp^10*(-3483773114/843908625 - (18772*Pi^2)/25515 + (256*Zeta[3])/27) + 
     xp^9*(-62456442047/13502538000 - (17386*Pi^2)/25515 + 
       (256*Zeta[3])/27) + xp^8*(-2596309801/500094000 - (1754*Pi^2)/2835 + 
       (256*Zeta[3])/27) + xp^7*(-121872049/20837250 - (1544*Pi^2)/2835 + 
       (256*Zeta[3])/27) + xp^6*(-134311/20250 - (184*Pi^2)/405 + 
       (256*Zeta[3])/27) + xp^5*(-693167/91125 - (412*Pi^2)/1215 + 
       (256*Zeta[3])/27) + xp^4*(-6490/729 - (44*Pi^2)/243 + 
       (256*Zeta[3])/27) + xp^3*(-7924/729 + (16*Pi^2)/243 + 
       (256*Zeta[3])/27) + xp^2*(-400/27 + (16*Pi^2)/27 + (256*Zeta[3])/27) + 
     e*(2/3 - (5*Pi^2)/162 - (28*Pi^4)/1215 + 
       (-4/27 + (184*Pi^2)/81 + (-772/27 + (184*Pi^2)/81)*xp + 
         (-1120/27 + (368*Pi^2)/81)*xp^2 + (-2656/81 + (368*Pi^2)/81)*xp^3 + 
         (-830/27 + (368*Pi^2)/81)*xp^4 + (-60922/2025 + (368*Pi^2)/81)*
          xp^5 + (-20194/675 + (368*Pi^2)/81)*xp^6 + 
         (-990986/33075 + (368*Pi^2)/81)*xp^7 + 
         (-17926333/595350 + (368*Pi^2)/81)*xp^8 + 
         (-54141319/1786050 + (368*Pi^2)/81)*xp^9 + 
         (-27277373/893025 + (368*Pi^2)/81)*xp^10 + 
         (-3327164513/108056025 + (368*Pi^2)/81)*xp^11 + 
         (-6708990787/216112050 + (368*Pi^2)/81)*xp^12)*Log[xp]^2 + 
       (-32/9 + (32*xp)/9 + (224*xp^2)/27 + (32*xp^3)/9 + (32*xp^4)/27 - 
         (32*xp^5)/81 - (128*xp^6)/81 - (1024*xp^7)/405 - (448*xp^8)/135 - 
         (3776*xp^9)/945 - (4336*xp^10)/945 - (43504*xp^11)/8505 - 
         (47536*xp^12)/8505)*Log[xp]^3 + (-64/27 - (64*xp)/27 - 
         (128*xp^2)/27 - (128*xp^3)/27 - (128*xp^4)/27 - (128*xp^5)/27 - 
         (128*xp^6)/27 - (128*xp^7)/27 - (128*xp^8)/27 - (128*xp^9)/27 - 
         (128*xp^10)/27 - (128*xp^11)/27 - (128*xp^12)/27)*Log[xp]^4 + 
       L^2*(-1/3 + (8*Pi^2)/81 + (-11/9 + (8*Pi^2)/81)*xp + 
         (-52/27 + (16*Pi^2)/81)*xp^2 + (-428/243 + (16*Pi^2)/81)*xp^3 + 
         (-853/486 + (16*Pi^2)/81)*xp^4 + (-21481/12150 + (16*Pi^2)/81)*
          xp^5 + (-21661/12150 + (16*Pi^2)/81)*xp^6 + 
         (-1069489/595350 + (16*Pi^2)/81)*xp^7 + 
         (-4306271/2381400 + (16*Pi^2)/81)*xp^8 + 
         (-38976799/21432600 + (16*Pi^2)/81)*xp^9 + 
         (-19583813/10716300 + (16*Pi^2)/81)*xp^10 + 
         (-2379694913/1296672300 + (16*Pi^2)/81)*xp^11 + 
         (-955403903/518668920 + (16*Pi^2)/81)*xp^12 + 
         (-8/9 + (8*xp)/27 + (8*xp^2)/9 + (40*xp^3)/81 + (28*xp^4)/81 + 
           (4*xp^5)/15 + (88*xp^6)/405 + (104*xp^7)/567 + (10*xp^8)/63 + 
           (34*xp^9)/243 + (152*xp^10)/1215 + (56*xp^11)/495 + 
           (92*xp^12)/891)*Log[xp] + (-16/27 - (16*xp)/27 - (32*xp^2)/27 - 
           (32*xp^3)/27 - (32*xp^4)/27 - (32*xp^5)/27 - (32*xp^6)/27 - 
           (32*xp^7)/27 - (32*xp^8)/27 - (32*xp^9)/27 - (32*xp^10)/27 - 
           (32*xp^11)/27 - (32*xp^12)/27)*Log[xp]^2) + 
       Log[xp]*(16/9 + (44*Pi^2)/27 + xp^2*(1976/27 - 4*Pi^2 - 
           (1024*Zeta[3])/27) + xp^3*(12992/243 - (412*Pi^2)/243 - 
           (1024*Zeta[3])/27) + xp^4*(3622/81 - (130*Pi^2)/243 - 
           (1024*Zeta[3])/27) + xp^5*(1186972/30375 + (98*Pi^2)/405 - 
           (1024*Zeta[3])/27) + xp^6*(3176731/91125 + (1004*Pi^2)/1215 - 
           (1024*Zeta[3])/27) + xp^7*(983567443/31255875 + 
           (11012*Pi^2)/8505 - (1024*Zeta[3])/27) + 
         xp^8*(7155719989/250047000 + (59*Pi^2)/35 - (1024*Zeta[3])/27) + 
         xp^9*(58857383161/2250423000 + (51571*Pi^2)/25515 - 
           (1024*Zeta[3])/27) + xp^10*(13492444699/562605750 + 
           (59068*Pi^2)/25515 - (1024*Zeta[3])/27) + 
         xp^11*(16503144545999/748828253250 + (241036*Pi^2)/93555 - 
           (1024*Zeta[3])/27) + xp^12*(6074281326989/299531301300 + 
           (87686*Pi^2)/31185 - (1024*Zeta[3])/27) + 
         xp*(1268/27 - (140*Pi^2)/81 - (512*Zeta[3])/27) - 
         (512*Zeta[3])/27) + xp^12*(-272252932469520889/8303007672036000 + 
         (6884624539*Pi^2)/1414551600 - (56*Pi^4)/1215 - 
         (95072*Zeta[3])/8505) + xp^11*(-347959599869651897/
          10378759590045000 + (3413298113*Pi^2)/707275800 - (56*Pi^4)/1215 - 
         (87008*Zeta[3])/8505) + xp^10*(-24383488997597/708883245000 + 
         (307744663*Pi^2)/64297800 - (56*Pi^4)/1215 - (8672*Zeta[3])/945) + 
       xp^9*(-201006711909019/5671065960000 + (610719029*Pi^2)/128595600 - 
         (56*Pi^4)/1215 - (7552*Zeta[3])/945) + 
       xp^8*(-7714865959477/210039480000 + (67399061*Pi^2)/14288400 - 
         (56*Pi^4)/1215 - (896*Zeta[3])/135) + 
       xp^7*(-167838106529/4375822500 + (16768259*Pi^2)/3572100 - 
         (56*Pi^4)/1215 - (2048*Zeta[3])/405) + 
       xp^6*(-73795699/1822500 + (341831*Pi^2)/72900 - (56*Pi^4)/1215 - 
         (256*Zeta[3])/81) + xp^5*(-19804241/455625 + (344051*Pi^2)/72900 - 
         (56*Pi^4)/1215 - (64*Zeta[3])/81) - (64*Zeta[3])/9 + 
       xp^4*(-11669/243 + (14087*Pi^2)/2916 - (56*Pi^4)/1215 + 
         (64*Zeta[3])/27) + xp^3*(-41057/729 + (3770*Pi^2)/729 - 
         (56*Pi^4)/1215 + (64*Zeta[3])/9) + xp*(-418/9 + (739*Pi^2)/162 - 
         (28*Pi^4)/1215 + (64*Zeta[3])/9) + xp^2*(-2051/27 + (178*Pi^2)/27 - 
         (56*Pi^4)/1215 + (448*Zeta[3])/27) + 
       L*((-16*Pi^2)/27 + (4/3 - (32*Pi^2)/27 + (404/27 - (32*Pi^2)/27)*xp + 
           (608/27 - (64*Pi^2)/27)*xp^2 + (4624/243 - (64*Pi^2)/27)*xp^3 + 
           (4438/243 - (64*Pi^2)/27)*xp^4 + (109414/6075 - (64*Pi^2)/27)*
            xp^5 + (108854/6075 - (64*Pi^2)/27)*xp^6 + 
           (5325086/297675 - (64*Pi^2)/27)*xp^7 + 
           (10649017/595350 - (64*Pi^2)/27)*xp^8 + 
           (95898833/5358150 - (64*Pi^2)/27)*xp^9 + 
           (47993989/2679075 - (64*Pi^2)/27)*xp^10 + 
           (5813478169/324168075 - (64*Pi^2)/27)*xp^11 + 
           (2327974633/129667230 - (64*Pi^2)/27)*xp^12)*Log[xp] + 
         (32/9 - (64*xp)/27 - (160*xp^2)/27 - (224*xp^3)/81 - (104*xp^4)/81 - 
           (136*xp^5)/405 + (16*xp^6)/45 + (848*xp^7)/945 + (1268*xp^8)/945 + 
           (14612*xp^9)/8505 + (17384*xp^10)/8505 + (218104*xp^11)/93555 + 
           (242128*xp^12)/93555)*Log[xp]^2 + (64/27 + (64*xp)/27 + 
           (128*xp^2)/27 + (128*xp^3)/27 + (128*xp^4)/27 + (128*xp^5)/27 + 
           (128*xp^6)/27 + (128*xp^7)/27 + (128*xp^8)/27 + (128*xp^9)/27 + 
           (128*xp^10)/27 + (128*xp^11)/27 + (128*xp^12)/27)*Log[xp]^3 + 
         (128*Zeta[3])/27 + xp*(-290/27 + (32*Pi^2)/81 + (128*Zeta[3])/27) + 
         xp^12*(-62617402972799/8985939039000 - (121064*Pi^2)/280665 + 
           (256*Zeta[3])/27) + xp^11*(-8261478755239/1123242379875 - 
           (109052*Pi^2)/280665 + (256*Zeta[3])/27) + 
         xp^10*(-13136447323/1687817250 - (8692*Pi^2)/25515 + 
           (256*Zeta[3])/27) + xp^9*(-111567208787/13502538000 - 
           (7306*Pi^2)/25515 + (256*Zeta[3])/27) + 
         xp^8*(-4404943621/500094000 - (634*Pi^2)/2835 + (256*Zeta[3])/27) + 
         xp^7*(-196736279/20837250 - (424*Pi^2)/2835 + (256*Zeta[3])/27) + 
         xp^6*(-619543/60750 - (8*Pi^2)/135 + (256*Zeta[3])/27) + 
         xp^5*(-1015382/91125 + (68*Pi^2)/1215 + (256*Zeta[3])/27) + 
         xp^4*(-9049/729 + (52*Pi^2)/243 + (256*Zeta[3])/27) + 
         xp^3*(-10492/729 + (112*Pi^2)/243 + (256*Zeta[3])/27) + 
         xp^2*(-56/3 + (80*Pi^2)/81 + (256*Zeta[3])/27))) + 
     e^2*(2/3 - (16*Pi^2)/81 - (4*Pi^4)/405 + 
       (8/9 - (592*Pi^2)/243 + (296/9 - (592*Pi^2)/243)*xp + 
         (3872/81 - (1184*Pi^2)/243)*xp^2 + (26944/729 - (1184*Pi^2)/243)*
          xp^3 + (25060/729 - (1184*Pi^2)/243)*xp^4 + 
         (612436/18225 - (1184*Pi^2)/243)*xp^5 + 
         (610396/18225 - (1184*Pi^2)/243)*xp^6 + 
         (30074284/893025 - (1184*Pi^2)/243)*xp^7 + 
         (30371819/893025 - (1184*Pi^2)/243)*xp^8 + 
         (276654571/8037225 - (1184*Pi^2)/243)*xp^9 + 
         (280298806/8037225 - (1184*Pi^2)/243)*xp^10 + 
         (34377872446/972504225 - (1184*Pi^2)/243)*xp^11 + 
         (34848707503/972504225 - (1184*Pi^2)/243)*xp^12)*Log[xp]^3 + 
       (64/27 - (256*xp)/81 - (64*xp^2)/9 - (704*xp^3)/243 - (176*xp^4)/243 + 
         (304*xp^5)/405 + (2272*xp^6)/1215 + (23584*xp^7)/8505 + 
         (1112*xp^8)/315 + (106712*xp^9)/25515 + (121328*xp^10)/25515 + 
         (492656*xp^11)/93555 + (178592*xp^12)/31185)*Log[xp]^4 + 
       (128/81 + (128*xp)/81 + (256*xp^2)/81 + (256*xp^3)/81 + 
         (256*xp^4)/81 + (256*xp^5)/81 + (256*xp^6)/81 + (256*xp^7)/81 + 
         (256*xp^8)/81 + (256*xp^9)/81 + (256*xp^10)/81 + (256*xp^11)/81 + 
         (256*xp^12)/81)*Log[xp]^5 + L^3*(-1/9 + (8*Pi^2)/243 + 
         (-11/27 + (8*Pi^2)/243)*xp + (-52/81 + (16*Pi^2)/243)*xp^2 + 
         (-428/729 + (16*Pi^2)/243)*xp^3 + (-853/1458 + (16*Pi^2)/243)*xp^4 + 
         (-21481/36450 + (16*Pi^2)/243)*xp^5 + (-21661/36450 + (16*Pi^2)/243)*
          xp^6 + (-1069489/1786050 + (16*Pi^2)/243)*xp^7 + 
         (-4306271/7144200 + (16*Pi^2)/243)*xp^8 + 
         (-38976799/64297800 + (16*Pi^2)/243)*xp^9 + 
         (-19583813/32148900 + (16*Pi^2)/243)*xp^10 + 
         (-2379694913/3890016900 + (16*Pi^2)/243)*xp^11 + 
         (-955403903/1556006760 + (16*Pi^2)/243)*xp^12 + 
         (-8/27 + (8*xp)/81 + (8*xp^2)/27 + (40*xp^3)/243 + (28*xp^4)/243 + 
           (4*xp^5)/45 + (88*xp^6)/1215 + (104*xp^7)/1701 + (10*xp^8)/189 + 
           (34*xp^9)/729 + (152*xp^10)/3645 + (56*xp^11)/1485 + 
           (92*xp^12)/2673)*Log[xp] + (-16/81 - (16*xp)/81 - (32*xp^2)/81 - 
           (32*xp^3)/81 - (32*xp^4)/81 - (32*xp^5)/81 - (32*xp^6)/81 - 
           (32*xp^7)/81 - (32*xp^8)/81 - (32*xp^9)/81 - (32*xp^10)/81 - 
           (32*xp^11)/81 - (32*xp^12)/81)*Log[xp]^2) + (14*Zeta[3])/9 - 
       (1168*Pi^2*Zeta[3])/243 + L^2*((-8*Pi^2)/27 + 
         (2/3 - (16*Pi^2)/27 + (202/27 - (16*Pi^2)/27)*xp + 
           (304/27 - (32*Pi^2)/27)*xp^2 + (2312/243 - (32*Pi^2)/27)*xp^3 + 
           (2219/243 - (32*Pi^2)/27)*xp^4 + (54707/6075 - (32*Pi^2)/27)*
            xp^5 + (54427/6075 - (32*Pi^2)/27)*xp^6 + 
           (2662543/297675 - (32*Pi^2)/27)*xp^7 + 
           (10649017/1190700 - (32*Pi^2)/27)*xp^8 + 
           (95898833/10716300 - (32*Pi^2)/27)*xp^9 + 
           (47993989/5358150 - (32*Pi^2)/27)*xp^10 + 
           (5813478169/648336150 - (32*Pi^2)/27)*xp^11 + 
           (2327974633/259334460 - (32*Pi^2)/27)*xp^12)*Log[xp] + 
         (16/9 - (32*xp)/27 - (80*xp^2)/27 - (112*xp^3)/81 - (52*xp^4)/81 - 
           (68*xp^5)/405 + (8*xp^6)/45 + (424*xp^7)/945 + (634*xp^8)/945 + 
           (7306*xp^9)/8505 + (8692*xp^10)/8505 + (109052*xp^11)/93555 + 
           (121064*xp^12)/93555)*Log[xp]^2 + (32/27 + (32*xp)/27 + 
           (64*xp^2)/27 + (64*xp^3)/27 + (64*xp^4)/27 + (64*xp^5)/27 + 
           (64*xp^6)/27 + (64*xp^7)/27 + (64*xp^8)/27 + (64*xp^9)/27 + 
           (64*xp^10)/27 + (64*xp^11)/27 + (64*xp^12)/27)*Log[xp]^3 + 
         (64*Zeta[3])/27 + xp*(-145/27 + (16*Pi^2)/81 + (64*Zeta[3])/27) + 
         xp^12*(-62617402972799/17971878078000 - (60532*Pi^2)/280665 + 
           (128*Zeta[3])/27) + xp^11*(-8261478755239/2246484759750 - 
           (54526*Pi^2)/280665 + (128*Zeta[3])/27) + 
         xp^10*(-13136447323/3375634500 - (4346*Pi^2)/25515 + 
           (128*Zeta[3])/27) + xp^9*(-111567208787/27005076000 - 
           (3653*Pi^2)/25515 + (128*Zeta[3])/27) + 
         xp^8*(-4404943621/1000188000 - (317*Pi^2)/2835 + (128*Zeta[3])/27) + 
         xp^7*(-196736279/41674500 - (212*Pi^2)/2835 + (128*Zeta[3])/27) + 
         xp^6*(-619543/121500 - (4*Pi^2)/135 + (128*Zeta[3])/27) + 
         xp^5*(-507691/91125 + (34*Pi^2)/1215 + (128*Zeta[3])/27) + 
         xp^4*(-9049/1458 + (26*Pi^2)/243 + (128*Zeta[3])/27) + 
         xp^3*(-5246/729 + (56*Pi^2)/243 + (128*Zeta[3])/27) + 
         xp^2*(-28/3 + (40*Pi^2)/81 + (128*Zeta[3])/27)) + 
       L*(Pi^2/6 - (28*Pi^4)/1215 + (-4/3 + (184*Pi^2)/81 + 
           (-268/9 + (184*Pi^2)/81)*xp + (-1184/27 + (368*Pi^2)/81)*xp^2 + 
           (-2848/81 + (368*Pi^2)/81)*xp^3 + (-298/9 + (368*Pi^2)/81)*xp^4 + 
           (-65722/2025 + (368*Pi^2)/81)*xp^5 + (-21794/675 + (368*Pi^2)/81)*
            xp^6 + (-356462/11025 + (368*Pi^2)/81)*xp^7 + 
           (-19337533/595350 + (368*Pi^2)/81)*xp^8 + 
           (-58374919/1786050 + (368*Pi^2)/81)*xp^9 + 
           (-29394173/893025 + (368*Pi^2)/81)*xp^10 + 
           (-3583297313/108056025 + (368*Pi^2)/81)*xp^11 + 
           (-7221256387/216112050 + (368*Pi^2)/81)*xp^12)*Log[xp]^2 + 
         (-32/9 + (32*xp)/9 + (224*xp^2)/27 + (32*xp^3)/9 + (32*xp^4)/27 - 
           (32*xp^5)/81 - (128*xp^6)/81 - (1024*xp^7)/405 - (448*xp^8)/135 - 
           (3776*xp^9)/945 - (4336*xp^10)/945 - (43504*xp^11)/8505 - 
           (47536*xp^12)/8505)*Log[xp]^3 + (-64/27 - (64*xp)/27 - 
           (128*xp^2)/27 - (128*xp^3)/27 - (128*xp^4)/27 - (128*xp^5)/27 - 
           (128*xp^6)/27 - (128*xp^7)/27 - (128*xp^8)/27 - (128*xp^9)/27 - 
           (128*xp^10)/27 - (128*xp^11)/27 - (128*xp^12)/27)*Log[xp]^4 + 
         Log[xp]*((44*Pi^2)/27 + xp^2*(2024/27 - 4*Pi^2 - (1024*Zeta[3])/
              27) + xp^3*(13232/243 - (412*Pi^2)/243 - (1024*Zeta[3])/27) + 
           xp^4*(1226/27 - (130*Pi^2)/243 - (1024*Zeta[3])/27) + 
           xp^5*(1203172/30375 + (98*Pi^2)/405 - (1024*Zeta[3])/27) + 
           xp^6*(3216331/91125 + (1004*Pi^2)/1215 - (1024*Zeta[3])/27) + 
           xp^7*(995033443/31255875 + (11012*Pi^2)/8505 - (1024*Zeta[3])/
              27) + xp^8*(7235099989/250047000 + (59*Pi^2)/35 - 
             (1024*Zeta[3])/27) + xp^9*(59487131161/2250423000 + 
             (51571*Pi^2)/25515 - (1024*Zeta[3])/27) + 
           xp^10*(13633211899/562605750 + (59068*Pi^2)/25515 - 
             (1024*Zeta[3])/27) + xp^11*(16672576393199/748828253250 + 
             (241036*Pi^2)/93555 - (1024*Zeta[3])/27) + 
           xp^12*(6136137398189/299531301300 + (87686*Pi^2)/31185 - 
             (1024*Zeta[3])/27) + xp*(428/9 - (140*Pi^2)/81 - 
             (512*Zeta[3])/27) - (512*Zeta[3])/27) + 
         xp^12*(-302841717070310689/8303007672036000 + (7443459739*Pi^2)/
            1414551600 - (56*Pi^4)/1215 - (95072*Zeta[3])/8505) + 
         xp^11*(-386054469945429797/10378759590045000 + (3692715713*Pi^2)/
            707275800 - (56*Pi^4)/1215 - (87008*Zeta[3])/8505) + 
         xp^10*(-26974427457497/708883245000 + (333146263*Pi^2)/64297800 - 
           (56*Pi^4)/1215 - (8672*Zeta[3])/945) + 
         xp^9*(-221633233939819/5671065960000 + (661522229*Pi^2)/128595600 - 
           (56*Pi^4)/1215 - (7552*Zeta[3])/945) + 
         xp^8*(-8474492163877/210039480000 + (73043861*Pi^2)/14288400 - 
           (56*Pi^4)/1215 - (896*Zeta[3])/135) + 
         xp^7*(-183559594829/4375822500 + (18179459*Pi^2)/3572100 - 
           (56*Pi^4)/1215 - (2048*Zeta[3])/405) + 
         xp^6*(-80293999/1822500 + (370631*Pi^2)/72900 - (56*Pi^4)/1215 - 
           (256*Zeta[3])/81) + xp^5*(-21415316/455625 + (372851*Pi^2)/72900 - 
           (56*Pi^4)/1215 - (64*Zeta[3])/81) - (64*Zeta[3])/9 + 
         xp^4*(-4174/81 + (15239*Pi^2)/2916 - (56*Pi^4)/1215 + 
           (64*Zeta[3])/27) + xp^3*(-43625/729 + (4058*Pi^2)/729 - 
           (56*Pi^4)/1215 + (64*Zeta[3])/9) + xp*(-440/9 + (257*Pi^2)/54 - 
           (28*Pi^4)/1215 + (64*Zeta[3])/9) + 
         xp^2*(-2155/27 + (566*Pi^2)/81 - (56*Pi^4)/1215 + 
           (448*Zeta[3])/27)) + Log[xp]*(16/9 - Pi^2/3 + (8*Pi^4)/243 + 
         xp^2*(2338/9 - (1784*Pi^2)/81 + (16*Pi^4)/243 - (1520*Zeta[3])/27) + 
         xp*(4544/27 - (1231*Pi^2)/81 + (8*Pi^4)/243 - (2032*Zeta[3])/81) + 
         xp^3*(410414/2187 - (12316*Pi^2)/729 + (16*Pi^4)/243 - 
           (5552*Zeta[3])/243) + xp^4*(347681/2187 - (22841*Pi^2)/1458 + 
           (16*Pi^4)/243 - (1352*Zeta[3])/243) + (496*Zeta[3])/27 + 
         xp^5*(195948533/1366875 - (557729*Pi^2)/36450 + (16*Pi^4)/243 + 
           (2504*Zeta[3])/405) + xp^6*(364321421/2733750 - 
           (185323*Pi^2)/12150 + (16*Pi^4)/243 + (18352*Zeta[3])/1215) + 
         xp^7*(827903769491/6563733750 - (435107*Pi^2)/28350 + 
           (16*Pi^4)/243 + (189712*Zeta[3])/8505) + 
         xp^8*(12686132045701/105019740000 - (15834037*Pi^2)/1020600 + 
           (16*Pi^4)/243 + (26788*Zeta[3])/945) + 
         xp^9*(992350651417441/8506598940000 - (144388493*Pi^2)/9185400 + 
           (16*Pi^4)/243 + (856076*Zeta[3])/25515) + 
         xp^10*(120534732986753/1063324867500 - (73229089*Pi^2)/4592700 + 
           (16*Pi^4)/243 + (972752*Zeta[3])/25515) + 
         xp^11*(1722995330435044943/15568139385067500 - (8991752389*Pi^2)/
            555716700 + (16*Pi^4)/243 + (3948304*Zeta[3])/93555) + 
         xp^12*(6754210229738877089/62272557540270000 - (18250708121*Pi^2)/
            1111433400 + (16*Pi^4)/243 + (4292648*Zeta[3])/93555)) + 
       Log[xp]^2*(32/27 - (56*Pi^2)/27 + (2528*Zeta[3])/81 + 
         xp*(-2212/27 + (80*Pi^2)/27 + (2528*Zeta[3])/81) + 
         xp^12*(-28632847517419/1123242379875 - (1546796*Pi^2)/280665 + 
           (5056*Zeta[3])/81) + xp^11*(-32220199360879/1123242379875 - 
           (1423442*Pi^2)/280665 + (5056*Zeta[3])/81) + 
         xp^10*(-27165236474/843908625 - (12998*Pi^2)/2835 + 
           (5056*Zeta[3])/81) + xp^9*(-243597928579/6751269000 - 
           (3817*Pi^2)/945 + (5056*Zeta[3])/81) + 
         xp^8*(-10119616957/250047000 - (9691*Pi^2)/2835 + 
           (5056*Zeta[3])/81) + xp^7*(-1422907649/31255875 - 
           (22948*Pi^2)/8505 + (5056*Zeta[3])/81) + 
         xp^6*(-4694633/91125 - (2236*Pi^2)/1215 + (5056*Zeta[3])/81) + 
         xp^5*(-5372768/91125 - (946*Pi^2)/1215 + (5056*Zeta[3])/81) + 
         xp^4*(-50266/729 + (50*Pi^2)/81 + (5056*Zeta[3])/81) + 
         xp^3*(-61720/729 + (8*Pi^2)/3 + (5056*Zeta[3])/81) + 
         xp^2*(-3296/27 + (536*Pi^2)/81 + (5056*Zeta[3])/81)) + 
       (1024*Zeta[5])/27 + xp*(-1498/9 + (689*Pi^2)/54 - (8*Pi^4)/405 + 
         (1754*Zeta[3])/27 - (1168*Pi^2*Zeta[3])/243 + (1024*Zeta[5])/27) + 
       xp^6*(-20464616177/164025000 + (16919903*Pi^2)/2187000 + 
         (478*Pi^4)/18225 + (1199131*Zeta[3])/18225 - (2336*Pi^2*Zeta[3])/
          243 + (2048*Zeta[5])/27) + xp^5*(-22342514417/164025000 + 
         (4865077*Pi^2)/546750 + (313*Pi^4)/18225 + (1203391*Zeta[3])/18225 - 
         (2336*Pi^2*Zeta[3])/243 + (2048*Zeta[5])/27) + 
       xp^7*(-320390568978869/2756768175000 + (728774537*Pi^2)/107163000 + 
         (4306*Pi^4)/127575 + (59079079*Zeta[3])/893025 - 
         (2336*Pi^2*Zeta[3])/243 + (2048*Zeta[5])/27) + 
       xp^8*(-9654911000923393/88216581600000 + (1717786867*Pi^2)/285768000 + 
         (3419*Pi^4)/85050 + (238668281*Zeta[3])/3572100 - 
         (2336*Pi^2*Zeta[3])/243 + (2048*Zeta[5])/27) + 
       xp^4*(-8040049/52488 + (91483*Pi^2)/8748 + (7*Pi^4)/1215 + 
         (49267*Zeta[3])/729 - (2336*Pi^2*Zeta[3])/243 + (2048*Zeta[5])/27) + 
       xp^9*(-2226350567961547639/21436629328800000 + (123260643647*Pi^2)/
          23147208000 + (557*Pi^4)/12150 + (2174259769*Zeta[3])/32148900 - 
         (2336*Pi^2*Zeta[3])/243 + (2048*Zeta[5])/27) + 
       xp^10*(-8299555307081653/83736833315625 + (13646356939*Pi^2)/
          2893401000 + (103*Pi^4)/2025 + (1101611411*Zeta[3])/16074450 - 
         (2336*Pi^2*Zeta[3])/243 + (2048*Zeta[5])/27) + 
       xp^11*(-1281209519887126853483/13485900742314721875 + 
         (8025559995217*Pi^2)/1925558365500 + (33311*Pi^4)/601425 + 
         (135131794871*Zeta[3])/1945008450 - (2336*Pi^2*Zeta[3])/243 + 
         (2048*Zeta[5])/27) + xp^12*(-19717623646337512562327/
          215774411877035550000 + (11300233065883*Pi^2)/3080893384800 + 
         (35786*Pi^4)/601425 + (274012640509*Zeta[3])/3890016900 - 
         (2336*Pi^2*Zeta[3])/243 + (2048*Zeta[5])/27) + 
       xp^3*(-1205699/6561 + (28237*Pi^2)/2187 - (4*Pi^4)/405 + 
         (53032*Zeta[3])/729 - (2336*Pi^2*Zeta[3])/243 + (2048*Zeta[5])/27) + 
       xp^2*(-6988/27 + (1522*Pi^2)/81 - (44*Pi^4)/1215 + (7640*Zeta[3])/81 - 
         (2336*Pi^2*Zeta[3])/243 + (2048*Zeta[5])/27))
Spqq0pqq0sigma1qqb = (11680/2187 - (256*Pi^2)/729)*xp^3 + 
     (6688/2187 - (256*Pi^2)/729)*xp^4 + (154336/54675 - (256*Pi^2)/729)*
      xp^5 + (153632/54675 - (256*Pi^2)/729)*xp^6 + 
     (7607504/2679075 - (256*Pi^2)/729)*xp^7 + 
     (7708112/2679075 - (256*Pi^2)/729)*xp^8 + 
     (70258948/24111675 - (256*Pi^2)/729)*xp^9 + 
     (71071408/24111675 - (256*Pi^2)/729)*xp^10 + 
     (8687989216/2917512675 - (256*Pi^2)/729)*xp^11 + 
     (8766972008/2917512675 - (256*Pi^2)/729)*xp^12 + 
     ((-3328*xp^3)/729 - (1792*xp^4)/729 - (6272*xp^5)/3645 - 
       (4864*xp^6)/3645 - (27904*xp^7)/25515 - (4736*xp^8)/5103 - 
       (12352*xp^9)/15309 - (7808*xp^10)/10935 - (77056*xp^11)/120285 - 
       (23296*xp^12)/40095)*Log[xp] + ((512*xp^3)/243 + (512*xp^4)/243 + 
       (512*xp^5)/243 + (512*xp^6)/243 + (512*xp^7)/243 + (512*xp^8)/243 + 
       (512*xp^9)/243 + (512*xp^10)/243 + (512*xp^11)/243 + (512*xp^12)/243)*
      Log[xp]^2 + e*(((-18368/729 + (512*Pi^2)/243)*xp^3 + 
         (-10688/729 + (512*Pi^2)/243)*xp^4 + 
         (-243968/18225 + (512*Pi^2)/243)*xp^5 + 
         (-241216/18225 + (512*Pi^2)/243)*xp^6 + 
         (-11904352/893025 + (512*Pi^2)/243)*xp^7 + 
         (-12042976/893025 + (512*Pi^2)/243)*xp^8 + 
         (-329106472/24111675 + (512*Pi^2)/243)*xp^9 + 
         (-332867872/24111675 + (512*Pi^2)/243)*xp^10 + 
         (-40696193008/2917512675 + (512*Pi^2)/243)*xp^11 + 
         (-41077473152/2917512675 + (512*Pi^2)/243)*xp^12)*Log[xp] + 
       ((2560*xp^3)/243 + (1024*xp^4)/243 + (2048*xp^5)/1215 + 
         (256*xp^6)/1215 - (6784*xp^7)/8505 - (13184*xp^8)/8505 - 
         (164096*xp^9)/76545 - (201344*xp^10)/76545 - (2560192*xp^11)/
          841995 - (2857664*xp^12)/841995)*Log[xp]^2 + 
       ((-1024*xp^3)/243 - (1024*xp^4)/243 - (1024*xp^5)/243 - 
         (1024*xp^6)/243 - (1024*xp^7)/243 - (1024*xp^8)/243 - 
         (1024*xp^9)/243 - (1024*xp^10)/243 - (1024*xp^11)/243 - 
         (1024*xp^12)/243)*Log[xp]^3 + 
       L*((11680/2187 - (256*Pi^2)/729)*xp^3 + (6688/2187 - (256*Pi^2)/729)*
          xp^4 + (154336/54675 - (256*Pi^2)/729)*xp^5 + 
         (153632/54675 - (256*Pi^2)/729)*xp^6 + 
         (7607504/2679075 - (256*Pi^2)/729)*xp^7 + 
         (7708112/2679075 - (256*Pi^2)/729)*xp^8 + 
         (70258948/24111675 - (256*Pi^2)/729)*xp^9 + 
         (71071408/24111675 - (256*Pi^2)/729)*xp^10 + 
         (8687989216/2917512675 - (256*Pi^2)/729)*xp^11 + 
         (8766972008/2917512675 - (256*Pi^2)/729)*xp^12 + 
         ((-3328*xp^3)/729 - (1792*xp^4)/729 - (6272*xp^5)/3645 - 
           (4864*xp^6)/3645 - (27904*xp^7)/25515 - (4736*xp^8)/5103 - 
           (12352*xp^9)/15309 - (7808*xp^10)/10935 - (77056*xp^11)/120285 - 
           (23296*xp^12)/40095)*Log[xp] + ((512*xp^3)/243 + (512*xp^4)/243 + 
           (512*xp^5)/243 + (512*xp^6)/243 + (512*xp^7)/243 + 
           (512*xp^8)/243 + (512*xp^9)/243 + (512*xp^10)/243 + 
           (512*xp^11)/243 + (512*xp^12)/243)*Log[xp]^2) + 
       xp^3*(56384/2187 - (1280*Pi^2)/729 - (2048*Zeta[3])/243) + 
       xp^4*(28832/2187 - (512*Pi^2)/729 - (2048*Zeta[3])/243) + 
       xp^5*(2855104/273375 - (1024*Pi^2)/3645 - (2048*Zeta[3])/243) + 
       xp^6*(2422448/273375 - (128*Pi^2)/3645 - (2048*Zeta[3])/243) + 
       xp^7*(723204592/93767625 + (3392*Pi^2)/25515 - (2048*Zeta[3])/243) + 
       xp^8*(638154896/93767625 + (6592*Pi^2)/25515 - (2048*Zeta[3])/243) + 
       xp^9*(45998447501/7595177625 + (82048*Pi^2)/229635 - 
         (2048*Zeta[3])/243) + xp^10*(41155303976/7595177625 + 
         (100672*Pi^2)/229635 - (2048*Zeta[3])/243) + 
       xp^11*(49176195322768/10109181418875 + (1280096*Pi^2)/2525985 - 
         (2048*Zeta[3])/243) + xp^12*(44230024007396/10109181418875 + 
         (1428832*Pi^2)/2525985 - (2048*Zeta[3])/243)) + 
     e^2*(((31168/729 - (2944*Pi^2)/729)*xp^3 + (18112/729 - (2944*Pi^2)/729)*
          xp^4 + (421312/18225 - (2944*Pi^2)/729)*xp^5 + 
         (426944/18225 - (2944*Pi^2)/729)*xp^6 + 
         (21585568/893025 - (2944*Pi^2)/729)*xp^7 + 
         (22328864/893025 - (2944*Pi^2)/729)*xp^8 + 
         (69187592/2679075 - (2944*Pi^2)/729)*xp^9 + 
         (71280992/2679075 - (2944*Pi^2)/729)*xp^10 + 
         (8862971696/324168075 - (2944*Pi^2)/729)*xp^11 + 
         (9085816192/324168075 - (2944*Pi^2)/729)*xp^12)*Log[xp]^2 + 
       ((-8704*xp^3)/729 - (2560*xp^4)/729 + (256*xp^5)/3645 + 
         (8192*xp^6)/3645 + (96512*xp^7)/25515 + (126464*xp^8)/25515 + 
         (451712*xp^9)/76545 + (102400*xp^10)/15309 + (6199168*xp^11)/
          841995 + (1338752*xp^12)/168399)*Log[xp]^3 + 
       ((1024*xp^3)/243 + (1024*xp^4)/243 + (1024*xp^5)/243 + 
         (1024*xp^6)/243 + (1024*xp^7)/243 + (1024*xp^8)/243 + 
         (1024*xp^9)/243 + (1024*xp^10)/243 + (1024*xp^11)/243 + 
         (1024*xp^12)/243)*Log[xp]^4 + 
       L^2*((5840/2187 - (128*Pi^2)/729)*xp^3 + (3344/2187 - (128*Pi^2)/729)*
          xp^4 + (77168/54675 - (128*Pi^2)/729)*xp^5 + 
         (76816/54675 - (128*Pi^2)/729)*xp^6 + 
         (3803752/2679075 - (128*Pi^2)/729)*xp^7 + 
         (3854056/2679075 - (128*Pi^2)/729)*xp^8 + 
         (35129474/24111675 - (128*Pi^2)/729)*xp^9 + 
         (35535704/24111675 - (128*Pi^2)/729)*xp^10 + 
         (4343994608/2917512675 - (128*Pi^2)/729)*xp^11 + 
         (4383486004/2917512675 - (128*Pi^2)/729)*xp^12 + 
         ((-1664*xp^3)/729 - (896*xp^4)/729 - (3136*xp^5)/3645 - 
           (2432*xp^6)/3645 - (13952*xp^7)/25515 - (2368*xp^8)/5103 - 
           (6176*xp^9)/15309 - (3904*xp^10)/10935 - (38528*xp^11)/120285 - 
           (11648*xp^12)/40095)*Log[xp] + ((256*xp^3)/243 + (256*xp^4)/243 + 
           (256*xp^5)/243 + (256*xp^6)/243 + (256*xp^7)/243 + 
           (256*xp^8)/243 + (256*xp^9)/243 + (256*xp^10)/243 + 
           (256*xp^11)/243 + (256*xp^12)/243)*Log[xp]^2) + 
       L*(((-18368/729 + (512*Pi^2)/243)*xp^3 + (-10688/729 + (512*Pi^2)/243)*
            xp^4 + (-243968/18225 + (512*Pi^2)/243)*xp^5 + 
           (-241216/18225 + (512*Pi^2)/243)*xp^6 + 
           (-11904352/893025 + (512*Pi^2)/243)*xp^7 + 
           (-12042976/893025 + (512*Pi^2)/243)*xp^8 + 
           (-329106472/24111675 + (512*Pi^2)/243)*xp^9 + 
           (-332867872/24111675 + (512*Pi^2)/243)*xp^10 + 
           (-40696193008/2917512675 + (512*Pi^2)/243)*xp^11 + 
           (-41077473152/2917512675 + (512*Pi^2)/243)*xp^12)*Log[xp] + 
         ((2560*xp^3)/243 + (1024*xp^4)/243 + (2048*xp^5)/1215 + 
           (256*xp^6)/1215 - (6784*xp^7)/8505 - (13184*xp^8)/8505 - 
           (164096*xp^9)/76545 - (201344*xp^10)/76545 - (2560192*xp^11)/
            841995 - (2857664*xp^12)/841995)*Log[xp]^2 + 
         ((-1024*xp^3)/243 - (1024*xp^4)/243 - (1024*xp^5)/243 - 
           (1024*xp^6)/243 - (1024*xp^7)/243 - (1024*xp^8)/243 - 
           (1024*xp^9)/243 - (1024*xp^10)/243 - (1024*xp^11)/243 - 
           (1024*xp^12)/243)*Log[xp]^3 + xp^3*(56384/2187 - (1280*Pi^2)/729 - 
           (2048*Zeta[3])/243) + xp^4*(28832/2187 - (512*Pi^2)/729 - 
           (2048*Zeta[3])/243) + xp^5*(2855104/273375 - (1024*Pi^2)/3645 - 
           (2048*Zeta[3])/243) + xp^6*(2422448/273375 - (128*Pi^2)/3645 - 
           (2048*Zeta[3])/243) + xp^7*(723204592/93767625 + 
           (3392*Pi^2)/25515 - (2048*Zeta[3])/243) + 
         xp^8*(638154896/93767625 + (6592*Pi^2)/25515 - (2048*Zeta[3])/243) + 
         xp^9*(45998447501/7595177625 + (82048*Pi^2)/229635 - 
           (2048*Zeta[3])/243) + xp^10*(41155303976/7595177625 + 
           (100672*Pi^2)/229635 - (2048*Zeta[3])/243) + 
         xp^11*(49176195322768/10109181418875 + (1280096*Pi^2)/2525985 - 
           (2048*Zeta[3])/243) + xp^12*(44230024007396/10109181418875 + 
           (1428832*Pi^2)/2525985 - (2048*Zeta[3])/243)) + 
       xp^3*(567776/6561 - (43832*Pi^2)/6561 + (448*Pi^4)/10935 - 
         (17408*Zeta[3])/729) + xp^4*(287648/6561 - (25496*Pi^2)/6561 + 
         (448*Pi^4)/10935 - (5120*Zeta[3])/729) + 
       xp^5*(144079616/4100625 - (593384*Pi^2)/164025 + (448*Pi^4)/10935 + 
         (512*Zeta[3])/3645) + xp^6*(127060192/4100625 - 
         (602008*Pi^2)/164025 + (448*Pi^4)/10935 + (16384*Zeta[3])/3645) + 
       xp^7*(281080690976/9845600625 - (30476476*Pi^2)/8037225 + 
         (448*Pi^4)/10935 + (193024*Zeta[3])/25515) + 
       xp^8*(265534964488/9845600625 - (31566268*Pi^2)/8037225 + 
         (448*Pi^4)/10935 + (252928*Zeta[3])/25515) + 
       xp^9*(9174448395953/354441622500 - (293779427*Pi^2)/72335025 + 
         (448*Pi^4)/10935 + (903424*Zeta[3])/76545) + 
       xp^10*(2224836563552/88610405625 - (302996612*Pi^2)/72335025 + 
         (448*Pi^4)/10935 + (204800*Zeta[3])/15309) + 
       xp^11*(31834811152235459/1297344948755625 - (3428306848*Pi^2)/
          795685275 + (448*Pi^4)/10935 + (12398336*Zeta[3])/841995) + 
       xp^12*(31282941038772217/1297344948755625 - (3517675442*Pi^2)/
          795685275 + (448*Pi^4)/10935 + (2677504*Zeta[3])/168399) + 
       Log[xp]*(xp^12*(-2916043498744/374414126625 - (102656*Pi^2)/25515 + 
           (8192*Zeta[3])/243) + xp^11*(-1230600887632/124804708875 - 
           (171520*Pi^2)/45927 + (8192*Zeta[3])/243) + 
         xp^10*(-1142736368/93767625 - (781664*Pi^2)/229635 + 
           (8192*Zeta[3])/243) + xp^9*(-1391354938/93767625 - 
           (693008*Pi^2)/229635 + (8192*Zeta[3])/243) + 
         xp^8*(-1680216128/93767625 - (195616*Pi^2)/76545 + 
           (8192*Zeta[3])/243) + xp^7*(-2025073856/93767625 - 
           (151744*Pi^2)/76545 + (8192*Zeta[3])/243) + 
         xp^6*(-7156064/273375 - (13504*Pi^2)/10935 + (8192*Zeta[3])/243) + 
         xp^5*(-8843872/273375 - (1952*Pi^2)/10935 + (8192*Zeta[3])/243) + 
         xp^4*(-93248/2187 + (3392*Pi^2)/2187 + (8192*Zeta[3])/243) + 
         xp^3*(-186752/2187 + (12224*Pi^2)/2187 + (8192*Zeta[3])/243)))
Spqq0sigma1qqb = (-416*xp^3)/243 - (224*xp^4)/243 - (784*xp^5)/1215 - 
     (608*xp^6)/1215 - (3488*xp^7)/8505 - (592*xp^8)/1701 - 
     (1544*xp^9)/5103 - (976*xp^10)/3645 - (9632*xp^11)/40095 - 
     (2912*xp^12)/13365 + ((128*xp^3)/81 + (128*xp^4)/81 + (128*xp^5)/81 + 
       (128*xp^6)/81 + (128*xp^7)/81 + (128*xp^8)/81 + (128*xp^9)/81 + 
       (128*xp^10)/81 + (128*xp^11)/81 + (128*xp^12)/81)*Log[xp] + 
     e*((-3968/729 + (128*Pi^2)/243)*xp^3 + (-2336/729 + (128*Pi^2)/243)*
        xp^4 + (-52904/18225 + (128*Pi^2)/243)*xp^5 + 
       (-52048/18225 + (128*Pi^2)/243)*xp^6 + 
       (-2562256/893025 + (128*Pi^2)/243)*xp^7 + 
       (-2589088/893025 + (128*Pi^2)/243)*xp^8 + 
       (-23573572/8037225 + (128*Pi^2)/243)*xp^9 + 
       (-23840632/8037225 + (128*Pi^2)/243)*xp^10 + 
       (-2915026822/972504225 + (128*Pi^2)/243)*xp^11 + 
       (-2942941142/972504225 + (128*Pi^2)/243)*xp^12 + 
       ((1088*xp^3)/243 + (320*xp^4)/243 - (32*xp^5)/1215 - 
         (1024*xp^6)/1215 - (12064*xp^7)/8505 - (15808*xp^8)/8505 - 
         (56464*xp^9)/25515 - (12800*xp^10)/5103 - (774896*xp^11)/280665 - 
         (167344*xp^12)/56133)*Log[xp] + ((-256*xp^3)/81 - (256*xp^4)/81 - 
         (256*xp^5)/81 - (256*xp^6)/81 - (256*xp^7)/81 - (256*xp^8)/81 - 
         (256*xp^9)/81 - (256*xp^10)/81 - (256*xp^11)/81 - (256*xp^12)/81)*
        Log[xp]^2 + L*((-416*xp^3)/243 - (224*xp^4)/243 - (784*xp^5)/1215 - 
         (608*xp^6)/1215 - (3488*xp^7)/8505 - (592*xp^8)/1701 - 
         (1544*xp^9)/5103 - (976*xp^10)/3645 - (9632*xp^11)/40095 - 
         (2912*xp^12)/13365 + ((128*xp^3)/81 + (128*xp^4)/81 + 
           (128*xp^5)/81 + (128*xp^6)/81 + (128*xp^7)/81 + (128*xp^8)/81 + 
           (128*xp^9)/81 + (128*xp^10)/81 + (128*xp^11)/81 + (128*xp^12)/81)*
          Log[xp])) + e^2*(((3200/243 - (352*Pi^2)/243)*xp^3 + 
         (1856/243 - (352*Pi^2)/243)*xp^4 + (44336/6075 - (352*Pi^2)/243)*
          xp^5 + (46432/6075 - (352*Pi^2)/243)*xp^6 + 
         (806768/99225 - (352*Pi^2)/243)*xp^7 + 
         (2571472/297675 - (352*Pi^2)/243)*xp^8 + 
         (73395464/8037225 - (352*Pi^2)/243)*xp^9 + 
         (77165264/8037225 - (352*Pi^2)/243)*xp^10 + 
         (9767638064/972504225 - (352*Pi^2)/243)*xp^11 + 
         (10173718144/972504225 - (352*Pi^2)/243)*xp^12)*Log[xp] + 
       ((-448*xp^3)/81 - (64*xp^4)/81 + (544*xp^5)/405 + (1088*xp^6)/405 + 
         (128*xp^7)/35 + (12512*xp^8)/2835 + (128368*xp^9)/25515 + 
         (141664*xp^10)/25515 + (336928*xp^11)/56133 + (1795744*xp^12)/
          280665)*Log[xp]^2 + ((256*xp^3)/81 + (256*xp^4)/81 + 
         (256*xp^5)/81 + (256*xp^6)/81 + (256*xp^7)/81 + (256*xp^8)/81 + 
         (256*xp^9)/81 + (256*xp^10)/81 + (256*xp^11)/81 + (256*xp^12)/81)*
        Log[xp]^3 + L^2*((-208*xp^3)/243 - (112*xp^4)/243 - (392*xp^5)/1215 - 
         (304*xp^6)/1215 - (1744*xp^7)/8505 - (296*xp^8)/1701 - 
         (772*xp^9)/5103 - (488*xp^10)/3645 - (4816*xp^11)/40095 - 
         (1456*xp^12)/13365 + ((64*xp^3)/81 + (64*xp^4)/81 + (64*xp^5)/81 + 
           (64*xp^6)/81 + (64*xp^7)/81 + (64*xp^8)/81 + (64*xp^9)/81 + 
           (64*xp^10)/81 + (64*xp^11)/81 + (64*xp^12)/81)*Log[xp]) + 
       L*((-3968/729 + (128*Pi^2)/243)*xp^3 + (-2336/729 + (128*Pi^2)/243)*
          xp^4 + (-52904/18225 + (128*Pi^2)/243)*xp^5 + 
         (-52048/18225 + (128*Pi^2)/243)*xp^6 + 
         (-2562256/893025 + (128*Pi^2)/243)*xp^7 + 
         (-2589088/893025 + (128*Pi^2)/243)*xp^8 + 
         (-23573572/8037225 + (128*Pi^2)/243)*xp^9 + 
         (-23840632/8037225 + (128*Pi^2)/243)*xp^10 + 
         (-2915026822/972504225 + (128*Pi^2)/243)*xp^11 + 
         (-2942941142/972504225 + (128*Pi^2)/243)*xp^12 + 
         ((1088*xp^3)/243 + (320*xp^4)/243 - (32*xp^5)/1215 - 
           (1024*xp^6)/1215 - (12064*xp^7)/8505 - (15808*xp^8)/8505 - 
           (56464*xp^9)/25515 - (12800*xp^10)/5103 - (774896*xp^11)/280665 - 
           (167344*xp^12)/56133)*Log[xp] + ((-256*xp^3)/81 - (256*xp^4)/81 - 
           (256*xp^5)/81 - (256*xp^6)/81 - (256*xp^7)/81 - (256*xp^8)/81 - 
           (256*xp^9)/81 - (256*xp^10)/81 - (256*xp^11)/81 - (256*xp^12)/81)*
          Log[xp]^2) + xp^12*(1215859193588/3369727139625 - 
         (182632*Pi^2)/168399 + (512*Zeta[3])/81) + 
       xp^11*(-165785156582/3369727139625 - (95464*Pi^2)/93555 + 
         (512*Zeta[3])/81) + xp^10*(-1281379732/2531725875 - 
         (1612*Pi^2)/1701 + (512*Zeta[3])/81) + 
       xp^9*(-2587856872/2531725875 - (7346*Pi^2)/8505 + (512*Zeta[3])/81) + 
       xp^8*(-50488292/31255875 - (19508*Pi^2)/25515 + (512*Zeta[3])/81) + 
       xp^7*(-24111028/10418625 - (16424*Pi^2)/25515 + (512*Zeta[3])/81) + 
       xp^6*(-288896/91125 - (1784*Pi^2)/3645 + (512*Zeta[3])/81) + 
       xp^5*(-391708/91125 - (1012*Pi^2)/3645 + (512*Zeta[3])/81) + 
       xp^4*(-4448/729 + (40*Pi^2)/729 + (512*Zeta[3])/81) + 
       xp^3*(-9248/729 + (568*Pi^2)/729 + (512*Zeta[3])/81))
Spqq0sigma2qqb = ((224/27 - (32*Pi^2)/27)*xp + (1600/81 - (16*Pi^2)/9)*xp^2 + 
       (104968/729 - (5200*Pi^2)/729)*xp^3 + (79424/729 - (5848*Pi^2)/729)*
        xp^4 + (9306722/91125 - (31976*Pi^2)/3645)*xp^5 + 
       (27507977/273375 - (34352*Pi^2)/3645)*xp^6 + 
       (9456316493/93767625 - (255152*Pi^2)/25515)*xp^7 + 
       (38176166867/375070500 - (268292*Pi^2)/25515)*xp^8 + 
       (115947808441/1125211500 - (280172*Pi^2)/25515)*xp^9 + 
       (39180616889/375070500 - (291008*Pi^2)/25515)*xp^10 + 
       (158676781646491/1497656506500 - (3310624*Pi^2)/280665)*xp^11 + 
       (107297267083393/998437671000 - (3411928*Pi^2)/280665)*xp^12)*
      Log[xp] + ((-80*xp)/27 - (136*xp^2)/27 - (11528*xp^3)/243 - 
       (9556*xp^4)/243 - (218612*xp^5)/6075 - (614972*xp^6)/18225 - 
       (28488884*xp^7)/893025 - (27014714*xp^8)/893025 - 
       (25640714*xp^9)/893025 - (24336026*xp^10)/893025 - 
       (310369214*xp^11)/12006225 - (7942441373*xp^12)/324168075)*Log[xp]^2 + 
     ((64*xp)/27 + (32*xp^2)/9 + (3104*xp^3)/243 + (3536*xp^4)/243 + 
       (19504*xp^5)/1215 + (21088*xp^6)/1215 + (157408*xp^7)/8505 + 
       (166168*xp^8)/8505 + (174088*xp^9)/8505 + (181312*xp^10)/8505 + 
       (689152*xp^11)/31185 + (711664*xp^12)/31185)*Log[xp]^3 + 
     L^2*((-4*xp)/27 - (10*xp^2)/27 - (70*xp^3)/81 - (89*xp^4)/81 - 
       (7711*xp^5)/6075 - (8507*xp^6)/6075 - (447689*xp^7)/297675 - 
       (945313*xp^8)/595350 - (986533*xp^9)/595350 - (612679*xp^10)/357210 - 
       (228818383*xp^11)/129667230 - (468696563*xp^12)/259334460 + 
       ((16*xp)/27 + (8*xp^2)/9 + (40*xp^3)/27 + (52*xp^4)/27 + 
         (932*xp^5)/405 + (1064*xp^6)/405 + (8264*xp^7)/2835 + 
         (2998*xp^8)/945 + (3218*xp^9)/945 + (10256*xp^10)/2835 + 
         (356704*xp^11)/93555 + (373588*xp^12)/93555)*Log[xp]) + 
     NF*((5728/2187 - (64*Pi^2)/729)*xp^3 + (880/2187 - (64*Pi^2)/729)*xp^4 + 
       (-1964/54675 - (64*Pi^2)/729)*xp^5 + (-1976/10935 - (64*Pi^2)/729)*
        xp^6 + (-634348/2679075 - (64*Pi^2)/729)*xp^7 + 
       (-98797/382725 - (64*Pi^2)/729)*xp^8 + 
       (-707074/2679075 - (64*Pi^2)/729)*xp^9 + 
       (-2107157/8037225 - (64*Pi^2)/729)*xp^10 + 
       (-49921799/194500845 - (64*Pi^2)/729)*xp^11 + 
       (-66123296/265228425 - (64*Pi^2)/729)*xp^12 + 
       ((-1696*xp^3)/729 - (736*xp^4)/729 - (1472*xp^5)/3645 - 
         (16*xp^6)/729 + (6448*xp^7)/25515 + (1696*xp^8)/3645 + 
         (1808*xp^9)/2835 + (3992*xp^10)/5103 + (254392*xp^11)/280665 + 
         (8632*xp^12)/8505)*Log[xp] + ((128*xp^3)/243 + (128*xp^4)/243 + 
         (128*xp^5)/243 + (128*xp^6)/243 + (128*xp^7)/243 + (128*xp^8)/243 + 
         (128*xp^9)/243 + (128*xp^10)/243 + (128*xp^11)/243 + 
         (128*xp^12)/243)*Log[xp]^2) + L*((-8/3 + (32*Pi^2)/81)*xp + 
       (-52/9 + (16*Pi^2)/27)*xp^2 + (-77684/2187 + (1232*Pi^2)/729)*xp^3 + 
       (-58898/2187 + (1448*Pi^2)/729)*xp^4 + 
       (-7152532/273375 + (8152*Pi^2)/3645)*xp^5 + 
       (-7265489/273375 + (8944*Pi^2)/3645)*xp^6 + 
       (-2557433051/93767625 + (67504*Pi^2)/25515)*xp^7 + 
       (-2628773501/93767625 + (71884*Pi^2)/25515)*xp^8 + 
       (-48593641283/1687817250 + (75844*Pi^2)/25515)*xp^9 + 
       (-99643825039/3375634500 + (79456*Pi^2)/25515)*xp^10 + 
       (-135737388602539/4492969519500 + (910528*Pi^2)/280665)*xp^11 + 
       (-3424353896773/110937519000 + (944296*Pi^2)/280665)*xp^12 + 
       ((16*xp)/9 + (88*xp^2)/27 + (21128*xp^3)/729 + (18992*xp^4)/729 + 
         (460544*xp^5)/18225 + (452848*xp^6)/18225 + (21874816*xp^7)/893025 + 
         (21562216*xp^8)/893025 + (63714128*xp^9)/2679075 + 
         (62703944*xp^10)/2679075 + (7461265984*xp^11)/324168075 + 
         (7332762014*xp^12)/324168075)*Log[xp] + 
       ((-64*xp)/27 - (32*xp^2)/9 - (2464*xp^3)/243 - (2896*xp^4)/243 - 
         (16304*xp^5)/1215 - (17888*xp^6)/1215 - (135008*xp^7)/8505 - 
         (143768*xp^8)/8505 - (151688*xp^9)/8505 - (158912*xp^10)/8505 - 
         (1821056*xp^11)/93555 - (1888592*xp^12)/93555)*Log[xp]^2 + 
       NF*((208*xp^3)/243 + (112*xp^4)/243 + (392*xp^5)/1215 + 
         (304*xp^6)/1215 + (1744*xp^7)/8505 + (296*xp^8)/1701 + 
         (772*xp^9)/5103 + (488*xp^10)/3645 + (4816*xp^11)/40095 + 
         (1456*xp^12)/13365 + ((-64*xp^3)/81 - (64*xp^4)/81 - (64*xp^5)/81 - 
           (64*xp^6)/81 - (64*xp^7)/81 - (64*xp^8)/81 - (64*xp^9)/81 - 
           (64*xp^10)/81 - (64*xp^11)/81 - (64*xp^12)/81)*Log[xp])) + 
     xp*(-212/27 + (40*Pi^2)/81 + (128*Zeta[3])/27) + 
     xp^2*(-494/27 + (68*Pi^2)/81 + (64*Zeta[3])/9) + 
     xp^3*(-331372/2187 + (19060*Pi^2)/2187 + (6208*Zeta[3])/243) + 
     xp^4*(-417841/4374 + (15286*Pi^2)/2187 + (7072*Zeta[3])/243) + 
     xp^5*(-238229957/2733750 + (344578*Pi^2)/54675 + (39008*Zeta[3])/1215) + 
     xp^6*(-348005656/4100625 + (106802*Pi^2)/18225 + (42176*Zeta[3])/1215) + 
     xp^7*(-1656321056231/19691201250 + (4921094*Pi^2)/893025 + 
       (314816*Zeta[3])/8505) + xp^8*(-26414497123181/315059220000 + 
       (4649219*Pi^2)/893025 + (332336*Zeta[3])/8505) + 
     xp^9*(-237381424658989/2835532980000 + (39609421*Pi^2)/8037225 + 
       (348176*Zeta[3])/8505) + xp^10*(-79044242974553/945177660000 + 
       (37520299*Pi^2)/8037225 + (362624*Zeta[3])/8505) + 
     xp^11*(-3467854075218993293/41515038360180000 + (4300306909*Pi^2)/
        972504225 + (1378304*Zeta[3])/31185) + 
     xp^12*(-6925627893778126913/83030076720360000 + (8142561293*Pi^2)/
        1945008450 + (1423328*Zeta[3])/31185) + 
     e*(((-320/9 + (368*Pi^2)/81)*xp + (-6512/81 + (184*Pi^2)/27)*xp^2 + 
         (-1304504/2187 + (23320*Pi^2)/729)*xp^3 + 
         (-934052/2187 + (25804*Pi^2)/729)*xp^4 + 
         (-107820064/273375 + (139508*Pi^2)/3645)*xp^5 + 
         (-105763178/273375 + (148616*Pi^2)/3645)*xp^6 + 
         (-36333706742/93767625 + (1096616*Pi^2)/25515)*xp^7 + 
         (-36703009937/93767625 + (1146986*Pi^2)/25515)*xp^8 + 
         (-334950655363/843908625 + (1192526*Pi^2)/25515)*xp^9 + 
         (-680417152349/1687817250 + (1234064*Pi^2)/25515)*xp^10 + 
         (-920450868627553/2246484759750 + (4664864*Pi^2)/93555)*xp^11 + 
         (-1871250859974763/4492969519500 + (4794308*Pi^2)/93555)*xp^12)*
        Log[xp]^2 + ((32*xp)/3 + (464*xp^2)/27 + (329552*xp^3)/2187 + 
         (256640*xp^4)/2187 + (5647088*xp^5)/54675 + (5145616*xp^6)/54675 + 
         (232848592*xp^7)/2679075 + (216287392*xp^8)/2679075 + 
         (604159496*xp^9)/8037225 + (562880552*xp^10)/8037225 + 
         (63424577432*xp^11)/972504225 + (19662926824*xp^12)/324168075)*
        Log[xp]^3 + ((-128*xp)/27 - (64*xp^2)/9 - (22592*xp^3)/729 - 
         (25184*xp^4)/729 - (136864*xp^5)/3645 - (146368*xp^6)/3645 - 
         (1083328*xp^7)/25515 - (1135888*xp^8)/25515 - (1183408*xp^9)/25515 - 
         (1226752*xp^10)/25515 - (13932416*xp^11)/280665 - 
         (14337632*xp^12)/280665)*Log[xp]^4 + 
       L^3*((-4*xp)/27 - (10*xp^2)/27 - (70*xp^3)/81 - (89*xp^4)/81 - 
         (7711*xp^5)/6075 - (8507*xp^6)/6075 - (447689*xp^7)/297675 - 
         (945313*xp^8)/595350 - (986533*xp^9)/595350 - 
         (612679*xp^10)/357210 - (228818383*xp^11)/129667230 - 
         (468696563*xp^12)/259334460 + ((16*xp)/27 + (8*xp^2)/9 + 
           (40*xp^3)/27 + (52*xp^4)/27 + (932*xp^5)/405 + (1064*xp^6)/405 + 
           (8264*xp^7)/2835 + (2998*xp^8)/945 + (3218*xp^9)/945 + 
           (10256*xp^10)/2835 + (356704*xp^11)/93555 + (373588*xp^12)/93555)*
          Log[xp]) + L^2*((-112/27 + (16*Pi^2)/27)*xp + 
         (-244/27 + (8*Pi^2)/9)*xp^2 + (-39472/729 + (616*Pi^2)/243)*xp^3 + 
         (-30250/729 + (724*Pi^2)/243)*xp^4 + 
         (-3691931/91125 + (4076*Pi^2)/1215)*xp^5 + 
         (-7520699/182250 + (4472*Pi^2)/1215)*xp^6 + 
         (-2651447741/62511750 + (33752*Pi^2)/8505)*xp^7 + 
         (-1364015683/31255875 + (35942*Pi^2)/8505)*xp^8 + 
         (-50458188653/1125211500 + (37922*Pi^2)/8505)*xp^9 + 
         (-103503702739/2250423000 + (39728*Pi^2)/8505)*xp^10 + 
         (-141023093249839/2995313013000 + (455264*Pi^2)/93555)*xp^11 + 
         (-96066518747971/1996875342000 + (472148*Pi^2)/93555)*xp^12 + 
         ((88*xp)/27 + (52*xp^2)/9 + (10924*xp^3)/243 + (9964*xp^4)/243 + 
           (244252*xp^5)/6075 + (242384*xp^6)/6075 + (11805128*xp^7)/297675 + 
           (11725478*xp^8)/297675 + (34898074*xp^9)/893025 + 
           (34582612*xp^10)/893025 + (4142626112*xp^11)/108056025 + 
           (4097875147*xp^12)/108056025)*Log[xp] + 
         ((-32*xp)/9 - (16*xp^2)/3 - (1232*xp^3)/81 - (1448*xp^4)/81 - 
           (8152*xp^5)/405 - (8944*xp^6)/405 - (67504*xp^7)/2835 - 
           (71884*xp^8)/2835 - (75844*xp^9)/2835 - (79456*xp^10)/2835 - 
           (910528*xp^11)/31185 - (944296*xp^12)/31185)*Log[xp]^2 + 
         NF*((104*xp^3)/81 + (56*xp^4)/81 + (196*xp^5)/405 + (152*xp^6)/405 + 
           (872*xp^7)/2835 + (148*xp^8)/567 + (386*xp^9)/1701 + 
           (244*xp^10)/1215 + (2408*xp^11)/13365 + (728*xp^12)/4455 + 
           ((-32*xp^3)/27 - (32*xp^4)/27 - (32*xp^5)/27 - (32*xp^6)/27 - 
             (32*xp^7)/27 - (32*xp^8)/27 - (32*xp^9)/27 - (32*xp^10)/27 - 
             (32*xp^11)/27 - (32*xp^12)/27)*Log[xp])) + 
       Log[xp]*(xp^12*(17439704433007666567/24909023016108000 - 
           (2026886401*Pi^2)/77800338 - (38028352*Zeta[3])/93555) + 
         xp^11*(43652228994509544253/62272557540270000 - (205569932*Pi^2)/
            7203735 - (36947776*Zeta[3])/93555) + 
         xp^10*(119392386454543/170131978800 - (50130034*Pi^2)/1607445 - 
           (361408*Zeta[3])/945) + xp^9*(747141001317997/1063324867500 - 
           (273636476*Pi^2)/8037225 - (1045696*Zeta[3])/2835) + 
         xp^8*(18485081750209/26254935000 - (99633662*Pi^2)/2679075 - 
           (1003456*Zeta[3])/2835) + xp^7*(4640884654451/6563733750 - 
           (109162472*Pi^2)/2679075 - (106304*Zeta[3])/315) + 
         xp^6*(1952936437/2733750 - (2459036*Pi^2)/54675 - 
           (43072*Zeta[3])/135) + xp^5*(3012935509/4100625 - 
           (2760128*Pi^2)/54675 - (40256*Zeta[3])/135) + 
         xp^4*(5285926/6561 - (129188*Pi^2)/2187 - (22208*Zeta[3])/81) + 
         xp^3*(8341648/6561 - (173846*Pi^2)/2187 - (19904*Zeta[3])/81) + 
         xp^2*(13352/81 - (674*Pi^2)/81 - (512*Zeta[3])/9) + 
         xp*(1936/27 - (140*Pi^2)/27 - (1024*Zeta[3])/27)) + 
       NF*(((-36032/2187 + (784*Pi^2)/729)*xp^3 + 
           (-8288/2187 + (784*Pi^2)/729)*xp^4 + 
           (-86504/54675 + (784*Pi^2)/729)*xp^5 + 
           (-65792/54675 + (784*Pi^2)/729)*xp^6 + 
           (-147704/107163 + (784*Pi^2)/729)*xp^7 + 
           (-4709756/2679075 + (784*Pi^2)/729)*xp^8 + 
           (-53451914/24111675 + (784*Pi^2)/729)*xp^9 + 
           (-65164814/24111675 + (784*Pi^2)/729)*xp^10 + 
           (-846509794/265228425 + (784*Pi^2)/729)*xp^11 + 
           (-10715191258/2917512675 + (784*Pi^2)/729)*xp^12)*Log[xp] + 
         ((5344*xp^3)/729 + (2080*xp^4)/729 + (2864*xp^5)/3645 - 
           (1888*xp^6)/3645 - (7424*xp^7)/5103 - (11120*xp^8)/5103 - 
           (42344*xp^9)/15309 - (249328*xp^10)/76545 - (281584*xp^11)/76545 - 
           (681488*xp^12)/168399)*Log[xp]^2 + 
         ((-128*xp^3)/81 - (128*xp^4)/81 - (128*xp^5)/81 - (128*xp^6)/81 - 
           (128*xp^7)/81 - (128*xp^8)/81 - (128*xp^9)/81 - (128*xp^10)/81 - 
           (128*xp^11)/81 - (128*xp^12)/81)*Log[xp]^3 + 
         xp^3*(117536/6561 - (124*Pi^2)/81 - (256*Zeta[3])/81) + 
         xp^4*(21536/6561 - (52*Pi^2)/81 - (256*Zeta[3])/81) + 
         xp^5*(1234762/820125 - (902*Pi^2)/3645 - (256*Zeta[3])/81) + 
         xp^6*(740876/820125 - (44*Pi^2)/10935 - (256*Zeta[3])/81) + 
         xp^7*(6216998/11252115 + (12892*Pi^2)/76545 - (256*Zeta[3])/81) + 
         xp^8*(160307767/562605750 + (4598*Pi^2)/15309 - (256*Zeta[3])/81) + 
         xp^9*(1691907613/30380710500 + (6221*Pi^2)/15309 - 
           (256*Zeta[3])/81) + xp^10*(-4577012771/30380710500 + 
           (1402*Pi^2)/2835 - (256*Zeta[3])/81) + 
         xp^11*(-250416969493/735213194100 + (479716*Pi^2)/841995 - 
           (256*Zeta[3])/81) + xp^12*(-5231244578711/10109181418875 + 
           (1604348*Pi^2)/2525985 - (256*Zeta[3])/81)) + 
       xp*(-1924/27 + (154*Pi^2)/27 - (56*Pi^4)/1215 + (64*Zeta[3])/3) + 
       xp^2*(-13666/81 + (3139*Pi^2)/243 - (28*Pi^4)/405 + 
         (928*Zeta[3])/27) + xp^12*(-2630086471746851330759827/
          3452390590032568800000 + (2420040418205533*Pi^2)/35943756156000 - 
         (176078*Pi^4)/200475 + (39227755648*Zeta[3])/324168075) + 
       xp^11*(-261828325763007011816449/345239059003256880000 + 
         (1189889509340051*Pi^2)/17971878078000 - (173264*Pi^4)/200475 + 
         (42174892288*Zeta[3])/324168075) + 
       xp^10*(-8092712398005327241/10718314664400000 + (2637649693237*Pi^2)/
          40507614000 - (46424*Pi^4)/54675 + (13861384*Zeta[3])/99225) + 
       xp^9*(-1007368184485289069/1339789333050000 + (1297940685989*Pi^2)/
          20253807000 - (45521*Pi^4)/54675 + (133882388*Zeta[3])/893025) + 
       xp^8*(-49574039563326661/66162436200000 + (71094878513*Pi^2)/
          1125211500 - (44531*Pi^4)/54675 + (47919976*Zeta[3])/297675) + 
       xp^7*(-1546518657901163/2067576131250 + (70388673953*Pi^2)/
          1125211500 - (43436*Pi^4)/54675 + (51574576*Zeta[3])/297675) + 
       xp^6*(-184541442991/246037500 + (205124147*Pi^2)/3280500 - 
         (42212*Pi^4)/54675 + (1139248*Zeta[3])/6075) + 
       xp^5*(-93756959929/123018750 + (52485709*Pi^2)/820125 - 
         (40826*Pi^4)/54675 + (416488*Zeta[3])/2025) + 
       xp^4*(-32144501/39366 + (921739*Pi^2)/13122 - (7846*Pi^4)/10935 + 
         (56720*Zeta[3])/243) + xp^3*(-26205550/19683 + (681743*Pi^2)/6561 - 
         (7468*Pi^4)/10935 + (72656*Zeta[3])/243) + 
       L*(((704/27 - (280*Pi^2)/81)*xp + (4784/81 - (140*Pi^2)/27)*xp^2 + 
           (100192/243 - (15452*Pi^2)/729)*xp^3 + 
           (220862/729 - (17342*Pi^2)/729)*xp^4 + 
           (8554442/30375 - (18938*Pi^2)/729)*xp^5 + 
           (75526606/273375 - (20324*Pi^2)/729)*xp^6 + 
           (25882974274/93767625 - (21548*Pi^2)/729)*xp^7 + 
           (52109693183/187535250 - (22643*Pi^2)/729)*xp^8 + 
           (473685265847/1687817250 - (23633*Pi^2)/729)*xp^9 + 
           (479159083553/1687817250 - (24536*Pi^2)/729)*xp^10 + 
           (129108447315437/449296951950 - (93008*Pi^2)/2673)*xp^11 + 
           (1307076424433191/4492969519500 - (95822*Pi^2)/2673)*xp^12)*
          Log[xp] + ((-304*xp)/27 - (56*xp^2)/3 - (12808*xp^3)/81 - 
           (32236*xp^4)/243 - (249332*xp^5)/2025 - (2135476*xp^6)/18225 - 
           (100436572*xp^7)/893025 - (96730582*xp^8)/893025 - 
           (279873946*xp^9)/2679075 - (270065434*xp^10)/2679075 - 
           (31536191614*xp^11)/324168075 - (10143686573*xp^12)/108056025)*
          Log[xp]^2 + ((64*xp)/9 + (32*xp^2)/3 + (3232*xp^3)/81 + 
           (3664*xp^4)/81 + (20144*xp^5)/405 + (21728*xp^6)/405 + 
           (161888*xp^7)/2835 + (170648*xp^8)/2835 + (178568*xp^9)/2835 + 
           (185792*xp^10)/2835 + (2116736*xp^11)/31185 + (2184272*xp^12)/
            31185)*Log[xp]^3 + NF*((17408/2187 - (320*Pi^2)/729)*xp^3 + 
           (5264/2187 - (320*Pi^2)/729)*xp^4 + (75428/54675 - (320*Pi^2)/729)*
            xp^5 + (58312/54675 - (320*Pi^2)/729)*xp^6 + 
           (2574688/2679075 - (320*Pi^2)/729)*xp^7 + 
           (2500474/2679075 - (320*Pi^2)/729)*xp^8 + 
           (7544342/8037225 - (320*Pi^2)/729)*xp^9 + 
           (7706002/8037225 - (320*Pi^2)/729)*xp^10 + 
           (35492423/36018675 - (320*Pi^2)/729)*xp^11 + 
           (2959699201/2917512675 - (320*Pi^2)/729)*xp^12 + 
           ((-5024*xp^3)/729 - (1952*xp^4)/729 - (2896*xp^5)/3645 + 
             (1376*xp^6)/3645 + (30992*xp^7)/25515 + (47456*xp^8)/25515 + 
             (60776*xp^9)/25515 + (14384*xp^10)/5103 + (298744*xp^11)/93555 + 
             (988072*xp^12)/280665)*Log[xp] + ((640*xp^3)/243 + 
             (640*xp^4)/243 + (640*xp^5)/243 + (640*xp^6)/243 + 
             (640*xp^7)/243 + (640*xp^8)/243 + (640*xp^9)/243 + 
             (640*xp^10)/243 + (640*xp^11)/243 + (640*xp^12)/243)*
            Log[xp]^2) + xp*(-704/27 + (50*Pi^2)/27 + (128*Zeta[3])/9) + 
         xp^2*(-1576/27 + (247*Pi^2)/81 + (64*Zeta[3])/3) + 
         xp^3*(-320464/729 + (60857*Pi^2)/2187 + (6464*Zeta[3])/81) + 
         xp^4*(-1277257/4374 + (99715*Pi^2)/4374 + (7328*Zeta[3])/81) + 
         xp^5*(-249020777/911250 + (457499*Pi^2)/21870 + (40288*Zeta[3])/
            405) + xp^6*(-1106092193/4100625 + (144109*Pi^2)/7290 + 
           (43456*Zeta[3])/405) + xp^7*(-2654721483179/9845600625 + 
           (107057*Pi^2)/5670 + (323776*Zeta[3])/2835) + 
         xp^8*(-42597701367419/157529610000 + (369805*Pi^2)/20412 + 
           (341296*Zeta[3])/2835) + xp^9*(-1154027131884713/4253299470000 + 
           (16001597*Pi^2)/918540 + (357136*Zeta[3])/2835) + 
         xp^10*(-1157501955374627/4253299470000 + (77010109*Pi^2)/4592700 + 
           (371584*Zeta[3])/2835) + xp^11*(-16987384217317387469/
            62272557540270000 + (8972981639*Pi^2)/555716700 + 
           (4233472*Zeta[3])/31185) + xp^12*(-34033202179141738589/
            124545115080540000 + (17283102203*Pi^2)/1111433400 + 
           (4368544*Zeta[3])/31185)))
Spqq1pgq0sigma0gg = 7/12 + (7*Pi^2)/27 + 
     (134/27 - (2*Pi^2)/9 + (166/27 - (2*Pi^2)/9)*xp + 
       (292/27 - (4*Pi^2)/9)*xp^2 + (2756/243 - (4*Pi^2)/9)*xp^3 + 
       (2804/243 - (4*Pi^2)/9)*xp^4 + (70828/6075 - (4*Pi^2)/9)*xp^5 + 
       (71338/6075 - (4*Pi^2)/9)*xp^6 + (3514354/297675 - (4*Pi^2)/9)*xp^7 + 
       (3529124/297675 - (4*Pi^2)/9)*xp^8 + (31869896/2679075 - (4*Pi^2)/9)*
        xp^9 + (31959356/2679075 - (4*Pi^2)/9)*xp^10 + 
       (3876234016/324168075 - (4*Pi^2)/9)*xp^11 + 
       (310727069/25933446 - (4*Pi^2)/9)*xp^12)*Log[xp] + 
     NF*(-1/54 - (2*Pi^2)/81 + (61/162 - (2*Pi^2)/81)*xp + 
       (5/9 - (4*Pi^2)/81)*xp^2 + (131/243 - (4*Pi^2)/81)*xp^3 + 
       (253/486 - (4*Pi^2)/81)*xp^4 + (6187/12150 - (4*Pi^2)/81)*xp^5 + 
       (12199/24300 - (4*Pi^2)/81)*xp^6 + (592027/1190700 - (4*Pi^2)/81)*
        xp^7 + (588037/1190700 - (4*Pi^2)/81)*xp^8 + 
       (5266423/10716300 - (4*Pi^2)/81)*xp^9 + 
       (1311802/2679075 - (4*Pi^2)/81)*xp^10 + 
       (316574749/648336150 - (4*Pi^2)/81)*xp^11 + 
       (101086253/207467568 - (4*Pi^2)/81)*xp^12 + 
       (-20/81 - (20*xp)/81 - (40*xp^2)/81 - (40*xp^3)/81 - (40*xp^4)/81 - 
         (40*xp^5)/81 - (40*xp^6)/81 - (40*xp^7)/81 - (40*xp^8)/81 - 
         (40*xp^9)/81 - (40*xp^10)/81 - (40*xp^11)/81 - (40*xp^12)/81)*
        Log[xp]) + xp^12*(-302094170204081/35943756156000 + (115*Pi^2)/132 - 
       (4*Zeta[3])/9) + xp^11*(-60979935990871/7188751231200 + 
       (2593*Pi^2)/2970 - (4*Zeta[3])/9) + 
     xp^10*(-46300776853/5401015200 + (709*Pi^2)/810 - (4*Zeta[3])/9) + 
     xp^9*(-468700794967/54010152000 + (569*Pi^2)/648 - (4*Zeta[3])/9) + 
     xp^8*(-1956872269/222264000 + (1333*Pi^2)/1512 - (4*Zeta[3])/9) + 
     xp^7*(-1120169381/125023500 + (335*Pi^2)/378 - (4*Zeta[3])/9) + 
     xp^6*(-3337991/364500 + (241*Pi^2)/270 - (4*Zeta[3])/9) + 
     xp^5*(-858554/91125 + (487*Pi^2)/540 - (4*Zeta[3])/9) + 
     xp^4*(-7139/729 + (11*Pi^2)/12 - (4*Zeta[3])/9) + 
     xp^3*(-15043/1458 + (17*Pi^2)/18 - (4*Zeta[3])/9) + 
     xp^2*(-557/54 + (55*Pi^2)/54 - (4*Zeta[3])/9) + 
     xp*(-769/108 + (13*Pi^2)/27 - (2*Zeta[3])/9) + 
     e*(7/12 + (7*Pi^2)/27 + (134/27 - (2*Pi^2)/9 + (166/27 - (2*Pi^2)/9)*
          xp + (292/27 - (4*Pi^2)/9)*xp^2 + (2756/243 - (4*Pi^2)/9)*xp^3 + 
         (2804/243 - (4*Pi^2)/9)*xp^4 + (70828/6075 - (4*Pi^2)/9)*xp^5 + 
         (71338/6075 - (4*Pi^2)/9)*xp^6 + (3514354/297675 - (4*Pi^2)/9)*
          xp^7 + (3529124/297675 - (4*Pi^2)/9)*xp^8 + 
         (31869896/2679075 - (4*Pi^2)/9)*xp^9 + 
         (31959356/2679075 - (4*Pi^2)/9)*xp^10 + 
         (3876234016/324168075 - (4*Pi^2)/9)*xp^11 + 
         (310727069/25933446 - (4*Pi^2)/9)*xp^12)*Log[xp] + 
       NF*(-1/54 - (2*Pi^2)/81 + (61/162 - (2*Pi^2)/81)*xp + 
         (5/9 - (4*Pi^2)/81)*xp^2 + (131/243 - (4*Pi^2)/81)*xp^3 + 
         (253/486 - (4*Pi^2)/81)*xp^4 + (6187/12150 - (4*Pi^2)/81)*xp^5 + 
         (12199/24300 - (4*Pi^2)/81)*xp^6 + (592027/1190700 - (4*Pi^2)/81)*
          xp^7 + (588037/1190700 - (4*Pi^2)/81)*xp^8 + 
         (5266423/10716300 - (4*Pi^2)/81)*xp^9 + 
         (1311802/2679075 - (4*Pi^2)/81)*xp^10 + 
         (316574749/648336150 - (4*Pi^2)/81)*xp^11 + 
         (101086253/207467568 - (4*Pi^2)/81)*xp^12 + 
         (-20/81 - (20*xp)/81 - (40*xp^2)/81 - (40*xp^3)/81 - (40*xp^4)/81 - 
           (40*xp^5)/81 - (40*xp^6)/81 - (40*xp^7)/81 - (40*xp^8)/81 - 
           (40*xp^9)/81 - (40*xp^10)/81 - (40*xp^11)/81 - (40*xp^12)/81)*
          Log[xp]) + xp^12*(-302094170204081/35943756156000 + 
         (115*Pi^2)/132 - (4*Zeta[3])/9) + 
       xp^11*(-60979935990871/7188751231200 + (2593*Pi^2)/2970 - 
         (4*Zeta[3])/9) + xp^10*(-46300776853/5401015200 + (709*Pi^2)/810 - 
         (4*Zeta[3])/9) + xp^9*(-468700794967/54010152000 + (569*Pi^2)/648 - 
         (4*Zeta[3])/9) + xp^8*(-1956872269/222264000 + (1333*Pi^2)/1512 - 
         (4*Zeta[3])/9) + xp^7*(-1120169381/125023500 + (335*Pi^2)/378 - 
         (4*Zeta[3])/9) + xp^6*(-3337991/364500 + (241*Pi^2)/270 - 
         (4*Zeta[3])/9) + xp^5*(-858554/91125 + (487*Pi^2)/540 - 
         (4*Zeta[3])/9) + xp^4*(-7139/729 + (11*Pi^2)/12 - (4*Zeta[3])/9) + 
       xp^3*(-15043/1458 + (17*Pi^2)/18 - (4*Zeta[3])/9) + 
       xp^2*(-557/54 + (55*Pi^2)/54 - (4*Zeta[3])/9) + 
       xp*(-769/108 + (13*Pi^2)/27 - (2*Zeta[3])/9) - (2*Zeta[3])/9) + 
     e^2*(7/12 + (7*Pi^2)/27 + (134/27 - (2*Pi^2)/9 + (166/27 - (2*Pi^2)/9)*
          xp + (292/27 - (4*Pi^2)/9)*xp^2 + (2756/243 - (4*Pi^2)/9)*xp^3 + 
         (2804/243 - (4*Pi^2)/9)*xp^4 + (70828/6075 - (4*Pi^2)/9)*xp^5 + 
         (71338/6075 - (4*Pi^2)/9)*xp^6 + (3514354/297675 - (4*Pi^2)/9)*
          xp^7 + (3529124/297675 - (4*Pi^2)/9)*xp^8 + 
         (31869896/2679075 - (4*Pi^2)/9)*xp^9 + 
         (31959356/2679075 - (4*Pi^2)/9)*xp^10 + 
         (3876234016/324168075 - (4*Pi^2)/9)*xp^11 + 
         (310727069/25933446 - (4*Pi^2)/9)*xp^12)*Log[xp] + 
       NF*(-1/54 - (2*Pi^2)/81 + (61/162 - (2*Pi^2)/81)*xp + 
         (5/9 - (4*Pi^2)/81)*xp^2 + (131/243 - (4*Pi^2)/81)*xp^3 + 
         (253/486 - (4*Pi^2)/81)*xp^4 + (6187/12150 - (4*Pi^2)/81)*xp^5 + 
         (12199/24300 - (4*Pi^2)/81)*xp^6 + (592027/1190700 - (4*Pi^2)/81)*
          xp^7 + (588037/1190700 - (4*Pi^2)/81)*xp^8 + 
         (5266423/10716300 - (4*Pi^2)/81)*xp^9 + 
         (1311802/2679075 - (4*Pi^2)/81)*xp^10 + 
         (316574749/648336150 - (4*Pi^2)/81)*xp^11 + 
         (101086253/207467568 - (4*Pi^2)/81)*xp^12 + 
         (-20/81 - (20*xp)/81 - (40*xp^2)/81 - (40*xp^3)/81 - (40*xp^4)/81 - 
           (40*xp^5)/81 - (40*xp^6)/81 - (40*xp^7)/81 - (40*xp^8)/81 - 
           (40*xp^9)/81 - (40*xp^10)/81 - (40*xp^11)/81 - (40*xp^12)/81)*
          Log[xp]) + xp^12*(-302094170204081/35943756156000 + 
         (115*Pi^2)/132 - (4*Zeta[3])/9) + 
       xp^11*(-60979935990871/7188751231200 + (2593*Pi^2)/2970 - 
         (4*Zeta[3])/9) + xp^10*(-46300776853/5401015200 + (709*Pi^2)/810 - 
         (4*Zeta[3])/9) + xp^9*(-468700794967/54010152000 + (569*Pi^2)/648 - 
         (4*Zeta[3])/9) + xp^8*(-1956872269/222264000 + (1333*Pi^2)/1512 - 
         (4*Zeta[3])/9) + xp^7*(-1120169381/125023500 + (335*Pi^2)/378 - 
         (4*Zeta[3])/9) + xp^6*(-3337991/364500 + (241*Pi^2)/270 - 
         (4*Zeta[3])/9) + xp^5*(-858554/91125 + (487*Pi^2)/540 - 
         (4*Zeta[3])/9) + xp^4*(-7139/729 + (11*Pi^2)/12 - (4*Zeta[3])/9) + 
       xp^3*(-15043/1458 + (17*Pi^2)/18 - (4*Zeta[3])/9) + 
       xp^2*(-557/54 + (55*Pi^2)/54 - (4*Zeta[3])/9) + 
       xp*(-769/108 + (13*Pi^2)/27 - (2*Zeta[3])/9) - (2*Zeta[3])/9) + 
     e^3*(7/12 + (7*Pi^2)/27 + (134/27 - (2*Pi^2)/9 + (166/27 - (2*Pi^2)/9)*
          xp + (292/27 - (4*Pi^2)/9)*xp^2 + (2756/243 - (4*Pi^2)/9)*xp^3 + 
         (2804/243 - (4*Pi^2)/9)*xp^4 + (70828/6075 - (4*Pi^2)/9)*xp^5 + 
         (71338/6075 - (4*Pi^2)/9)*xp^6 + (3514354/297675 - (4*Pi^2)/9)*
          xp^7 + (3529124/297675 - (4*Pi^2)/9)*xp^8 + 
         (31869896/2679075 - (4*Pi^2)/9)*xp^9 + 
         (31959356/2679075 - (4*Pi^2)/9)*xp^10 + 
         (3876234016/324168075 - (4*Pi^2)/9)*xp^11 + 
         (310727069/25933446 - (4*Pi^2)/9)*xp^12)*Log[xp] + 
       NF*(-1/54 - (2*Pi^2)/81 + (61/162 - (2*Pi^2)/81)*xp + 
         (5/9 - (4*Pi^2)/81)*xp^2 + (131/243 - (4*Pi^2)/81)*xp^3 + 
         (253/486 - (4*Pi^2)/81)*xp^4 + (6187/12150 - (4*Pi^2)/81)*xp^5 + 
         (12199/24300 - (4*Pi^2)/81)*xp^6 + (592027/1190700 - (4*Pi^2)/81)*
          xp^7 + (588037/1190700 - (4*Pi^2)/81)*xp^8 + 
         (5266423/10716300 - (4*Pi^2)/81)*xp^9 + 
         (1311802/2679075 - (4*Pi^2)/81)*xp^10 + 
         (316574749/648336150 - (4*Pi^2)/81)*xp^11 + 
         (101086253/207467568 - (4*Pi^2)/81)*xp^12 + 
         (-20/81 - (20*xp)/81 - (40*xp^2)/81 - (40*xp^3)/81 - (40*xp^4)/81 - 
           (40*xp^5)/81 - (40*xp^6)/81 - (40*xp^7)/81 - (40*xp^8)/81 - 
           (40*xp^9)/81 - (40*xp^10)/81 - (40*xp^11)/81 - (40*xp^12)/81)*
          Log[xp]) + xp^12*(-302094170204081/35943756156000 + 
         (115*Pi^2)/132 - (4*Zeta[3])/9) + 
       xp^11*(-60979935990871/7188751231200 + (2593*Pi^2)/2970 - 
         (4*Zeta[3])/9) + xp^10*(-46300776853/5401015200 + (709*Pi^2)/810 - 
         (4*Zeta[3])/9) + xp^9*(-468700794967/54010152000 + (569*Pi^2)/648 - 
         (4*Zeta[3])/9) + xp^8*(-1956872269/222264000 + (1333*Pi^2)/1512 - 
         (4*Zeta[3])/9) + xp^7*(-1120169381/125023500 + (335*Pi^2)/378 - 
         (4*Zeta[3])/9) + xp^6*(-3337991/364500 + (241*Pi^2)/270 - 
         (4*Zeta[3])/9) + xp^5*(-858554/91125 + (487*Pi^2)/540 - 
         (4*Zeta[3])/9) + xp^4*(-7139/729 + (11*Pi^2)/12 - (4*Zeta[3])/9) + 
       xp^3*(-15043/1458 + (17*Pi^2)/18 - (4*Zeta[3])/9) + 
       xp^2*(-557/54 + (55*Pi^2)/54 - (4*Zeta[3])/9) + 
       xp*(-769/108 + (13*Pi^2)/27 - (2*Zeta[3])/9) - (2*Zeta[3])/9) - 
     (2*Zeta[3])/9
Spqq1sigma1qqb = ((2144/243 - (32*Pi^2)/81)*xp^3 + (2272/243 - (32*Pi^2)/81)*
        xp^4 + (2336/243 - (32*Pi^2)/81)*xp^5 + (106976/10935 - (32*Pi^2)/81)*
        xp^6 + (21664/2187 - (32*Pi^2)/81)*xp^7 + 
       (3827536/382725 - (32*Pi^2)/81)*xp^8 + (183656/18225 - (32*Pi^2)/81)*
        xp^9 + (3018544/297675 - (32*Pi^2)/81)*xp^10 + 
       (364136/35721 - (32*Pi^2)/81)*xp^11 + 
       (2715905704/265228425 - (32*Pi^2)/81)*xp^12)*Log[xp] + 
     NF*((1688/2187 - (32*Pi^2)/729)*xp^3 + (1352/2187 - (32*Pi^2)/729)*
        xp^4 + (6136/10935 - (32*Pi^2)/729)*xp^5 + 
       (1928/3645 - (32*Pi^2)/729)*xp^6 + (32/63 - (32*Pi^2)/729)*xp^7 + 
       (62914/127575 - (32*Pi^2)/729)*xp^8 + (553691/1148175 - (32*Pi^2)/729)*
        xp^9 + (3808766/8037225 - (32*Pi^2)/729)*xp^10 + 
       (8263487/17681895 - (32*Pi^2)/729)*xp^11 + 
       (122560313/265228425 - (32*Pi^2)/729)*xp^12 + 
       ((-320*xp^3)/729 - (320*xp^4)/729 - (320*xp^5)/729 - (320*xp^6)/729 - 
         (320*xp^7)/729 - (320*xp^8)/729 - (320*xp^9)/729 - (320*xp^10)/729 - 
         (320*xp^11)/729 - (320*xp^12)/729)*Log[xp]) + 
     e*(((-4288/243 + (64*Pi^2)/81)*xp^3 + (-4544/243 + (64*Pi^2)/81)*xp^4 + 
         (-4672/243 + (64*Pi^2)/81)*xp^5 + (-213952/10935 + (64*Pi^2)/81)*
          xp^6 + (-43328/2187 + (64*Pi^2)/81)*xp^7 + 
         (-7655072/382725 + (64*Pi^2)/81)*xp^8 + 
         (-367312/18225 + (64*Pi^2)/81)*xp^9 + 
         (-6037088/297675 + (64*Pi^2)/81)*xp^10 + 
         (-728272/35721 + (64*Pi^2)/81)*xp^11 + 
         (-5431811408/265228425 + (64*Pi^2)/81)*xp^12)*Log[xp]^2 + 
       NF*((11216/6561 - (128*Pi^2)/729)*xp^3 + (5696/6561 - (32*Pi^2)/243)*
          xp^4 + (96476/164025 - (80*Pi^2)/729)*xp^5 + 
         (70564/164025 - (208*Pi^2)/2187)*xp^6 + 
         (519818/1607445 - (184*Pi^2)/2187)*xp^7 + 
         (19587733/80372250 - (824*Pi^2)/10935)*xp^8 + 
         (261027719/1446700500 - (248*Pi^2)/3645)*xp^9 + 
         (647718961/5063451750 - (1576*Pi^2)/25515)*xp^10 + 
         (101650336001/1225355323500 - (1436*Pi^2)/25515)*xp^11 + 
         (160049565331/3676065970500 - (11804*Pi^2)/229635)*xp^12 + 
         ((-4016/2187 + (64*Pi^2)/729)*xp^3 + (-2384/2187 + (64*Pi^2)/729)*
            xp^4 + (-8272/10935 + (64*Pi^2)/729)*xp^5 + 
           (-5968/10935 + (64*Pi^2)/729)*xp^6 + (-6032/15309 + (64*Pi^2)/729)*
            xp^7 + (-105884/382725 + (64*Pi^2)/729)*xp^8 + 
           (-208582/1148175 + (64*Pi^2)/729)*xp^9 + 
           (-821932/8037225 + (64*Pi^2)/729)*xp^10 + 
           (-606454/17681895 + (64*Pi^2)/729)*xp^11 + 
           (6623174/265228425 + (64*Pi^2)/729)*xp^12)*Log[xp] + 
         ((640*xp^3)/729 + (640*xp^4)/729 + (640*xp^5)/729 + (640*xp^6)/729 + 
           (640*xp^7)/729 + (640*xp^8)/729 + (640*xp^9)/729 + 
           (640*xp^10)/729 + (640*xp^11)/729 + (640*xp^12)/729)*Log[xp]^2) + 
       L*(((2144/243 - (32*Pi^2)/81)*xp^3 + (2272/243 - (32*Pi^2)/81)*xp^4 + 
           (2336/243 - (32*Pi^2)/81)*xp^5 + (106976/10935 - (32*Pi^2)/81)*
            xp^6 + (21664/2187 - (32*Pi^2)/81)*xp^7 + 
           (3827536/382725 - (32*Pi^2)/81)*xp^8 + 
           (183656/18225 - (32*Pi^2)/81)*xp^9 + (3018544/297675 - 
             (32*Pi^2)/81)*xp^10 + (364136/35721 - (32*Pi^2)/81)*xp^11 + 
           (2715905704/265228425 - (32*Pi^2)/81)*xp^12)*Log[xp] + 
         NF*((1688/2187 - (32*Pi^2)/729)*xp^3 + (1352/2187 - (32*Pi^2)/729)*
            xp^4 + (6136/10935 - (32*Pi^2)/729)*xp^5 + 
           (1928/3645 - (32*Pi^2)/729)*xp^6 + (32/63 - (32*Pi^2)/729)*xp^7 + 
           (62914/127575 - (32*Pi^2)/729)*xp^8 + 
           (553691/1148175 - (32*Pi^2)/729)*xp^9 + 
           (3808766/8037225 - (32*Pi^2)/729)*xp^10 + 
           (8263487/17681895 - (32*Pi^2)/729)*xp^11 + 
           (122560313/265228425 - (32*Pi^2)/729)*xp^12 + 
           ((-320*xp^3)/729 - (320*xp^4)/729 - (320*xp^5)/729 - 
             (320*xp^6)/729 - (320*xp^7)/729 - (320*xp^8)/729 - 
             (320*xp^9)/729 - (320*xp^10)/729 - (320*xp^11)/729 - 
             (320*xp^12)/729)*Log[xp]) + 
         xp^12*(-32308435451977/3676065970500 + (3616*Pi^2)/4455 - 
           (32*Zeta[3])/81) + xp^11*(-332396464217/37131979500 + 
           (32768*Pi^2)/40095 - (32*Zeta[3])/81) + 
         xp^10*(-7718488942/843908625 + (3004*Pi^2)/3645 - (32*Zeta[3])/81) + 
         xp^9*(-161597314/17222625 + (4250*Pi^2)/5103 - (32*Zeta[3])/81) + 
         xp^8*(-129649522/13395375 + (1436*Pi^2)/1701 - (32*Zeta[3])/81) + 
         xp^7*(-51340/5103 + (7312*Pi^2)/8505 - (32*Zeta[3])/81) + 
         xp^6*(-578276/54675 + (1072*Pi^2)/1215 - (32*Zeta[3])/81) + 
         xp^5*(-8252/729 + (124*Pi^2)/135 - (32*Zeta[3])/81) + 
         xp^4*(-9124/729 + (80*Pi^2)/81 - (32*Zeta[3])/81) + 
         xp^3*(-11036/729 + (32*Pi^2)/27 - (32*Zeta[3])/81)) + 
       Log[xp]*(xp^3*(26360/729 - (640*Pi^2)/243 + (64*Zeta[3])/81) + 
         xp^4*(16552/729 - (448*Pi^2)/243 + (64*Zeta[3])/81) + 
         xp^5*(11432/729 - (1832*Pi^2)/1215 + (64*Zeta[3])/81) + 
         xp^6*(598424/54675 - (176*Pi^2)/135 + (64*Zeta[3])/81) + 
         xp^7*(12592/1701 - (1096*Pi^2)/945 + (64*Zeta[3])/81) + 
         xp^8*(61486888/13395375 - (992*Pi^2)/945 + (64*Zeta[3])/81) + 
         xp^9*(39041906/17222625 - (24524*Pi^2)/25515 + (64*Zeta[3])/81) + 
         xp^10*(247134032/843908625 - (4528*Pi^2)/5103 + (64*Zeta[3])/81) + 
         xp^11*(-5273965199/3713197950 - (231316*Pi^2)/280665 + 
           (64*Zeta[3])/81) + xp^12*(-5388564510499/1838032985250 - 
           (43172*Pi^2)/56133 + (64*Zeta[3])/81)) + 
       xp^3*(-74600/2187 + (1168*Pi^2)/243 - (32*Pi^4)/243 - 
         (64*Zeta[3])/243) + xp^4*(-42904/2187 + (2672*Pi^2)/729 - 
         (32*Pi^4)/243 + (32*Zeta[3])/243) + 
       xp^5*(-157438/10935 + (20042*Pi^2)/6075 - (32*Pi^4)/243 + 
         (80*Zeta[3])/243) + xp^6*(-28387466/2460375 + (507088*Pi^2)/164025 - 
         (32*Pi^4)/243 + (112*Zeta[3])/243) + 
       xp^7*(-46717007/4822335 + (23681926*Pi^2)/8037225 - (32*Pi^4)/243 + 
         (136*Zeta[3])/243) + xp^8*(-35288084569/4219543125 + 
         (4555898*Pi^2)/1607445 - (32*Pi^4)/243 + (776*Zeta[3])/1215) + 
       xp^9*(-159428935237/21700507500 + (4407563*Pi^2)/1607445 - 
         (32*Pi^4)/243 + (856*Zeta[3])/1215) + 
       xp^10*(-1735208026756/265831216875 + (21404644*Pi^2)/8037225 - 
         (32*Pi^4)/243 + (6472*Zeta[3])/8505) + 
       xp^11*(-601342062497531/102929847174000 + (5045663141*Pi^2)/
          1945008450 - (32*Pi^4)/243 + (6892*Zeta[3])/8505) + 
       xp^12*(-267643751709518839/50950274351130000 + (44332128997*Pi^2)/
          17505076050 - (32*Pi^4)/243 + (21796*Zeta[3])/25515)) + 
     xp^12*(-32308435451977/3676065970500 + (3616*Pi^2)/4455 - 
       (32*Zeta[3])/81) + xp^11*(-332396464217/37131979500 + 
       (32768*Pi^2)/40095 - (32*Zeta[3])/81) + 
     xp^10*(-7718488942/843908625 + (3004*Pi^2)/3645 - (32*Zeta[3])/81) + 
     xp^9*(-161597314/17222625 + (4250*Pi^2)/5103 - (32*Zeta[3])/81) + 
     xp^8*(-129649522/13395375 + (1436*Pi^2)/1701 - (32*Zeta[3])/81) + 
     xp^7*(-51340/5103 + (7312*Pi^2)/8505 - (32*Zeta[3])/81) + 
     xp^6*(-578276/54675 + (1072*Pi^2)/1215 - (32*Zeta[3])/81) + 
     xp^5*(-8252/729 + (124*Pi^2)/135 - (32*Zeta[3])/81) + 
     xp^4*(-9124/729 + (80*Pi^2)/81 - (32*Zeta[3])/81) + 
     xp^3*(-11036/729 + (32*Pi^2)/27 - (32*Zeta[3])/81) + 
     e^2*(((4288/243 - (64*Pi^2)/81)*xp^3 + (4544/243 - (64*Pi^2)/81)*xp^4 + 
         (4672/243 - (64*Pi^2)/81)*xp^5 + (213952/10935 - (64*Pi^2)/81)*
          xp^6 + (43328/2187 - (64*Pi^2)/81)*xp^7 + 
         (7655072/382725 - (64*Pi^2)/81)*xp^8 + (367312/18225 - (64*Pi^2)/81)*
          xp^9 + (6037088/297675 - (64*Pi^2)/81)*xp^10 + 
         (728272/35721 - (64*Pi^2)/81)*xp^11 + (5431811408/265228425 - 
           (64*Pi^2)/81)*xp^12)*Log[xp]^3 + 
       NF*(((-8864/2187 + (112*Pi^2)/243)*xp^3 + 
           (-4544/2187 + (272*Pi^2)/729)*xp^4 + 
           (-86984/54675 + (80*Pi^2)/243)*xp^5 + 
           (-76376/54675 + (656*Pi^2)/2187)*xp^6 + 
           (-78068/59535 + (608*Pi^2)/2187)*xp^7 + 
           (-17096911/13395375 + (2848*Pi^2)/10935)*xp^8 + 
           (-917235719/723350250 + (896*Pi^2)/3645)*xp^9 + 
           (-3227568961/2531725875 + (1984*Pi^2)/8505)*xp^10 + 
           (-790727609501/612677661750 + (5672*Pi^2)/25515)*xp^11 + 
           (-2411163391831/1838032985250 + (48808*Pi^2)/229635)*xp^12)*
          Log[xp] + ((1552/729 - (64*Pi^2)/729)*xp^3 + 
           (688/729 - (64*Pi^2)/729)*xp^4 + (1424/3645 - (64*Pi^2)/729)*
            xp^5 + (368/10935 - (64*Pi^2)/729)*xp^6 + 
           (-3488/15309 - (64*Pi^2)/729)*xp^7 + (-165716/382725 - 
             (64*Pi^2)/729)*xp^8 + (-690218/1148175 - (64*Pi^2)/729)*xp^9 + 
           (-5973668/8037225 - (64*Pi^2)/729)*xp^10 + 
           (-15314066/17681895 - (64*Pi^2)/729)*xp^11 + 
           (-258366974/265228425 - (64*Pi^2)/729)*xp^12)*Log[xp]^2 + 
         ((-640*xp^3)/729 - (640*xp^4)/729 - (640*xp^5)/729 - 
           (640*xp^6)/729 - (640*xp^7)/729 - (640*xp^8)/729 - 
           (640*xp^9)/729 - (640*xp^10)/729 - (640*xp^11)/729 - 
           (640*xp^12)/729)*Log[xp]^3 + xp^3*(25928/6561 - (86*Pi^2)/243 + 
           (8*Pi^4)/729 - (1280*Zeta[3])/729) + 
         xp^4*(13508/6561 - (34*Pi^2)/243 + (8*Pi^4)/729 - 
           (1280*Zeta[3])/729) + xp^5*(1281352/820125 - (218*Pi^2)/3645 + 
           (8*Pi^4)/729 - (1280*Zeta[3])/729) + 
         xp^6*(3247684/2460375 - (166*Pi^2)/10935 + (8*Pi^4)/729 - 
           (1280*Zeta[3])/729) + xp^7*(198606551/168781725 + 
           (212*Pi^2)/15309 + (8*Pi^4)/729 - (1280*Zeta[3])/729) + 
         xp^8*(36562599469/33756345000 + (26309*Pi^2)/765450 + (8*Pi^4)/729 - 
           (1280*Zeta[3])/729) + xp^9*(1856126750201/1822842630000 + 
           (8447*Pi^2)/170100 + (8*Pi^4)/729 - (1280*Zeta[3])/729) + 
         xp^10*(6198687131647/6379949205000 + (329339*Pi^2)/5358150 + 
           (8*Pi^4)/729 - (1280*Zeta[3])/729) + 
         xp^11*(15918031013397001/16983424783710000 + (556573*Pi^2)/7858620 + 
           (8*Pi^4)/729 - (1280*Zeta[3])/729) + 
         xp^12*(46454434329985007/50950274351130000 + (83163667*Pi^2)/
            1060913700 + (8*Pi^4)/729 - (1280*Zeta[3])/729)) + 
       Log[xp]^2*(xp^12*(574474192973/24507106470 - (23896*Pi^2)/280665 - 
           (64*Zeta[3])/81) + xp^11*(385136116207/18565989750 + 
           (776*Pi^2)/56133 - (64*Zeta[3])/81) + 
         xp^10*(2988541964/168781725 + (3224*Pi^2)/25515 - (64*Zeta[3])/81) + 
         xp^9*(245110816/17222625 + (6548*Pi^2)/25515 - (64*Zeta[3])/81) + 
         xp^8*(1683028/165375 + (3496*Pi^2)/8505 - (64*Zeta[3])/81) + 
         xp^7*(27128/5103 + (5104*Pi^2)/8505 - (64*Zeta[3])/81) + 
         xp^6*(-13432/18225 + (1024*Pi^2)/1215 - (64*Zeta[3])/81) + 
         xp^5*(-2120/243 + (1432*Pi^2)/1215 - (64*Zeta[3])/81) + 
         xp^4*(-4952/243 + (416*Pi^2)/243 - (64*Zeta[3])/81) + 
         xp^3*(-10216/243 + (704*Pi^2)/243 - (64*Zeta[3])/81)) + 
       L^2*(((1072/243 - (16*Pi^2)/81)*xp^3 + (1136/243 - (16*Pi^2)/81)*
            xp^4 + (1168/243 - (16*Pi^2)/81)*xp^5 + 
           (53488/10935 - (16*Pi^2)/81)*xp^6 + (10832/2187 - (16*Pi^2)/81)*
            xp^7 + (1913768/382725 - (16*Pi^2)/81)*xp^8 + 
           (91828/18225 - (16*Pi^2)/81)*xp^9 + (1509272/297675 - 
             (16*Pi^2)/81)*xp^10 + (182068/35721 - (16*Pi^2)/81)*xp^11 + 
           (1357952852/265228425 - (16*Pi^2)/81)*xp^12)*Log[xp] + 
         NF*((844/2187 - (16*Pi^2)/729)*xp^3 + (676/2187 - (16*Pi^2)/729)*
            xp^4 + (3068/10935 - (16*Pi^2)/729)*xp^5 + 
           (964/3645 - (16*Pi^2)/729)*xp^6 + (16/63 - (16*Pi^2)/729)*xp^7 + 
           (31457/127575 - (16*Pi^2)/729)*xp^8 + 
           (553691/2296350 - (16*Pi^2)/729)*xp^9 + 
           (1904383/8037225 - (16*Pi^2)/729)*xp^10 + 
           (8263487/35363790 - (16*Pi^2)/729)*xp^11 + 
           (122560313/530456850 - (16*Pi^2)/729)*xp^12 + 
           ((-160*xp^3)/729 - (160*xp^4)/729 - (160*xp^5)/729 - 
             (160*xp^6)/729 - (160*xp^7)/729 - (160*xp^8)/729 - 
             (160*xp^9)/729 - (160*xp^10)/729 - (160*xp^11)/729 - 
             (160*xp^12)/729)*Log[xp]) + 
         xp^12*(-32308435451977/7352131941000 + (1808*Pi^2)/4455 - 
           (16*Zeta[3])/81) + xp^11*(-332396464217/74263959000 + 
           (16384*Pi^2)/40095 - (16*Zeta[3])/81) + 
         xp^10*(-3859244471/843908625 + (1502*Pi^2)/3645 - (16*Zeta[3])/81) + 
         xp^9*(-80798657/17222625 + (2125*Pi^2)/5103 - (16*Zeta[3])/81) + 
         xp^8*(-64824761/13395375 + (718*Pi^2)/1701 - (16*Zeta[3])/81) + 
         xp^7*(-25670/5103 + (3656*Pi^2)/8505 - (16*Zeta[3])/81) + 
         xp^6*(-289138/54675 + (536*Pi^2)/1215 - (16*Zeta[3])/81) + 
         xp^5*(-4126/729 + (62*Pi^2)/135 - (16*Zeta[3])/81) + 
         xp^4*(-4562/729 + (40*Pi^2)/81 - (16*Zeta[3])/81) + 
         xp^3*(-5518/729 + (16*Pi^2)/27 - (16*Zeta[3])/81)) + 
       Log[xp]*(xp^12*(316490509436748089/8491712391855000 - 
           (15277196348*Pi^2)/1750507605 + (88*Pi^4)/243 - 
           (43592*Zeta[3])/25515) + xp^11*(9318954679953043/257324617935000 - 
           (8508459896*Pi^2)/972504225 + (88*Pi^4)/243 - (13784*Zeta[3])/
            8505) + xp^10*(9368123204261/265831216875 - (14111092*Pi^2)/
            1607445 + (88*Pi^4)/243 - (12944*Zeta[3])/8505) + 
         xp^9*(186730645709/5425126875 - (70885784*Pi^2)/8037225 + 
           (88*Pi^4)/243 - (1712*Zeta[3])/1215) + 
         xp^8*(47650167169/1406514375 - (71360084*Pi^2)/8037225 + 
           (88*Pi^4)/243 - (1552*Zeta[3])/1215) + 
         xp^7*(54427838/1607445 - (72074552*Pi^2)/8037225 + (88*Pi^4)/243 - 
           (272*Zeta[3])/243) + xp^6*(28598876/820125 - (1494536*Pi^2)/
            164025 + (88*Pi^4)/243 - (224*Zeta[3])/243) + 
         xp^5*(138932/3645 - (170852*Pi^2)/18225 + (88*Pi^4)/243 - 
           (160*Zeta[3])/243) + xp^4*(34384/729 - (808*Pi^2)/81 + 
           (88*Pi^4)/243 - (64*Zeta[3])/243) + 
         xp^3*(59024/729 - (9032*Pi^2)/729 + (88*Pi^4)/243 + 
           (128*Zeta[3])/243)) + 
       L*(((-4288/243 + (64*Pi^2)/81)*xp^3 + (-4544/243 + (64*Pi^2)/81)*
            xp^4 + (-4672/243 + (64*Pi^2)/81)*xp^5 + 
           (-213952/10935 + (64*Pi^2)/81)*xp^6 + (-43328/2187 + (64*Pi^2)/81)*
            xp^7 + (-7655072/382725 + (64*Pi^2)/81)*xp^8 + 
           (-367312/18225 + (64*Pi^2)/81)*xp^9 + (-6037088/297675 + 
             (64*Pi^2)/81)*xp^10 + (-728272/35721 + (64*Pi^2)/81)*xp^11 + 
           (-5431811408/265228425 + (64*Pi^2)/81)*xp^12)*Log[xp]^2 + 
         NF*((11216/6561 - (128*Pi^2)/729)*xp^3 + (5696/6561 - (32*Pi^2)/243)*
            xp^4 + (96476/164025 - (80*Pi^2)/729)*xp^5 + 
           (70564/164025 - (208*Pi^2)/2187)*xp^6 + 
           (519818/1607445 - (184*Pi^2)/2187)*xp^7 + 
           (19587733/80372250 - (824*Pi^2)/10935)*xp^8 + 
           (261027719/1446700500 - (248*Pi^2)/3645)*xp^9 + 
           (647718961/5063451750 - (1576*Pi^2)/25515)*xp^10 + 
           (101650336001/1225355323500 - (1436*Pi^2)/25515)*xp^11 + 
           (160049565331/3676065970500 - (11804*Pi^2)/229635)*xp^12 + 
           ((-4016/2187 + (64*Pi^2)/729)*xp^3 + (-2384/2187 + (64*Pi^2)/729)*
              xp^4 + (-8272/10935 + (64*Pi^2)/729)*xp^5 + 
             (-5968/10935 + (64*Pi^2)/729)*xp^6 + (-6032/15309 + (64*Pi^2)/
                729)*xp^7 + (-105884/382725 + (64*Pi^2)/729)*xp^8 + 
             (-208582/1148175 + (64*Pi^2)/729)*xp^9 + 
             (-821932/8037225 + (64*Pi^2)/729)*xp^10 + 
             (-606454/17681895 + (64*Pi^2)/729)*xp^11 + 
             (6623174/265228425 + (64*Pi^2)/729)*xp^12)*Log[xp] + 
           ((640*xp^3)/729 + (640*xp^4)/729 + (640*xp^5)/729 + 
             (640*xp^6)/729 + (640*xp^7)/729 + (640*xp^8)/729 + 
             (640*xp^9)/729 + (640*xp^10)/729 + (640*xp^11)/729 + 
             (640*xp^12)/729)*Log[xp]^2) + Log[xp]*
          (xp^3*(26360/729 - (640*Pi^2)/243 + (64*Zeta[3])/81) + 
           xp^4*(16552/729 - (448*Pi^2)/243 + (64*Zeta[3])/81) + 
           xp^5*(11432/729 - (1832*Pi^2)/1215 + (64*Zeta[3])/81) + 
           xp^6*(598424/54675 - (176*Pi^2)/135 + (64*Zeta[3])/81) + 
           xp^7*(12592/1701 - (1096*Pi^2)/945 + (64*Zeta[3])/81) + 
           xp^8*(61486888/13395375 - (992*Pi^2)/945 + (64*Zeta[3])/81) + 
           xp^9*(39041906/17222625 - (24524*Pi^2)/25515 + (64*Zeta[3])/81) + 
           xp^10*(247134032/843908625 - (4528*Pi^2)/5103 + (64*Zeta[3])/81) + 
           xp^11*(-5273965199/3713197950 - (231316*Pi^2)/280665 + 
             (64*Zeta[3])/81) + xp^12*(-5388564510499/1838032985250 - 
             (43172*Pi^2)/56133 + (64*Zeta[3])/81)) + 
         xp^3*(-74600/2187 + (1168*Pi^2)/243 - (32*Pi^4)/243 - 
           (64*Zeta[3])/243) + xp^4*(-42904/2187 + (2672*Pi^2)/729 - 
           (32*Pi^4)/243 + (32*Zeta[3])/243) + 
         xp^5*(-157438/10935 + (20042*Pi^2)/6075 - (32*Pi^4)/243 + 
           (80*Zeta[3])/243) + xp^6*(-28387466/2460375 + (507088*Pi^2)/
            164025 - (32*Pi^4)/243 + (112*Zeta[3])/243) + 
         xp^7*(-46717007/4822335 + (23681926*Pi^2)/8037225 - (32*Pi^4)/243 + 
           (136*Zeta[3])/243) + xp^8*(-35288084569/4219543125 + 
           (4555898*Pi^2)/1607445 - (32*Pi^4)/243 + (776*Zeta[3])/1215) + 
         xp^9*(-159428935237/21700507500 + (4407563*Pi^2)/1607445 - 
           (32*Pi^4)/243 + (856*Zeta[3])/1215) + 
         xp^10*(-1735208026756/265831216875 + (21404644*Pi^2)/8037225 - 
           (32*Pi^4)/243 + (6472*Zeta[3])/8505) + 
         xp^11*(-601342062497531/102929847174000 + (5045663141*Pi^2)/
            1945008450 - (32*Pi^4)/243 + (6892*Zeta[3])/8505) + 
         xp^12*(-267643751709518839/50950274351130000 + (44332128997*Pi^2)/
            17505076050 - (32*Pi^4)/243 + (21796*Zeta[3])/25515)) + 
       xp^3*(-172532/2187 + (21893*Pi^2)/2187 - (280*Pi^4)/729 + 
         (25312*Zeta[3])/729 - (40*Pi^2*Zeta[3])/27) + 
       xp^4*(-101182/2187 + (3257*Pi^2)/729 - (148*Pi^4)/729 + 
         (27040*Zeta[3])/729 - (40*Pi^2*Zeta[3])/27) + 
       xp^5*(-1978456/54675 + (628906*Pi^2)/273375 - (437*Pi^4)/3645 + 
         (27760*Zeta[3])/729 - (40*Pi^2*Zeta[3])/27) + 
       xp^6*(-126982126/4100625 + (786911*Pi^2)/820125 - (244*Pi^4)/3645 + 
         (422624*Zeta[3])/10935 - (40*Pi^2*Zeta[3])/27) + 
       xp^7*(-3112993277/112521150 + (14521*Pi^2)/31255875 - 
         (724*Pi^4)/25515 + (85348*Zeta[3])/2187 - (40*Pi^2*Zeta[3])/27) + 
       xp^8*(-9973670791589/393824025000 - (415225439*Pi^2)/562605750 + 
         (47*Pi^4)/25515 + (15038404*Zeta[3])/382725 - (40*Pi^2*Zeta[3])/
          27) + xp^9*(-321862711363211/13671319725000 - 
         (6751924141*Pi^2)/5063451750 + (151*Pi^4)/5670 + 
         (719744*Zeta[3])/18225 - (40*Pi^2*Zeta[3])/27) + 
       xp^10*(-14818798420198481/669894666525000 - (370431277*Pi^2)/
          202538070 + Pi^4/21 + (11801176*Zeta[3])/297675 - 
         (40*Pi^2*Zeta[3])/27) + xp^11*(-149437215575521521839/
          7133038409158200000 - (121360781670817*Pi^2)/53915634234000 + 
         (76*Pi^4)/1155 + (7101931*Zeta[3])/178605 - (40*Pi^2*Zeta[3])/27) + 
       xp^12*(-4699140937492992936949/235390267502220600000 - 
         (253954264232743*Pi^2)/97048141621200 + (13780*Pi^4)/168399 + 
         (10571270371*Zeta[3])/265228425 - (40*Pi^2*Zeta[3])/27))
Spqqb1pgq0sigma0gg = (5*xp^4)/216 + (19*xp^5)/360 + (13*xp^6)/162 + 
     (601*xp^7)/5670 + (3943*xp^8)/30240 + (1991*xp^9)/12960 + 
     (717793*xp^10)/4082400 + (8849927*xp^11)/44906400 + 
     (1065221*xp^12)/4898880 + e*((5*xp^4)/216 + (19*xp^5)/360 + 
       (13*xp^6)/162 + (601*xp^7)/5670 + (3943*xp^8)/30240 + 
       (1991*xp^9)/12960 + (717793*xp^10)/4082400 + (8849927*xp^11)/
        44906400 + (1065221*xp^12)/4898880) + 
     e^2*((5*xp^4)/216 + (19*xp^5)/360 + (13*xp^6)/162 + (601*xp^7)/5670 + 
       (3943*xp^8)/30240 + (1991*xp^9)/12960 + (717793*xp^10)/4082400 + 
       (8849927*xp^11)/44906400 + (1065221*xp^12)/4898880) + 
     e^3*((5*xp^4)/216 + (19*xp^5)/360 + (13*xp^6)/162 + (601*xp^7)/5670 + 
       (3943*xp^8)/30240 + (1991*xp^9)/12960 + (717793*xp^10)/4082400 + 
       (8849927*xp^11)/44906400 + (1065221*xp^12)/4898880)
Spqqb1sigma1qg = (-95*xp^4)/1296 - (1583*xp^5)/10800 - (157*xp^6)/810 - 
     (90343*xp^7)/396900 - (1071773*xp^8)/4233600 - (4456769*xp^9)/16329600 - 
     (1483084033*xp^10)/5143824000 - (186872801377*xp^11)/622402704000 - 
     (21001883491*xp^12)/67898476800 + L*((-5*xp^4)/216 - (19*xp^5)/360 - 
       (13*xp^6)/162 - (601*xp^7)/5670 - (3943*xp^8)/30240 - 
       (1991*xp^9)/12960 - (717793*xp^10)/4082400 - (8849927*xp^11)/
        44906400 - (1065221*xp^12)/4898880) + 
     ((5*xp^4)/108 + (19*xp^5)/180 + (13*xp^6)/81 + (601*xp^7)/2835 + 
       (3943*xp^8)/15120 + (1991*xp^9)/6480 + (717793*xp^10)/2041200 + 
       (8849927*xp^11)/22453200 + (1065221*xp^12)/2449440)*Log[xp] + 
     e*((-1895/7776 + (5*Pi^2)/864)*xp^4 + (-152611/324000 + (19*Pi^2)/1440)*
        xp^5 + (-175943/291600 + (13*Pi^2)/648)*xp^6 + 
       (-349587227/500094000 + (601*Pi^2)/22680)*xp^7 + 
       (-4139744947/5334336000 + (3943*Pi^2)/120960)*xp^8 + 
       (-17313432191/20575296000 + (1991*Pi^2)/51840)*xp^9 + 
       (-5824414148299/6481218240000 + (717793*Pi^2)/16329600)*xp^10 + 
       (-8191172398524641/8626501477440000 + (8849927*Pi^2)/179625600)*
        xp^11 + (-936655237435979/941072888448000 + (1065221*Pi^2)/19595520)*
        xp^12 + L^2*((-5*xp^4)/432 - (19*xp^5)/720 - (13*xp^6)/324 - 
         (601*xp^7)/11340 - (3943*xp^8)/60480 - (1991*xp^9)/25920 - 
         (717793*xp^10)/8164800 - (8849927*xp^11)/89812800 - 
         (1065221*xp^12)/9797760) + ((125*xp^4)/648 + (2153*xp^5)/5400 + 
         (74*xp^6)/135 + (132413*xp^7)/198450 + (1623793*xp^8)/2116800 + 
         (6965429*xp^9)/8164800 + (2387503213*xp^10)/2571912000 + 
         (309532789597*xp^11)/311201352000 + (35765846551*xp^12)/33949238400)*
        Log[xp] + ((-5*xp^4)/108 - (19*xp^5)/180 - (13*xp^6)/81 - 
         (601*xp^7)/2835 - (3943*xp^8)/15120 - (1991*xp^9)/6480 - 
         (717793*xp^10)/2041200 - (8849927*xp^11)/22453200 - 
         (1065221*xp^12)/2449440)*Log[xp]^2 + 
       L*((-125*xp^4)/1296 - (2153*xp^5)/10800 - (37*xp^6)/135 - 
         (132413*xp^7)/396900 - (1623793*xp^8)/4233600 - 
         (6965429*xp^9)/16329600 - (2387503213*xp^10)/5143824000 - 
         (309532789597*xp^11)/622402704000 - (35765846551*xp^12)/
          67898476800 + ((5*xp^4)/108 + (19*xp^5)/180 + (13*xp^6)/81 + 
           (601*xp^7)/2835 + (3943*xp^8)/15120 + (1991*xp^9)/6480 + 
           (717793*xp^10)/2041200 + (8849927*xp^11)/22453200 + 
           (1065221*xp^12)/2449440)*Log[xp]))
Spqqb1sigma1qqb = (2*xp^7)/1701 + (11*xp^8)/2835 + (29*xp^9)/3645 + 
     (5021*xp^10)/382725 + (53597*xp^11)/2806650 + (29467*xp^12)/1148175 + 
     e*((17*xp^7)/6615 + (8803*xp^8)/1190700 + (60941*xp^9)/4592700 + 
       (9279521*xp^10)/482233500 + (962002717*xp^11)/38900169000 + 
       (234108031*xp^12)/7956852750 + L*((2*xp^7)/1701 + (11*xp^8)/2835 + 
         (29*xp^9)/3645 + (5021*xp^10)/382725 + (53597*xp^11)/2806650 + 
         (29467*xp^12)/1148175) + ((-4*xp^7)/1701 - (22*xp^8)/2835 - 
         (58*xp^9)/3645 - (10042*xp^10)/382725 - (53597*xp^11)/1403325 - 
         (58934*xp^12)/1148175)*Log[xp]) + 
     e^2*((172531/37507050 - Pi^2/3402)*xp^7 + 
       (6413579/500094000 - (11*Pi^2)/11340)*xp^8 + 
       (131364839/5786802000 - (29*Pi^2)/14580)*xp^9 + 
       (20078264483/607614210000 - (5021*Pi^2)/1530900)*xp^10 + 
       (23357582275901/539156342340000 - (53597*Pi^2)/11226600)*xp^11 + 
       (1471010379617/27570494778750 - (29467*Pi^2)/4592700)*xp^12 + 
       L^2*(xp^7/1701 + (11*xp^8)/5670 + (29*xp^9)/7290 + 
         (5021*xp^10)/765450 + (53597*xp^11)/5613300 + 
         (29467*xp^12)/2296350) + ((-34*xp^7)/6615 - (8803*xp^8)/595350 - 
         (60941*xp^9)/2296350 - (9279521*xp^10)/241116750 - 
         (962002717*xp^11)/19450084500 - (234108031*xp^12)/3978426375)*
        Log[xp] + ((4*xp^7)/1701 + (22*xp^8)/2835 + (58*xp^9)/3645 + 
         (10042*xp^10)/382725 + (53597*xp^11)/1403325 + 
         (58934*xp^12)/1148175)*Log[xp]^2 + 
       L*((17*xp^7)/6615 + (8803*xp^8)/1190700 + (60941*xp^9)/4592700 + 
         (9279521*xp^10)/482233500 + (962002717*xp^11)/38900169000 + 
         (234108031*xp^12)/7956852750 + ((-4*xp^7)/1701 - (22*xp^8)/2835 - 
           (58*xp^9)/3645 - (10042*xp^10)/382725 - (53597*xp^11)/1403325 - 
           (58934*xp^12)/1148175)*Log[xp]))
SpqQ1pgq0sigma0gg = (5*xp^4)/216 + (19*xp^5)/360 + (131*xp^6)/1620 + 
     (407*xp^7)/3780 + (12097*xp^8)/90720 + (42983*xp^9)/272160 + 
     (35279*xp^10)/194400 + (9161813*xp^11)/44906400 + 
     (20263247*xp^12)/89812800 + e*((5*xp^4)/216 + (19*xp^5)/360 + 
       (131*xp^6)/1620 + (407*xp^7)/3780 + (12097*xp^8)/90720 + 
       (42983*xp^9)/272160 + (35279*xp^10)/194400 + (9161813*xp^11)/
        44906400 + (20263247*xp^12)/89812800) + 
     e^2*((5*xp^4)/216 + (19*xp^5)/360 + (131*xp^6)/1620 + (407*xp^7)/3780 + 
       (12097*xp^8)/90720 + (42983*xp^9)/272160 + (35279*xp^10)/194400 + 
       (9161813*xp^11)/44906400 + (20263247*xp^12)/89812800) + 
     e^3*((5*xp^4)/216 + (19*xp^5)/360 + (131*xp^6)/1620 + (407*xp^7)/3780 + 
       (12097*xp^8)/90720 + (42983*xp^9)/272160 + (35279*xp^10)/194400 + 
       (9161813*xp^11)/44906400 + (20263247*xp^12)/89812800)
SpqQ1sigma1qg = (-95*xp^4)/1296 - (1583*xp^5)/10800 - (3179*xp^6)/16200 - 
     (61781*xp^7)/264600 - (3334427*xp^8)/12700800 - 
     (97872497*xp^9)/342921600 - (74306579*xp^10)/244944000 - 
     (197487952663*xp^11)/622402704000 - (408184522717*xp^12)/1244805408000 + 
     L*((-5*xp^4)/216 - (19*xp^5)/360 - (131*xp^6)/1620 - (407*xp^7)/3780 - 
       (12097*xp^8)/90720 - (42983*xp^9)/272160 - (35279*xp^10)/194400 - 
       (9161813*xp^11)/44906400 - (20263247*xp^12)/89812800) + 
     ((5*xp^4)/108 + (19*xp^5)/180 + (131*xp^6)/810 + (407*xp^7)/1890 + 
       (12097*xp^8)/45360 + (42983*xp^9)/136080 + (35279*xp^10)/97200 + 
       (9161813*xp^11)/22453200 + (20263247*xp^12)/44906400)*Log[xp] + 
     e*((-1895/7776 + (5*Pi^2)/864)*xp^4 + (-152611/324000 + (19*Pi^2)/1440)*
        xp^5 + (-55769/91125 + (131*Pi^2)/6480)*xp^6 + 
       (-29972023/41674500 + (407*Pi^2)/15120)*xp^7 + 
       (-12917339653/16003008000 + (12097*Pi^2)/362880)*xp^8 + 
       (-381000965183/432081216000 + (42983*Pi^2)/1088640)*xp^9 + 
       (-292026135497/308629440000 + (35279*Pi^2)/777600)*xp^10 + 
       (-8648813249577359/8626501477440000 + (9161813*Pi^2)/179625600)*
        xp^11 + (-18158481094448501/17253002954880000 + 
         (20263247*Pi^2)/359251200)*xp^12 + 
       L^2*((-5*xp^4)/432 - (19*xp^5)/720 - (131*xp^6)/3240 - 
         (407*xp^7)/7560 - (12097*xp^8)/181440 - (42983*xp^9)/544320 - 
         (35279*xp^10)/388800 - (9161813*xp^11)/89812800 - 
         (20263247*xp^12)/179625600) + ((125*xp^4)/648 + (2153*xp^5)/5400 + 
         (4489*xp^6)/8100 + (90271*xp^7)/132300 + (5028007*xp^8)/6350400 + 
         (152031077*xp^9)/171460800 + (118758119*xp^10)/122472000 + 
         (324470680843*xp^11)/311201352000 + (689033126137*xp^12)/
          622402704000)*Log[xp] + ((-5*xp^4)/108 - (19*xp^5)/180 - 
         (131*xp^6)/810 - (407*xp^7)/1890 - (12097*xp^8)/45360 - 
         (42983*xp^9)/136080 - (35279*xp^10)/97200 - (9161813*xp^11)/
          22453200 - (20263247*xp^12)/44906400)*Log[xp]^2 + 
       L*((-125*xp^4)/1296 - (2153*xp^5)/10800 - (4489*xp^6)/16200 - 
         (90271*xp^7)/264600 - (5028007*xp^8)/12700800 - 
         (152031077*xp^9)/342921600 - (118758119*xp^10)/244944000 - 
         (324470680843*xp^11)/622402704000 - (689033126137*xp^12)/
          1244805408000 + ((5*xp^4)/108 + (19*xp^5)/180 + (131*xp^6)/810 + 
           (407*xp^7)/1890 + (12097*xp^8)/45360 + (42983*xp^9)/136080 + 
           (35279*xp^10)/97200 + (9161813*xp^11)/22453200 + 
           (20263247*xp^12)/44906400)*Log[xp]))
SpqQ1sigma1qqb = (2*xp^7)/1701 + (11*xp^8)/2835 + (122*xp^9)/15309 + 
     (5041*xp^10)/382725 + (161849*xp^11)/8419950 + (327122*xp^12)/12629925 + 
     e*((17*xp^7)/6615 + (8803*xp^8)/1190700 + (128311*xp^9)/9644670 + 
       (9340201*xp^10)/482233500 + (2918191909*xp^11)/116700507000 + 
       (5233525147*xp^12)/175050760500 + L*((2*xp^7)/1701 + (11*xp^8)/2835 + 
         (122*xp^9)/15309 + (5041*xp^10)/382725 + (161849*xp^11)/8419950 + 
         (327122*xp^12)/12629925) + ((-4*xp^7)/1701 - (22*xp^8)/2835 - 
         (244*xp^9)/15309 - (10082*xp^10)/382725 - (161849*xp^11)/4209975 - 
         (654244*xp^12)/12629925)*Log[xp]) + 
     e^2*((172531/37507050 - Pi^2/3402)*xp^7 + 
       (6413579/500094000 - (11*Pi^2)/11340)*xp^8 + 
       (276677719/12152284200 - (61*Pi^2)/30618)*xp^9 + 
       (20219477203/607614210000 - (5041*Pi^2)/1530900)*xp^10 + 
       (70872125680637/1617469027020000 - (161849*Pi^2)/33679800)*xp^11 + 
       (131470682637881/2426203540530000 - (163561*Pi^2)/25259850)*xp^12 + 
       L^2*(xp^7/1701 + (11*xp^8)/5670 + (61*xp^9)/15309 + 
         (5041*xp^10)/765450 + (161849*xp^11)/16839900 + 
         (163561*xp^12)/12629925) + ((-34*xp^7)/6615 - (8803*xp^8)/595350 - 
         (128311*xp^9)/4822335 - (9340201*xp^10)/241116750 - 
         (2918191909*xp^11)/58350253500 - (5233525147*xp^12)/87525380250)*
        Log[xp] + ((4*xp^7)/1701 + (22*xp^8)/2835 + (244*xp^9)/15309 + 
         (10082*xp^10)/382725 + (161849*xp^11)/4209975 + 
         (654244*xp^12)/12629925)*Log[xp]^2 + 
       L*((17*xp^7)/6615 + (8803*xp^8)/1190700 + (128311*xp^9)/9644670 + 
         (9340201*xp^10)/482233500 + (2918191909*xp^11)/116700507000 + 
         (5233525147*xp^12)/175050760500 + ((-4*xp^7)/1701 - (22*xp^8)/2835 - 
           (244*xp^9)/15309 - (10082*xp^10)/382725 - (161849*xp^11)/4209975 - 
           (654244*xp^12)/12629925)*Log[xp]))


==> anc/convolutions_softlimit.mpl <==
# This file contains the soft limit (x->1) of all 80 convolutions for the N3LO gluon fusion cross section
#--------------------------------------------------------------------------------------------------------
# d1(1-x) is delta(1-x), and DD(n_,x) = [log(1-x)^n/(1-x)]_+, the
# plus-distribution. e denotes the dimensional regulator epsilon, and
# L = log(muf^2/mh^2). Finally, xp = 1-x, the variable we expand in.


Spgg0sigma0gg:=-3 + 6*xp + 3*xp^3 + 3*xp^4 + 3*xp^5 + 3*xp^6 + 3*xp^7 + 3*xp^8 + 3*xp^9 +  3*xp^10 + 3*xp^11 + 3*xp^12 + e*(-3 + 6*xp + 3*xp^3 + 3*xp^4 + 3*xp^5 +    3*xp^6 + 3*xp^7 + 3*xp^8 + 3*xp^9 + 3*xp^10 + 3*xp^11 + 3*xp^12) +  e^2*(-3 + 6*xp + 3*xp^3 + 3*xp^4 + 3*xp^5 + 3*xp^6 + 3*xp^7 + 3*xp^8 +    3*xp^9 + 3*xp^10 + 3*xp^11 + 3*xp^12) +  e^3*(-3 + 6*xp + 3*xp^3 + 3*xp^4 + 3*xp^5 + 3*xp^6 + 3*xp^7 + 3*xp^8 +    3*xp^9 + 3*xp^10 + 3*xp^11 + 3*xp^12) +  (11/4 + e*(11/4 - NF/6) + e^2*(11/4 - NF/6) + e^3*(11/4 - NF/6) - NF/6)*  d1(1 - x) + (3 + 3*e + 3*e^2 + 3*e^3)*DD(0, x);

 Spgg0sigma1gg:=33/2 + 3*Pi^2 + (579/4 - 6*Pi^2)*xp - (167*xp^2)/4 + (283/2 - 3*Pi^2)*xp^3 +  (484/5 - 3*Pi^2)*xp^4 + (8749/100 - 3*Pi^2)*xp^5 +  (59351/700 - 3*Pi^2)*xp^6 + (16511/196 - 3*Pi^2)*xp^7 +  (497527/5880 - 3*Pi^2)*xp^8 + (2153267/25200 - 3*Pi^2)*xp^9 +  (311519/3600 - 3*Pi^2)*xp^10 + (3185861/36300 - 3*Pi^2)*xp^11 +  (23541257/264264 - 3*Pi^2)*xp^12 +  (54 + e*(21 + 54*L + 2*NF) + e^2*(21 + 27*L^2 + 2*NF + L*(21 + 2*NF) -      (51*Pi^2)/2))*DD(2, x) + (-48*e + e^2*(-26 - 48*L - (4*NF)/3))*  DD(3, x) + 30*e^2*DD(4, x) + (21 - 105*xp + 99*xp^2 - 54*xp^3 -    (81*xp^4)/5 + (3*xp^5)/2 + (939*xp^6)/70 + (633*xp^7)/28 +    (4227*xp^8)/140 + (367*xp^9)/10 + (16333*xp^10)/385 + (73221*xp^11)/1540 +    (1044861*xp^12)/20020)*log(xp) +  (-54 + 108*xp + 54*xp^3 + 54*xp^4 + 54*xp^5 + 54*xp^6 + 54*xp^7 + 54*xp^8 +    54*xp^9 + 54*xp^10 + 54*xp^11 + 54*xp^12)*log(xp)^2 +  L*(-3/2 + 48*xp - 33*xp^2 + 27*xp^3 + (72*xp^4)/5 + (87*xp^5)/10 +    (69*xp^6)/14 + (57*xp^7)/28 - (7*xp^8)/20 - (12*xp^9)/5 - (324*xp^10)/77 -    (8979*xp^11)/1540 - (13297*xp^12)/1820 +    NF*(-1 + 2*xp + xp^3 + xp^4 + xp^5 + xp^6 + xp^7 + xp^8 + xp^9 + xp^10 +      xp^11 + xp^12) + (36 - 72*xp - 36*xp^3 - 36*xp^4 - 36*xp^5 - 36*xp^6 -      36*xp^7 - 36*xp^8 - 36*xp^9 - 36*xp^10 - 36*xp^11 - 36*xp^12)*log(xp)) +  NF*(-1 + xp/2 - (11*xp^2)/6 - (7*xp^4)/10 - (21*xp^5)/20 - (181*xp^6)/140 -    (83*xp^7)/56 - (4129*xp^8)/2520 - (319*xp^9)/180 - (13093*xp^10)/6930 -    (18421*xp^11)/9240 - (752327*xp^12)/360360 +    (2 - 4*xp - 2*xp^3 - 2*xp^4 - 2*xp^5 - 2*xp^6 - 2*xp^7 - 2*xp^8 - 2*xp^9 -      2*xp^10 - 2*xp^11 - 2*xp^12)*log(xp)) +  DD(0, x)*(L*(-33/2 + NF) - 3*Pi^2 +    e*(-9 + L^2*(-33/4 + NF/2) + (9*Pi^2)/8 - (NF*Pi^2)/4 +      L*(-33/2 + NF - 3*Pi^2) - 72*Zeta(3)) +    e^2*(-36 + L^3*(-11/4 + NF/6) + (9*Pi^2)/8 - (13*Pi^4)/20 +      L^2*(-33/4 + NF/2 - (3*Pi^2)/2) +      L*(-51/2 + (9*Pi^2)/8 + NF*(1 - Pi^2/4) - 72*Zeta(3)) +      NF*(-Pi^2/4 - (7*Zeta(3))/3) - (67*Zeta(3))/2)) +  e*(51/2 + (75*Pi^2)/8 + (-785/4 + (77*Pi^2)/4)*xp^2 +    (-12 - 21*Pi^2 + (-843/2 + 42*Pi^2)*xp + (365*xp^2)/2 +      (-1551/4 + 21*Pi^2)*xp^3 + (-4881/20 + 21*Pi^2)*xp^4 +      (-5177/25 + 21*Pi^2)*xp^5 + (-9593/50 + 21*Pi^2)*xp^6 +      (-723167/3920 + 21*Pi^2)*xp^7 + (-425267/2352 + 21*Pi^2)*xp^8 +      (-1128919/6300 + 21*Pi^2)*xp^9 + (-24786217/138600 + 21*Pi^2)*xp^10 +      (-60744793/338800 + 21*Pi^2)*xp^11 + (-476515957/2642640 + 21*Pi^2)*      xp^12)*log(xp) + (-93 + 222*xp - 132*xp^2 + 108*xp^3 + (288*xp^4)/5 +      (168*xp^5)/5 + (606*xp^6)/35 + (33*xp^7)/7 - (199*xp^8)/35 -      (73*xp^9)/5 - (8636*xp^10)/385 - (11331*xp^11)/385 -      (179027*xp^12)/5005)*log(xp)^2 +    (48 - 96*xp - 48*xp^3 - 48*xp^4 - 48*xp^5 - 48*xp^6 - 48*xp^7 - 48*xp^8 -      48*xp^9 - 48*xp^10 - 48*xp^11 - 48*xp^12)*log(xp)^3 +    L^2*(-3/4 + 24*xp - (33*xp^2)/2 + (27*xp^3)/2 + (36*xp^4)/5 +      (87*xp^5)/20 + (69*xp^6)/28 + (57*xp^7)/56 - (7*xp^8)/40 - (6*xp^9)/5 -      (162*xp^10)/77 - (8979*xp^11)/3080 - (13297*xp^12)/3640 +      NF*(-1/2 + xp + xp^3/2 + xp^4/2 + xp^5/2 + xp^6/2 + xp^7/2 + xp^8/2 +        xp^9/2 + xp^10/2 + xp^11/2 + xp^12/2) +      (18 - 36*xp - 18*xp^3 - 18*xp^4 - 18*xp^5 - 18*xp^6 - 18*xp^7 -        18*xp^8 - 18*xp^9 - 18*xp^10 - 18*xp^11 - 18*xp^12)*log(xp)) +    NF*(-1 + Pi^2/4 + (2 - Pi^2/2)*xp - (11*xp^2)/6 + (203/72 - Pi^2/4)*xp^3 +      (433/360 - Pi^2/4)*xp^4 + (49/60 - Pi^2/4)*xp^5 +      (29/42 - Pi^2/4)*xp^6 + (2227/3360 - Pi^2/4)*xp^7 +      (2293/3360 - Pi^2/4)*xp^8 + (6113/8400 - Pi^2/4)*xp^9 +      (36401/46200 - Pi^2/4)*xp^10 + (1425313/1663200 - Pi^2/4)*xp^11 +      (268517/288288 - Pi^2/4)*xp^12 + (4 - 5*xp + (11*xp^2)/3 - 2*xp^3 -        (3*xp^4)/5 + xp^5/10 + (41*xp^6)/70 + (27*xp^7)/28 +        (1609*xp^8)/1260 + (139*xp^9)/90 + (6163*xp^10)/3465 +        (9181*xp^11)/4620 + (391967*xp^12)/180180)*log(xp) +      (-2 + 4*xp + 2*xp^3 + 2*xp^4 + 2*xp^5 + 2*xp^6 + 2*xp^7 + 2*xp^8 +        2*xp^9 + 2*xp^10 + 2*xp^11 + 2*xp^12)*log(xp)^2) +    L*(15 + 3*Pi^2 + (771/4 - 6*Pi^2)*xp - (299*xp^2)/4 +      (337/2 - 3*Pi^2)*xp^3 + (556/5 - 3*Pi^2)*xp^4 +      (9619/100 - 3*Pi^2)*xp^5 + (62801/700 - 3*Pi^2)*xp^6 +      (8455/98 - 3*Pi^2)*xp^7 + (495469/5880 - 3*Pi^2)*xp^8 +      (2092787/25200 - 3*Pi^2)*xp^9 + (22820563/277200 - 3*Pi^2)*xp^10 +      (5204873/63525 - 3*Pi^2)*xp^11 + (108052663/1321320 - 3*Pi^2)*xp^12 +      (57 - 177*xp + 99*xp^2 - 90*xp^3 - (261*xp^4)/5 - (69*xp^5)/2 -        (1581*xp^6)/70 - (375*xp^7)/28 - (813*xp^8)/140 + (7*xp^9)/10 +        (2473*xp^10)/385 + (17781*xp^11)/1540 + (324141*xp^12)/20020)*      log(xp) + (-54 + 108*xp + 54*xp^3 + 54*xp^4 + 54*xp^5 + 54*xp^6 +        54*xp^7 + 54*xp^8 + 54*xp^9 + 54*xp^10 + 54*xp^11 + 54*xp^12)*      log(xp)^2 + NF*(-2 + (5*xp)/2 - (11*xp^2)/6 + xp^3 + (3*xp^4)/10 -        xp^5/20 - (41*xp^6)/140 - (27*xp^7)/56 - (1609*xp^8)/2520 -        (139*xp^9)/180 - (6163*xp^10)/6930 - (9181*xp^11)/9240 -        (391967*xp^12)/360360 + (2 - 4*xp - 2*xp^3 - 2*xp^4 - 2*xp^5 -          2*xp^6 - 2*xp^7 - 2*xp^8 - 2*xp^9 - 2*xp^10 - 2*xp^11 - 2*xp^12)*        log(xp))) + xp*(399 - 21*Pi^2 - 144*Zeta(3)) +    xp^3*(19865/48 - (39*Pi^2)/4 - 72*Zeta(3)) +    xp^4*(55237/240 - (12*Pi^2)/5 - 72*Zeta(3)) +    xp^5*(1131251/6000 + (9*Pi^2)/8 - 72*Zeta(3)) +    xp^6*(7103809/42000 + (141*Pi^2)/40 - 72*Zeta(3)) +    xp^7*(128967343/823200 + (603*Pi^2)/112 - 72*Zeta(3)) +    xp^8*(90940553/617400 + (11623*Pi^2)/1680 - 72*Zeta(3)) +    xp^9*(4434336461/31752000 + (247*Pi^2)/30 - 72*Zeta(3)) +    xp^10*(4226877719/31752000 + (1549*Pi^2)/165 - 72*Zeta(3)) +    xp^11*(897103665317/7043652000 + (9169*Pi^2)/880 - 72*Zeta(3)) +    xp^12*(4475189868883/36626990400 + (389627*Pi^2)/34320 - 72*Zeta(3)) +    72*Zeta(3)) + DD(1, x)*(33 - 36*L - 2*NF +    e*(33 - 18*L^2 + L*(-3 - 2*NF) - 2*NF + 21*Pi^2) +    e^2*(33 - 6*L^3 + L^2*(-3/2 - NF) + (51*Pi^2)/4 + NF*(-2 + Pi^2/2) +      L*(-3 - 2*NF + 21*Pi^2) + 228*Zeta(3))) +  e^2*(105/2 + (21*Pi^2)/4 + (13*Pi^4)/20 +    (-60 + (51*Pi^2)/2 + (1131/2 - 51*Pi^2)*xp - (431*xp^2)/2 +      (985/2 - (51*Pi^2)/2)*xp^3 + (3197/10 - (51*Pi^2)/2)*xp^4 +      (13789/50 - (51*Pi^2)/2)*xp^5 + (90401/350 - (51*Pi^2)/2)*xp^6 +      (490807/1960 - (51*Pi^2)/2)*xp^7 + (1452917/5880 - (51*Pi^2)/2)*xp^8 +      (443327/1800 - (51*Pi^2)/2)*xp^9 + (34236271/138600 - (51*Pi^2)/2)*      xp^10 + (126399211/508200 - (51*Pi^2)/2)*xp^11 +      (25520147/101640 - (51*Pi^2)/2)*xp^12)*log(xp)^2 +    (86 - 178*xp + 110*xp^2 - 84*xp^3 - 42*xp^4 - (109*xp^5)/5 -      (281*xp^6)/35 + (37*xp^7)/14 + (481*xp^8)/42 + 19*xp^9 +      (9866*xp^10)/385 + (24289*xp^11)/770 + (221615*xp^12)/6006)*log(xp)^3 +    (-30 + 60*xp + 30*xp^3 + 30*xp^4 + 30*xp^5 + 30*xp^6 + 30*xp^7 + 30*xp^8 +      30*xp^9 + 30*xp^10 + 30*xp^11 + 30*xp^12)*log(xp)^4 +    L^3*(-1/4 + 8*xp - (11*xp^2)/2 + (9*xp^3)/2 + (12*xp^4)/5 + (29*xp^5)/20 +      (23*xp^6)/28 + (19*xp^7)/56 - (7*xp^8)/120 - (2*xp^9)/5 -      (54*xp^10)/77 - (2993*xp^11)/3080 - (13297*xp^12)/10920 +      NF*(-1/6 + xp/3 + xp^3/6 + xp^4/6 + xp^5/6 + xp^6/6 + xp^7/6 + xp^8/6 +        xp^9/6 + xp^10/6 + xp^11/6 + xp^12/6) +      (6 - 12*xp - 6*xp^3 - 6*xp^4 - 6*xp^5 - 6*xp^6 - 6*xp^7 - 6*xp^8 -        6*xp^9 - 6*xp^10 - 6*xp^11 - 6*xp^12)*log(xp)) +    L^2*(15/2 + (3*Pi^2)/2 + (771/8 - 3*Pi^2)*xp - (299*xp^2)/8 +      (337/4 - (3*Pi^2)/2)*xp^3 + (278/5 - (3*Pi^2)/2)*xp^4 +      (9619/200 - (3*Pi^2)/2)*xp^5 + (62801/1400 - (3*Pi^2)/2)*xp^6 +      (8455/196 - (3*Pi^2)/2)*xp^7 + (495469/11760 - (3*Pi^2)/2)*xp^8 +      (2092787/50400 - (3*Pi^2)/2)*xp^9 + (22820563/554400 - (3*Pi^2)/2)*      xp^10 + (5204873/127050 - (3*Pi^2)/2)*xp^11 +      (108052663/2642640 - (3*Pi^2)/2)*xp^12 +      (57/2 - (177*xp)/2 + (99*xp^2)/2 - 45*xp^3 - (261*xp^4)/10 -        (69*xp^5)/4 - (1581*xp^6)/140 - (375*xp^7)/56 - (813*xp^8)/280 +        (7*xp^9)/20 + (2473*xp^10)/770 + (17781*xp^11)/3080 +        (324141*xp^12)/40040)*log(xp) + (-27 + 54*xp + 27*xp^3 + 27*xp^4 +        27*xp^5 + 27*xp^6 + 27*xp^7 + 27*xp^8 + 27*xp^9 + 27*xp^10 +        27*xp^11 + 27*xp^12)*log(xp)^2 + NF*(-1 + (5*xp)/4 - (11*xp^2)/12 +        xp^3/2 + (3*xp^4)/20 - xp^5/40 - (41*xp^6)/280 - (27*xp^7)/112 -        (1609*xp^8)/5040 - (139*xp^9)/360 - (6163*xp^10)/13860 -        (9181*xp^11)/18480 - (391967*xp^12)/720720 +        (1 - 2*xp - xp^3 - xp^4 - xp^5 - xp^6 - xp^7 - xp^8 - xp^9 - xp^10 -          xp^11 - xp^12)*log(xp))) + xp*(1887/2 - (1059*Pi^2)/16 -      (13*Pi^4)/10 - 292*Zeta(3)) + xp^3*(156911/144 - (1489*Pi^2)/24 -      (13*Pi^4)/20 - 135*Zeta(3)) + xp^4*(104029/180 - (2281*Pi^2)/60 -      (13*Pi^4)/20 - (276*Zeta(3))/5) +    xp^5*(86498987/180000 - (12779*Pi^2)/400 - (13*Pi^4)/20 -      (167*Zeta(3))/10) + (295*Zeta(3))/2 +    NF*(-1 + Pi^2/2 + (-3 + (11*Pi^2)/24)*xp^2 +      (4 - Pi^2/2 + (-8 + Pi^2)*xp + (11*xp^2)/3 + (-275/36 + Pi^2/2)*xp^3 +        (-793/180 + Pi^2/2)*xp^4 + (-109/30 + Pi^2/2)*xp^5 +        (-71/21 + Pi^2/2)*xp^6 + (-5587/1680 + Pi^2/2)*xp^7 +        (-5653/1680 + Pi^2/2)*xp^8 + (-14513/4200 + Pi^2/2)*xp^9 +        (-82601/23100 + Pi^2/2)*xp^10 + (-3088513/831600 + Pi^2/2)*xp^11 +        (-556805/144144 + Pi^2/2)*xp^12)*log(xp) +      (-4 + 5*xp - (11*xp^2)/3 + 2*xp^3 + (3*xp^4)/5 - xp^5/10 -        (41*xp^6)/70 - (27*xp^7)/28 - (1609*xp^8)/1260 - (139*xp^9)/90 -        (6163*xp^10)/3465 - (9181*xp^11)/4620 - (391967*xp^12)/180180)*      log(xp)^2 + (4/3 - (8*xp)/3 - (4*xp^3)/3 - (4*xp^4)/3 - (4*xp^5)/3 -        (4*xp^6)/3 - (4*xp^7)/3 - (4*xp^8)/3 - (4*xp^9)/3 - (4*xp^10)/3 -        (4*xp^11)/3 - (4*xp^12)/3)*log(xp)^3 +      xp*(5 - (5*Pi^2)/8 - (14*Zeta(3))/3) +      xp^3*(1291/216 - Pi^2/4 - (7*Zeta(3))/3) +      xp^4*(641/270 - (3*Pi^2)/40 - (7*Zeta(3))/3) +      xp^5*(3139/2160 + Pi^2/80 - (7*Zeta(3))/3) +      xp^6*(14759/15120 + (41*Pi^2)/560 - (7*Zeta(3))/3) +      xp^7*(19693/30240 + (27*Pi^2)/224 - (7*Zeta(3))/3) +      xp^8*(3601/9072 + (1609*Pi^2)/10080 - (7*Zeta(3))/3) +      xp^9*(164639/907200 + (139*Pi^2)/720 - (7*Zeta(3))/3) +      xp^10*(-100493/9979200 + (6163*Pi^2)/27720 - (7*Zeta(3))/3) +      xp^11*(-2573/13860 + (9181*Pi^2)/36960 - (7*Zeta(3))/3) +      xp^12*(-15127709/43243200 + (391967*Pi^2)/1441440 - (7*Zeta(3))/3) +      (7*Zeta(3))/3) + xp^6*(552673483/1260000 - (82801*Pi^2)/2800 -      (13*Pi^4)/20 + (671*Zeta(3))/70) +    xp^7*(143015964449/345744000 - (111899*Pi^2)/3920 - (13*Pi^4)/20 +      (839*Zeta(3))/28) + xp^8*(411196595861/1037232000 - (132467*Pi^2)/4704 -      (13*Pi^4)/20 + (19651*Zeta(3))/420) +    xp^9*(1918775768083/5000940000 - (2835323*Pi^2)/100800 - (13*Pi^4)/20 +      (306*Zeta(3))/5) + L*(24 + (75*Pi^2)/8 + (-917/4 + (77*Pi^2)/4)*xp^2 +      (24 - 21*Pi^2 + (-987/2 + 42*Pi^2)*xp + (365*xp^2)/2 +        (-1695/4 + 21*Pi^2)*xp^3 + (-5601/20 + 21*Pi^2)*xp^4 +        (-6077/25 + 21*Pi^2)*xp^5 + (-11393/50 + 21*Pi^2)*xp^6 +        (-864287/3920 + 21*Pi^2)*xp^7 + (-509939/2352 + 21*Pi^2)*xp^8 +        (-1355719/6300 + 21*Pi^2)*xp^9 + (-29775817/138600 + 21*Pi^2)*xp^10 +        (-72941593/338800 + 21*Pi^2)*xp^11 + (-571650997/2642640 + 21*Pi^2)*        xp^12)*log(xp) + (-93 + 222*xp - 132*xp^2 + 108*xp^3 + (288*xp^4)/5 +        (168*xp^5)/5 + (606*xp^6)/35 + (33*xp^7)/7 - (199*xp^8)/35 -        (73*xp^9)/5 - (8636*xp^10)/385 - (11331*xp^11)/385 -        (179027*xp^12)/5005)*log(xp)^2 + (48 - 96*xp - 48*xp^3 - 48*xp^4 -        48*xp^5 - 48*xp^6 - 48*xp^7 - 48*xp^8 - 48*xp^9 - 48*xp^10 -        48*xp^11 - 48*xp^12)*log(xp)^3 + NF*(-2 + Pi^2/4 + (4 - Pi^2/2)*xp -        (11*xp^2)/6 + (275/72 - Pi^2/4)*xp^3 + (793/360 - Pi^2/4)*xp^4 +        (109/60 - Pi^2/4)*xp^5 + (71/42 - Pi^2/4)*xp^6 +        (5587/3360 - Pi^2/4)*xp^7 + (5653/3360 - Pi^2/4)*xp^8 +        (14513/8400 - Pi^2/4)*xp^9 + (82601/46200 - Pi^2/4)*xp^10 +        (3088513/1663200 - Pi^2/4)*xp^11 + (556805/288288 - Pi^2/4)*xp^12 +        (4 - 5*xp + (11*xp^2)/3 - 2*xp^3 - (3*xp^4)/5 + xp^5/10 +          (41*xp^6)/70 + (27*xp^7)/28 + (1609*xp^8)/1260 + (139*xp^9)/90 +          (6163*xp^10)/3465 + (9181*xp^11)/4620 + (391967*xp^12)/180180)*        log(xp) + (-2 + 4*xp + 2*xp^3 + 2*xp^4 + 2*xp^5 + 2*xp^6 + 2*xp^7 +          2*xp^8 + 2*xp^9 + 2*xp^10 + 2*xp^11 + 2*xp^12)*log(xp)^2) +      xp*(447 - 21*Pi^2 - 144*Zeta(3)) + xp^3*(21161/48 - (39*Pi^2)/4 -        72*Zeta(3)) + xp^4*(58693/240 - (12*Pi^2)/5 - 72*Zeta(3)) +      xp^5*(1183451/6000 + (9*Pi^2)/8 - 72*Zeta(3)) +      xp^6*(7310809/42000 + (141*Pi^2)/40 - 72*Zeta(3)) +      xp^7*(130643143/823200 + (603*Pi^2)/112 - 72*Zeta(3)) +      xp^8*(90724463/617400 + (11623*Pi^2)/1680 - 72*Zeta(3)) +      xp^9*(4358131661/31752000 + (247*Pi^2)/30 - 72*Zeta(3)) +      xp^10*(45025990909/349272000 + (1549*Pi^2)/165 - 72*Zeta(3)) +      xp^11*(856035515117/7043652000 + (9169*Pi^2)/880 - 72*Zeta(3)) +      xp^12*(4207591467043/36626990400 + (389627*Pi^2)/34320 - 72*Zeta(3)) +      72*Zeta(3)) + xp^10*(934763186201/2500470000 - (4484101*Pi^2)/158400 -      (13*Pi^4)/20 + (28432*Zeta(3))/385) +    xp^11*(71468524277177801/195250033440000 - (12469217*Pi^2)/435600 -      (13*Pi^4)/20 + (131123*Zeta(3))/1540) +    xp^12*(182631525415333409/507650086944000 - (153445373*Pi^2)/5285280 -      (13*Pi^4)/20 + (5727473*Zeta(3))/60060) +    xp^2*(-501 + (475*Pi^2)/16 + 209*Zeta(3)) +    log(xp)*(-12 - (153*Pi^2)/4 + (1025/2 - (187*Pi^2)/4)*xp^2 - 228*Zeta(3) +      xp^12*(-552739481867/2289186900 - (373469*Pi^2)/21840 + 228*Zeta(3)) +      xp^11*(-907659995717/3521826000 - (91229*Pi^2)/6160 + 228*Zeta(3)) +      xp^10*(-24068891807/87318000 - (56723*Pi^2)/4620 + 228*Zeta(3)) +      xp^9*(-2347880473/7938000 - (1133*Pi^2)/120 + 228*Zeta(3)) +      xp^8*(-196973351/617400 - (10433*Pi^2)/1680 + 228*Zeta(3)) +      xp^7*(-5953197/17150 - (39*Pi^2)/16 + 228*Zeta(3)) +      xp^6*(-47963/125 + (597*Pi^2)/280 + 228*Zeta(3)) +      xp^5*(-219321/500 + (321*Pi^2)/40 + 228*Zeta(3)) +      xp^4*(-65981/120 + (333*Pi^2)/20 + 228*Zeta(3)) +      xp^3*(-24175/24 + (69*Pi^2)/2 + 228*Zeta(3)) +      xp*(-1020 + (297*Pi^2)/4 + 456*Zeta(3)))) +  d1(1 - x)*((11*Pi^2)/4 + 3*L*Pi^2 - (NF*Pi^2)/6 + 36*Zeta(3) +    e*(-33/4 + (11*Pi^2)/4 + (3*L^2*Pi^2)/2 + Pi^4/20 + NF*(1/2 - Pi^2/6) +      36*Zeta(3) + L*((23*Pi^2)/4 - (NF*Pi^2)/6 + 36*Zeta(3))) +    e^2*(-33 + (11*Pi^2)/4 + (L^3*Pi^2)/2 - (109*Pi^4)/240 +      NF*(2 - Pi^2/6 + (11*Pi^4)/360) + 36*Zeta(3) - 16*Pi^2*Zeta(3) +      L^2*((23*Pi^2)/8 - (NF*Pi^2)/12 + 18*Zeta(3)) +      L*(-33/4 + (23*Pi^2)/4 + Pi^4/20 + NF*(1/2 - Pi^2/6) + 36*Zeta(3)) +      144*Zeta(5)));

 Spgg0sigma1qg:=11/6 - (2*Pi^2)/3 + (8 - (2*Pi^2)/3)*xp + (8 - (4*Pi^2)/3)*xp^2 +  (74/9 - (4*Pi^2)/3)*xp^3 + (121/18 - (4*Pi^2)/3)*xp^4 +  (479/75 - (4*Pi^2)/3)*xp^5 + (5737/900 - (4*Pi^2)/3)*xp^6 +  (287059/44100 - (4*Pi^2)/3)*xp^7 + (2372707/352800 - (4*Pi^2)/3)*xp^8 +  (22195603/3175200 - (4*Pi^2)/3)*xp^9 + (11566721/1587600 - (4*Pi^2)/3)*  xp^10 + (132724591/17463600 - (4*Pi^2)/3)*xp^11 +  (1522605563/192099600 - (4*Pi^2)/3)*xp^12 +  (17/3 - xp/3 + (4*xp^2)/3 + (16*xp^3)/3 + (53*xp^4)/6 + (341*xp^5)/30 +    (67*xp^6)/5 + (529*xp^7)/35 + (6973*xp^8)/420 + (22579*xp^9)/1260 +    (2407*xp^10)/126 + (15537*xp^11)/770 + (24443*xp^12)/1155)*log(xp) +  (4 + 4*xp + 8*xp^2 + 8*xp^3 + 8*xp^4 + 8*xp^5 + 8*xp^6 + 8*xp^7 + 8*xp^8 +    8*xp^9 + 8*xp^10 + 8*xp^11 + 8*xp^12)*log(xp)^2 +  L*(-11/6 + xp/6 - (2*xp^2)/3 - (4*xp^3)/3 - (7*xp^4)/3 - (46*xp^5)/15 -    (11*xp^6)/3 - (439*xp^7)/105 - (139*xp^8)/30 - (529*xp^9)/105 -    (227*xp^10)/42 - (39779*xp^11)/6930 - (3811*xp^12)/630 +    NF*(1/9 + xp/9 + (2*xp^2)/9 + (2*xp^3)/9 + (2*xp^4)/9 + (2*xp^5)/9 +      (2*xp^6)/9 + (2*xp^7)/9 + (2*xp^8)/9 + (2*xp^9)/9 + (2*xp^10)/9 +      (2*xp^11)/9 + (2*xp^12)/9) + (-2 - 2*xp - 4*xp^2 - 4*xp^3 - 4*xp^4 -      4*xp^5 - 4*xp^6 - 4*xp^7 - 4*xp^8 - 4*xp^9 - 4*xp^10 - 4*xp^11 -      4*xp^12)*log(xp)) + NF*(-1/9 - (4*xp^3)/27 - (25*xp^4)/108 -    (157*xp^5)/540 - (91*xp^6)/270 - (709*xp^7)/1890 - (1027*xp^8)/2520 -    (9883*xp^9)/22680 - (1045*xp^10)/2268 - (12055*xp^11)/24948 -    (15704*xp^12)/31185 + (-2/9 - (2*xp)/9 - (4*xp^2)/9 - (4*xp^3)/9 -      (4*xp^4)/9 - (4*xp^5)/9 - (4*xp^6)/9 - (4*xp^7)/9 - (4*xp^8)/9 -      (4*xp^9)/9 - (4*xp^10)/9 - (4*xp^11)/9 - (4*xp^12)/9)*log(xp)) +  e*(11/6 + (11*Pi^2)/24 + (2 + (11*Pi^2)/6 + (-67/3 + (11*Pi^2)/6)*xp +      (-65/3 + (11*Pi^2)/3)*xp^2 + (-151/9 + (11*Pi^2)/3)*xp^3 +      (-391/36 + (11*Pi^2)/3)*xp^4 + (-2567/300 + (11*Pi^2)/3)*xp^5 +      (-373/50 + (11*Pi^2)/3)*xp^6 + (-17071/2450 + (11*Pi^2)/3)*xp^7 +      (-16741/2450 + (11*Pi^2)/3)*xp^8 + (-2750047/396900 + (11*Pi^2)/3)*      xp^9 + (-2850049/396900 + (11*Pi^2)/3)*xp^10 +      (-32927849/4365900 + (11*Pi^2)/3)*xp^11 +      (-1533233659/192099600 + (11*Pi^2)/3)*xp^12)*log(xp) +    (-11/3 + (13*xp)/3 + (20*xp^2)/3 - 5*xp^4 - (43*xp^5)/5 - (172*xp^6)/15 -      (208*xp^7)/15 - (3347*xp^8)/210 - (11191*xp^9)/630 - (1222*xp^10)/63 -      (72334*xp^11)/3465 - (77017*xp^12)/3465)*log(xp)^2 +    (-4 - 4*xp - 8*xp^2 - 8*xp^3 - 8*xp^4 - 8*xp^5 - 8*xp^6 - 8*xp^7 -      8*xp^8 - 8*xp^9 - 8*xp^10 - 8*xp^11 - 8*xp^12)*log(xp)^3 +    L^2*(-11/12 + xp/12 - xp^2/3 - (2*xp^3)/3 - (7*xp^4)/6 - (23*xp^5)/15 -      (11*xp^6)/6 - (439*xp^7)/210 - (139*xp^8)/60 - (529*xp^9)/210 -      (227*xp^10)/84 - (39779*xp^11)/13860 - (3811*xp^12)/1260 +      NF*(1/18 + xp/18 + xp^2/9 + xp^3/9 + xp^4/9 + xp^5/9 + xp^6/9 + xp^7/9 +        xp^8/9 + xp^9/9 + xp^10/9 + xp^11/9 + xp^12/9) +      (-1 - xp - 2*xp^2 - 2*xp^3 - 2*xp^4 - 2*xp^5 - 2*xp^6 - 2*xp^7 -        2*xp^8 - 2*xp^9 - 2*xp^10 - 2*xp^11 - 2*xp^12)*log(xp)) +    NF*(-1/9 - Pi^2/36 + (1/3 - Pi^2/36)*xp + (7/18 - Pi^2/18)*xp^2 +      (1/6 - Pi^2/18)*xp^3 + (25/216 - Pi^2/18)*xp^4 +      (23/216 - Pi^2/18)*xp^5 + (46/405 - Pi^2/18)*xp^6 +      (52/405 - Pi^2/18)*xp^7 + (13351/90720 - Pi^2/18)*xp^8 +      (5081/30240 - Pi^2/18)*xp^9 + (43079/226800 - Pi^2/18)*xp^10 +      (5351/25200 - Pi^2/18)*xp^11 + (3515683/14968800 - Pi^2/18)*xp^12 +      ((-2*xp)/9 - (4*xp^2)/9 - (4*xp^3)/27 + xp^4/54 + (37*xp^5)/270 +        (31*xp^6)/135 + (289*xp^7)/945 + (467*xp^8)/1260 + (4843*xp^9)/11340 +        (541*xp^10)/1134 + (6511*xp^11)/12474 + (17548*xp^12)/31185)*log(xp) +      (2/9 + (2*xp)/9 + (4*xp^2)/9 + (4*xp^3)/9 + (4*xp^4)/9 + (4*xp^5)/9 +        (4*xp^6)/9 + (4*xp^7)/9 + (4*xp^8)/9 + (4*xp^9)/9 + (4*xp^10)/9 +        (4*xp^11)/9 + (4*xp^12)/9)*log(xp)^2) +    L*((-2*Pi^2)/3 + (49/6 - (2*Pi^2)/3)*xp + (22/3 - (4*Pi^2)/3)*xp^2 +      (62/9 - (4*Pi^2)/3)*xp^3 + (79/18 - (4*Pi^2)/3)*xp^4 +      (83/25 - (4*Pi^2)/3)*xp^5 + (2437/900 - (4*Pi^2)/3)*xp^6 +      (102679/44100 - (4*Pi^2)/3)*xp^7 + (738067/352800 - (4*Pi^2)/3)*xp^8 +      (6198643/3175200 - (4*Pi^2)/3)*xp^9 + (2986121/1587600 - (4*Pi^2)/3)*      xp^10 + (32481511/17463600 - (4*Pi^2)/3)*xp^11 +      (360555443/192099600 - (4*Pi^2)/3)*xp^12 +      (11/3 - (7*xp)/3 - (8*xp^2)/3 + (4*xp^3)/3 + (29*xp^4)/6 +        (221*xp^5)/30 + (47*xp^6)/5 + (389*xp^7)/35 + (5293*xp^8)/420 +        (17539*xp^9)/1260 + (1903*xp^10)/126 + (12457*xp^11)/770 +        (19823*xp^12)/1155)*log(xp) + (4 + 4*xp + 8*xp^2 + 8*xp^3 + 8*xp^4 +        8*xp^5 + 8*xp^6 + 8*xp^7 + 8*xp^8 + 8*xp^9 + 8*xp^10 + 8*xp^11 +        8*xp^12)*log(xp)^2 + NF*(xp/9 + (2*xp^2)/9 + (2*xp^3)/27 - xp^4/108 -        (37*xp^5)/540 - (31*xp^6)/270 - (289*xp^7)/1890 - (467*xp^8)/2520 -        (4843*xp^9)/22680 - (541*xp^10)/2268 - (6511*xp^11)/24948 -        (8774*xp^12)/31185 + (-2/9 - (2*xp)/9 - (4*xp^2)/9 - (4*xp^3)/9 -          (4*xp^4)/9 - (4*xp^5)/9 - (4*xp^6)/9 - (4*xp^7)/9 - (4*xp^8)/9 -          (4*xp^9)/9 - (4*xp^10)/9 - (4*xp^11)/9 - (4*xp^12)/9)*log(xp))) +    xp^2*(241/12 - (7*Pi^2)/6 - 16*Zeta(3)) +    xp^3*(1709/108 - Pi^2/9 - 16*Zeta(3)) +    xp^4*(2843/432 + (23*Pi^2)/36 - 16*Zeta(3)) +    xp^5*(129067/54000 + (53*Pi^2)/45 - 16*Zeta(3)) +    xp^6*(-614/1125 + (289*Pi^2)/180 - 16*Zeta(3)) +    xp^7*(-4406729/1543500 + (2473*Pi^2)/1260 - 16*Zeta(3)) +    xp^8*(-58927747/12348000 + (1907*Pi^2)/840 - 16*Zeta(3)) +    xp^9*(-200622841/31255875 + (343*Pi^2)/135 - 16*Zeta(3)) +    xp^10*(-7868586281/1000188000 + (601*Pi^2)/216 - 16*Zeta(3)) +    xp^11*(-1109131481471/121022748000 + (3241*Pi^2)/1080 - 16*Zeta(3)) +    xp^12*(-11016136965737/1065000182400 + (38021*Pi^2)/11880 - 16*Zeta(3)) +    xp*(41/2 - (17*Pi^2)/24 - 8*Zeta(3)) - 8*Zeta(3)) +  e^2*(11/6 - Pi^4/90 + ((-7*Pi^2)/3 + (97/3 - (7*Pi^2)/3)*xp +      (110/3 - (14*Pi^2)/3)*xp^2 + (250/9 - (14*Pi^2)/3)*xp^3 +      (377/18 - (14*Pi^2)/3)*xp^4 + (2771/150 - (14*Pi^2)/3)*xp^5 +      (7877/450 - (14*Pi^2)/3)*xp^6 + (380999/22050 - (14*Pi^2)/3)*xp^7 +      (3083837/176400 - (14*Pi^2)/3)*xp^8 + (28502533/1587600 - (14*Pi^2)/3)*      xp^9 + (590579/31752 - (14*Pi^2)/3)*xp^10 +      (33816857/1746360 - (14*Pi^2)/3)*xp^11 +      (242634577/12006225 - (14*Pi^2)/3)*xp^12)*log(xp)^2 +    (22/9 - (38*xp)/9 - (64*xp^2)/9 - (8*xp^3)/9 + (31*xp^4)/9 + (59*xp^5)/9 +      (406*xp^6)/45 + (698*xp^7)/63 + (1619*xp^8)/126 + (605*xp^9)/42 +      (995*xp^10)/63 + (177223*xp^11)/10395 + (37826*xp^12)/2079)*log(xp)^3 +    (8/3 + (8*xp)/3 + (16*xp^2)/3 + (16*xp^3)/3 + (16*xp^4)/3 + (16*xp^5)/3 +      (16*xp^6)/3 + (16*xp^7)/3 + (16*xp^8)/3 + (16*xp^9)/3 + (16*xp^10)/3 +      (16*xp^11)/3 + (16*xp^12)/3)*log(xp)^4 +    L^3*(-11/36 + xp/36 - xp^2/9 - (2*xp^3)/9 - (7*xp^4)/18 - (23*xp^5)/45 -      (11*xp^6)/18 - (439*xp^7)/630 - (139*xp^8)/180 - (529*xp^9)/630 -      (227*xp^10)/252 - (39779*xp^11)/41580 - (3811*xp^12)/3780 +      NF*(1/54 + xp/54 + xp^2/27 + xp^3/27 + xp^4/27 + xp^5/27 + xp^6/27 +        xp^7/27 + xp^8/27 + xp^9/27 + xp^10/27 + xp^11/27 + xp^12/27) +      (-1/3 - xp/3 - (2*xp^2)/3 - (2*xp^3)/3 - (2*xp^4)/3 - (2*xp^5)/3 -        (2*xp^6)/3 - (2*xp^7)/3 - (2*xp^8)/3 - (2*xp^9)/3 - (2*xp^10)/3 -        (2*xp^11)/3 - (2*xp^12)/3)*log(xp)) +    L^2*(-Pi^2/3 + (49/12 - Pi^2/3)*xp + (11/3 - (2*Pi^2)/3)*xp^2 +      (31/9 - (2*Pi^2)/3)*xp^3 + (79/36 - (2*Pi^2)/3)*xp^4 +      (83/50 - (2*Pi^2)/3)*xp^5 + (2437/1800 - (2*Pi^2)/3)*xp^6 +      (102679/88200 - (2*Pi^2)/3)*xp^7 + (738067/705600 - (2*Pi^2)/3)*xp^8 +      (6198643/6350400 - (2*Pi^2)/3)*xp^9 + (2986121/3175200 - (2*Pi^2)/3)*      xp^10 + (32481511/34927200 - (2*Pi^2)/3)*xp^11 +      (360555443/384199200 - (2*Pi^2)/3)*xp^12 +      (11/6 - (7*xp)/6 - (4*xp^2)/3 + (2*xp^3)/3 + (29*xp^4)/12 +        (221*xp^5)/60 + (47*xp^6)/10 + (389*xp^7)/70 + (5293*xp^8)/840 +        (17539*xp^9)/2520 + (1903*xp^10)/252 + (12457*xp^11)/1540 +        (19823*xp^12)/2310)*log(xp) + (2 + 2*xp + 4*xp^2 + 4*xp^3 + 4*xp^4 +        4*xp^5 + 4*xp^6 + 4*xp^7 + 4*xp^8 + 4*xp^9 + 4*xp^10 + 4*xp^11 +        4*xp^12)*log(xp)^2 + NF*(xp/18 + xp^2/9 + xp^3/27 - xp^4/216 -        (37*xp^5)/1080 - (31*xp^6)/540 - (289*xp^7)/3780 - (467*xp^8)/5040 -        (4843*xp^9)/45360 - (541*xp^10)/4536 - (6511*xp^11)/49896 -        (4387*xp^12)/31185 + (-1/9 - xp/9 - (2*xp^2)/9 - (2*xp^3)/9 -          (2*xp^4)/9 - (2*xp^5)/9 - (2*xp^6)/9 - (2*xp^7)/9 - (2*xp^8)/9 -          (2*xp^9)/9 - (2*xp^10)/9 - (2*xp^11)/9 - (2*xp^12)/9)*log(xp))) +    xp^2*(365/6 - (11*Pi^2)/2 - Pi^4/45 - (130*Zeta(3))/9) +    xp*(343/6 - (113*Pi^2)/24 - Pi^4/90 - (151*Zeta(3))/18) +    L*((11*Pi^2)/24 + ((11*Pi^2)/6 + (-73/3 + (11*Pi^2)/6)*xp +        (-77/3 + (11*Pi^2)/3)*xp^2 + (-187/9 + (11*Pi^2)/3)*xp^3 +        (-535/36 + (11*Pi^2)/3)*xp^4 + (-3767/300 + (11*Pi^2)/3)*xp^5 +        (-573/50 + (11*Pi^2)/3)*xp^6 + (-26871/2450 + (11*Pi^2)/3)*xp^7 +        (-26541/2450 + (11*Pi^2)/3)*xp^8 + (-4337647/396900 + (11*Pi^2)/3)*        xp^9 + (-4437649/396900 + (11*Pi^2)/3)*xp^10 +        (-50391449/4365900 + (11*Pi^2)/3)*xp^11 +        (-2301632059/192099600 + (11*Pi^2)/3)*xp^12)*log(xp) +      (-11/3 + (13*xp)/3 + (20*xp^2)/3 - 5*xp^4 - (43*xp^5)/5 -        (172*xp^6)/15 - (208*xp^7)/15 - (3347*xp^8)/210 - (11191*xp^9)/630 -        (1222*xp^10)/63 - (72334*xp^11)/3465 - (77017*xp^12)/3465)*log(xp)^2 +      (-4 - 4*xp - 8*xp^2 - 8*xp^3 - 8*xp^4 - 8*xp^5 - 8*xp^6 - 8*xp^7 -        8*xp^8 - 8*xp^9 - 8*xp^10 - 8*xp^11 - 8*xp^12)*log(xp)^3 +      NF*(-Pi^2/36 + (4/9 - Pi^2/36)*xp + (11/18 - Pi^2/18)*xp^2 +        (7/18 - Pi^2/18)*xp^3 + (73/216 - Pi^2/18)*xp^4 +        (71/216 - Pi^2/18)*xp^5 + (136/405 - Pi^2/18)*xp^6 +        (142/405 - Pi^2/18)*xp^7 + (33511/90720 - Pi^2/18)*xp^8 +        (11801/30240 - Pi^2/18)*xp^9 + (93479/226800 - Pi^2/18)*xp^10 +        (10951/25200 - Pi^2/18)*xp^11 + (6842083/14968800 - Pi^2/18)*xp^12 +        ((-2*xp)/9 - (4*xp^2)/9 - (4*xp^3)/27 + xp^4/54 + (37*xp^5)/270 +          (31*xp^6)/135 + (289*xp^7)/945 + (467*xp^8)/1260 +          (4843*xp^9)/11340 + (541*xp^10)/1134 + (6511*xp^11)/12474 +          (17548*xp^12)/31185)*log(xp) + (2/9 + (2*xp)/9 + (4*xp^2)/9 +          (4*xp^3)/9 + (4*xp^4)/9 + (4*xp^5)/9 + (4*xp^6)/9 + (4*xp^7)/9 +          (4*xp^8)/9 + (4*xp^9)/9 + (4*xp^10)/9 + (4*xp^11)/9 + (4*xp^12)/9)*        log(xp)^2) + xp^2*(233/12 - (7*Pi^2)/6 - 16*Zeta(3)) +      xp^3*(1565/108 - Pi^2/9 - 16*Zeta(3)) +      xp^4*(1835/432 + (23*Pi^2)/36 - 16*Zeta(3)) +      xp^5*(-36533/54000 + (53*Pi^2)/45 - 16*Zeta(3)) +      xp^6*(-4739/1125 + (289*Pi^2)/180 - 16*Zeta(3)) +      xp^7*(-10860029/1543500 + (2473*Pi^2)/1260 - 16*Zeta(3)) +      xp^8*(-116140147/12348000 + (1907*Pi^2)/840 - 16*Zeta(3)) +      xp^9*(-358092916/31255875 + (343*Pi^2)/135 - 16*Zeta(3)) +      xp^10*(-13274364281/1000188000 + (601*Pi^2)/216 - 16*Zeta(3)) +      xp^11*(-1803816025871/121022748000 + (3241*Pi^2)/1080 - 16*Zeta(3)) +      xp^12*(-17458542831017/1065000182400 + (38021*Pi^2)/11880 -        16*Zeta(3)) + xp*(62/3 - (17*Pi^2)/24 - 8*Zeta(3)) - 8*Zeta(3)) +    xp^3*(14767/324 - (73*Pi^2)/18 - Pi^4/45 - (20*Zeta(3))/9) +    NF*(-1/9 + (Pi^2/18 + (-8/9 + Pi^2/18)*xp + (-11/9 + Pi^2/9)*xp^2 +        (-7/9 + Pi^2/9)*xp^3 + (-73/108 + Pi^2/9)*xp^4 +        (-71/108 + Pi^2/9)*xp^5 + (-272/405 + Pi^2/9)*xp^6 +        (-284/405 + Pi^2/9)*xp^7 + (-33511/45360 + Pi^2/9)*xp^8 +        (-11801/15120 + Pi^2/9)*xp^9 + (-93479/113400 + Pi^2/9)*xp^10 +        (-10951/12600 + Pi^2/9)*xp^11 + (-6842083/7484400 + Pi^2/9)*xp^12)*      log(xp) + ((2*xp)/9 + (4*xp^2)/9 + (4*xp^3)/27 - xp^4/54 -        (37*xp^5)/270 - (31*xp^6)/135 - (289*xp^7)/945 - (467*xp^8)/1260 -        (4843*xp^9)/11340 - (541*xp^10)/1134 - (6511*xp^11)/12474 -        (17548*xp^12)/31185)*log(xp)^2 + (-4/27 - (4*xp)/27 - (8*xp^2)/27 -        (8*xp^3)/27 - (8*xp^4)/27 - (8*xp^5)/27 - (8*xp^6)/27 - (8*xp^7)/27 -        (8*xp^8)/27 - (8*xp^9)/27 - (8*xp^10)/27 - (8*xp^11)/27 -        (8*xp^12)/27)*log(xp)^3 + xp^2*(8/9 - Pi^2/18 - (14*Zeta(3))/27) +      xp^3*(23/54 - Pi^2/54 - (14*Zeta(3))/27) +      xp^4*(5/18 + Pi^2/432 - (14*Zeta(3))/27) +      xp^5*(41/216 + (37*Pi^2)/2160 - (14*Zeta(3))/27) +      xp^6*(67/540 + (31*Pi^2)/1080 - (14*Zeta(3))/27) +      xp^7*(28/405 + (289*Pi^2)/7560 - (14*Zeta(3))/27) +      xp^8*(1849/90720 + (467*Pi^2)/10080 - (14*Zeta(3))/27) +      xp^9*(-2491/102060 + (4843*Pi^2)/90720 - (14*Zeta(3))/27) +      xp^10*(-1937/29160 + (541*Pi^2)/9072 - (14*Zeta(3))/27) +      xp^11*(-27143/255150 + (6511*Pi^2)/99792 - (14*Zeta(3))/27) +      xp^12*(-25993999/179625600 + (4387*Pi^2)/62370 - (14*Zeta(3))/27) +      xp*(7/9 - Pi^2/36 - (7*Zeta(3))/27) - (7*Zeta(3))/27) +    (77*Zeta(3))/18 + xp^4*(28747/1296 - (25*Pi^2)/8 - Pi^4/45 +      (55*Zeta(3))/9) + xp^5*(1355819/101250 - (1261*Pi^2)/450 - Pi^4/45 +      (544*Zeta(3))/45) + xp^6*(6306443/810000 - (29071*Pi^2)/10800 -      Pi^4/45 + (757*Zeta(3))/45) + xp^7*(7396318859/1944810000 -      (1421317*Pi^2)/529200 - Pi^4/45 + (6541*Zeta(3))/315) +    xp^8*(120543139/144060000 - (11597281*Pi^2)/4233600 - Pi^4/45 +      (15217*Zeta(3))/630) + xp^9*(-113061307703/78764805000 -      (35937163*Pi^2)/12700800 - Pi^4/45 + (8546*Zeta(3))/315) +    xp^10*(-2021390761867/630118440000 - (18690593*Pi^2)/6350400 - Pi^4/45 +      (417*Zeta(3))/14) + xp^11*(-3863914317343697/838687643640000 -      (214618543*Pi^2)/69854400 - Pi^4/45 + (669113*Zeta(3))/20790) +    xp^12*(-21104605265002507/3690225632016000 - (2467917007*Pi^2)/768398400 -      Pi^4/45 + (714599*Zeta(3))/20790) +    log(xp)*(2 - (11*Pi^2)/12 + (62*Zeta(3))/3 +      xp*(-166/3 + (23*Pi^2)/12 + (62*Zeta(3))/3) +      xp^12*(2355701076457/66562511400 - (28981*Pi^2)/3780 +        (124*Zeta(3))/3) + xp^11*(1919686235711/60511374000 -        (596779*Pi^2)/83160 + (124*Zeta(3))/3) +      xp^10*(13872316181/500094000 - (10037*Pi^2)/1512 + (124*Zeta(3))/3) +      xp^9*(1459834939/62511750 - (91361*Pi^2)/15120 + (124*Zeta(3))/3) +      xp^8*(18979187/1029000 - (9029*Pi^2)/1680 + (124*Zeta(3))/3) +      xp^7*(9899629/771750 - (5813*Pi^2)/1260 + (124*Zeta(3))/3) +      xp^6*(13931/2250 - (671*Pi^2)/180 + (124*Zeta(3))/3) +      xp^5*(-55717/27000 - (959*Pi^2)/360 + (124*Zeta(3))/3) +      xp^4*(-2915/216 - (95*Pi^2)/72 + (124*Zeta(3))/3) +      xp^3*(-1979/54 + (5*Pi^2)/9 + (124*Zeta(3))/3) +      xp^2*(-329/6 + (10*Pi^2)/3 + (124*Zeta(3))/3)));

 Spgg0sigma2gg:=-2599/24 - (23*Pi^2)/8 + (111*Pi^4)/16 +  (66 - 432*L - 4*NF + e*(-577/2 - 648*L^2 + L*(-168 - 16*NF) + (2*NF)/3 +      (2*NF^2)/3 + 612*Pi^2))*DD(3, x) + (270 + e*(375/2 + 900*L + 5*NF))*  DD(4, x) - 432*e*DD(5, x) +  (-183/8 + (351*Pi^2)/2 + (93171/16 - 351*Pi^2)*xp - (42507*xp^2)/16 +    (163647/32 - (351*Pi^2)/2)*xp^3 + (97533/32 - (351*Pi^2)/2)*xp^4 +    (506883/200 - (351*Pi^2)/2)*xp^5 + (6511149/2800 - (351*Pi^2)/2)*xp^6 +    (2177991/980 - (351*Pi^2)/2)*xp^7 + (1700199/784 - (351*Pi^2)/2)*xp^8 +    (11994561/5600 - (351*Pi^2)/2)*xp^9 + (2984571/1400 - (351*Pi^2)/2)*    xp^10 + (2890455507/1355200 - (351*Pi^2)/2)*xp^11 +    (7546059553/3523520 - (351*Pi^2)/2)*xp^12)*log(xp)^2 +  (1137/2 - (7653*xp)/4 + (4653*xp^2)/4 - (7131*xp^3)/8 - (17889*xp^4)/40 -    (4791*xp^5)/20 - (699*xp^6)/7 + (885*xp^7)/112 + (54219*xp^8)/560 +    (1731*xp^9)/10 + (147963*xp^10)/616 + (1849629*xp^11)/6160 +    (28406877*xp^12)/80080)*log(xp)^3 +  (-270 + 540*xp + 270*xp^3 + 270*xp^4 + 270*xp^5 + 270*xp^6 + 270*xp^7 +    270*xp^8 + 270*xp^9 + 270*xp^10 + 270*xp^11 + 270*xp^12)*log(xp)^4 +  NF^2*(49/108 - Pi^2/18 + (-989/432 + (4*Pi^2)/27)*xp + (965*xp^2)/576 +    (-953/486 + (5*Pi^2)/54)*xp^3 + (-2959643/3110400 + (5*Pi^2)/54)*xp^4 +    (-3805781/5184000 + (38*Pi^2)/405)*xp^5 +    (-244736873/381024000 + (77*Pi^2)/810)*xp^6 +    (-196936147/333396000 + (109*Pi^2)/1134)*xp^7 +    (-3401445083/6096384000 + (55*Pi^2)/567)*xp^8 +    (-22881868301/42674688000 + (95*Pi^2)/972)*xp^9 +    (-12122329228901/23236367616000 + (239*Pi^2)/2430)*xp^10 +    (-392863103477797/766800131328000 + (881*Pi^2)/8910)*xp^11 +    (-65675211758796403/129589222194432000 + (59*Pi^2)/594)*xp^12 +    (-61/72 + (209*xp)/72 - (7*xp^2)/6 + (14*xp^3)/9 + (136*xp^4)/135 +      (3197*xp^5)/4050 + (36731*xp^6)/56700 + (85373*xp^7)/158760 +      (70717*xp^8)/158760 + (7451*xp^9)/20412 + (411808*xp^10)/1403325 +      (9418411*xp^11)/41164200 + (18172499*xp^12)/107026920)*log(xp) +    (1/3 - (8*xp)/9 - (5*xp^3)/9 - (5*xp^4)/9 - (76*xp^5)/135 -      (77*xp^6)/135 - (109*xp^7)/189 - (110*xp^8)/189 - (95*xp^9)/162 -      (239*xp^10)/405 - (881*xp^11)/1485 - (59*xp^12)/99)*log(xp)^2) +  L^2*(759/16 + 27*Pi^2 + (2073/4 - 54*Pi^2)*xp - (2229*xp^2)/8 +    (1893/4 - 27*Pi^2)*xp^3 + (10983/40 - 27*Pi^2)*xp^4 +    (84897/400 - 27*Pi^2)*xp^5 + (500523/2800 - 27*Pi^2)*xp^6 +    (1223961/7840 - 27*Pi^2)*xp^7 + (1089611/7840 - 27*Pi^2)*xp^8 +    (50077/400 - 27*Pi^2)*xp^9 + (79579/700 - 27*Pi^2)*xp^10 +    (70366627/677600 - 27*Pi^2)*xp^11 + (167887359/1761760 - 27*Pi^2)*xp^12 +    NF^2*(1/12 - (2*xp)/9 - (5*xp^3)/36 - (5*xp^4)/36 - (19*xp^5)/135 -      (77*xp^6)/540 - (109*xp^7)/756 - (55*xp^8)/378 - (95*xp^9)/648 -      (239*xp^10)/1620 - (881*xp^11)/5940 - (59*xp^12)/396) +    (225/2 - 630*xp + 297*xp^2 - 342*xp^3 - (1143*xp^4)/5 - (1773*xp^5)/10 -      (2007*xp^6)/14 - (3285*xp^7)/28 - (1917*xp^8)/20 - (387*xp^9)/5 -      (4707*xp^10)/77 - (71649*xp^11)/1540 - (60507*xp^12)/1820)*log(xp) +    (-162 + 324*xp + 162*xp^3 + 162*xp^4 + 162*xp^5 + 162*xp^6 + 162*xp^7 +      162*xp^8 + 162*xp^9 + 162*xp^10 + 162*xp^11 + 162*xp^12)*log(xp)^2 +    NF*(-17/4 + (73*xp)/6 - (9*xp^2)/4 + (143*xp^3)/24 + (213*xp^4)/40 +      (2267*xp^5)/450 + (15313*xp^6)/3150 + (167191*xp^7)/35280 +      (54659*xp^8)/11760 + (415183*xp^9)/90720 + (80521*xp^10)/17820 +      (40891201*xp^11)/9147600 + (5266691*xp^12)/1189188 +      (3 - 5*xp - 2*xp^3 - 2*xp^4 - (59*xp^5)/30 - (29*xp^6)/15 -        (40*xp^7)/21 - (79*xp^8)/42 - (67*xp^9)/36 - (83*xp^10)/45 -        (302*xp^11)/165 - (20*xp^12)/11)*log(xp))) +  DD(2, x)*(843/4 + 162*L^2 - 4*NF - NF^2/3 + L*(-297/2 + 9*NF) -    (351*Pi^2)/2 + e*(1145/4 + 162*L^3 - (13*NF^2)/9 +      L^2*(-243/4 + (27*NF)/2) - (1239*Pi^2)/8 +      L*(729/4 + 12*NF - NF^2 - 684*Pi^2) + NF*(26/3 - (5*Pi^2)/4) -      8775*Zeta(3))) + xp*(264545/24 - (10405*Pi^2)/16 - (111*Pi^4)/8 -    4194*Zeta(3)) + xp^3*(17308403/1536 - 573*Pi^2 - (111*Pi^4)/16 -    (7929*Zeta(3))/4) + xp^4*(1056721777/192000 - (12213*Pi^2)/40 -    (111*Pi^4)/16 - (5139*Zeta(3))/5) +  xp^5*(515889563/120000 - (94483*Pi^2)/400 - (111*Pi^4)/16 -    (23301*Zeta(3))/40) + xp^6*(204921055023/54880000 - (578177*Pi^2)/2800 -    (111*Pi^4)/16 - (15867*Zeta(3))/56) +  xp^7*(517170404907/153664000 - (373799*Pi^2)/1960 - (111*Pi^4)/16 -    (5895*Zeta(3))/112) + (9621*Zeta(3))/8 +  NF*(313/36 + (11*Pi^2)/8 + (3635/384 - (37*Pi^2)/24)*xp^2 +    (123/16 + (3*Pi^2)/2 + (-205/16 - 5*Pi^2)*xp - (369*xp^2)/32 +      (-491/216 - (7*Pi^2)/2)*xp^3 + (-812197/172800 - (7*Pi^2)/2)*xp^4 +      (-15239/2304 - (107*Pi^2)/30)*xp^5 +      (-193406119/21168000 - (109*Pi^2)/30)*xp^6 +      (-31471469/2646000 - (155*Pi^2)/42)*xp^7 +      (-11588705153/790272000 - (157*Pi^2)/42)*xp^8 +      (-1110732320353/64012032000 - (34*Pi^2)/9)*xp^9 +      (-77151489424721/3872727936000 - (343*Pi^2)/90)*xp^10 +      (-1574768716663/70413235200 - (1267*Pi^2)/330)*xp^11 +      (-177703296735735917/7199401233024000 - (85*Pi^2)/22)*xp^12)*log(xp) +    (-8 - (191*xp)/24 - (69*xp^2)/8 - (671*xp^3)/48 - (697*xp^4)/48 -      (28229*xp^5)/1800 - (26102*xp^6)/1575 - (1214351*xp^7)/70560 -      (249385*xp^8)/14112 - (136189*xp^9)/7560 - (15197657*xp^10)/831600 -      (22537807*xp^11)/1219680 - (126667331*xp^12)/6795360)*log(xp)^2 +    (4 - 4*xp + (2*xp^5)/15 + (4*xp^6)/15 + (8*xp^7)/21 + (10*xp^8)/21 +      (5*xp^9)/9 + (28*xp^10)/45 + (112*xp^11)/165 + (8*xp^12)/11)*log(xp)^3 +    xp*(-15373/288 - (43*Pi^2)/36 - (43*Zeta(3))/2) +    xp^4*(-169512931/5184000 - (97*Pi^2)/360 - (27*Zeta(3))/4) +    xp^3*(-722479/20736 + (7*Pi^2)/9 - (27*Zeta(3))/4) +    xp^5*(-160293943/5184000 - (6961*Pi^2)/10800 - (389*Zeta(3))/60) +    xp^6*(-260921100539/8890560000 - (67349*Pi^2)/75600 - (373*Zeta(3))/60) +    xp^7*(-995274041663/35562240000 - (231197*Pi^2)/211680 -      (503*Zeta(3))/84) + xp^8*(-160289734466399/5974456320000 -      (268691*Pi^2)/211680 - (487*Zeta(3))/84) +    xp^9*(-4168845693252533/161310320640000 - (16211*Pi^2)/11340 -      (203*Zeta(3))/36) + xp^10*(-2683533412679854409/107352018385920000 -      (1966357*Pi^2)/1247400 - (991*Zeta(3))/180) +    xp^11*(-2604784512739143577/107352018385920000 - (1252829*Pi^2)/731808 -      (3559*Zeta(3))/660) +    xp^12*(-61285325280509003145257/2594376228332528640000 -      (262273031*Pi^2)/142702560 - (233*Zeta(3))/44) + (59*Zeta(3))/4) +  xp^8*(1539216098392367/497871360000 - (4269229*Pi^2)/23520 - (111*Pi^4)/16 +    (77127*Zeta(3))/560) + xp^9*(613470213050677/213373440000 -    (3548423*Pi^2)/20160 - (111*Pi^4)/16 + (6021*Zeta(3))/20) +  xp^10*(243826451733842513/90363651840000 - (17421889*Pi^2)/100800 -    (111*Pi^4)/16 + (34245*Zeta(3))/77) +  xp^11*(18593373362916301463/7289334581760000 - (69617447*Pi^2)/406560 -    (111*Pi^4)/16 + (3532077*Zeta(3))/6160) +  xp^12*(116545833505055882812603/48044004228380160000 -    (451255289*Pi^2)/2642640 - (111*Pi^4)/16 + (55260741*Zeta(3))/80080) +  L*(-7/2 + (585*Pi^2)/8 + (-36051/16 + (627*Pi^2)/4)*xp^2 +    (-351/4 - 153*Pi^2 + (-17775/4 + 306*Pi^2)*xp + 2013*xp^2 +      (-3906 + 153*Pi^2)*xp^3 + (-11808/5 + 153*Pi^2)*xp^4 +      (-1935 + 153*Pi^2)*xp^5 + (-60714/35 + 153*Pi^2)*xp^6 +      (-12667383/7840 + 153*Pi^2)*xp^7 + (-2408513/1568 + 153*Pi^2)*xp^8 +      (-6211747/4200 + 153*Pi^2)*xp^9 + (-1723901/1200 + 153*Pi^2)*xp^10 +      (-951630199/677600 + 153*Pi^2)*xp^11 + (-2430827449/1761760 + 153*Pi^2)*      xp^12)*log(xp) + (-1107/2 + 2214*xp - 1287*xp^2 + 1107*xp^3 +      (3078*xp^4)/5 + (3879*xp^5)/10 + (16479*xp^6)/70 + (3303*xp^7)/28 +      (2949*xp^8)/140 - (621*xp^9)/10 - (52092*xp^10)/385 -      (309357*xp^11)/1540 - (401001*xp^12)/1540)*log(xp)^2 +    (432 - 864*xp - 432*xp^3 - 432*xp^4 - 432*xp^5 - 432*xp^6 - 432*xp^7 -      432*xp^8 - 432*xp^9 - 432*xp^10 - 432*xp^11 - 432*xp^12)*log(xp)^3 +    NF^2*(4/9 - (53*xp)/36 + (7*xp^2)/12 - (7*xp^3)/9 - (68*xp^4)/135 -      (3197*xp^5)/8100 - (36731*xp^6)/113400 - (85373*xp^7)/317520 -      (70717*xp^8)/317520 - (7451*xp^9)/40824 - (205904*xp^10)/1403325 -      (9418411*xp^11)/82328400 - (18172499*xp^12)/214053840 +      (-1/3 + (8*xp)/9 + (5*xp^3)/9 + (5*xp^4)/9 + (76*xp^5)/135 +        (77*xp^6)/135 + (109*xp^7)/189 + (110*xp^8)/189 + (95*xp^9)/162 +        (239*xp^10)/405 + (881*xp^11)/1485 + (59*xp^12)/99)*log(xp)) +    NF*(-31/6 + (3*Pi^2)/4 + (443/24 - (5*Pi^2)/6)*xp - (19*xp^2)/2 +      (1619/144 - Pi^2/12)*xp^3 + (3373/720 - Pi^2/12)*xp^4 +      (4009/1500 - (11*Pi^2)/180)*xp^5 + (14792/7875 - (7*Pi^2)/180)*xp^6 +      (7770529/4939200 - (5*Pi^2)/252)*xp^7 + (22189357/14817600 - Pi^2/252)*      xp^8 + (88009493/57153600 + Pi^2/108)*xp^9 +      (1294261709/785862000 + (11*Pi^2)/540)*xp^10 +      (227036730191/126785736000 + (59*Pi^2)/1980)*xp^11 +      (214879706603/109880971200 + (5*Pi^2)/132)*xp^12 +      (13 - (50*xp)/3 + 15*xp^2 - (25*xp^3)/12 + (109*xp^4)/60 +        (623*xp^5)/150 + (12119*xp^6)/2100 + (20501*xp^7)/2940 +        (3490*xp^8)/441 + (196843*xp^9)/22680 + (830471*xp^10)/89100 +        (22574257*xp^11)/2286900 + (244262*xp^12)/23595)*log(xp) +      (-9 + 14*xp + 5*xp^3 + 5*xp^4 + (73*xp^5)/15 + (71*xp^6)/15 +        (97*xp^7)/21 + (95*xp^8)/21 + (40*xp^9)/9 + (197*xp^10)/45 +        (713*xp^11)/165 + (47*xp^12)/11)*log(xp)^2) +    xp*(8207/2 - 252*Pi^2 - 1809*Zeta(3)) +    xp^3*(127667/32 - (483*Pi^2)/4 - (1809*Zeta(3))/2) +    xp^4*(321691/160 - (609*Pi^2)/10 - (1809*Zeta(3))/2) +    xp^5*(75039/50 - (1317*Pi^2)/40 - (1809*Zeta(3))/2) +    xp^6*(99021/80 - (3951*Pi^2)/280 - (1809*Zeta(3))/2) +    xp^7*(115928241/109760 + (45*Pi^2)/112 - (1809*Zeta(3))/2) +    xp^8*(376185437/411600 + (6931*Pi^2)/560 - (1809*Zeta(3))/2) +    xp^9*(16838906459/21168000 + (453*Pi^2)/20 - (1809*Zeta(3))/2) +    xp^10*(1291621613/1862784 + (24399*Pi^2)/770 - (1809*Zeta(3))/2) +    xp^11*(1416813605261/2347884000 + (4455*Pi^2)/112 - (1809*Zeta(3))/2) +    xp^12*(12770497754809/24417993600 + (3772793*Pi^2)/80080 -      (1809*Zeta(3))/2) + (1809*Zeta(3))/2) +  xp^2*(-179755/32 + (5927*Pi^2)/16 + (9999*Zeta(3))/4) +  log(xp)*(3077/16 - (999*Pi^2)/4 + (46733/8 - (825*Pi^2)/2)*xp^2 -    2349*Zeta(3) + xp^12*(-488647646303675297/385153152384000 -      (371537*Pi^2)/4004 + 2349*Zeta(3)) +    xp^11*(-155179662944051/105185203200 - (113151*Pi^2)/1540 +      2349*Zeta(3)) + xp^10*(-335921717427853/197222256000 -      (160691*Pi^2)/3080 + 2349*Zeta(3)) +    xp^9*(-3316801171/1693440 - (227*Pi^2)/8 + 2349*Zeta(3)) +    xp^8*(-2668234244827/1185408000 - (37*Pi^2)/28 + 2349*Zeta(3)) +    xp^7*(-912257525/351232 + (423*Pi^2)/14 + 2349*Zeta(3)) +    xp^6*(-8328498091/2744000 + (19161*Pi^2)/280 + 2349*Zeta(3)) +    xp^5*(-29358467/8000 + (4719*Pi^2)/40 + 2349*Zeta(3)) +    xp^4*(-78952793/16000 + (1533*Pi^2)/8 + 2349*Zeta(3)) +    xp^3*(-1316305/128 + (2793*Pi^2)/8 + 2349*Zeta(3)) +    xp*(-167665/16 + 774*Pi^2 + 4698*Zeta(3))) +  DD(1, x)*(-71/4 + L^2*(99/2 - 3*NF) + (5*NF^2)/9 + (99*Pi^2)/4 +    NF*(-11 - (3*Pi^2)/2) + L*(-441/4 - NF + NF^2/3 + 153*Pi^2) +    2349*Zeta(3) + e*(-1813/12 + L^3*(99/2 - 3*NF) + (3085*Pi^2)/16 +      (33*Pi^4)/2 + NF^2*(43/27 - (11*Pi^2)/36) +      L^2*(-123/8 - (19*NF)/2 + NF^2/2 + 225*Pi^2) + (3213*Zeta(3))/2 +      NF*(-79/3 - (47*Pi^2)/12 + 45*Zeta(3)) +      L*(-151/4 + (13*NF^2)/9 + (579*Pi^2)/4 + NF*(-23 + Pi^2/2) +        7290*Zeta(3)))) + DD(0, x)*(3089/48 - (13*Pi^2)/8 - (111*Pi^4)/16 +    L^2*(-363/16 + (11*NF)/4 - NF^2/12 - 27*Pi^2) + NF^2*(-7/27 + Pi^2/18) +    L*(-413/8 - (5*NF^2)/18 + (99*Pi^2)/8 + NF*(14/3 - (3*Pi^2)/4) -      (1809*Zeta(3))/2) + NF*(-385/36 - Pi^2 - (59*Zeta(3))/4) +    (1287*Zeta(3))/8 + e*(146639/288 - (1613*Pi^2)/96 - (79*Pi^4)/10 +      L^3*(-363/16 + (11*NF)/4 - NF^2/12 - 27*Pi^2) +      L^2*(-1189/16 - (13*NF^2)/36 - (21*Pi^2)/2 + NF*(89/12 - Pi^2) -        (2673*Zeta(3))/2) + L*(611/6 + (655*Pi^2)/32 - (99*Pi^4)/8 +        NF^2*(-43/54 + (11*Pi^2)/72) + NF*(-164/9 - (33*Pi^2)/8 -          (83*Zeta(3))/2) - (1539*Zeta(3))/4) +      NF*(-35345/432 + (41*Pi^2)/72 - (37*Pi^4)/1080 - (47*Zeta(3))/3) -      (5457*Zeta(3))/8 + (10251*Pi^2*Zeta(3))/8 +      NF^2*(-62/81 + (47*Pi^2)/216 + (4*Zeta(3))/3) - (20763*Zeta(5))/2)) +  e*(-191165/288 + (226*Pi^2)/3 + 13*Pi^4 +    (1195/2 - 612*Pi^2 + (-258061/16 + 1224*Pi^2)*xp + (122911*xp^2)/16 +      (-441087/32 + 612*Pi^2)*xp^3 + (-260061/32 + 612*Pi^2)*xp^4 +      (-1334469/200 + 612*Pi^2)*xp^5 + (-16965157/2800 + 612*Pi^2)*xp^6 +      (-45041971/7840 + 612*Pi^2)*xp^7 + (-131070209/23520 + 612*Pi^2)*xp^8 +      (-276152803/50400 + 612*Pi^2)*xp^9 + (-188316197/34650 + 612*Pi^2)*      xp^10 + (-2004408887/369600 + 612*Pi^2)*xp^11 +      (-12173437/2240 + 612*Pi^2)*xp^12)*log(xp)^3 +    (-1434 + (16665*xp)/4 - (9141*xp^2)/4 + (15591*xp^3)/8 + (43053*xp^4)/40 +      (13329*xp^5)/20 + (27309*xp^6)/70 + (2829*xp^7)/16 + (437*xp^8)/560 -      (751*xp^9)/5 - (871531*xp^10)/3080 - (2474877*xp^11)/6160 -      (40797149*xp^12)/80080)*log(xp)^4 +    (432 - 864*xp - 432*xp^3 - 432*xp^4 - 432*xp^5 - 432*xp^6 - 432*xp^7 -      432*xp^8 - 432*xp^9 - 432*xp^10 - 432*xp^11 - 432*xp^12)*log(xp)^5 +    L^3*(759/16 + 27*Pi^2 + (2073/4 - 54*Pi^2)*xp - (2229*xp^2)/8 +      (1893/4 - 27*Pi^2)*xp^3 + (10983/40 - 27*Pi^2)*xp^4 +      (84897/400 - 27*Pi^2)*xp^5 + (500523/2800 - 27*Pi^2)*xp^6 +      (1223961/7840 - 27*Pi^2)*xp^7 + (1089611/7840 - 27*Pi^2)*xp^8 +      (50077/400 - 27*Pi^2)*xp^9 + (79579/700 - 27*Pi^2)*xp^10 +      (70366627/677600 - 27*Pi^2)*xp^11 + (167887359/1761760 - 27*Pi^2)*      xp^12 + NF^2*(1/12 - (2*xp)/9 - (5*xp^3)/36 - (5*xp^4)/36 -        (19*xp^5)/135 - (77*xp^6)/540 - (109*xp^7)/756 - (55*xp^8)/378 -        (95*xp^9)/648 - (239*xp^10)/1620 - (881*xp^11)/5940 -        (59*xp^12)/396) + (225/2 - 630*xp + 297*xp^2 - 342*xp^3 -        (1143*xp^4)/5 - (1773*xp^5)/10 - (2007*xp^6)/14 - (3285*xp^7)/28 -        (1917*xp^8)/20 - (387*xp^9)/5 - (4707*xp^10)/77 - (71649*xp^11)/1540 -        (60507*xp^12)/1820)*log(xp) + (-162 + 324*xp + 162*xp^3 + 162*xp^4 +        162*xp^5 + 162*xp^6 + 162*xp^7 + 162*xp^8 + 162*xp^9 + 162*xp^10 +        162*xp^11 + 162*xp^12)*log(xp)^2 +      NF*(-17/4 + (73*xp)/6 - (9*xp^2)/4 + (143*xp^3)/24 + (213*xp^4)/40 +        (2267*xp^5)/450 + (15313*xp^6)/3150 + (167191*xp^7)/35280 +        (54659*xp^8)/11760 + (415183*xp^9)/90720 + (80521*xp^10)/17820 +        (40891201*xp^11)/9147600 + (5266691*xp^12)/1189188 +        (3 - 5*xp - 2*xp^3 - 2*xp^4 - (59*xp^5)/30 - (29*xp^6)/15 -          (40*xp^7)/21 - (79*xp^8)/42 - (67*xp^9)/36 - (83*xp^10)/45 -          (302*xp^11)/165 - (20*xp^12)/11)*log(xp))) + (10893*Zeta(3))/8 -    (10251*Pi^2*Zeta(3))/8 + L^2*(533/8 + 132*Pi^2 +      (-111079/32 + (891*Pi^2)/4)*xp^2 +      (-759/8 - 225*Pi^2 + (-56127/8 + 450*Pi^2)*xp + (26031*xp^2)/8 +        (-12087/2 + 225*Pi^2)*xp^3 + (-146727/40 + 225*Pi^2)*xp^4 +        (-238701/80 + 225*Pi^2)*xp^5 + (-211863/80 + 225*Pi^2)*xp^6 +        (-239187/98 + 225*Pi^2)*xp^7 + (-4499917/1960 + 225*Pi^2)*xp^8 +        (-875147/400 + 225*Pi^2)*xp^9 + (-64803163/30800 + 225*Pi^2)*xp^10 +        (-13804031/6776 + 225*Pi^2)*xp^11 + (-1746864261/880880 + 225*Pi^2)*        xp^12)*log(xp) + (-3861/4 + (7263*xp)/2 - 1881*xp^2 + (7389*xp^3)/4 +        (22581*xp^4)/20 + (15939*xp^5)/20 + (80469*xp^6)/140 + (2826*xp^7)/7 +        (18381*xp^8)/70 + (2829*xp^9)/20 + (53601*xp^10)/1540 -        (46773*xp^11)/770 - (1476147*xp^12)/10010)*log(xp)^2 +      (648 - 1296*xp - 648*xp^3 - 648*xp^4 - 648*xp^5 - 648*xp^6 - 648*xp^7 -        648*xp^8 - 648*xp^9 - 648*xp^10 - 648*xp^11 - 648*xp^12)*log(xp)^3 +      NF^2*(11/18 - (43*xp)/24 + (59*xp^2)/72 - (107*xp^3)/108 -        (323*xp^4)/540 - (4759*xp^5)/10800 - (76523*xp^6)/226800 -        (163019*xp^7)/635040 - (39973*xp^8)/211680 - (17641*xp^9)/136080 -        (287729*xp^10)/3742200 - (1603549*xp^11)/54885600 +        (875339*xp^12)/61158240 + (-1/2 + (4*xp)/3 + (5*xp^3)/6 + (5*xp^4)/6 +          (38*xp^5)/45 + (77*xp^6)/90 + (109*xp^7)/126 + (55*xp^8)/63 +          (95*xp^9)/108 + (239*xp^10)/270 + (881*xp^11)/990 + (59*xp^12)/66)*        log(xp)) + NF*(-73/6 + Pi^2 + (128/3 - Pi^2)*xp - (263*xp^2)/12 +        (3583*xp^3)/144 + (4673*xp^4)/360 + (104473/12000 + Pi^2/30)*xp^5 +        (4961063/756000 + Pi^2/15)*xp^6 + (39427789/7408800 + (2*Pi^2)/21)*        xp^7 + (22416727/4939200 + (5*Pi^2)/42)*xp^8 +        (152978579/38102400 + (5*Pi^2)/36)*xp^9 +        (3826094737/1047816000 + (7*Pi^2)/45)*xp^10 +        (20486324557/6037416000 + (28*Pi^2)/165)*xp^11 +        (1057291660127/329642913600 + (2*Pi^2)/11)*xp^12 +        (26 - (183*xp)/4 + (83*xp^2)/4 - (44*xp^3)/3 - (143*xp^4)/15 -          (1289*xp^5)/200 - (54559*xp^6)/12600 - (97987*xp^7)/35280 -          (6179*xp^8)/3920 - (9209*xp^9)/15120 + (1837*xp^10)/9450 +          (382601*xp^11)/435600 + (35009911*xp^12)/23783760)*log(xp) +        (-27/2 + 21*xp + (15*xp^3)/2 + (15*xp^4)/2 + (73*xp^5)/10 +          (71*xp^6)/10 + (97*xp^7)/14 + (95*xp^8)/14 + (20*xp^9)/3 +          (197*xp^10)/30 + (713*xp^11)/110 + (141*xp^12)/22)*log(xp)^2) +      xp*(208193/32 - (1695*Pi^2)/4 - 2673*Zeta(3)) +      xp^3*(203577/32 - (1671*Pi^2)/8 - (2673*Zeta(3))/2) +      xp^4*(529689/160 - (4953*Pi^2)/40 - (2673*Zeta(3))/2) +      xp^5*(201159/80 - (1683*Pi^2)/20 - (2673*Zeta(3))/2) +      xp^6*(5890827/2800 - (8049*Pi^2)/140 - (2673*Zeta(3))/2) +      xp^7*(99987081/54880 - (591*Pi^2)/16 - (2673*Zeta(3))/2) +      xp^8*(109916537/68600 - (11187*Pi^2)/560 - (2673*Zeta(3))/2) +      xp^9*(835080983/588000 - (217*Pi^2)/40 - (2673*Zeta(3))/2) +      xp^10*(8174770661/6468000 + (22723*Pi^2)/3080 - (2673*Zeta(3))/2) +      xp^11*(1175628672639/1043504000 + (23211*Pi^2)/1232 -        (2673*Zeta(3))/2) + xp^12*(12259948860637/12208996800 +        (2341239*Pi^2)/80080 - (2673*Zeta(3))/2) + (2673*Zeta(3))/2) +    log(xp)^2*(-16099/32 + (9933*Pi^2)/8 + (-47171/2 + (15939*Pi^2)/8)*xp^2 +      xp*(1403825/32 - (29001*Pi^2)/8 - 17550*Zeta(3)) +      xp^3*(2785773/64 - (26799*Pi^2)/16 - 8775*Zeta(3)) +      xp^4*(172099233/8000 - (73137*Pi^2)/80 - 8775*Zeta(3)) +      xp^5*(26299319/1600 - (11139*Pi^2)/20 - 8775*Zeta(3)) +      xp^6*(7663375051/548800 - (2529*Pi^2)/8 - 8775*Zeta(3)) +      xp^7*(53985695987/4390400 - (4167*Pi^2)/32 - 8775*Zeta(3)) +      xp^8*(1303348939331/118540800 + (3711*Pi^2)/160 - 8775*Zeta(3)) +      xp^9*(419316361963/42336000 + (6191*Pi^2)/40 - 8775*Zeta(3)) +      xp^10*(3532014499166357/394444512000 + (47605*Pi^2)/176 -        8775*Zeta(3)) + xp^11*(177639629668909/21913584000 +        (658281*Pi^2)/1760 - 8775*Zeta(3)) +      xp^12*(6358042666509781799/866594592864000 + (10705113*Pi^2)/22880 -        8775*Zeta(3)) + 8775*Zeta(3)) +    xp^2*(-3289831/72 + (658697*Pi^2)/192 + (187*Pi^4)/20 +      (125109*Zeta(3))/8) + NF^2*(733/648 - (37*Pi^2)/108 +      (20471/2592 - (215*Pi^2)/432)*xp^2 +      (-533/216 + (11*Pi^2)/36 + (2803/216 - (22*Pi^2)/27)*xp -        (395*xp^2)/48 + (22265/1944 - (55*Pi^2)/108)*xp^3 +        (4643603/777600 - (55*Pi^2)/108)*xp^4 +        (18805751/3888000 - (209*Pi^2)/405)*xp^5 +        (16691569/3810240 - (847*Pi^2)/1620)*xp^6 +        (1380709133/333396000 - (1199*Pi^2)/2268)*xp^7 +        (42708448381/10668672000 - (605*Pi^2)/1134)*xp^8 +        (1130152812287/288054144000 - (1045*Pi^2)/1944)*xp^9 +        (67646920432303/17427275712000 - (2629*Pi^2)/4860)*xp^10 +        (741203655606037/191700032832000 - (881*Pi^2)/1620)*xp^11 +        (125398072893860803/32397305548608000 - (59*Pi^2)/108)*xp^12)*      log(xp) + (331/144 - (337*xp)/48 + (59*xp^2)/18 - (107*xp^3)/27 -        (323*xp^4)/135 - (4759*xp^5)/2700 - (76523*xp^6)/56700 -        (163019*xp^7)/158760 - (39973*xp^8)/52920 - (17641*xp^9)/34020 -        (287729*xp^10)/935550 - (1603549*xp^11)/13721400 +        (875339*xp^12)/15289560)*log(xp)^2 +      (-2/3 + (16*xp)/9 + (10*xp^3)/9 + (10*xp^4)/9 + (152*xp^5)/135 +        (154*xp^6)/135 + (218*xp^7)/189 + (220*xp^8)/189 + (95*xp^9)/81 +        (478*xp^10)/405 + (1762*xp^11)/1485 + (118*xp^12)/99)*log(xp)^3 -      (4*Zeta(3))/3 + xp^4*(-536026531/93312000 + (289*Pi^2)/810 +        (20*Zeta(3))/9) + xp^3*(-601097/46656 + (193*Pi^2)/324 +        (20*Zeta(3))/9) + xp^5*(-2137574167/466560000 + (25357*Pi^2)/97200 +        (304*Zeta(3))/135) + xp^6*(-324146809327/80015040000 +        (29929*Pi^2)/151200 + (308*Zeta(3))/135) +      xp^7*(-1033126276823/280052640000 + (20989*Pi^2)/141120 +        (436*Zeta(3))/189) + xp^8*(-182921888772011/53770106880000 +        (408959*Pi^2)/3810240 + (440*Zeta(3))/189) +      xp^9*(-4585973932847177/1451792885760000 + (174437*Pi^2)/2449440 +        (190*Zeta(3))/81) + xp^10*(-2845964052404425769/966168165473280000 +        (59753*Pi^2)/1530900 + (956*Zeta(3))/405) +      xp^11*(-29272581559265884811/10627849820206080000 +        (893107*Pi^2)/89812800 + (3524*Zeta(3))/1485) +      xp^12*(-60239308996771843988141/23349386054992757760000 -        (3880181*Pi^2)/233513280 + (236*Zeta(3))/99) +      xp*(-13435/1296 + (451*Pi^2)/432 + (32*Zeta(3))/9)) +    log(xp)*(11429/24 - (5035*Pi^2)/16 - (33*Pi^4)/2 +      xp^2*(4364473/96 - 3381*Pi^2 - 18513*Zeta(3)) +      xp^12*(-12573160235802229727326879/624572054968942080000 +        (1444973427*Pi^2)/640640 + (33*Pi^4)/2 - (39940671*Zeta(3))/10010) +      xp^11*(-154336164360838395497/7289334581760000 +        (1665391663*Pi^2)/739200 + (33*Pi^4)/2 - (480141*Zeta(3))/154) +      xp^10*(-8161344801466256503/364466729088000 + (2506571659*Pi^2)/        1108800 + (33*Pi^4)/2 - (301773*Zeta(3))/140) +      xp^9*(-70657601923613/2963520000 + (115051171*Pi^2)/50400 +        (33*Pi^4)/2 - (21603*Zeta(3))/20) - (23409*Zeta(3))/2 +      xp^8*(-7648426992444101/298722816000 + (2084587*Pi^2)/896 +        (33*Pi^4)/2 + (9993*Zeta(3))/70) +      xp^7*(-6839186901863/245862400 + (10774733*Pi^2)/4480 + (33*Pi^4)/2 +        (10980*Zeta(3))/7) + xp^6*(-5911463677561/192080000 +        (254573*Pi^2)/100 + (33*Pi^4)/2 + (461493*Zeta(3))/140) +      xp^5*(-1059031493/30000 + (281789*Pi^2)/100 + (33*Pi^4)/2 +        (110691*Zeta(3))/20) + xp^4*(-10793447629/240000 + (34593*Pi^2)/10 +        (33*Pi^4)/2 + (177093*Zeta(3))/20) +      xp^3*(-17807795/192 + (11889*Pi^2)/2 + (33*Pi^4)/2 +        (63693*Zeta(3))/4) + xp*(-8443429/96 + (112121*Pi^2)/16 + 33*Pi^4 +        33966*Zeta(3))) + NF*(8699/108 - (13*Pi^2)/36 + (37*Pi^4)/1080 +      (-1951/96 + (5*Pi^2)/4 + (-1889/96 + (31*Pi^2)/6)*xp + (1975*xp^2)/48 +        (-25535/432 + (77*Pi^2)/12)*xp^3 + (-1322363/43200 + (77*Pi^2)/12)*        xp^4 + (-1087099/43200 + (1201*Pi^2)/180)*xp^5 +        (-104641211/5292000 + (1247*Pi^2)/180)*xp^6 +        (-146263771/10584000 + (1801*Pi^2)/252)*xp^7 +        (-4577225221/592704000 + (1847*Pi^2)/252)*xp^8 +        (-27918180047/16003008000 + (202*Pi^2)/27)*xp^9 +        (3869453704289/968181984000 + (4109*Pi^2)/540)*xp^10 +        (366293515129/38727279360 + (15281*Pi^2)/1980)*xp^11 +        (26339087252409077/1799850308256000 + (1031*Pi^2)/132)*xp^12)*      log(xp)^2 + (509/24 + (39*xp)/4 + (127*xp^2)/24 + (461*xp^3)/16 +        (1863*xp^4)/80 + (41549*xp^5)/1800 + (3479*xp^6)/150 +        (544277*xp^7)/23520 + (1618013*xp^8)/70560 + (18319*xp^9)/810 +        (5043697*xp^10)/226800 + (79865581*xp^11)/3659040 +        (1017920317*xp^12)/47567520)*log(xp)^3 +      (-5 + 2*xp - 3*xp^3 - 3*xp^4 - (49*xp^5)/15 - (53*xp^6)/15 -        (79*xp^7)/21 - (83*xp^8)/21 - (37*xp^9)/9 - (191*xp^10)/45 -        (719*xp^11)/165 - (49*xp^12)/11)*log(xp)^4 +      xp*(-347495/864 + (1225*Pi^2)/96 - (79*Pi^4)/540 - (31*Zeta(3))/2) +      (737*Zeta(3))/12 + xp^2*(330055/1728 - (1535*Pi^2)/144 +        (57*Zeta(3))/4) + xp^12*(-21508058946919914738793112543/        155818236273651670118400000 + (61492450218856693*Pi^2)/        10799101849536000 - (1499*Pi^4)/11880 + (702002671*Zeta(3))/        23783760) + xp^11*(-9651561803398158788209/67353451535462400000 +        (391438108612867*Pi^2)/63900010944000 - (7439*Pi^4)/59400 +        (7888561*Zeta(3))/261360) + xp^4*(-17125509323/77760000 +        (2808113*Pi^2)/259200 - (121*Pi^4)/1080 + (1831*Zeta(3))/60) +      xp^10*(-73969201510907004724907/495966324942950400000 +        (2555647509193*Pi^2)/387272793600 - (2011*Pi^4)/16200 +        (19208311*Zeta(3))/623700) + xp^5*(-76260257009/388800000 +        (12502943*Pi^2)/1296000 - (619*Pi^4)/5400 + (55453*Zeta(3))/1800) +      xp^9*(-10548554645237959099/67750334668800000 + (75934436243*Pi^2)/        10668672000 - (199*Pi^4)/1620 + (101471*Zeta(3))/3240) +      xp^6*(-37829458654823/207446400000 + (283822073*Pi^2)/31752000 -        (211*Pi^4)/1800 + (132359*Zeta(3))/4200) +      xp^8*(-1228251733906055171/7527814963200000 + (9106960987*Pi^2)/        1185408000 - (131*Pi^4)/1080 + (74513*Zeta(3))/2352) +      xp^7*(-5989257659215051/34850995200000 + (7371777179*Pi^2)/889056000 -        (43*Pi^4)/360 + (124609*Zeta(3))/3920) +      xp^3*(-40938485/124416 + (95509*Pi^2)/5184 - (121*Pi^4)/1080 +        (241*Zeta(3))/6) + log(xp)*(1237/48 - (83*Pi^2)/24 +        (-12379/96 + (41*Pi^2)/12)*xp^2 +        xp^12*(1381115759248440943621/86479207611084288000 -          (97520123*Pi^2)/11891880 - (337*Zeta(3))/11) +        xp^11*(4271207964304272911/196812033707520000 - (238790213*Pi^2)/          27442800 - (4927*Zeta(3))/165) +        xp^10*(56200798174771841/1988000340480000 - (69057211*Pi^2)/7484400 -          (1303*Zeta(3))/45) + xp^9*(321141115682027/8961684480000 -          (2660753*Pi^2)/272160 - (251*Zeta(3))/9) +        xp^8*(133192873409089/2987228160000 - (109531*Pi^2)/10584 -          (559*Zeta(3))/21) + xp^7*(6812511901781/124467840000 -          (386053*Pi^2)/35280 - (527*Zeta(3))/21) +        xp^6*(295342285013/4445280000 - (291457*Pi^2)/25200 -          (349*Zeta(3))/15) + xp^5*(2069359523/25920000 - (22109*Pi^2)/1800 -          (317*Zeta(3))/15) + xp^3*(1780693/10368 - (2653*Pi^2)/144 -          19*Zeta(3)) + xp^4*(503734763/5184000 - (9719*Pi^2)/720 -          19*Zeta(3)) - 45*Zeta(3) + xp*(1415/12 - (1045*Pi^2)/72 +          26*Zeta(3)))) + L*(-1145/6 + (869*Pi^2)/32 + (99*Pi^4)/8 +      (-621/2 + 684*Pi^2 + (157743/8 - 1368*Pi^2)*xp - (74091*xp^2)/8 +        (270855/16 - 684*Pi^2)*xp^3 + (810441/80 - 684*Pi^2)*xp^4 +        (829521/100 - 684*Pi^2)*xp^5 + (10452933/1400 - 684*Pi^2)*xp^6 +        (13721031/1960 - 684*Pi^2)*xp^7 + (3287401/490 - 684*Pi^2)*xp^8 +        (54741271/8400 - 684*Pi^2)*xp^9 + (147560741/23100 - 684*Pi^2)*xp^10 +        (170818775/27104 - 684*Pi^2)*xp^11 + (11007536037/1761760 - 684*Pi^2)*        xp^12)*log(xp)^2 + (2157 - (13605*xp)/2 + (7293*xp^2)/2 -        (13203*xp^3)/4 - (38169*xp^4)/20 - (12579*xp^5)/10 - (28716*xp^6)/35 -        (27051*xp^7)/56 - (57301*xp^8)/280 + (171*xp^9)/5 +        (376239*xp^10)/1540 + (266361*xp^11)/616 + (1857169*xp^12)/3080)*      log(xp)^3 + (-900 + 1800*xp + 900*xp^3 + 900*xp^4 + 900*xp^5 +        900*xp^6 + 900*xp^7 + 900*xp^8 + 900*xp^9 + 900*xp^10 + 900*xp^11 +        900*xp^12)*log(xp)^4 + NF^2*(73/54 - (11*Pi^2)/72 +        (-1409/216 + (11*Pi^2)/27)*xp + (133*xp^2)/32 +        (-21995/3888 + (55*Pi^2)/216)*xp^3 +        (-4541003/1555200 + (55*Pi^2)/216)*xp^4 +        (-18303551/7776000 + (209*Pi^2)/810)*xp^5 +        (-3240941/1524096 + (847*Pi^2)/3240)*xp^6 +        (-1338373133/666792000 + (1199*Pi^2)/4536)*xp^7 +        (-41358988381/21337344000 + (605*Pi^2)/2268)*xp^8 +        (-1093812648287/576108288000 + (1045*Pi^2)/3888)*xp^9 +        (-65452374601903/34854551424000 + (2629*Pi^2)/9720)*xp^10 +        (-717095924204437/383400065664000 + (881*Pi^2)/3240)*xp^11 +        (-121327956855872803/64794611097216000 + (59*Pi^2)/216)*xp^12 +        (-85/36 + (85*xp)/12 - (59*xp^2)/18 + (107*xp^3)/27 + (323*xp^4)/135 +          (4759*xp^5)/2700 + (76523*xp^6)/56700 + (163019*xp^7)/158760 +          (39973*xp^8)/52920 + (17641*xp^9)/34020 + (287729*xp^10)/935550 +          (1603549*xp^11)/13721400 - (875339*xp^12)/15289560)*log(xp) +        (1 - (8*xp)/3 - (5*xp^3)/3 - (5*xp^4)/3 - (76*xp^5)/45 -          (77*xp^6)/45 - (109*xp^7)/63 - (110*xp^8)/63 - (95*xp^9)/54 -          (239*xp^10)/135 - (881*xp^11)/495 - (59*xp^12)/33)*log(xp)^2) +      xp*(1778813/48 - (4885*Pi^2)/2 - (99*Pi^4)/4 - 13905*Zeta(3)) +      xp^3*(29498359/768 - (16961*Pi^2)/8 - (99*Pi^4)/8 - 6759*Zeta(3)) +      xp^4*(1844094677/96000 - (95651*Pi^2)/80 - (99*Pi^4)/8 -        (39429*Zeta(3))/10) + xp^5*(1807041469/120000 - (754437*Pi^2)/800 -        (99*Pi^4)/8 - (52551*Zeta(3))/20) +      xp^6*(71736969273/5488000 - (4633023*Pi^2)/5600 - (99*Pi^4)/8 -        (244053*Zeta(3))/140) + xp^7*(903497519759/76832000 -        (11936973*Pi^2)/15680 - (99*Pi^4)/8 - (59427*Zeta(3))/56) +      xp^8*(2681367673538207/248935680000 - (11278131*Pi^2)/15680 -        (99*Pi^4)/8 - (139557*Zeta(3))/280) +      xp^9*(1064731995715229/106686720000 - (17414083*Pi^2)/25200 -        (99*Pi^4)/8 - (78*Zeta(3))/5) + (17631*Zeta(3))/4 +      NF*(247/18 + (53*Pi^2)/8 + (-415/64 - (9*Pi^2)/8)*xp^2 +        (315/8 - Pi^2/2 + (-2183/24 - (29*Pi^2)/6)*xp + (1373*xp^2)/48 +          (-7999/216 - (16*Pi^2)/3)*xp^3 + (-1870357/86400 - (16*Pi^2)/3)*          xp^4 + (-6662161/432000 - (199*Pi^2)/36)*xp^5 +          (-16899367/1176000 - (103*Pi^2)/18)*xp^6 +          (-64613783/4116000 - (53*Pi^2)/9)*xp^7 +          (-3068110277/169344000 - (217*Pi^2)/36)*xp^8 +          (-673136917633/32006016000 - (1327*Pi^2)/216)*xp^9 +          (-46764258790961/1936363968000 - (337*Pi^2)/54)*xp^10 +          (-582090374574827/21300003648000 - (626*Pi^2)/99)*xp^11 +          (-109749130396134557/3599700616512000 - (211*Pi^2)/33)*xp^12)*        log(xp) + (-48 + (183*xp)/4 - (125*xp^2)/4 - (107*xp^3)/24 -          (953*xp^4)/120 - (3637*xp^5)/300 - (47837*xp^6)/3150 -          (612959*xp^7)/35280 - (74381*xp^8)/3920 - (5651*xp^9)/280 -          (2927179*xp^10)/138600 - (22225009*xp^11)/1016400 -          (534533137*xp^12)/23783760)*log(xp)^2 +        (16 - 20*xp - 4*xp^3 - 4*xp^4 - (18*xp^5)/5 - (16*xp^6)/5 -          (20*xp^7)/7 - (18*xp^8)/7 - (7*xp^9)/3 - (32*xp^10)/15 -          (108*xp^11)/55 - (20*xp^12)/11)*log(xp)^3 +        xp*(-6607/144 - (329*Pi^2)/36 - 59*Zeta(3)) +        xp^4*(-79694131/2592000 - (1741*Pi^2)/720 - (35*Zeta(3))/2) +        xp^3*(-130759/10368 - (89*Pi^2)/144 - (35*Zeta(3))/2) +        xp^5*(-424335499/12960000 - (3139*Pi^2)/1080 - (167*Zeta(3))/10) +        xp^6*(-137492866883/4445280000 - (8101*Pi^2)/2520 -          (159*Zeta(3))/10) + xp^7*(-3490532076161/124467840000 -          (7027*Pi^2)/2016 - (213*Zeta(3))/14) +        xp^8*(-1520377446671/60963840000 - (37721*Pi^2)/10080 -          (205*Zeta(3))/14) + xp^9*(-1766052490996373/80655160320000 -          (434089*Pi^2)/108864 - (85*Zeta(3))/6) +        xp^10*(-1020075501487250729/53676009192960000 - (15797437*Pi^2)/          3742200 - (413*Zeta(3))/30) +        xp^11*(-9615170036462677811/590436101122560000 -          (243910973*Pi^2)/54885600 - (1477*Zeta(3))/110) +        xp^12*(-17818476886174512943817/1297188114166264320000 -          (332161751*Pi^2)/71351280 - (289*Zeta(3))/22) + (83*Zeta(3))/2) +      xp^10*(421272354793902301/45181825920000 - (372350743*Pi^2)/554400 -        (99*Pi^4)/8 + (315039*Zeta(3))/770) +      xp^11*(31955458507058453447/3644667290880000 - (2676396761*Pi^2)/        4065600 - (99*Pi^4)/8 + (486261*Zeta(3))/616) +      xp^12*(199106768607004342991443/24022002114190080000 -        (457624527*Pi^2)/704704 - (99*Pi^4)/8 + (45414129*Zeta(3))/40040) +      xp^2*(-18958 + (20715*Pi^2)/16 + (14751*Zeta(3))/2) +      log(xp)*(785/8 - (3711*Pi^2)/4 + (154463/8 - (2871*Pi^2)/2)*xp^2 -        7290*Zeta(3) + xp^12*(-1214439793842231577/192576576192000 -          (8043279*Pi^2)/40040 + 7290*Zeta(3)) +        xp^11*(-364509562191947/52592601600 - (82323*Pi^2)/616 +          7290*Zeta(3)) + xp^10*(-250702163086073/32870376000 -          (91613*Pi^2)/1540 + 7290*Zeta(3)) +        xp^9*(-8483391719/1008000 + (467*Pi^2)/20 + 7290*Zeta(3)) +        xp^8*(-5531148166387/592704000 + (4701*Pi^2)/40 + 7290*Zeta(3)) +        xp^7*(-45820046757/4390400 + (12729*Pi^2)/56 + 7290*Zeta(3)) +        xp^6*(-16273488039/1372000 + (12612*Pi^2)/35 + 7290*Zeta(3)) +        xp^5*(-11176239/800 + (2664*Pi^2)/5 + 7290*Zeta(3)) +        xp^4*(-145721293/8000 + (15783*Pi^2)/20 + 7290*Zeta(3)) +        xp^3*(-2288381/64 + (5349*Pi^2)/4 + 7290*Zeta(3)) +        xp*(-144851/4 + 2805*Pi^2 + 14580*Zeta(3)))) +    xp*(12924755/144 - (149563*Pi^2)/24 - (571*Pi^4)/20 - (266037*Zeta(3))/8 +      (10251*Pi^2*Zeta(3))/4 - 20763*Zeta(5)) +    xp^3*(886869761/9216 - (297535*Pi^2)/48 - (339*Pi^4)/20 - 28248*Zeta(3) +      (10251*Pi^2*Zeta(3))/8 - (20763*Zeta(5))/2) +    xp^4*(264899445347/5760000 - (71611529*Pi^2)/24000 - (669*Pi^4)/50 -      (83811*Zeta(3))/5 + (10251*Pi^2*Zeta(3))/8 - (20763*Zeta(5))/2) +    xp^5*(57962914389/1600000 - (53736869*Pi^2)/24000 - (292*Pi^4)/25 -      (1379919*Zeta(3))/100 + (10251*Pi^2*Zeta(3))/8 - (20763*Zeta(5))/2) +    xp^6*(109293447184279/3457440000 - (15441340429*Pi^2)/8232000 -      (14737*Pi^4)/1400 - (8781051*Zeta(3))/700 + (10251*Pi^2*Zeta(3))/8 -      (20763*Zeta(5))/2) + xp^7*(22098351898423889/774466560000 -      (42958215449*Pi^2)/26342400 - (1079*Pi^4)/112 - (83289*Zeta(3))/7 +      (10251*Pi^2*Zeta(3))/8 - (20763*Zeta(5))/2) +    xp^8*(16430911858443464513/627317913600000 - (1023910399949*Pi^2)/      711244800 - (74737*Pi^4)/8400 - (6462549*Zeta(3))/560 +      (10251*Pi^2*Zeta(3))/8 - (20763*Zeta(5))/2) +    xp^9*(6532600399556360687/268850534400000 - (81255529151*Pi^2)/63504000 -      (9919*Pi^4)/1200 - (190561633*Zeta(3))/16800 + (10251*Pi^2*Zeta(3))/8 -      (20763*Zeta(5))/2) + xp^10*(5688892707576268080439/250488042900480000 -      (539700012382541*Pi^2)/473333414400 - (178127*Pi^4)/23100 -      (2078216741*Zeta(3))/184800 + (10251*Pi^2*Zeta(3))/8 -      (20763*Zeta(5))/2) + xp^12*(3878395634969400973719502483/      192368192930434160640000 - (9395077667587171663*Pi^2)/      10399135114368000 - (8127701*Pi^4)/1201200 - (4947187681*Zeta(3))/      440440 + (10251*Pi^2*Zeta(3))/8 - (20763*Zeta(5))/2) +    xp^11*(2156973959457875188475627/101030177303193600000 -      (534344335060397*Pi^2)/525926016000 - (222231*Pi^4)/30800 -      (3799822847*Zeta(3))/338800 + (10251*Pi^2*Zeta(3))/8 -      (20763*Zeta(5))/2) + (20763*Zeta(5))/2) +  d1(1 - x)*(9207/64 + (515*Pi^2)/16 - (187*Pi^4)/320 +    NF*(-7945/288 - (89*Pi^2)/36 + (17*Pi^4)/480 - (5*Zeta(3))/6) +    NF^2*(247/216 + (5*Pi^2)/108 - (5*Zeta(3))/36) + (1401*Zeta(3))/16 -    (531*Pi^2*Zeta(3))/4 + L^2*((-33*Pi^2)/8 + (NF*Pi^2)/4 + 108*Zeta(3)) +    L*(297/8 + (389*Pi^2)/16 + (69*Pi^4)/20 + NF^2*(11/36 + Pi^2/36) -      (1089*Zeta(3))/8 + NF*(-175/24 - (7*Pi^2)/4 + (33*Zeta(3))/4)) +    1296*Zeta(5) + e*(92367/128 + (1151*Pi^2)/24 - (3117*Pi^4)/320 +      (509*Pi^6)/280 + NF^2*(16027/2592 - (16*Pi^2)/81 - (247*Pi^4)/9720 -        (67*Zeta(3))/216) + (241*Zeta(3))/16 - (2565*Pi^2*Zeta(3))/32 -      2970*Zeta(3)^2 + L^3*((-33*Pi^2)/8 + (NF*Pi^2)/4 + 108*Zeta(3)) +      L^2*(297/8 + (767*Pi^2)/32 + (111*Pi^4)/20 + NF^2*(11/36 + Pi^2/24) -        (621*Zeta(3))/8 + NF*(-175/24 - (47*Pi^2)/24 + (45*Zeta(3))/4)) +      (7101*Zeta(5))/8 + NF*(-125935/864 + (121*Pi^2)/108 +        (12967*Pi^4)/12960 + (815*Zeta(3))/144 - (51*Pi^2*Zeta(3))/16 +        (99*Zeta(5))/4) + L*(9669/32 + (1275*Pi^2)/16 + (343*Pi^4)/160 +        NF^2*(271/108 + (13*Pi^2)/108 - (5*Zeta(3))/18) + 39*Zeta(3) -        (927*Pi^2*Zeta(3))/2 + NF*(-8599/144 - (241*Pi^2)/36 + (19*Pi^4)/240 +          (79*Zeta(3))/12) + 4320*Zeta(5))));

 Spgg0sigma2qg:=-242/27 - (517*Pi^2)/144 - (121*Pi^4)/135 +  (5951/144 - (467*Pi^2)/36 + (43925/144 - (467*Pi^2)/36)*xp +    (17879/48 - (467*Pi^2)/18)*xp^2 + (135715/432 - (467*Pi^2)/18)*xp^3 +    (195539/864 - (467*Pi^2)/18)*xp^4 + (4225237/21600 - (467*Pi^2)/18)*xp^5 +    (657047/3600 - (467*Pi^2)/18)*xp^6 + (6278269/35280 - (467*Pi^2)/18)*    xp^7 + (15106921/84672 - (467*Pi^2)/18)*xp^8 +    (173476643/952560 - (467*Pi^2)/18)*xp^9 +    (716379911/3810240 - (467*Pi^2)/18)*xp^10 +    (90111036467/461039040 - (467*Pi^2)/18)*xp^11 +    (470230918303/2305195200 - (467*Pi^2)/18)*xp^12)*log(xp)^2 +  (5567/216 - (9529*xp)/216 - (5935*xp^2)/108 - (1193*xp^3)/108 +    (6683*xp^4)/216 + (66209*xp^5)/1080 + (46297*xp^6)/540 +    (80429*xp^7)/756 + (376057*xp^8)/3024 + (20203*xp^9)/144 +    (41753*xp^10)/270 + (747037*xp^11)/4455 + (1280563*xp^12)/7128)*  log(xp)^3 + (367/18 + (367*xp)/18 + (367*xp^2)/9 + (367*xp^3)/9 +    (367*xp^4)/9 + (367*xp^5)/9 + (367*xp^6)/9 + (367*xp^7)/9 + (367*xp^8)/9 +    (367*xp^9)/9 + (367*xp^10)/9 + (367*xp^11)/9 + (367*xp^12)/9)*log(xp)^4 +  NF^2*(-13/486 - (13*xp)/486 - (193*xp^2)/972 - (77*xp^3)/972 -    (79*xp^4)/1944 - (5*xp^5)/216 - (71*xp^6)/4860 - (73*xp^7)/6804 -    (2603*xp^8)/272160 - (1649*xp^9)/163296 - (23977*xp^10)/2041200 -    (317707*xp^11)/22453200 - (255601*xp^12)/14968800 +    (1/9 + xp/27 + (5*xp^2)/27 + (11*xp^3)/81 + (35*xp^4)/324 +      (143*xp^5)/1620 + (59*xp^6)/810 + (341*xp^7)/5670 + (373*xp^8)/7560 +      (2717*xp^9)/68040 + (215*xp^10)/6804 + (1805*xp^11)/74844 +      (1621*xp^12)/93555)*log(xp) + (-1/108 - xp/108 - xp^2/54 - xp^3/54 -      xp^4/54 - xp^5/54 - xp^6/54 - xp^7/54 - xp^8/54 - xp^9/54 - xp^10/54 -      xp^11/54 - xp^12/54)*log(xp)^2) +  L^2*(-33/8 - (31*Pi^2)/18 + (1577/72 - (31*Pi^2)/18)*xp +    (443/24 - (31*Pi^2)/9)*xp^2 + (3653/216 - (31*Pi^2)/9)*xp^3 +    (1921/432 - (31*Pi^2)/9)*xp^4 + (-4661/2160 - (31*Pi^2)/9)*xp^5 +    (-2033/300 - (31*Pi^2)/9)*xp^6 + (-7219/700 - (31*Pi^2)/9)*xp^7 +    (-27801671/2116800 - (31*Pi^2)/9)*xp^8 + (-98038193/6350400 - (31*Pi^2)/9)*    xp^9 + (-6121159/352800 - (31*Pi^2)/9)*xp^10 +    (-7282487171/384199200 - (31*Pi^2)/9)*xp^11 +    (-64498613/3175200 - (31*Pi^2)/9)*xp^12 +    NF^2*(-1/54 - xp/54 - xp^2/27 - xp^3/27 - xp^4/27 - xp^5/27 - xp^6/27 -      xp^7/27 - xp^8/27 - xp^9/27 - xp^10/27 - xp^11/27 - xp^12/27) +    (179/36 - (565*xp)/36 - (397*xp^2)/18 - (91*xp^3)/6 - (16*xp^4)/3 +      (83*xp^5)/45 + (77*xp^6)/10 + (2669*xp^7)/210 + (21559*xp^8)/1260 +      (79547*xp^9)/3780 + (23252*xp^10)/945 + (57922*xp^11)/2079 +      (641569*xp^12)/20790)*log(xp) + (31/3 + (31*xp)/3 + (62*xp^2)/3 +      (62*xp^3)/3 + (62*xp^4)/3 + (62*xp^5)/3 + (62*xp^6)/3 + (62*xp^7)/3 +      (62*xp^8)/3 + (62*xp^9)/3 + (62*xp^10)/3 + (62*xp^11)/3 + (62*xp^12)/3)*    log(xp)^2 + NF*(5/9 + (43*xp)/54 + (55*xp^2)/36 + (469*xp^3)/324 +      (439*xp^4)/324 + (58*xp^5)/45 + (1001*xp^6)/810 + (3376*xp^7)/2835 +      (1451*xp^8)/1260 + (75979*xp^9)/68040 + (73837*xp^10)/68040 +      (87859*xp^11)/83160 + (256997*xp^12)/249480 +      (-13/54 - (13*xp)/54 - (13*xp^2)/27 - (13*xp^3)/27 - (13*xp^4)/27 -        (13*xp^5)/27 - (13*xp^6)/27 - (13*xp^7)/27 - (13*xp^8)/27 -        (13*xp^9)/27 - (13*xp^10)/27 - (13*xp^11)/27 - (13*xp^12)/27)*      log(xp))) + xp^2*(517927/864 - (377*Pi^2)/8 - (242*Pi^4)/135 -    (956*Zeta(3))/9) + xp*(117191/216 - (5177*Pi^2)/144 - (121*Pi^4)/135 -    (6419*Zeta(3))/72) + L*(-319/18 + (311*Pi^2)/216 +    (-81/4 + (211*Pi^2)/18 + (-7793/36 + (211*Pi^2)/18)*xp +      (-2999/12 + (211*Pi^2)/9)*xp^2 + (-22747/108 + (211*Pi^2)/9)*xp^3 +      (-28109/216 + (211*Pi^2)/9)*xp^4 + (-507091/5400 + (211*Pi^2)/9)*xp^5 +      (-1081/15 + (211*Pi^2)/9)*xp^6 + (-635693/11025 + (211*Pi^2)/9)*xp^7 +      (-50691793/1058400 + (211*Pi^2)/9)*xp^8 +      (-393518807/9525600 + (211*Pi^2)/9)*xp^9 +      (-1763509/47628 + (211*Pi^2)/9)*xp^10 +      (-15323318/444675 + (211*Pi^2)/9)*xp^11 +      (-115987297/3492720 + (211*Pi^2)/9)*xp^12)*log(xp) +    (-353/12 + (209*xp)/4 + (206*xp^2)/3 + 25*xp^3 - (121*xp^4)/6 -      (2381*xp^5)/45 - (7141*xp^6)/90 - (12821*xp^7)/126 - (10189*xp^8)/84 -      (416*xp^9)/3 - (9259*xp^10)/60 - (1001293*xp^11)/5940 -      (215807*xp^12)/1188)*log(xp)^2 +    (-31 - 31*xp - 62*xp^2 - 62*xp^3 - 62*xp^4 - 62*xp^5 - 62*xp^6 - 62*xp^7 -      62*xp^8 - 62*xp^9 - 62*xp^10 - 62*xp^11 - 62*xp^12)*log(xp)^3 +    NF^2*(-5/81 - (2*xp)/81 - (10*xp^2)/81 - (2*xp^3)/27 - (5*xp^4)/108 -      (43*xp^5)/1620 - xp^6/90 + xp^7/630 + (281*xp^8)/22680 +      (1483*xp^9)/68040 + (205*xp^10)/6804 + (2815*xp^11)/74844 +      (4154*xp^12)/93555 + (1/27 + xp/27 + (2*xp^2)/27 + (2*xp^3)/27 +        (2*xp^4)/27 + (2*xp^5)/27 + (2*xp^6)/27 + (2*xp^7)/27 + (2*xp^8)/27 +        (2*xp^9)/27 + (2*xp^10)/27 + (2*xp^11)/27 + (2*xp^12)/27)*log(xp)) +    NF*(113/54 + (11*Pi^2)/324 + (191/54 + (11*Pi^2)/324)*xp +      (176/27 + (11*Pi^2)/162)*xp^2 + (2563/486 + (11*Pi^2)/162)*xp^3 +      (4565/972 + (11*Pi^2)/162)*xp^4 + (54427/12150 + (11*Pi^2)/162)*xp^5 +      (709/162 + (11*Pi^2)/162)*xp^6 + (17188/3969 + (11*Pi^2)/162)*xp^7 +      (73457/17010 + (11*Pi^2)/162)*xp^8 + (9276307/2143260 + (11*Pi^2)/162)*      xp^9 + (93283639/21432600 + (11*Pi^2)/162)*xp^10 +      (5688222737/1296672300 + (11*Pi^2)/162)*xp^11 +      (45935486983/10373378400 + (11*Pi^2)/162)*xp^12 +      (5/9 - (61*xp)/27 - (43*xp^2)/18 - (89*xp^3)/54 - (5*xp^4)/6 -        (199*xp^5)/810 + (37*xp^6)/162 + (715*xp^7)/1134 + (53*xp^8)/54 +        (163*xp^9)/126 + (2977*xp^10)/1890 + (68543*xp^11)/37422 +        (7033*xp^12)/3402)*log(xp) + (19/18 + (19*xp)/18 + (19*xp^2)/9 +        (19*xp^3)/9 + (19*xp^4)/9 + (19*xp^5)/9 + (19*xp^6)/9 + (19*xp^7)/9 +        (19*xp^8)/9 + (19*xp^9)/9 + (19*xp^10)/9 + (19*xp^11)/9 +        (19*xp^12)/9)*log(xp)^2) + xp^2*(6263/36 - (343*Pi^2)/27 -      124*Zeta(3)) + xp^3*(20953/162 - (361*Pi^2)/54 - 124*Zeta(3)) +    xp^4*(20899/2592 - (113*Pi^2)/108 - 124*Zeta(3)) +    xp^5*(-15882203/324000 + (817*Pi^2)/270 - 124*Zeta(3)) +    xp^6*(-1460057/16200 + (3401*Pi^2)/540 - 124*Zeta(3)) +    xp^7*(-3417508753/27783000 + (34253*Pi^2)/3780 - 124*Zeta(3)) +    xp^8*(-44602848937/296352000 + (86671*Pi^2)/7560 - 124*Zeta(3)) +    xp^9*(-4180059208687/24004512000 + (12847*Pi^2)/945 - 124*Zeta(3)) +    xp^10*(-1169266348729/6001128000 + (117259*Pi^2)/7560 - 124*Zeta(3)) +    xp^11*(-567802476437071/2662500456000 + (478231*Pi^2)/27720 -      124*Zeta(3)) + xp^12*(-111265671900583/484090992000 +      (58057*Pi^2)/3080 - 124*Zeta(3)) +    xp*(6481/36 - (1813*Pi^2)/216 - 62*Zeta(3)) - 62*Zeta(3)) +  xp^3*(3486095/7776 - (24011*Pi^2)/648 - (242*Pi^4)/135 - (265*Zeta(3))/18) +  NF*(319/324 + (43*Pi^2)/216 + (-355/108 + (8*Pi^2)/81 +      (-35/4 + (8*Pi^2)/81)*xp + (-385/36 + (16*Pi^2)/81)*xp^2 +      (-131/12 + (16*Pi^2)/81)*xp^3 + (-383/36 + (16*Pi^2)/81)*xp^4 +      (-107303/9720 + (16*Pi^2)/81)*xp^5 + (-140437/12150 + (16*Pi^2)/81)*      xp^6 + (-7207783/595350 + (16*Pi^2)/81)*xp^7 +      (-8612617/680400 + (16*Pi^2)/81)*xp^8 +      (-125763083/9525600 + (16*Pi^2)/81)*xp^9 +      (-130841009/9525600 + (16*Pi^2)/81)*xp^10 +      (-147876289273/10373378400 + (16*Pi^2)/81)*xp^11 +      (-153118777447/10373378400 + (16*Pi^2)/81)*xp^12)*log(xp) +    (-121/54 + (181*xp)/108 + (11*xp^2)/72 - (625*xp^3)/648 -      (2783*xp^4)/1296 - (1297*xp^5)/432 - (5981*xp^6)/1620 -      (48497*xp^7)/11340 - (5361*xp^8)/1120 - (203729*xp^9)/38880 -      (109807*xp^10)/19440 - (429151*xp^11)/71280 - (37793*xp^12)/5940)*    log(xp)^2 + (-313/324 - (313*xp)/324 - (313*xp^2)/162 - (313*xp^3)/162 -      (313*xp^4)/162 - (313*xp^5)/162 - (313*xp^6)/162 - (313*xp^7)/162 -      (313*xp^8)/162 - (313*xp^9)/162 - (313*xp^10)/162 - (313*xp^11)/162 -      (313*xp^12)/162)*log(xp)^3 + xp^3*(3163/432 - (7*Pi^2)/243 -      (275*Zeta(3))/54) + xp^4*(66065/10368 + (137*Pi^2)/3888 -      (275*Zeta(3))/54) + xp^2*(13469/1296 + Pi^2/27 - (275*Zeta(3))/54) +    xp^5*(68414357/11664000 + (1621*Pi^2)/19440 - (275*Zeta(3))/54) +    xp^6*(15757289/2916000 + Pi^2/8 - (275*Zeta(3))/54) +    xp^7*(4973127461/1000188000 + (3683*Pi^2)/22680 - (275*Zeta(3))/54) +    xp^8*(146178779567/32006016000 + (17827*Pi^2)/90720 - (275*Zeta(3))/54) +    xp^9*(401865969521/96018048000 + (186083*Pi^2)/816480 -      (275*Zeta(3))/54) + xp^10*(183551069353/48009024000 +      (104917*Pi^2)/408240 - (275*Zeta(3))/54) +    xp^11*(2000426322376939/575100098496000 + (1275719*Pi^2)/4490640 -      (275*Zeta(3))/54) + xp^12*(72429527481049/23004003939840 +      (31579*Pi^2)/102060 - (275*Zeta(3))/54) +    xp*(881/162 - (53*Pi^2)/216 - (275*Zeta(3))/108) - (275*Zeta(3))/108) +  (4441*Zeta(3))/72 + xp^4*(4689413/31104 - (32857*Pi^2)/1296 -    (242*Pi^4)/135 + (673*Zeta(3))/9) +  xp^5*(92252897/2430000 - (136219*Pi^2)/6480 - (242*Pi^4)/135 +    (25121*Zeta(3))/180) + xp^6*(-60734207/1620000 - (616163*Pi^2)/32400 -    (242*Pi^4)/135 + (34513*Zeta(3))/180) +  xp^7*(-727386818821/7779240000 - (28822421*Pi^2)/1587600 - (242*Pi^4)/135 +    (297217*Zeta(3))/1260) + xp^8*(-68077558340909/497871360000 -    (76071971*Pi^2)/4233600 - (242*Pi^4)/135 + (86413*Zeta(3))/315) +  xp^9*(-2953287486392071/17283248640000 - (694345579*Pi^2)/38102400 -    (242*Pi^4)/135 + (2331857*Zeta(3))/7560) +  xp^10*(-171326711040137/864162432000 - (357784933*Pi^2)/19051200 -    (242*Pi^4)/135 + (2564033*Zeta(3))/7560) +  xp^11*(-13946962036189545259/63261010834560000 -    (135211793491*Pi^2)/6915585600 - (242*Pi^4)/135 +    (6105611*Zeta(3))/16632) +  xp^12*(-30191034048082914683/126522021669120000 -    (141621754741*Pi^2)/6915585600 - (242*Pi^4)/135 +    (32660563*Zeta(3))/83160) + log(xp)*(1595/72 - (269*Pi^2)/108 +    (1045*Zeta(3))/6 + xp*(-3911/8 + (2245*Pi^2)/108 + (1045*Zeta(3))/6) +    xp^12*(2290429878645079/4564286496000 - (1088639*Pi^2)/20790 +      (1045*Zeta(3))/3) + xp^11*(521301615660103/1141071624000 -      (2003027*Pi^2)/41580 + (1045*Zeta(3))/3) +    xp^10*(349665534389/857304000 - (494503*Pi^2)/11340 + (1045*Zeta(3))/3) +    xp^9*(2427077932969/6858432000 - (875207*Pi^2)/22680 + (1045*Zeta(3))/3) +    xp^8*(521918241979/1778112000 - (35657*Pi^2)/1080 + (1045*Zeta(3))/3) +    xp^7*(24976215709/111132000 - (33689*Pi^2)/1260 + (1045*Zeta(3))/3) +    xp^6*(46729147/324000 - (703*Pi^2)/36 + (1045*Zeta(3))/3) +    xp^5*(29550149/648000 - (1486*Pi^2)/135 + (1045*Zeta(3))/3) +    xp^4*(-461821/5184 - (23*Pi^2)/54 + (1045*Zeta(3))/3) +    xp^3*(-244487/648 + (1535*Pi^2)/108 + (1045*Zeta(3))/3) +    xp^2*(-13457/24 + (3131*Pi^2)/108 + (1045*Zeta(3))/3)) +  e*(-10483/324 - (701*Pi^2)/432 + (5063*Pi^4)/6480 +    (-4745/144 + (803*Pi^2)/18 + (-13247/16 + (803*Pi^2)/18)*xp +      (-439975/432 + (803*Pi^2)/9)*xp^2 + (-1060321/1296 + (803*Pi^2)/9)*      xp^3 + (-1479215/2592 + (803*Pi^2)/9)*xp^4 +      (-30832837/64800 + (803*Pi^2)/9)*xp^5 + (-13936339/32400 + (803*Pi^2)/9)*      xp^6 + (-649058269/1587600 + (803*Pi^2)/9)*xp^7 +      (-1276510153/3175200 + (803*Pi^2)/9)*xp^8 +      (-23128386779/57153600 + (803*Pi^2)/9)*xp^9 +      (-23650547411/57153600 + (803*Pi^2)/9)*xp^10 +      (-2956752477751/6915585600 + (803*Pi^2)/9)*xp^11 +      (-3074884657861/6915585600 + (803*Pi^2)/9)*xp^12)*log(xp)^3 +    (-6677/288 + (32239*xp)/288 + (11743*xp^2)/72 + (2051*xp^3)/27 -      (2149*xp^4)/432 - (8566*xp^5)/135 - (238547*xp^6)/2160 -      (64849*xp^7)/432 - (372161*xp^8)/2016 - (488023*xp^9)/2268 -      (22014901*xp^10)/90720 - (267103147*xp^11)/997920 -      (57994841*xp^12)/199584)*log(xp)^4 +    (-775/24 - (775*xp)/24 - (775*xp^2)/12 - (775*xp^3)/12 - (775*xp^4)/12 -      (775*xp^5)/12 - (775*xp^6)/12 - (775*xp^7)/12 - (775*xp^8)/12 -      (775*xp^9)/12 - (775*xp^10)/12 - (775*xp^11)/12 - (775*xp^12)/12)*    log(xp)^5 + L^3*(-33/8 - (31*Pi^2)/18 + (1577/72 - (31*Pi^2)/18)*xp +      (443/24 - (31*Pi^2)/9)*xp^2 + (3653/216 - (31*Pi^2)/9)*xp^3 +      (1921/432 - (31*Pi^2)/9)*xp^4 + (-4661/2160 - (31*Pi^2)/9)*xp^5 +      (-2033/300 - (31*Pi^2)/9)*xp^6 + (-7219/700 - (31*Pi^2)/9)*xp^7 +      (-27801671/2116800 - (31*Pi^2)/9)*xp^8 +      (-98038193/6350400 - (31*Pi^2)/9)*xp^9 + (-6121159/352800 - (31*Pi^2)/9)*      xp^10 + (-7282487171/384199200 - (31*Pi^2)/9)*xp^11 +      (-64498613/3175200 - (31*Pi^2)/9)*xp^12 +      NF^2*(-1/54 - xp/54 - xp^2/27 - xp^3/27 - xp^4/27 - xp^5/27 - xp^6/27 -        xp^7/27 - xp^8/27 - xp^9/27 - xp^10/27 - xp^11/27 - xp^12/27) +      (179/36 - (565*xp)/36 - (397*xp^2)/18 - (91*xp^3)/6 - (16*xp^4)/3 +        (83*xp^5)/45 + (77*xp^6)/10 + (2669*xp^7)/210 + (21559*xp^8)/1260 +        (79547*xp^9)/3780 + (23252*xp^10)/945 + (57922*xp^11)/2079 +        (641569*xp^12)/20790)*log(xp) + (31/3 + (31*xp)/3 + (62*xp^2)/3 +        (62*xp^3)/3 + (62*xp^4)/3 + (62*xp^5)/3 + (62*xp^6)/3 + (62*xp^7)/3 +        (62*xp^8)/3 + (62*xp^9)/3 + (62*xp^10)/3 + (62*xp^11)/3 +        (62*xp^12)/3)*log(xp)^2 + NF*(5/9 + (43*xp)/54 + (55*xp^2)/36 +        (469*xp^3)/324 + (439*xp^4)/324 + (58*xp^5)/45 + (1001*xp^6)/810 +        (3376*xp^7)/2835 + (1451*xp^8)/1260 + (75979*xp^9)/68040 +        (73837*xp^10)/68040 + (87859*xp^11)/83160 + (256997*xp^12)/249480 +        (-13/54 - (13*xp)/54 - (13*xp^2)/27 - (13*xp^3)/27 - (13*xp^4)/27 -          (13*xp^5)/27 - (13*xp^6)/27 - (13*xp^7)/27 - (13*xp^8)/27 -          (13*xp^9)/27 - (13*xp^10)/27 - (13*xp^11)/27 - (13*xp^12)/27)*        log(xp))) + log(xp)^2*(1361/72 + (2237*Pi^2)/144 +      xp^2*(400351/144 - (1135*Pi^2)/8 - 1315*Zeta(3)) +      xp^3*(2619311/1296 - (14839*Pi^2)/216 - 1315*Zeta(3)) +      xp^4*(1218947/1296 + (259*Pi^2)/432 - 1315*Zeta(3)) +      xp^5*(290632013/648000 + (109457*Pi^2)/2160 - 1315*Zeta(3)) +      xp^6*(20282653/216000 + (32737*Pi^2)/360 - 1315*Zeta(3)) +      xp^7*(-4784540107/24696000 + (62977*Pi^2)/504 - 1315*Zeta(3)) +      xp^8*(-37169320519/84672000 + (103853*Pi^2)/672 - 1315*Zeta(3)) +      xp^9*(-15705939710179/24004512000 + (3280145*Pi^2)/18144 -        1315*Zeta(3)) + xp^10*(-40673256245849/48009024000 +        (1158877*Pi^2)/5670 - 1315*Zeta(3)) +      xp^11*(-65349788205253331/63900010944000 + (28172689*Pi^2)/124740 -        1315*Zeta(3)) + xp^12*(-137586962307437/116181838080 +        (24502949*Pi^2)/99792 - 1315*Zeta(3)) +      xp*(18311/8 - (14027*Pi^2)/144 - (1315*Zeta(3))/2) - (1315*Zeta(3))/2) +    L^2*(-319/18 - (47*Pi^2)/72 + (-13/2 + (307*Pi^2)/18 +        (-11831/36 + (307*Pi^2)/18)*xp + (-6787/18 + (307*Pi^2)/9)*xp^2 +        (-2833/9 + (307*Pi^2)/9)*xp^3 + (-26561/144 + (307*Pi^2)/9)*xp^4 +        (-1314419/10800 + (307*Pi^2)/9)*xp^5 + (-146921/1800 + (307*Pi^2)/9)*        xp^6 + (-4718089/88200 + (307*Pi^2)/9)*xp^7 +        (-34878353/1058400 + (307*Pi^2)/9)*xp^8 +        (-168524627/9525600 + (307*Pi^2)/9)*xp^9 +        (-14991329/2381400 + (307*Pi^2)/9)*xp^10 +        (208514129/96049800 + (307*Pi^2)/9)*xp^11 +        (1605845083/192099600 + (307*Pi^2)/9)*xp^12)*log(xp) +      (-1003/36 + (3365*xp)/36 + (1219*xp^2)/9 + (668*xp^3)/9 +        (329*xp^4)/36 - (6853*xp^5)/180 - (686*xp^6)/9 - (34207*xp^7)/315 -        (344851*xp^8)/2520 - (408161*xp^9)/2520 - (58154*xp^10)/315 -        (2133541*xp^11)/10395 - (9322231*xp^12)/41580)*log(xp)^2 +      (-137/3 - (137*xp)/3 - (274*xp^2)/3 - (274*xp^3)/3 - (274*xp^4)/3 -        (274*xp^5)/3 - (274*xp^6)/3 - (274*xp^7)/3 - (274*xp^8)/3 -        (274*xp^9)/3 - (274*xp^10)/3 - (274*xp^11)/3 - (274*xp^12)/3)*      log(xp)^3 + NF^2*(-5/81 - (7*xp)/162 - (13*xp^2)/81 - (7*xp^3)/81 -        (29*xp^4)/648 - (49*xp^5)/3240 + (13*xp^6)/1620 + (307*xp^7)/11340 +        (1963*xp^8)/45360 + (2603*xp^9)/45360 + (317*xp^10)/4536 +        (1349*xp^11)/16632 + (949*xp^12)/10395 +        (2/27 + (2*xp)/27 + (4*xp^2)/27 + (4*xp^3)/27 + (4*xp^4)/27 +          (4*xp^5)/27 + (4*xp^6)/27 + (4*xp^7)/27 + (4*xp^8)/27 +          (4*xp^9)/27 + (4*xp^10)/27 + (4*xp^11)/27 + (4*xp^12)/27)*log(xp)) +      NF*(113/54 + (13*Pi^2)/108 + (134/27 + (13*Pi^2)/108)*xp +        (515/54 + (13*Pi^2)/54)*xp^2 + (401/54 + (13*Pi^2)/54)*xp^3 +        (16457/2592 + (13*Pi^2)/54)*xp^4 + (377261/64800 + (13*Pi^2)/54)*        xp^5 + (133511/24300 + (13*Pi^2)/54)*xp^6 +        (2511659/476280 + (13*Pi^2)/54)*xp^7 +        (13004239/2540160 + (13*Pi^2)/54)*xp^8 +        (114549151/22861440 + (13*Pi^2)/54)*xp^9 +        (281985421/57153600 + (13*Pi^2)/54)*xp^10 +        (33752737201/6915585600 + (13*Pi^2)/54)*xp^11 +        (33508590641/6915585600 + (13*Pi^2)/54)*xp^12 +        (-8/9 - (221*xp)/54 - (160*xp^2)/27 - (139*xp^3)/27 - (911*xp^4)/216 -          (1277*xp^5)/360 - (541*xp^6)/180 - (1069*xp^7)/420 -          (32399*xp^8)/15120 - (8993*xp^9)/5040 - (409*xp^10)/280 -          (290779*xp^11)/249480 - (111527*xp^12)/124740)*log(xp) +        (65/54 + (65*xp)/54 + (65*xp^2)/27 + (65*xp^3)/27 + (65*xp^4)/27 +          (65*xp^5)/27 + (65*xp^6)/27 + (65*xp^7)/27 + (65*xp^8)/27 +          (65*xp^9)/27 + (65*xp^10)/27 + (65*xp^11)/27 + (65*xp^12)/27)*        log(xp)^2) + xp^2*(1185/4 - (49*Pi^2)/2 - (548*Zeta(3))/3) +      xp^3*(12949/54 - (146*Pi^2)/9 - (548*Zeta(3))/3) +      xp^4*(92497/1728 - (595*Pi^2)/72 - (548*Zeta(3))/3) +      xp^5*(-22194317/648000 - (181*Pi^2)/72 - (548*Zeta(3))/3) +      xp^6*(-3931733/40500 + (19*Pi^2)/9 - (548*Zeta(3))/3) +      xp^7*(-8172336401/55566000 + (3793*Pi^2)/630 - (548*Zeta(3))/3) +      xp^8*(-167762337401/889056000 + (47489*Pi^2)/5040 - (548*Zeta(3))/3) +      xp^9*(-5384476873957/24004512000 + (8957*Pi^2)/720 - (548*Zeta(3))/3) +      xp^10*(-766304960021/3000564000 + (682*Pi^2)/45 - (548*Zeta(3))/3) +      xp^11*(-11769882290128/41601569625 + (17449*Pi^2)/990 -        (548*Zeta(3))/3) + xp^12*(-3276091213822639/10650001824000 +        (78769*Pi^2)/3960 - (548*Zeta(3))/3) +      xp*(2383/8 - (1087*Pi^2)/72 - (274*Zeta(3))/3) - (274*Zeta(3))/3) +    NF^2*(-119/1458 + (5*Pi^2)/324 + (31/162 - Pi^2/108 +        (37/162 - Pi^2/108)*xp + (295/324 - Pi^2/54)*xp^2 +        (155/324 - Pi^2/54)*xp^3 + (28/81 - Pi^2/54)*xp^4 +        (47/162 - Pi^2/54)*xp^5 + (1297/4860 - Pi^2/54)*xp^6 +        (8851/34020 - Pi^2/54)*xp^7 + (1789/6804 - Pi^2/54)*xp^8 +        (2309/8505 - Pi^2/54)*xp^9 + (4022/14175 - Pi^2/54)*xp^10 +        (139591/467775 - Pi^2/54)*xp^11 + (3533023/11226600 - Pi^2/54)*xp^12)*      log(xp) + (-5/36 - (7*xp)/108 - (8*xp^2)/27 - (14*xp^3)/81 -        (67*xp^4)/648 - (35*xp^5)/648 - (5*xp^6)/324 + (37*xp^7)/2268 +        (131*xp^8)/3024 + (1819*xp^9)/27216 + (1193*xp^10)/13608 +        (15923*xp^11)/149688 + (2308*xp^12)/18711)*log(xp)^2 +      (11/324 + (11*xp)/324 + (11*xp^2)/162 + (11*xp^3)/162 + (11*xp^4)/162 +        (11*xp^5)/162 + (11*xp^6)/162 + (11*xp^7)/162 + (11*xp^8)/162 +        (11*xp^9)/162 + (11*xp^10)/162 + (11*xp^11)/162 + (11*xp^12)/162)*      log(xp)^3 + xp*(-497/1458 + Pi^2/162 + (2*Zeta(3))/27) +      xp^12*(295387/76982400 - (2077*Pi^2)/187110 + (4*Zeta(3))/27) +      xp^11*(-1070009/67359600 - (2815*Pi^2)/299376 + (4*Zeta(3))/27) +      xp^10*(-8933/244944 - (205*Pi^2)/27216 + (4*Zeta(3))/27) +      xp^9*(-71467/1224720 - (1483*Pi^2)/272160 + (4*Zeta(3))/27) +      xp^8*(-22397/272160 - (281*Pi^2)/90720 + (4*Zeta(3))/27) +      xp^7*(-533/4860 - Pi^2/2520 + (4*Zeta(3))/27) +      xp^6*(-58/405 + Pi^2/360 + (4*Zeta(3))/27) +      xp^5*(-17/90 + (43*Pi^2)/6480 + (4*Zeta(3))/27) +      xp^4*(-1529/5832 + (5*Pi^2)/432 + (4*Zeta(3))/27) +      xp^3*(-2429/5832 + Pi^2/54 + (4*Zeta(3))/27) +      xp^2*(-5917/5832 + (5*Pi^2)/162 + (4*Zeta(3))/27) + (2*Zeta(3))/27) -    (301*Zeta(3))/6 + (547*Pi^2*Zeta(3))/6 +    log(xp)*(3167/216 + (2717*Pi^2)/144 + (97*Pi^4)/54 +      xp^12*(236260792867437976511/177130830336768000 +        (1287549423521*Pi^2)/6915585600 + (97*Pi^4)/27 -        (2722492*Zeta(3))/1155) +      xp^11*(6443422361105493559/5535338448024000 + (619546018513*Pi^2)/        3457792800 + (97*Pi^4)/27 - (1367759*Zeta(3))/630) +      xp^10*(14549070183139871/15122842560000 + (551344231*Pi^2)/3175200 +        (97*Pi^4)/27 - (3719761*Zeta(3))/1890) +      xp^9*(87020568429133627/120982740480000 + (2160850379*Pi^2)/12700800 +        (97*Pi^4)/27 - (6595763*Zeta(3))/3780) +      xp^8*(632757204963797/1493614080000 + (3796327*Pi^2)/22400 +        (97*Pi^4)/27 - (628597*Zeta(3))/420) +      xp^7*(669442668499/11668860000 + (17162308*Pi^2)/99225 + (97*Pi^4)/27 -        (766463*Zeta(3))/630) + xp^6*(-3960984043/9720000 +        (740303*Pi^2)/4050 + (97*Pi^4)/27 - (80501*Zeta(3))/90) +      xp^5*(-367816441/360000 + (13171963*Pi^2)/64800 + (97*Pi^4)/27 -        (7694*Zeta(3))/15) + xp^4*(-6642737/3456 + (635681*Pi^2)/2592 +        (97*Pi^4)/27 - (343*Zeta(3))/9) - 179*Zeta(3) +      xp^3*(-10931659/2592 + (458761*Pi^2)/1296 + (97*Pi^4)/27 +        (11143*Zeta(3))/18) + xp*(-1006051/216 + (152095*Pi^2)/432 +        (97*Pi^4)/54 + (2696*Zeta(3))/3) +      xp^2*(-4934705/864 + (192071*Pi^2)/432 + (97*Pi^4)/27 +        (7961*Zeta(3))/6)) + NF*(3215/972 - (43*Pi^2)/324 - (349*Pi^4)/9720 +      (217/216 - (175*Pi^2)/216 + (1675/72 - (175*Pi^2)/216)*xp +        (659/27 - (175*Pi^2)/108)*xp^2 + (11431/486 - (175*Pi^2)/108)*xp^3 +        (80813/3888 - (175*Pi^2)/108)*xp^4 + (995897/48600 - (175*Pi^2)/108)*        xp^5 + (337307/16200 - (175*Pi^2)/108)*xp^6 +        (16998319/793800 - (175*Pi^2)/108)*xp^7 +        (210919013/9525600 - (175*Pi^2)/108)*xp^8 +        (562074767/24494400 - (175*Pi^2)/108)*xp^9 +        (116568997/4898880 - (175*Pi^2)/108)*xp^10 +        (73106416897/2963822400 - (175*Pi^2)/108)*xp^11 +        (37859994791/1481911200 - (175*Pi^2)/108)*xp^12)*log(xp)^2 +      (19/12 - (131*xp)/27 - (2935*xp^2)/648 - (5273*xp^3)/1944 -        (2599*xp^4)/3888 + (15737*xp^5)/19440 + (9739*xp^6)/4860 +        (102679*xp^7)/34020 + (118063*xp^8)/30240 + (3831521*xp^9)/816480 +        (2206159*xp^10)/408240 + (2470871*xp^11)/408240 +        (7464013*xp^12)/1122660)*log(xp)^3 +      (511/432 + (511*xp)/432 + (511*xp^2)/216 + (511*xp^3)/216 +        (511*xp^4)/216 + (511*xp^5)/216 + (511*xp^6)/216 + (511*xp^7)/216 +        (511*xp^8)/216 + (511*xp^9)/216 + (511*xp^10)/216 + (511*xp^11)/216 +        (511*xp^12)/216)*log(xp)^4 + xp^2*(263839/3888 - (841*Pi^2)/324 -        (349*Pi^4)/4860 - (569*Zeta(3))/54) +      xp*(38471/972 - (17*Pi^2)/6 - (349*Pi^4)/9720 - (265*Zeta(3))/27) +      xp^3*(1768709/34992 - (16069*Pi^2)/5832 - (349*Pi^4)/4860 -        (1063*Zeta(3))/162) + xp^4*(26291903/559872 - (12991*Pi^2)/5832 -        (349*Pi^4)/4860 - (1501*Zeta(3))/648) +      xp^5*(15614522461/349920000 - (8003*Pi^2)/3888 - (349*Pi^4)/4860 +        (2431*Zeta(3))/3240) + (19*Zeta(3))/9 +      xp^6*(495829037/11664000 - (57721*Pi^2)/29160 - (349*Pi^4)/4860 +        (1741*Zeta(3))/540) + xp^7*(5696435806001/140026320000 -        (1734058*Pi^2)/893025 - (349*Pi^4)/4860 + (149*Zeta(3))/28) +      xp^8*(525828024920021/13442526720000 - (110223857*Pi^2)/57153600 -        (349*Pi^4)/4860 + (21625*Zeta(3))/3024) +      xp^9*(41130797581118171/1088844664320000 - (993577793*Pi^2)/514382400 -        (349*Pi^4)/4860 + (238897*Zeta(3))/27216) +      xp^10*(49836628072159/1361055830400 - (125128309*Pi^2)/64297800 -        (349*Pi^4)/4860 + (697003*Zeta(3))/68040) +      xp^11*(17739679563194251463/498180460322160000 -        (272316133*Pi^2)/138311712 - (349*Pi^4)/4860 +        (8666633*Zeta(3))/748440) +      xp^12*(34601112304714120129/996360920644320000 -        (82894868093*Pi^2)/41493513600 - (349*Pi^4)/4860 +        (479245*Zeta(3))/37422) + log(xp)*(-382/81 - (89*Pi^2)/108 +        10*Zeta(3) + xp*(-3328/81 + (569*Pi^2)/324 + 10*Zeta(3)) +        xp^12*(-16622444881303601/575100098496000 - (316457*Pi^2)/106920 +          20*Zeta(3)) + xp^11*(-17521559522669339/575100098496000 -          (32317*Pi^2)/11880 + 20*Zeta(3)) +        xp^10*(-13861927827017/432081216000 - (71749*Pi^2)/29160 +          20*Zeta(3)) + xp^9*(-5833843617983/172832486400 -          (63469*Pi^2)/29160 + 20*Zeta(3)) +        xp^8*(-19080667/537600 - (42257*Pi^2)/22680 + 20*Zeta(3)) +        xp^7*(-2984950709/80015040 - (102941*Pi^2)/68040 + 20*Zeta(3)) +        xp^6*(-228638531/5832000 - (2167*Pi^2)/1944 + 20*Zeta(3)) +        xp^5*(-480805123/11664000 - (421*Pi^2)/648 + 20*Zeta(3)) +        xp^4*(-4066699/93312 - (155*Pi^2)/1944 + 20*Zeta(3)) +        xp^3*(-579707/11664 + (1369*Pi^2)/1944 + 20*Zeta(3)) +        xp^2*(-75743/1296 + (779*Pi^2)/648 + 20*Zeta(3)))) +    L*(-814/27 - (479*Pi^2)/144 - (179*Pi^4)/108 +      (277/8 - (446*Pi^2)/9 + (71035/72 - (446*Pi^2)/9)*xp +        (28571/24 - (892*Pi^2)/9)*xp^2 + (69565/72 - (892*Pi^2)/9)*xp^3 +        (91829/144 - (892*Pi^2)/9)*xp^4 + (1072453/2160 - (892*Pi^2)/9)*xp^5 +        (2251589/5400 - (892*Pi^2)/9)*xp^6 + (97599563/264600 - (892*Pi^2)/9)*        xp^7 + (359873377/1058400 - (892*Pi^2)/9)*xp^8 +        (771835777/2381400 - (892*Pi^2)/9)*xp^9 +        (604613879/1905120 - (892*Pi^2)/9)*xp^10 +        (73150511123/230519520 - (892*Pi^2)/9)*xp^11 +        (6755013091/20956320 - (892*Pi^2)/9)*xp^12)*log(xp)^2 +      (4655/108 - (19513*xp)/108 - (14335*xp^2)/54 - (7145*xp^3)/54 -        (433*xp^4)/108 + (47957*xp^5)/540 + (44149*xp^6)/270 +        (428437*xp^7)/1890 + (304199*xp^8)/1080 + (2498183*xp^9)/7560 +        (13102*xp^10)/35 + (1174459*xp^11)/2835 + (56246153*xp^12)/124740)*      log(xp)^3 + (595/9 + (595*xp)/9 + (1190*xp^2)/9 + (1190*xp^3)/9 +        (1190*xp^4)/9 + (1190*xp^5)/9 + (1190*xp^6)/9 + (1190*xp^7)/9 +        (1190*xp^8)/9 + (1190*xp^9)/9 + (1190*xp^10)/9 + (1190*xp^11)/9 +        (1190*xp^12)/9)*log(xp)^4 + NF^2*(-28/243 + Pi^2/108 +        (-46/243 + Pi^2/108)*xp + (-158/243 + Pi^2/54)*xp^2 +        (-82/243 + Pi^2/54)*xp^3 + (-473/1944 + Pi^2/54)*xp^4 +        (-133/648 + Pi^2/54)*xp^5 + (-463/2430 + Pi^2/54)*xp^6 +        (-3193/17010 + Pi^2/54)*xp^7 + (-7451/38880 + Pi^2/54)*xp^8 +        (-163019/816480 + Pi^2/54)*xp^9 + (-61313/291600 + Pi^2/54)*xp^10 +        (-4996661/22453200 + Pi^2/54)*xp^11 + (-1513327/6415200 + Pi^2/54)*        xp^12 + (5/27 + xp/9 + (4*xp^2)/9 + (20*xp^3)/81 + (11*xp^4)/81 +          (23*xp^5)/405 - (2*xp^6)/405 - (158*xp^7)/2835 - (187*xp^8)/1890 -          (2323*xp^9)/17010 - (289*xp^10)/1701 - (3739*xp^11)/18711 -          (21236*xp^12)/93555)*log(xp) + (-5/54 - (5*xp)/54 - (5*xp^2)/27 -          (5*xp^3)/27 - (5*xp^4)/27 - (5*xp^5)/27 - (5*xp^6)/27 -          (5*xp^7)/27 - (5*xp^8)/27 - (5*xp^9)/27 - (5*xp^10)/27 -          (5*xp^11)/27 - (5*xp^12)/27)*log(xp)^2) +      xp^2*(903859/432 - (72007*Pi^2)/432 - (179*Pi^4)/54 -        (4760*Zeta(3))/9) + xp*(200093/108 - (56459*Pi^2)/432 -        (179*Pi^4)/108 - (13027*Zeta(3))/36) +      xp^3*(6340207/3888 - (168635*Pi^2)/1296 - (179*Pi^4)/54 -        (2345*Zeta(3))/9) + NF*(302/81 + (5*Pi^2)/54 +        (-205/54 + (7*Pi^2)/36 + (-391/18 + (7*Pi^2)/36)*xp +          (-1571/54 + (7*Pi^2)/18)*xp^2 + (-12527/486 + (7*Pi^2)/18)*xp^3 +          (-22087/972 + (7*Pi^2)/18)*xp^4 + (-531593/24300 + (7*Pi^2)/18)*          xp^5 + (-131618/6075 + (7*Pi^2)/18)*xp^6 +          (-12950221/595350 + (7*Pi^2)/18)*xp^7 +          (-13102451/595350 + (7*Pi^2)/18)*xp^8 +          (-136975261/6123600 + (7*Pi^2)/18)*xp^9 +          (-139597321/6123600 + (7*Pi^2)/18)*xp^10 +          (-17241596597/740955600 + (7*Pi^2)/18)*xp^11 +          (-35227353529/1481911200 + (7*Pi^2)/18)*xp^12)*log(xp) +        (-5/6 + (205*xp)/27 + (307*xp^2)/36 + (2095*xp^3)/324 +          (2597*xp^4)/648 + (7229*xp^5)/3240 + (643*xp^6)/810 -          (347*xp^7)/810 - (22639*xp^8)/15120 - (333331*xp^9)/136080 -          (225161*xp^10)/68040 - (3063707*xp^11)/748440 - (40949*xp^12)/8505)*        log(xp)^2 + (-325/162 - (325*xp)/162 - (325*xp^2)/81 -          (325*xp^3)/81 - (325*xp^4)/81 - (325*xp^5)/81 - (325*xp^6)/81 -          (325*xp^7)/81 - (325*xp^8)/81 - (325*xp^9)/81 - (325*xp^10)/81 -          (325*xp^11)/81 - (325*xp^12)/81)*log(xp)^3 +        xp^3*(163823/5832 - (1547*Pi^2)/1944 - (235*Zeta(3))/27) +        xp^4*(1210969/46656 - (649*Pi^2)/972 - (235*Zeta(3))/27) +        xp^2*(23927/648 - (403*Pi^2)/648 - (235*Zeta(3))/27) +        xp^5*(147127201/5832000 - (617*Pi^2)/1080 - (235*Zeta(3))/27) +        xp^6*(12009029/486000 - (592*Pi^2)/1215 - (235*Zeta(3))/27) +        xp^7*(1349197889/55566000 - (13987*Pi^2)/34020 - (235*Zeta(3))/27) +        xp^8*(382555265387/16003008000 - (15481*Pi^2)/45360 -          (235*Zeta(3))/27) + xp^9*(10182013805029/432081216000 -          (28241*Pi^2)/102060 - (235*Zeta(3))/27) +        xp^10*(5022961369697/216040608000 - (88457*Pi^2)/408240 -          (235*Zeta(3))/27) + xp^11*(6600321290291699/287550049248000 -          (48089*Pi^2)/299376 - (235*Zeta(3))/27) +        xp^12*(325956762426157/14377502462400 - (161807*Pi^2)/1496880 -          (235*Zeta(3))/27) + xp*(3199/162 - (277*Pi^2)/324 -          (235*Zeta(3))/54) - (235*Zeta(3))/54) +      xp^4*(9373099/15552 - (220879*Pi^2)/2592 - (179*Pi^4)/54 -        (8*Zeta(3))/9) + (3305*Zeta(3))/36 +      xp^5*(158179781/810000 - (4260073*Pi^2)/64800 - (179*Pi^4)/54 +        (16829*Zeta(3))/90) + xp^6*(-33714803/405000 - (73907*Pi^2)/1350 -        (179*Pi^4)/54 + (10147*Zeta(3))/30) +      xp^7*(-6069641057/20580000 - (58902*Pi^2)/1225 - (179*Pi^4)/54 +        (97891*Zeta(3))/210) + xp^8*(-115187801763337/248935680000 -        (559789721*Pi^2)/12700800 - (179*Pi^4)/54 + (25987*Zeta(3))/45) +      xp^9*(-5178039091830643/8641624320000 - (1594533943*Pi^2)/38102400 -        (179*Pi^4)/54 + (2556373*Zeta(3))/3780) +      xp^10*(-1538861393171983/2160406080000 - (778877177*Pi^2)/19051200 -        (179*Pi^4)/54 + (2892457*Zeta(3))/3780) +      xp^11*(-25538798557648955797/31630505417280000 -        (56490049123*Pi^2)/1383117120 - (179*Pi^4)/54 +        (1066063*Zeta(3))/1260) +      xp^12*(-56196199538292459929/63261010834560000 -        (286970715863*Pi^2)/6915585600 - (179*Pi^4)/54 +        (12755329*Zeta(3))/13860) + log(xp)*(122/9 - (89*Pi^2)/24 +        535*Zeta(3) + xp*(-10819/6 + (5861*Pi^2)/72 + 535*Zeta(3)) +        xp^12*(2679258542328673/2282143248000 - (19077803*Pi^2)/124740 +          1070*Zeta(3)) + xp^11*(298481646344447/285267906000 -          (4325621*Pi^2)/31185 + 1070*Zeta(3)) +        xp^10*(5545207259/6123600 - (69854*Pi^2)/567 + 1070*Zeta(3)) +        xp^9*(2566308300637/3429216000 - (2407529*Pi^2)/22680 +          1070*Zeta(3)) + xp^8*(56311653863/98784000 - (24419*Pi^2)/280 +          1070*Zeta(3)) + xp^7*(2885471711/7938000 - (82993*Pi^2)/1260 +          1070*Zeta(3)) + xp^6*(18975371/162000 - (827*Pi^2)/20 +          1070*Zeta(3)) + xp^5*(-2297021/12000 - (1669*Pi^2)/135 +          1070*Zeta(3)) + xp^4*(-1617893/2592 + (1277*Pi^2)/54 +          1070*Zeta(3)) + xp^3*(-507079/324 + (7933*Pi^2)/108 +          1070*Zeta(3)) + xp^2*(-75047/36 + (4483*Pi^2)/36 + 1070*Zeta(3)))) +    xp^2*(3684899/648 - (22099*Pi^2)/54 - (2779*Pi^4)/3240 -      (73847*Zeta(3))/36 + (547*Pi^2*Zeta(3))/3 - 1550*Zeta(5)) +    xp^3*(16390291/3888 - (1136987*Pi^2)/3888 - (73*Pi^4)/3240 -      (178333*Zeta(3))/108 + (547*Pi^2*Zeta(3))/3 - 1550*Zeta(5)) +    xp^4*(440431603/248832 - (2133521*Pi^2)/15552 + (413*Pi^4)/810 -      (247073*Zeta(3))/216 + (547*Pi^2*Zeta(3))/3 - 1550*Zeta(5)) +    xp^5*(662290189877/777600000 - (64963213*Pi^2)/972000 + (1607*Pi^4)/1800 -      (568597*Zeta(3))/600 + (547*Pi^2*Zeta(3))/3 - 1550*Zeta(5)) +    xp^12*(-43271065918564208313522167/24550333084676044800000 +      (15860741173580627*Pi^2)/95850016416000 + (3457571*Pi^4)/1496880 -      (143030343559*Zeta(3))/164656800 + (547*Pi^2*Zeta(3))/3 -      1550*Zeta(5)) + xp^6*(121987974761/583200000 - (10532747*Pi^2)/648000 +      (9683*Pi^4)/8100 - (4600459*Zeta(3))/5400 + (547*Pi^2*Zeta(3))/3 -      1550*Zeta(5)) + xp^11*(-19009675664658276096394369/      12275166542338022400000 + (496908890806177*Pi^2)/3485455142400 +      (16253101*Pi^4)/7484400 - (137607195043*Zeta(3))/164656800 +      (547*Pi^2*Zeta(3))/3 - 1550*Zeta(5)) +    xp^10*(-99428280473921743987/76219126502400000 +      (16945996961849*Pi^2)/144027072000 + (1374283*Pi^4)/680400 -      (122423543*Zeta(3))/151200 + (547*Pi^2*Zeta(3))/3 - 1550*Zeta(5)) +    xp^7*(-2820615458744317/9801842400000 + (31403993*Pi^2)/1270080 +      (586*Pi^4)/405 - (213286741*Zeta(3))/264600 + (547*Pi^2*Zeta(3))/3 -      1550*Zeta(5)) + xp^9*(-311540362038494360173/304876506009600000 +      (1299868019393*Pi^2)/14402707200 + (125977*Pi^4)/68040 -      (26648941*Zeta(3))/33600 + (547*Pi^2*Zeta(3))/3 - 1550*Zeta(5)) +    xp^8*(-864219778463112481/1254635827200000 + (63620738887*Pi^2)/      1066867200 + (75413*Pi^4)/45360 - (557356921*Zeta(3))/705600 +      (547*Pi^2*Zeta(3))/3 - 1550*Zeta(5)) +    xp*(381575/81 - (23623*Pi^2)/72 - (3541*Pi^4)/6480 - (30229*Zeta(3))/18 +      (547*Pi^2*Zeta(3))/6 - 775*Zeta(5)) - 775*Zeta(5));

 Spgg1sigma0gg:=-67/4 + (3*Pi^2)/4 + (475/8 - (3*Pi^2)/2)*xp - 18*xp^2 +  (457/16 - (3*Pi^2)/4)*xp^3 + (265/16 - (3*Pi^2)/4)*xp^4 +  (1089/80 - (3*Pi^2)/4)*xp^5 + (993/80 - (3*Pi^2)/4)*xp^6 +  (26337/2240 - (3*Pi^2)/4)*xp^7 + (25363/2240 - (3*Pi^2)/4)*xp^8 +  (92371/8400 - (3*Pi^2)/4)*xp^9 + (180329/16800 - (3*Pi^2)/4)*xp^10 +  (3885857/369600 - (3*Pi^2)/4)*xp^11 + (763199/73920 - (3*Pi^2)/4)*xp^12 +  NF*(5/6 - (23*xp)/6 + xp^2/3 - (17*xp^3)/9 - (16*xp^4)/9 - (631*xp^5)/360 -    (943*xp^6)/540 - (1319*xp^7)/756 - (157*xp^8)/90 - (157*xp^9)/90 -    (32969*xp^10)/18900 - (21977*xp^11)/12600 - (87013*xp^12)/49896) +  (67/4 - (5*NF)/6 - (3*Pi^2)/4 + e*(67/4 - (5*NF)/6 - (3*Pi^2)/4) +    e^2*(67/4 - (5*NF)/6 - (3*Pi^2)/4) + e^3*(67/4 - (5*NF)/6 - (3*Pi^2)/4))*  DD(0, x) + (9 - (9*xp)/2 + (33*xp^2)/2 + (33*xp^3)/4 + (291*xp^4)/20 +    (177*xp^5)/10 + (696*xp^6)/35 + (1209*xp^7)/56 + (6439*xp^8)/280 +    (121*xp^9)/5 + (38891*xp^10)/1540 + (80673*xp^11)/3080 +    (1082657*xp^12)/40040)*log(xp) +  e*(-67/4 + (3*Pi^2)/4 + (475/8 - (3*Pi^2)/2)*xp - 18*xp^2 +    (457/16 - (3*Pi^2)/4)*xp^3 + (265/16 - (3*Pi^2)/4)*xp^4 +    (1089/80 - (3*Pi^2)/4)*xp^5 + (993/80 - (3*Pi^2)/4)*xp^6 +    (26337/2240 - (3*Pi^2)/4)*xp^7 + (25363/2240 - (3*Pi^2)/4)*xp^8 +    (92371/8400 - (3*Pi^2)/4)*xp^9 + (180329/16800 - (3*Pi^2)/4)*xp^10 +    (3885857/369600 - (3*Pi^2)/4)*xp^11 + (763199/73920 - (3*Pi^2)/4)*xp^12 +    NF*(5/6 - (23*xp)/6 + xp^2/3 - (17*xp^3)/9 - (16*xp^4)/9 -      (631*xp^5)/360 - (943*xp^6)/540 - (1319*xp^7)/756 - (157*xp^8)/90 -      (157*xp^9)/90 - (32969*xp^10)/18900 - (21977*xp^11)/12600 -      (87013*xp^12)/49896) + (9 - (9*xp)/2 + (33*xp^2)/2 + (33*xp^3)/4 +      (291*xp^4)/20 + (177*xp^5)/10 + (696*xp^6)/35 + (1209*xp^7)/56 +      (6439*xp^8)/280 + (121*xp^9)/5 + (38891*xp^10)/1540 +      (80673*xp^11)/3080 + (1082657*xp^12)/40040)*log(xp)) +  e^2*(-67/4 + (3*Pi^2)/4 + (475/8 - (3*Pi^2)/2)*xp - 18*xp^2 +    (457/16 - (3*Pi^2)/4)*xp^3 + (265/16 - (3*Pi^2)/4)*xp^4 +    (1089/80 - (3*Pi^2)/4)*xp^5 + (993/80 - (3*Pi^2)/4)*xp^6 +    (26337/2240 - (3*Pi^2)/4)*xp^7 + (25363/2240 - (3*Pi^2)/4)*xp^8 +    (92371/8400 - (3*Pi^2)/4)*xp^9 + (180329/16800 - (3*Pi^2)/4)*xp^10 +    (3885857/369600 - (3*Pi^2)/4)*xp^11 + (763199/73920 - (3*Pi^2)/4)*xp^12 +    NF*(5/6 - (23*xp)/6 + xp^2/3 - (17*xp^3)/9 - (16*xp^4)/9 -      (631*xp^5)/360 - (943*xp^6)/540 - (1319*xp^7)/756 - (157*xp^8)/90 -      (157*xp^9)/90 - (32969*xp^10)/18900 - (21977*xp^11)/12600 -      (87013*xp^12)/49896) + (9 - (9*xp)/2 + (33*xp^2)/2 + (33*xp^3)/4 +      (291*xp^4)/20 + (177*xp^5)/10 + (696*xp^6)/35 + (1209*xp^7)/56 +      (6439*xp^8)/280 + (121*xp^9)/5 + (38891*xp^10)/1540 +      (80673*xp^11)/3080 + (1082657*xp^12)/40040)*log(xp)) +  e^3*(-67/4 + (3*Pi^2)/4 + (475/8 - (3*Pi^2)/2)*xp - 18*xp^2 +    (457/16 - (3*Pi^2)/4)*xp^3 + (265/16 - (3*Pi^2)/4)*xp^4 +    (1089/80 - (3*Pi^2)/4)*xp^5 + (993/80 - (3*Pi^2)/4)*xp^6 +    (26337/2240 - (3*Pi^2)/4)*xp^7 + (25363/2240 - (3*Pi^2)/4)*xp^8 +    (92371/8400 - (3*Pi^2)/4)*xp^9 + (180329/16800 - (3*Pi^2)/4)*xp^10 +    (3885857/369600 - (3*Pi^2)/4)*xp^11 + (763199/73920 - (3*Pi^2)/4)*xp^12 +    NF*(5/6 - (23*xp)/6 + xp^2/3 - (17*xp^3)/9 - (16*xp^4)/9 -      (631*xp^5)/360 - (943*xp^6)/540 - (1319*xp^7)/756 - (157*xp^8)/90 -      (157*xp^9)/90 - (32969*xp^10)/18900 - (21977*xp^11)/12600 -      (87013*xp^12)/49896) + (9 - (9*xp)/2 + (33*xp^2)/2 + (33*xp^3)/4 +      (291*xp^4)/20 + (177*xp^5)/10 + (696*xp^6)/35 + (1209*xp^7)/56 +      (6439*xp^8)/280 + (121*xp^9)/5 + (38891*xp^10)/1540 +      (80673*xp^11)/3080 + (1082657*xp^12)/40040)*log(xp)) +  d1(1 - x)*(6 - (2*NF)/3 + (27*Zeta(3))/4 +    e*(6 - (2*NF)/3 + (27*Zeta(3))/4) + e^2*(6 - (2*NF)/3 + (27*Zeta(3))/4) +    e^3*(6 - (2*NF)/3 + (27*Zeta(3))/4));

 Spgg1sigma1gg:=36 + (67*Pi^2)/4 - (3*Pi^4)/4 + e*(-268 + (40*NF)/3 + 12*Pi^2)*DD(3, x) +  (-603/2 + (27*Pi^2)/2 + (3249/4 - 27*Pi^2)*xp - 324*xp^2 +    (2943/8 - (27*Pi^2)/2)*xp^3 + (1215/8 - (27*Pi^2)/2)*xp^4 +    (4311/40 - (27*Pi^2)/2)*xp^5 + (3807/40 - (27*Pi^2)/2)*xp^6 +    (104103/1120 - (27*Pi^2)/2)*xp^7 + (106677/1120 - (27*Pi^2)/2)*xp^8 +    (799/8 - (27*Pi^2)/2)*xp^9 + (296333/2800 - (27*Pi^2)/2)*xp^10 +    (6936177/61600 - (27*Pi^2)/2)*xp^11 + (295371/2464 - (27*Pi^2)/2)*xp^12)*  log(xp)^2 + (54 - 27*xp + 99*xp^2 + (99*xp^3)/2 + (873*xp^4)/10 +    (531*xp^5)/5 + (4176*xp^6)/35 + (3627*xp^7)/28 + (19317*xp^8)/140 +    (726*xp^9)/5 + (116673*xp^10)/770 + (242019*xp^11)/1540 +    (3247971*xp^12)/20020)*log(xp)^3 +  NF*(-4 - (5*Pi^2)/6 + (-133/2 - Pi^2/2)*xp + (98/3 + Pi^2/3)*xp^2 +    (-1778/27 - (2*Pi^2)/9)*xp^3 + (-43369/1080 - Pi^2/9)*xp^4 +    (-3835519/108000 - (31*Pi^2)/360)*xp^5 +    (-39057259/1134000 - (43*Pi^2)/540)*xp^6 +    (-764642527/22226400 - (59*Pi^2)/756)*xp^7 +    (-736093187/21168000 - (7*Pi^2)/90)*xp^8 +    (-2885873617/81648000 - (7*Pi^2)/90)*xp^9 +    (-440407205003/12224520000 - (1469*Pi^2)/18900)*xp^10 +    (-29668351984441/806818320000 - (977*Pi^2)/12600)*xp^11 +    (-1949858251069049/51918758892000 - (3853*Pi^2)/49896)*xp^12 +    (-7 + (115*xp)/2 - (93*xp^2)/2 + (523*xp^3)/18 + (191*xp^4)/18 +      (4937*xp^5)/1800 - (5137*xp^6)/2100 - (114463*xp^7)/17640 -      (248911*xp^8)/25200 - (2909129*xp^9)/226800 -      (224877377*xp^10)/14553000 - (518804833*xp^11)/29106000 -      (149776249439*xp^12)/7491884400)*log(xp) +    (15 - 43*xp + 2*xp^2 - (64*xp^3)/3 - (62*xp^4)/3 - (1231*xp^5)/60 -      (1843*xp^6)/90 - (2579*xp^7)/126 - (307*xp^8)/15 - (307*xp^9)/15 -      (64469*xp^10)/3150 - (42977*xp^11)/2100 - (170173*xp^12)/8316)*    log(xp)^2) + DD(2, x)*(603/2 - 15*NF - (27*Pi^2)/2 +    e*(459/2 - 7*NF - (27*Pi^2)/2 + L*(603/2 - 15*NF - (27*Pi^2)/2) -      81*Zeta(3))) + xp*(4371/4 - (439*Pi^2)/8 + (3*Pi^4)/2 -    (297*Zeta(3))/4) + (297*Zeta(3))/2 +  L*(-129/2 + (27*Pi^2)/2 + (-3787/8 + (99*Pi^2)/4)*xp^2 +    (201 - 9*Pi^2 + (-2337/4 + 18*Pi^2)*xp + 216*xp^2 +      (-2157/8 + 9*Pi^2)*xp^3 + (-1005/8 + 9*Pi^2)*xp^4 +      (-3789/40 + 9*Pi^2)*xp^5 + (-3393/40 + 9*Pi^2)*xp^6 +      (-91557/1120 + 9*Pi^2)*xp^7 + (-91383/1120 + 9*Pi^2)*xp^8 +      (-58049/700 + 9*Pi^2)*xp^9 + (-238331/2800 + 9*Pi^2)*xp^10 +      (-5411017/61600 + 9*Pi^2)*xp^11 + (-1120027/12320 + 9*Pi^2)*xp^12)*    log(xp) + (-54 + 27*xp - 99*xp^2 - (99*xp^3)/2 - (873*xp^4)/10 -      (531*xp^5)/5 - (4176*xp^6)/35 - (3627*xp^7)/28 - (19317*xp^8)/140 -      (726*xp^9)/5 - (116673*xp^10)/770 - (242019*xp^11)/1540 -      (3247971*xp^12)/20020)*log(xp)^2 +    NF*(1 - (55*xp)/2 + (56*xp^2)/3 - (523*xp^3)/36 - (127*xp^4)/18 -      (14387*xp^5)/3600 - (4219*xp^6)/2100 - (8131*xp^7)/17640 +      (42461*xp^8)/50400 + (899429*xp^9)/453600 + (87400877*xp^10)/29106000 +      (20788553*xp^11)/5292000 + (71571857789*xp^12)/14983768800 +      (-10 + 33*xp - 2*xp^2 + (49*xp^3)/3 + (47*xp^4)/3 + (931*xp^5)/60 +        (1393*xp^6)/90 + (1949*xp^7)/126 + (232*xp^8)/15 + (232*xp^9)/15 +        (48719*xp^10)/3150 + (32477*xp^11)/2100 + (128593*xp^12)/8316)*      log(xp)) + xp*(1017/2 - (99*Pi^2)/4 - 81*Zeta(3)) +    xp^3*(4357/16 - (21*Pi^2)/8 - (81*Zeta(3))/2) +    xp^4*(-2053/80 + (273*Pi^2)/40 - (81*Zeta(3))/2) +    xp^5*(-3321/32 + (57*Pi^2)/5 - (81*Zeta(3))/2) +    xp^6*(-812901/5600 + (1017*Pi^2)/70 - (81*Zeta(3))/2) +    xp^7*(-783327/4480 + (1899*Pi^2)/112 - (81*Zeta(3))/2) +    xp^8*(-31195389/156800 + (10617*Pi^2)/560 - (81*Zeta(3))/2) +    xp^9*(-1549350553/7056000 + (827*Pi^2)/40 - (81*Zeta(3))/2) +    xp^10*(-18449819309/77616000 + (68317*Pi^2)/3080 - (81*Zeta(3))/2) +    xp^11*(-2064393509/8131200 + (28983*Pi^2)/1232 - (81*Zeta(3))/2) +    xp^12*(-4656143257/17342325 + (1981251*Pi^2)/80080 - (81*Zeta(3))/2) +    (81*Zeta(3))/2) + xp^3*(24967/24 - (633*Pi^2)/16 + (3*Pi^4)/4 +    99*Zeta(3)) + xp^4*(-45409/480 - (27*Pi^2)/2 + (3*Pi^4)/4 +    (4059*Zeta(3))/20) + xp^5*(-1284947/4800 - (6623*Pi^2)/800 + (3*Pi^4)/4 +    (10197*Zeta(3))/40) + xp^2*(-5043/4 + 36*Pi^2 + (1089*Zeta(3))/4) +  xp^6*(-54770117/168000 - (5521*Pi^2)/800 + (3*Pi^4)/4 +    (81477*Zeta(3))/280) + xp^7*(-334497637/940800 - (1696*Pi^2)/245 +    (3*Pi^4)/4 + (35739*Zeta(3))/112) +  xp^8*(-1023327583/2744000 - (59769*Pi^2)/7840 + (3*Pi^4)/4 +    (191697*Zeta(3))/560) + xp^9*(-3407007523387/8890560000 -    (125339*Pi^2)/14400 + (3*Pi^4)/4 + (14487*Zeta(3))/40) +  xp^10*(-38004999807953/97796160000 - (1009103*Pi^2)/100800 + (3*Pi^4)/4 +    (53139*Zeta(3))/140) + xp^11*(-3079887783687811/7888890240000 -    (7763181*Pi^2)/677600 + (3*Pi^4)/4 + (221229*Zeta(3))/560) +  xp^12*(-4792987808981033/12306668774400 - (5280629*Pi^2)/406560 +    (3*Pi^4)/4 + (2977701*Zeta(3))/7280) +  log(xp)*(459/2 - (45*Pi^2)/2 + (1464 - (165*Pi^2)/4)*xp^2 - 81*Zeta(3) +    xp^12*(2704629496601/2219817600 - (509903*Pi^2)/16016 + 81*Zeta(3)) +    xp^11*(331763687417/284592000 - (183747*Pi^2)/6160 + 81*Zeta(3)) +    xp^10*(5376552721/4851000 - (42519*Pi^2)/1540 + 81*Zeta(3)) +    xp^9*(1843482089/1764000 - (201*Pi^2)/8 + 81*Zeta(3)) +    xp^8*(76381509/78400 - (2497*Pi^2)/112 + 81*Zeta(3)) +    xp^7*(2000513/2240 - (2127*Pi^2)/112 + 81*Zeta(3)) +    xp^6*(556879/700 - (4197*Pi^2)/280 + 81*Zeta(3)) +    xp^5*(13293/20 - (393*Pi^2)/40 + 81*Zeta(3)) +    xp^4*(8591/20 - (9*Pi^2)/4 + 81*Zeta(3)) +    xp^3*(-3889/8 + (27*Pi^2)/2 + 81*Zeta(3)) +    xp*(-4269/4 + (189*Pi^2)/4 + 162*Zeta(3))) +  DD(0, x)*((-67*Pi^2)/4 + (5*NF*Pi^2)/6 + (3*Pi^4)/4 +    L*(-36 + 4*NF - (81*Zeta(3))/2) + e*(-201/4 - (11*Pi^2)/2 + (3*Pi^4)/4 +      L*(-36 - (67*Pi^2)/4 + (3*Pi^4)/4 + NF*(4 + (5*Pi^2)/6) -        (81*Zeta(3))/2) + L^2*(-18 + 2*NF - (81*Zeta(3))/4) - 402*Zeta(3) +      (225*Pi^2*Zeta(3))/8 + NF*(5/2 - Pi^2/6 + 20*Zeta(3)))) +  DD(1, x)*(72 - 8*NF + L*(-201 + 10*NF + 9*Pi^2) + 81*Zeta(3) +    e*(72 + (469*Pi^2)/4 - (21*Pi^4)/4 + NF*(-8 - (35*Pi^2)/6) +      L^2*(-201/2 + 5*NF + (9*Pi^2)/2) + 81*Zeta(3) +      L*(-129 + 2*NF + 9*Pi^2 + 81*Zeta(3)))) +  d1(1 - x)*(6*Pi^2 + L*((67*Pi^2)/4 - (5*NF*Pi^2)/6 - (3*Pi^4)/4) +    NF*((-2*Pi^2)/3 - 10*Zeta(3)) + 201*Zeta(3) - (9*Pi^2*Zeta(3))/4 +    e*(-18 + 6*Pi^2 + (67*Pi^4)/240 - Pi^6/80 +      L^2*((67*Pi^2)/8 - (5*NF*Pi^2)/12 - (3*Pi^4)/8) +      NF*(2 - (2*Pi^2)/3 - Pi^4/72 - 10*Zeta(3)) + (723*Zeta(3))/4 -      (9*Pi^2*Zeta(3))/4 + L*((91*Pi^2)/4 - (3*Pi^4)/4 +        NF*((-3*Pi^2)/2 - 10*Zeta(3)) + 201*Zeta(3) - (9*Pi^2*Zeta(3))/4))) +  e*(345/4 + (513*Pi^2)/8 - (129*Pi^4)/40 +    (322 - 12*Pi^2 + (-1441/2 + 24*Pi^2)*xp + 387*xp^2 +      (-1045/4 + 12*Pi^2)*xp^3 + (-629/20 + 12*Pi^2)*xp^4 +      (513/20 + 12*Pi^2)*xp^5 + (1371/28 + 12*Pi^2)*xp^6 +      (33657/560 + 12*Pi^2)*xp^7 + (36611/560 + 12*Pi^2)*xp^8 +      (35342/525 + 12*Pi^2)*xp^9 + (620539/9240 + 12*Pi^2)*xp^10 +      (6059803/92400 + 12*Pi^2)*xp^11 + (2162539/34320 + 12*Pi^2)*xp^12)*    log(xp)^3 + (-36 + 18*xp - 66*xp^2 - 33*xp^3 - (291*xp^4)/5 -      (354*xp^5)/5 - (2784*xp^6)/35 - (1209*xp^7)/14 - (6439*xp^8)/70 -      (484*xp^9)/5 - (38891*xp^10)/385 - (80673*xp^11)/770 -      (1082657*xp^12)/10010)*log(xp)^4 + (1101*Zeta(3))/2 -    (225*Pi^2*Zeta(3))/8 + L^2*(-129/4 + (27*Pi^2)/4 +      (-3787/16 + (99*Pi^2)/8)*xp^2 + (201/2 - (9*Pi^2)/2 +        (-2337/8 + 9*Pi^2)*xp + 108*xp^2 + (-2157/16 + (9*Pi^2)/2)*xp^3 +        (-1005/16 + (9*Pi^2)/2)*xp^4 + (-3789/80 + (9*Pi^2)/2)*xp^5 +        (-3393/80 + (9*Pi^2)/2)*xp^6 + (-91557/2240 + (9*Pi^2)/2)*xp^7 +        (-91383/2240 + (9*Pi^2)/2)*xp^8 + (-58049/1400 + (9*Pi^2)/2)*xp^9 +        (-238331/5600 + (9*Pi^2)/2)*xp^10 + (-5411017/123200 + (9*Pi^2)/2)*        xp^11 + (-1120027/24640 + (9*Pi^2)/2)*xp^12)*log(xp) +      (-27 + (27*xp)/2 - (99*xp^2)/2 - (99*xp^3)/4 - (873*xp^4)/20 -        (531*xp^5)/10 - (2088*xp^6)/35 - (3627*xp^7)/56 - (19317*xp^8)/280 -        (363*xp^9)/5 - (116673*xp^10)/1540 - (242019*xp^11)/3080 -        (3247971*xp^12)/40040)*log(xp)^2 +      NF*(1/2 - (55*xp)/4 + (28*xp^2)/3 - (523*xp^3)/72 - (127*xp^4)/36 -        (14387*xp^5)/7200 - (4219*xp^6)/4200 - (8131*xp^7)/35280 +        (42461*xp^8)/100800 + (899429*xp^9)/907200 + (87400877*xp^10)/        58212000 + (20788553*xp^11)/10584000 + (71571857789*xp^12)/        29967537600 + (-5 + (33*xp)/2 - xp^2 + (49*xp^3)/6 + (47*xp^4)/6 +          (931*xp^5)/120 + (1393*xp^6)/180 + (1949*xp^7)/252 + (116*xp^8)/15 +          (116*xp^9)/15 + (48719*xp^10)/6300 + (32477*xp^11)/4200 +          (128593*xp^12)/16632)*log(xp)) +      xp*(1017/4 - (99*Pi^2)/8 - (81*Zeta(3))/2) +      xp^3*(4357/32 - (21*Pi^2)/16 - (81*Zeta(3))/4) +      xp^4*(-2053/160 + (273*Pi^2)/80 - (81*Zeta(3))/4) +      xp^5*(-3321/64 + (57*Pi^2)/10 - (81*Zeta(3))/4) +      xp^6*(-812901/11200 + (1017*Pi^2)/140 - (81*Zeta(3))/4) +      xp^7*(-783327/8960 + (1899*Pi^2)/224 - (81*Zeta(3))/4) +      xp^8*(-31195389/313600 + (10617*Pi^2)/1120 - (81*Zeta(3))/4) +      xp^9*(-1549350553/14112000 + (827*Pi^2)/80 - (81*Zeta(3))/4) +      xp^10*(-18449819309/155232000 + (68317*Pi^2)/6160 - (81*Zeta(3))/4) +      xp^11*(-2064393509/16262400 + (28983*Pi^2)/2464 - (81*Zeta(3))/4) +      xp^12*(-4656143257/34684650 + (1981251*Pi^2)/160160 - (81*Zeta(3))/4) +      (81*Zeta(3))/4) + log(xp)^2*(-1263/2 + 63*Pi^2 +      (-9221/4 + (363*Pi^2)/4)*xp^2 + xp*(7719/4 - (351*Pi^2)/4 -        162*Zeta(3)) + xp^3*(1591/2 - (51*Pi^2)/8 - 81*Zeta(3)) +      xp^4*(-6559/10 + (1131*Pi^2)/40 - 81*Zeta(3)) +      xp^5*(-81117/80 + (453*Pi^2)/10 - 81*Zeta(3)) +      xp^6*(-3375641/2800 + (7983*Pi^2)/140 - 81*Zeta(3)) +      xp^7*(-3009493/2240 + (7407*Pi^2)/112 - 81*Zeta(3)) +      xp^8*(-114100239/78400 + (41249*Pi^2)/560 - 81*Zeta(3)) +      xp^9*(-5472218803/3528000 + (801*Pi^2)/10 - 81*Zeta(3)) +      xp^10*(-63467848847/38808000 + (24009*Pi^2)/280 - 81*Zeta(3)) +      xp^11*(-60871836433/35574000 + (111843*Pi^2)/1232 - 81*Zeta(3)) +      xp^12*(-131706219517/73993920 + (7634047*Pi^2)/80080 - 81*Zeta(3)) +      81*Zeta(3)) + xp^2*(-37813/8 + (35077*Pi^2)/96 - (363*Pi^4)/80 +      (2817*Zeta(3))/4) + xp^3*(317017/96 - (10743*Pi^2)/64 + (577*Pi^4)/160 -      (6531*Zeta(3))/16 + (225*Pi^2*Zeta(3))/8) +    xp^4*(-1239581/960 + (24897*Pi^2)/320 + (1499*Pi^4)/800 +      (1671*Zeta(3))/80 + (225*Pi^2*Zeta(3))/8) +    xp^5*(-134534197/72000 + (6579173*Pi^2)/48000 + (209*Pi^4)/200 +      (1017*Zeta(3))/8 + (225*Pi^2*Zeta(3))/8) +    xp^6*(-10607451959/5040000 + (8089271*Pi^2)/48000 + (337*Pi^4)/700 +      (23697*Zeta(3))/140 + (225*Pi^2*Zeta(3))/8) +    xp^12*(-783043842161114309101/284284048688640000 +      (6362054854469*Pi^2)/24417993600 - (2172227*Pi^4)/1601600 +      (10948339*Zeta(3))/64064 + (225*Pi^2*Zeta(3))/8) +    xp^11*(-58686422147027386267/21868003745280000 +      (28138902268711*Pi^2)/112698432000 - (140083*Pi^4)/123200 +      (22245821*Zeta(3))/123200 + (225*Pi^2*Zeta(3))/8) +    xp^7*(-448104590023/197568000 + (2515231183*Pi^2)/13171200 +      (101*Pi^4)/2240 + (419823*Zeta(3))/2240 + (225*Pi^2*Zeta(3))/8) +    xp^10*(-320713672544439329/123223161600000 + (664176735499*Pi^2)/      2794176000 - (5011*Pi^4)/5600 + (21087*Zeta(3))/112 +      (225*Pi^2*Zeta(3))/8) + xp^9*(-28106374531312543/11202105600000 +      (1627827529*Pi^2)/7257600 - (499*Pi^4)/800 + (1081557*Zeta(3))/5600 +      (225*Pi^2*Zeta(3))/8) + xp^8*(-99541996100839/41489280000 +      (8257841269*Pi^2)/39513600 - (3529*Pi^4)/11200 + (61983*Zeta(3))/320 +      (225*Pi^2*Zeta(3))/8) + xp*(24255/8 - (537*Pi^2)/2 + (579*Pi^4)/80 -      1047*Zeta(3) + (225*Pi^2*Zeta(3))/4) +    NF*(-13/2 - (11*Pi^2)/4 + (1387/12 - (133*Pi^2)/18)*xp^2 +      (1 + (35*Pi^2)/6 + (198 - (179*Pi^2)/12)*xp + (-671/6 + Pi^2/2)*xp^2 +        (37769/216 - (89*Pi^2)/12)*xp^3 + (108473/1080 - (29*Pi^2)/4)*xp^4 +        (4487629/54000 - (577*Pi^2)/80)*xp^5 +        (6184717/81000 - (2593*Pi^2)/360)*xp^6 +        (1623433199/22226400 - (3629*Pi^2)/504)*xp^7 +        (754374317/10584000 - (36*Pi^2)/5)*xp^8 +        (2872522297/40824000 - (36*Pi^2)/5)*xp^9 +        (427778098163/6112260000 - (90719*Pi^2)/12600)*xp^10 +        (28227477534811/403409160000 - (20159*Pi^2)/2800)*xp^11 +        (3645514191534703/51918758892000 - (239473*Pi^2)/33264)*xp^12)*      log(xp) + (27 - 103*xp + (173*xp^2)/3 - (907*xp^3)/18 - (250*xp^4)/9 -        (32417*xp^5)/1800 - (36437*xp^6)/3150 - (4828*xp^7)/735 -        (6711*xp^8)/2800 + (276989*xp^9)/226800 + (64507097*xp^10)/14553000 +        (213274363*xp^11)/29106000 + (74671785389*xp^12)/7491884400)*      log(xp)^2 + (-40/3 + (106*xp)/3 - (4*xp^2)/3 + (158*xp^3)/9 +        (154*xp^4)/9 + (1531*xp^5)/90 + (2293*xp^6)/135 + (3209*xp^7)/189 +        (764*xp^8)/45 + (764*xp^9)/45 + (80219*xp^10)/4725 +        (53477*xp^11)/3150 + (211753*xp^12)/12474)*log(xp)^3 - 20*Zeta(3) +      xp^12*(-88831713906997758239/1439187996486240000 -        (284745125789*Pi^2)/59935075200 + 20*Zeta(3)) +      xp^11*(-141955404583953907/2236500383040000 - (1020411043*Pi^2)/        232848000 + 20*Zeta(3)) + xp^10*(-201461975348759/3080579040000 -        (463053917*Pi^2)/116424000 + 20*Zeta(3)) +      xp^9*(-6950202668263/102876480000 - (6399749*Pi^2)/1814400 +        20*Zeta(3)) + xp^8*(-622848376231/8890560000 - (1826023*Pi^2)/604800 +        20*Zeta(3)) + xp^7*(-227452598657/3111696000 - (515027*Pi^2)/211680 +        20*Zeta(3)) + xp^6*(-875251001/11340000 - (18707*Pi^2)/10800 +        20*Zeta(3)) + xp^5*(-272227973/3240000 - (12053*Pi^2)/14400 +        20*Zeta(3)) + xp^4*(-330557/3240 + (35*Pi^2)/72 + 20*Zeta(3)) +      xp^3*(-266995/1296 + (491*Pi^2)/144 + 20*Zeta(3)) +      xp*(-367/2 + (173*Pi^2)/24 + 40*Zeta(3))) +    log(xp)*(261/2 - (559*Pi^2)/4 + (21*Pi^4)/4 +      xp^12*(25066480682152103/10255557312000 + (216075961*Pi^2)/4228224 -        (21*Pi^4)/4 - (2682861*Zeta(3))/3640) +      xp^11*(9481883921528917/3944445120000 + (397615619*Pi^2)/8131200 -        (21*Pi^4)/4 - (198549*Zeta(3))/280) +      xp^10*(4600517649227/1955923200 + (52343051*Pi^2)/1108800 -        (21*Pi^4)/4 - (47469*Zeta(3))/70) +      xp^9*(10160601107467/4445280000 + (1165699*Pi^2)/25200 - (21*Pi^4)/4 -        (12867*Zeta(3))/20) + xp^8*(282973847/128625 + (1456367*Pi^2)/31360 -        (21*Pi^4)/4 - (169017*Zeta(3))/280) +      xp^7*(327240939/156800 + (303929*Pi^2)/6272 - (21*Pi^4)/4 -        (31203*Zeta(3))/56) + xp^2*(9303/2 - (813*Pi^2)/4 -        (1089*Zeta(3))/2) + xp^6*(54024119/28000 + (301109*Pi^2)/5600 -        (21*Pi^4)/4 - (70137*Zeta(3))/140) +      xp^5*(4015577/2400 + (52831*Pi^2)/800 - (21*Pi^4)/4 -        (8577*Zeta(3))/20) + xp^4*(4179/4 + (3131*Pi^2)/32 - (21*Pi^4)/4 -        (3249*Zeta(3))/10) + xp^3*(-45457/16 + (7355*Pi^2)/32 - (21*Pi^4)/4 -        117*Zeta(3)) - 378*Zeta(3) + xp*(-3390 + (6857*Pi^2)/16 -        (21*Pi^4)/2 + (621*Zeta(3))/2)) +    L*(-57/2 + (121*Pi^2)/4 - (3*Pi^4)/4 +      (-711/2 + (27*Pi^2)/2 + (3357/4 - 27*Pi^2)*xp - 423*xp^2 +        (2547/8 - (27*Pi^2)/2)*xp^3 + (2583/40 - (27*Pi^2)/2)*xp^4 +        (63/40 - (27*Pi^2)/2)*xp^5 + (-6759/280 - (27*Pi^2)/2)*xp^6 +        (-40977/1120 - (27*Pi^2)/2)*xp^7 + (-6837/160 - (27*Pi^2)/2)*xp^8 +        (-1813/40 - (27*Pi^2)/2)*xp^9 + (-1407257/30800 - (27*Pi^2)/2)*xp^10 +        (-2744583/61600 - (27*Pi^2)/2)*xp^11 + (-6784653/160160 - (27*Pi^2)/2)*        xp^12)*log(xp)^2 + (54 - 27*xp + 99*xp^2 + (99*xp^3)/2 +        (873*xp^4)/10 + (531*xp^5)/5 + (4176*xp^6)/35 + (3627*xp^7)/28 +        (19317*xp^8)/140 + (726*xp^9)/5 + (116673*xp^10)/770 +        (242019*xp^11)/1540 + (3247971*xp^12)/20020)*log(xp)^3 +      NF*(-3 - (5*Pi^2)/6 + (-94 - Pi^2/2)*xp + (154/3 + Pi^2/3)*xp^2 +        (-8681/108 - (2*Pi^2)/9)*xp^3 + (-50989/1080 - Pi^2/9)*xp^4 +        (-4267129/108000 - (31*Pi^2)/360)*xp^5 +        (-41335519/1134000 - (43*Pi^2)/540)*xp^6 +        (-774887587/22226400 - (59*Pi^2)/756)*xp^7 +        (-718259567/21168000 - (7*Pi^2)/90)*xp^8 +        (-2723976397/81648000 - (7*Pi^2)/90)*xp^9 +        (-403698836663/12224520000 - (1469*Pi^2)/18900)*xp^10 +        (-26498929194061/806818320000 - (977*Pi^2)/12600)*xp^11 +        (-425465440957541/12979689723000 - (3853*Pi^2)/49896)*xp^12 +        (-17 + (181*xp)/2 - (97*xp^2)/2 + (817*xp^3)/18 + (473*xp^4)/18 +          (32867*xp^5)/1800 + (82099*xp^6)/6300 + (52799*xp^7)/5880 +          (140849*xp^8)/25200 + (598711*xp^9)/226800 + (204403*xp^10)/          14553000 - (68673613*xp^11)/29106000 - (33926815739*xp^12)/          7491884400)*log(xp) + (15 - 43*xp + 2*xp^2 - (64*xp^3)/3 -          (62*xp^4)/3 - (1231*xp^5)/60 - (1843*xp^6)/90 - (2579*xp^7)/126 -          (307*xp^8)/15 - (307*xp^9)/15 - (64469*xp^10)/3150 -          (42977*xp^11)/2100 - (170173*xp^12)/8316)*log(xp)^2) +      xp*(6405/4 - (637*Pi^2)/8 + (3*Pi^4)/2 - (621*Zeta(3))/4) +      189*Zeta(3) + xp^3*(63005/48 - (675*Pi^2)/16 + (3*Pi^4)/4 +        (117*Zeta(3))/2) + xp^4*(-57727/480 - (267*Pi^2)/40 + (3*Pi^4)/4 +        (3249*Zeta(3))/20) + xp^5*(-1783097/4800 + (2497*Pi^2)/800 +        (3*Pi^4)/4 + (8577*Zeta(3))/40) +      xp^6*(-79157147/168000 + (42713*Pi^2)/5600 + (3*Pi^4)/4 +        (70137*Zeta(3))/280) + xp^2*(-13873/8 + (243*Pi^2)/4 +        (1089*Zeta(3))/4) + xp^7*(-498996307/940800 + (39329*Pi^2)/3920 +        (3*Pi^4)/4 + (31203*Zeta(3))/112) +      xp^8*(-3138493781/5488000 + (88869*Pi^2)/7840 + (3*Pi^4)/4 +        (169017*Zeta(3))/560) + xp^9*(-5359189220167/8890560000 +        (172381*Pi^2)/14400 + (3*Pi^4)/4 + (12867*Zeta(3))/40) +      xp^10*(-61251772137293/97796160000 + (13493987*Pi^2)/1108800 +        (3*Pi^4)/4 + (47469*Zeta(3))/140) +      xp^11*(-5082762366119611/7888890240000 + (8177469*Pi^2)/677600 +        (3*Pi^4)/4 + (198549*Zeta(3))/560) +      xp^12*(-8097136060732457/12306668774400 + (62114389*Pi^2)/5285280 +        (3*Pi^4)/4 + (2682861*Zeta(3))/7280) +      log(xp)*(861/2 - (63*Pi^2)/2 + (1680 - (165*Pi^2)/4)*xp^2 - 81*Zeta(3) +        xp^12*(2502823031741/2219817600 - (365759*Pi^2)/16016 + 81*Zeta(3)) +        xp^11*(306764788877/284592000 - (128307*Pi^2)/6160 + 81*Zeta(3)) +        xp^10*(9927288527/9702000 - (28659*Pi^2)/1540 + 81*Zeta(3)) +        xp^9*(1697198609/1764000 - (129*Pi^2)/8 + 81*Zeta(3)) +        xp^8*(69984699/78400 - (1489*Pi^2)/112 + 81*Zeta(3)) +        xp^7*(1817399/2240 - (1119*Pi^2)/112 + 81*Zeta(3)) +        xp^6*(995003/1400 - (1677*Pi^2)/280 + 81*Zeta(3)) +        xp^5*(22797/40 - (33*Pi^2)/40 + 81*Zeta(3)) +        xp^4*(12157/40 + (27*Pi^2)/4 + 81*Zeta(3)) +        xp^3*(-3023/4 + (45*Pi^2)/2 + 81*Zeta(3)) +        xp*(-3303/2 + (261*Pi^2)/4 + 162*Zeta(3)))));

 Spgg1sigma1qg:=4 - (67*Pi^2)/18 + Pi^4/6 + (188/3 - (139*Pi^2)/18 + Pi^4/6)*xp +  (125/3 - (197*Pi^2)/18 + Pi^4/3)*xp^2 +  (67/3 - Pi^2 + (103/3 - Pi^2)*xp + (161/3 - 2*Pi^2)*xp^2 +    (65 - 2*Pi^2)*xp^3 + (277/4 - 2*Pi^2)*xp^4 + (22399/300 - 2*Pi^2)*xp^5 +    (6001/75 - 2*Pi^2)*xp^6 + (312988/3675 - 2*Pi^2)*xp^7 +    (1766091/19600 - 2*Pi^2)*xp^8 + (50188597/529200 - 2*Pi^2)*xp^9 +    (26294417/264600 - 2*Pi^2)*xp^10 + (3320971693/32016600 - 2*Pi^2)*xp^11 +    (3454868533/32016600 - 2*Pi^2)*xp^12)*log(xp)^2 +  NF*(-4/9 + (5*Pi^2)/27 + (-20/9 + (5*Pi^2)/27)*xp +    (-7/9 + (10*Pi^2)/27)*xp^2 + (-271/162 + (10*Pi^2)/27)*xp^3 +    (-853/1296 + (10*Pi^2)/27)*xp^4 + (-15161/32400 + (10*Pi^2)/27)*xp^5 +    (-1019/2160 + (10*Pi^2)/27)*xp^6 + (-889907/1587600 + (10*Pi^2)/27)*xp^7 +    (-252571/362880 + (10*Pi^2)/27)*xp^8 +    (-884282333/1028764800 + (10*Pi^2)/27)*xp^9 +    (-76459753/73483200 + (10*Pi^2)/27)*xp^10 +    (-104348597/84680640 + (10*Pi^2)/27)*xp^11 +    (-98928508513/69155856000 + (10*Pi^2)/27)*xp^12 +    (-13/9 + (2*xp)/9 - (14*xp^2)/9 - (68*xp^3)/27 - (49*xp^4)/12 -      (313*xp^5)/60 - (221*xp^6)/36 - (26177*xp^7)/3780 - (69067*xp^8)/9072 -      (3358183*xp^9)/408240 - (895969*xp^10)/102060 - (3473753*xp^11)/374220 -      (2604977*xp^12)/267300)*log(xp) +    (-10/9 - (10*xp)/9 - (20*xp^2)/9 - (20*xp^3)/9 - (20*xp^4)/9 -      (20*xp^5)/9 - (20*xp^6)/9 - (20*xp^7)/9 - (20*xp^8)/9 - (20*xp^9)/9 -      (20*xp^10)/9 - (20*xp^11)/9 - (20*xp^12)/9)*log(xp)^2) +  L*(-4 + (-67/6 + Pi^2/2 + (-103/6 + Pi^2/2)*xp + (-161/6 + Pi^2)*xp^2 +      (-65/2 + Pi^2)*xp^3 + (-277/8 + Pi^2)*xp^4 + (-22399/600 + Pi^2)*xp^5 +      (-6001/150 + Pi^2)*xp^6 + (-156494/3675 + Pi^2)*xp^7 +      (-1766091/39200 + Pi^2)*xp^8 + (-50188597/1058400 + Pi^2)*xp^9 +      (-26294417/529200 + Pi^2)*xp^10 + (-3320971693/64033200 + Pi^2)*xp^11 +      (-3454868533/64033200 + Pi^2)*xp^12)*log(xp) +    NF*(4/9 - xp/9 + (7*xp^2)/9 + (8*xp^3)/9 + (79*xp^4)/54 + (254*xp^5)/135 +      (481*xp^6)/216 + (19087*xp^7)/7560 + (50581*xp^8)/18144 +      (2468713*xp^9)/816480 + (165211*xp^10)/51030 + (642407*xp^11)/187110 +      (13523639*xp^12)/3742200 + (5/9 + (5*xp)/9 + (10*xp^2)/9 + (10*xp^3)/9 +        (10*xp^4)/9 + (10*xp^5)/9 + (10*xp^6)/9 + (10*xp^7)/9 + (10*xp^8)/9 +        (10*xp^9)/9 + (10*xp^10)/9 + (10*xp^11)/9 + (10*xp^12)/9)*log(xp)) +    xp^6*(-17789/4500 - 9*Zeta(3)) + xp^2*(43/8 - (3*Pi^2)/4 - 9*Zeta(3)) +    xp^3*(253/24 - (7*Pi^2)/12 - 9*Zeta(3)) +    xp^4*(65/24 - Pi^2/3 - 9*Zeta(3)) +    xp^5*(-10103/9000 - (3*Pi^2)/20 - 9*Zeta(3)) +    xp^7*(-9656219/1543500 + (9*Pi^2)/70 - 9*Zeta(3)) +    xp^8*(-45022437/5488000 + (29*Pi^2)/120 - 9*Zeta(3)) +    xp^9*(-13188355741/1333584000 + (12*Pi^2)/35 - 9*Zeta(3)) +    xp^10*(-7583040329/666792000 + (73*Pi^2)/168 - 9*Zeta(3)) +    xp^11*(-11266071868433/887500152000 + (14369*Pi^2)/27720 - 9*Zeta(3)) +    xp^12*(-2464532279347/177500030400 + (1501*Pi^2)/2520 - 9*Zeta(3)) +    xp*(79/6 - Pi^2/2 - (9*Zeta(3))/2) - (9*Zeta(3))/2) + (9*Zeta(3))/2 +  xp^3*(5431/72 - (221*Pi^2)/18 + Pi^4/3 + 6*Zeta(3)) +  xp^4*(3483/64 - (3533*Pi^2)/288 + Pi^4/3 + (75*Zeta(3))/8) +  xp^5*(63322397/1080000 - (10273*Pi^2)/800 + Pi^4/3 + (471*Zeta(3))/40) +  xp^6*(2949193/45000 - (2437*Pi^2)/180 + Pi^4/3 + (273*Zeta(3))/20) +  xp^7*(15826296587/216090000 - (179857*Pi^2)/12600 + Pi^4/3 +    (2127*Zeta(3))/140) + xp^8*(3370206977069/41489280000 -    (21193429*Pi^2)/1411200 + Pi^4/3 + (9243*Zeta(3))/560) +  xp^9*(300052960111949/3360631680000 - (200120261*Pi^2)/12700800 + Pi^4/3 +    (9883*Zeta(3))/560) + xp^10*(32692262677511/336063168000 -    (104674639*Pi^2)/6350400 + Pi^4/3 + (1045*Zeta(3))/56) +  xp^11*(2586840644542836287/24601504213440000 - (1468029947*Pi^2)/85377600 +    Pi^4/3 + (12055*Zeta(3))/616) +  xp^12*(2776435511723350313/24601504213440000 - (305465003*Pi^2)/17075520 +    Pi^4/3 + (7852*Zeta(3))/385) +  log(xp)*(115/6 - Pi^2/2 + 9*Zeta(3) + xp*(-97/3 + Pi^2 + 9*Zeta(3)) +    xp^12*(110748228706399/1775000304000 - (15973*Pi^2)/4620 + 18*Zeta(3)) +    xp^11*(51479099297999/887500152000 - (29671*Pi^2)/9240 + 18*Zeta(3)) +    xp^10*(35543933777/666792000 - (1483*Pi^2)/504 + 18*Zeta(3)) +    xp^9*(64303791619/1333584000 - (13339*Pi^2)/5040 + 18*Zeta(3)) +    xp^8*(2105580517/49392000 - (3893*Pi^2)/1680 + 18*Zeta(3)) +    xp^7*(112265117/3087000 - (817*Pi^2)/420 + 18*Zeta(3)) +    xp^6*(262307/9000 - (91*Pi^2)/60 + 18*Zeta(3)) +    xp^5*(122473/6000 - (121*Pi^2)/120 + 18*Zeta(3)) +    xp^4*(1237/144 - (3*Pi^2)/8 + 18*Zeta(3)) +    xp^3*(-641/36 + Pi^2/2 + 18*Zeta(3)) +    xp^2*(-43/4 + (3*Pi^2)/2 + 18*Zeta(3))) +  e*(4 + Pi^2 + (-67/3 + Pi^2 + (-103/3 + Pi^2)*xp + (-161/3 + 2*Pi^2)*xp^2 +      (-65 + 2*Pi^2)*xp^3 + (-277/4 + 2*Pi^2)*xp^4 +      (-22399/300 + 2*Pi^2)*xp^5 + (-6001/75 + 2*Pi^2)*xp^6 +      (-312988/3675 + 2*Pi^2)*xp^7 + (-1766091/19600 + 2*Pi^2)*xp^8 +      (-50188597/529200 + 2*Pi^2)*xp^9 + (-26294417/264600 + 2*Pi^2)*xp^10 +      (-3320971693/32016600 + 2*Pi^2)*xp^11 + (-3454868533/32016600 + 2*Pi^2)*      xp^12)*log(xp)^3 + log(xp)^2*    (-8 + xp^2*(773/12 - (7*Pi^2)/2 - 18*Zeta(3)) +      xp^3*(2863/36 - (11*Pi^2)/6 - 18*Zeta(3)) +      xp^4*(3359/72 - (7*Pi^2)/12 - 18*Zeta(3)) +      xp^5*(324757/9000 + (19*Pi^2)/60 - 18*Zeta(3)) +      xp^6*(133331/4500 + (31*Pi^2)/30 - 18*Zeta(3)) +      xp^7*(38502281/1543500 + (49*Pi^2)/30 - 18*Zeta(3)) +      xp^8*(131224019/6174000 + (1807*Pi^2)/840 - 18*Zeta(3)) +      xp^9*(2020366057/111132000 + (6571*Pi^2)/2520 - 18*Zeta(3)) +      xp^10*(430839331/27783000 + (190*Pi^2)/63 - 18*Zeta(3)) +      xp^11*(969273372569/73958346000 + (11731*Pi^2)/3465 - 18*Zeta(3)) +      xp^12*(358001845253/32870376000 + (51607*Pi^2)/13860 - 18*Zeta(3)) +      xp*(218/3 - 2*Pi^2 - 9*Zeta(3)) - 9*Zeta(3)) +    L^2*(-2 + (-67/12 + Pi^2/4 + (-103/12 + Pi^2/4)*xp +        (-161/12 + Pi^2/2)*xp^2 + (-65/4 + Pi^2/2)*xp^3 +        (-277/16 + Pi^2/2)*xp^4 + (-22399/1200 + Pi^2/2)*xp^5 +        (-6001/300 + Pi^2/2)*xp^6 + (-78247/3675 + Pi^2/2)*xp^7 +        (-1766091/78400 + Pi^2/2)*xp^8 + (-50188597/2116800 + Pi^2/2)*xp^9 +        (-26294417/1058400 + Pi^2/2)*xp^10 + (-3320971693/128066400 + Pi^2/2)*        xp^11 + (-3454868533/128066400 + Pi^2/2)*xp^12)*log(xp) +      NF*(2/9 - xp/18 + (7*xp^2)/18 + (4*xp^3)/9 + (79*xp^4)/108 +        (127*xp^5)/135 + (481*xp^6)/432 + (19087*xp^7)/15120 +        (50581*xp^8)/36288 + (2468713*xp^9)/1632960 + (165211*xp^10)/102060 +        (642407*xp^11)/374220 + (13523639*xp^12)/7484400 +        (5/18 + (5*xp)/18 + (5*xp^2)/9 + (5*xp^3)/9 + (5*xp^4)/9 +          (5*xp^5)/9 + (5*xp^6)/9 + (5*xp^7)/9 + (5*xp^8)/9 + (5*xp^9)/9 +          (5*xp^10)/9 + (5*xp^11)/9 + (5*xp^12)/9)*log(xp)) +      xp^6*(-17789/9000 - (9*Zeta(3))/2) +      xp^2*(43/16 - (3*Pi^2)/8 - (9*Zeta(3))/2) +      xp^3*(253/48 - (7*Pi^2)/24 - (9*Zeta(3))/2) +      xp^4*(65/48 - Pi^2/6 - (9*Zeta(3))/2) +      xp^5*(-10103/18000 - (3*Pi^2)/40 - (9*Zeta(3))/2) +      xp^7*(-9656219/3087000 + (9*Pi^2)/140 - (9*Zeta(3))/2) +      xp^8*(-45022437/10976000 + (29*Pi^2)/240 - (9*Zeta(3))/2) +      xp^9*(-13188355741/2667168000 + (6*Pi^2)/35 - (9*Zeta(3))/2) +      xp^10*(-7583040329/1333584000 + (73*Pi^2)/336 - (9*Zeta(3))/2) +      xp^11*(-11266071868433/1775000304000 + (14369*Pi^2)/55440 -        (9*Zeta(3))/2) + xp^12*(-2464532279347/355000060800 +        (1501*Pi^2)/5040 - (9*Zeta(3))/2) +      xp*(79/12 - Pi^2/4 - (9*Zeta(3))/4) - (9*Zeta(3))/4) - (241*Zeta(3))/6 +    (25*Pi^2*Zeta(3))/8 + xp*(1195/6 - (1261*Pi^2)/72 + (7*Pi^4)/24 -      (493*Zeta(3))/6 + (25*Pi^2*Zeta(3))/8) +    xp^12*(21713672176264749318059/75772632977395200000 -      (9621625638013*Pi^2)/7100001216000 - (27131*Pi^4)/47520 -      (57714264847*Zeta(3))/256132800 + (25*Pi^2*Zeta(3))/4) +    xp^11*(15465891054680501087623/56829474733046400000 -      (589580582609*Pi^2)/322727328000 - (2251*Pi^4)/4320 -      (5533824343*Zeta(3))/25613280 + (25*Pi^2*Zeta(3))/4) +    xp^10*(3625787990322643/14114653056000 - (751817701*Pi^2)/320060160 -      (403*Pi^4)/864 - (218497267*Zeta(3))/1058400 + (25*Pi^2*Zeta(3))/4) +    xp^9*(169906007296331549/705732652800000 - (47088986411*Pi^2)/      16003008000 - (877*Pi^4)/2160 - (415913411*Zeta(3))/2116800 +      (25*Pi^2*Zeta(3))/4) + xp^8*(1949700228016049/8712748800000 -      (719154241*Pi^2)/197568000 - (379*Pi^4)/1120 -      (14596013*Zeta(3))/78400 + (25*Pi^2*Zeta(3))/4) +    xp^7*(18700012421399/90757800000 - (41625197*Pi^2)/9261000 -      (659*Pi^4)/2520 - (645086*Zeta(3))/3675 + (25*Pi^2*Zeta(3))/4) +    xp^6*(337981117/1800000 - (302383*Pi^2)/54000 - (31*Pi^4)/180 -      (12347*Zeta(3))/75 + (25*Pi^2*Zeta(3))/4) +    xp^5*(2745649483/16200000 - (21433*Pi^2)/3000 - (47*Pi^4)/720 -      (184367*Zeta(3))/1200 + (25*Pi^2*Zeta(3))/4) +    xp^4*(100231/648 - (8357*Pi^2)/864 + (5*Pi^4)/72 - (2291*Zeta(3))/16 +      (25*Pi^2*Zeta(3))/4) + xp^3*(79943/324 - (14705*Pi^2)/864 +      (37*Pi^4)/144 - (547*Zeta(3))/4 + (25*Pi^2*Zeta(3))/4) +    xp^2*(3161/24 - (4871*Pi^2)/288 + (25*Pi^4)/48 - (1477*Zeta(3))/12 +      (25*Pi^2*Zeta(3))/4) + NF*(-4/9 - Pi^2/9 +      (-5/9 - (55*Pi^2)/108 + (19/3 - (55*Pi^2)/108)*xp +        (35/18 - (55*Pi^2)/54)*xp^2 + (389/162 - (55*Pi^2)/54)*xp^3 +        (-167/162 - (55*Pi^2)/54)*xp^4 + (-18587/8100 - (55*Pi^2)/54)*xp^5 +        (-9533/3240 - (55*Pi^2)/54)*xp^6 + (-2608763/793800 - (55*Pi^2)/54)*        xp^7 + (-208513/60480 - (55*Pi^2)/54)*xp^8 +        (-1794156997/514382400 - (55*Pi^2)/54)*xp^9 +        (-126550097/36741600 - (55*Pi^2)/54)*xp^10 +        (-990034291/296382240 - (55*Pi^2)/54)*xp^11 +        (-110382201557/34577928000 - (55*Pi^2)/54)*xp^12)*log(xp) +      (8/9 - (4*xp)/3 - (2*xp^2)/3 + (28*xp^3)/27 + (163*xp^4)/54 +        (1201*xp^5)/270 + (605*xp^6)/108 + (921*xp^7)/140 +        (67393*xp^8)/9072 + (3340453*xp^9)/408240 + (452147*xp^10)/51030 +        (1773139*xp^11)/187110 + (18788039*xp^12)/1871100)*log(xp)^2 +      (10/9 + (10*xp)/9 + (20*xp^2)/9 + (20*xp^3)/9 + (20*xp^4)/9 +        (20*xp^5)/9 + (20*xp^6)/9 + (20*xp^7)/9 + (20*xp^8)/9 + (20*xp^9)/9 +        (20*xp^10)/9 + (20*xp^11)/9 + (20*xp^12)/9)*log(xp)^3 +      (20*Zeta(3))/9 + xp*(-53/9 + (23*Pi^2)/108 + (20*Zeta(3))/9) +      xp^12*(7327760243933581/958500164160000 - (6847613*Pi^2)/4989600 +        (40*Zeta(3))/9) + xp^11*(42612795208363/5868368352000 -        (967957*Pi^2)/748440 + (40*Zeta(3))/9) +      xp^10*(633329425637/92588832000 - (246361*Pi^2)/204120 +        (40*Zeta(3))/9) + xp^9*(8256898730803/1296243648000 -        (518719*Pi^2)/466560 + (40*Zeta(3))/9) +      xp^8*(2667105229/457228800 - (72997*Pi^2)/72576 + (40*Zeta(3))/9) +      xp^7*(1734798707/333396000 - (11483*Pi^2)/12960 + (40*Zeta(3))/9) +      xp^6*(862103/194400 - (1939*Pi^2)/2592 + (40*Zeta(3))/9) +      xp^5*(1668199/486000 - (947*Pi^2)/1620 + (40*Zeta(3))/9) +      xp^4*(1837/972 - (247*Pi^2)/648 + (40*Zeta(3))/9) +      xp^3*(-2869/972 - (8*Pi^2)/81 + (40*Zeta(3))/9) +      xp^2*(-53/36 + (19*Pi^2)/108 + (40*Zeta(3))/9)) +    log(xp)*(67/6 + (701*Pi^2)/72 - (11*Pi^4)/24 +      xp^12*(-888546812142530743/2733500468160000 + (2097400489*Pi^2)/        42688800 - (11*Pi^4)/12 - (8774*Zeta(3))/385) +      xp^11*(-623527675582907747/2050125351120000 + (1100759663*Pi^2)/        23284800 - (11*Pi^4)/12 - (6511*Zeta(3))/308) +      xp^10*(-39590184024757/140026320000 + (288141683*Pi^2)/6350400 -        (11*Pi^4)/12 - (541*Zeta(3))/28) +      xp^9*(-73072039657481/280052640000 + (551700283*Pi^2)/12700800 -        (11*Pi^4)/12 - (4843*Zeta(3))/280) +      xp^8*(-825897675481/3457440000 + (19511389*Pi^2)/470400 - (11*Pi^4)/12 -        (4203*Zeta(3))/280) + xp^7*(-70308330179/324135000 +        (1742621*Pi^2)/44100 - (11*Pi^4)/12 - (867*Zeta(3))/70) +      xp^6*(-26412497/135000 + (67663*Pi^2)/1800 - (11*Pi^4)/12 -        (93*Zeta(3))/10) + xp^5*(-47657009/270000 + (85907*Pi^2)/2400 -        (11*Pi^4)/12 - (111*Zeta(3))/20) +      xp^4*(-35635/216 + (9901*Pi^2)/288 - (11*Pi^4)/12 - (3*Zeta(3))/4) +      xp^3*(-25241/108 + (2491*Pi^2)/72 - (11*Pi^4)/12 + 6*Zeta(3)) +      xp*(-1219/6 + (1601*Pi^2)/72 - (11*Pi^4)/24 + 9*Zeta(3)) +      xp^2*(-835/6 + (2293*Pi^2)/72 - (11*Pi^4)/12 + 18*Zeta(3))) +    L*((-67*Pi^2)/18 + Pi^4/6 + (67/3 - Pi^2 + (103/3 - Pi^2)*xp +        (161/3 - 2*Pi^2)*xp^2 + (65 - 2*Pi^2)*xp^3 + (277/4 - 2*Pi^2)*xp^4 +        (22399/300 - 2*Pi^2)*xp^5 + (6001/75 - 2*Pi^2)*xp^6 +        (312988/3675 - 2*Pi^2)*xp^7 + (1766091/19600 - 2*Pi^2)*xp^8 +        (50188597/529200 - 2*Pi^2)*xp^9 + (26294417/264600 - 2*Pi^2)*xp^10 +        (3320971693/32016600 - 2*Pi^2)*xp^11 + (3454868533/32016600 - 2*Pi^2)*        xp^12)*log(xp)^2 + NF*((5*Pi^2)/27 + (-7/3 + (5*Pi^2)/27)*xp +        (10*Pi^2*xp^2)/27 + (-127/162 + (10*Pi^2)/27)*xp^3 +        (1043/1296 + (10*Pi^2)/27)*xp^4 + (45799/32400 + (10*Pi^2)/27)*xp^5 +        (3791/2160 + (10*Pi^2)/27)*xp^6 + (3118363/1587600 + (10*Pi^2)/27)*        xp^7 + (759049/362880 + (10*Pi^2)/27)*xp^8 +        (2226296047/1028764800 + (10*Pi^2)/27)*xp^9 +        (23063441/10497600 + (10*Pi^2)/27)*xp^10 +        (1304705197/592764480 + (10*Pi^2)/27)*xp^11 +        (150988340207/69155856000 + (10*Pi^2)/27)*xp^12 +        (-8/9 + (7*xp)/9 - (4*xp^2)/9 - (38*xp^3)/27 - (107*xp^4)/36 -          (739*xp^5)/180 - (181*xp^6)/36 - (21977*xp^7)/3780 -          (58987*xp^8)/9072 - (2904583*xp^9)/408240 - (782569*xp^10)/102060 -          (3057953*xp^11)/374220 - (2307977*xp^12)/267300)*log(xp) +        (-10/9 - (10*xp)/9 - (20*xp^2)/9 - (20*xp^3)/9 - (20*xp^4)/9 -          (20*xp^5)/9 - (20*xp^6)/9 - (20*xp^7)/9 - (20*xp^8)/9 -          (20*xp^9)/9 - (20*xp^10)/9 - (20*xp^11)/9 - (20*xp^12)/9)*        log(xp)^2) + xp^2*(1129/24 - (421*Pi^2)/36 + Pi^4/3 - 9*Zeta(3)) +      xp*(455/6 - (74*Pi^2)/9 + Pi^4/6 - (9*Zeta(3))/2) +      xp^3*(3095/36 - (463*Pi^2)/36 + Pi^4/3 - 3*Zeta(3)) +      xp^4*(10969/192 - (3629*Pi^2)/288 + Pi^4/3 + (3*Zeta(3))/8) +      xp^5*(62110037/1080000 - (10393*Pi^2)/800 + Pi^4/3 + (111*Zeta(3))/40) +      xp^6*(2771303/45000 - (2437*Pi^2)/180 + Pi^4/3 + (93*Zeta(3))/20) +      xp^7*(14474425927/216090000 - (178237*Pi^2)/12600 + Pi^4/3 +        (867*Zeta(3))/140) + xp^8*(3029837353349/41489280000 -        (20852389*Pi^2)/1411200 + Pi^4/3 + (4203*Zeta(3))/560) +      xp^9*(266818303644629/3360631680000 - (195765701*Pi^2)/12700800 +        Pi^4/3 + (4843*Zeta(3))/560) + xp^10*(5774082070339/67212633600 -        (101915239*Pi^2)/6350400 + Pi^4/3 + (541*Zeta(3))/56) +      xp^11*(2274545132349873527/24601504213440000 - (1423773427*Pi^2)/        85377600 + Pi^4/3 + (6511*Zeta(3))/616) +      xp^12*(2434851337805856113/24601504213440000 - (98431409*Pi^2)/5691840 +        Pi^4/3 + (4387*Zeta(3))/385) + log(xp)*(8 + 9*Zeta(3) +        xp*(-99/2 + (3*Pi^2)/2 + 9*Zeta(3)) +        xp^12*(14979272971639/1775000304000 - (11353*Pi^2)/4620 +          18*Zeta(3)) + xp^11*(5450431633019/887500152000 -          (20431*Pi^2)/9240 + 18*Zeta(3)) + xp^10*(2412968357/666792000 -          (979*Pi^2)/504 + 18*Zeta(3)) + xp^9*(1066159399/1333584000 -          (8299*Pi^2)/5040 + 18*Zeta(3)) + xp^8*(-119694143/49392000 -          (2213*Pi^2)/1680 + 18*Zeta(3)) + xp^7*(-19189843/3087000 -          (397*Pi^2)/420 + 18*Zeta(3)) + xp^6*(-97753/9000 - (31*Pi^2)/60 +          18*Zeta(3)) + xp^5*(-33839/2000 - Pi^2/120 + 18*Zeta(3)) +        xp^4*(-3749/144 + (5*Pi^2)/8 + 18*Zeta(3)) +        xp^3*(-1811/36 + (3*Pi^2)/2 + 18*Zeta(3)) +        xp^2*(-451/12 + (5*Pi^2)/2 + 18*Zeta(3)))));

 Spgg2sigma0gg:=-2241/32 + (67*Pi^2)/8 - (33*Pi^4)/80 +  (201/2 - (9*Pi^2)/2 + (-633/16 + (27*Pi^2)/8)*xp +    (2095/8 - (33*Pi^2)/4)*xp^2 + (6281/64 - (15*Pi^2)/4)*xp^3 +    (69757/320 - (69*Pi^2)/10)*xp^4 + (15199/64 - (699*Pi^2)/80)*xp^5 +    (554493/2240 - (1413*Pi^2)/140)*xp^6 + (2292513/8960 - (2505*Pi^2)/224)*    xp^7 + (7083637/26880 - (13553*Pi^2)/1120)*xp^8 +    (18191263/67200 - (3611*Pi^2)/280)*xp^9 +    (25632799/92400 - (83777*Pi^2)/6160)*xp^10 +    (34948453/123200 - (175341*Pi^2)/12320)*xp^11 +    (18547701/64064 - (2371429*Pi^2)/160160)*xp^12)*log(xp) +  ((27*xp)/2 + (207*xp^3)/8 + (207*xp^4)/8 + (1491*xp^5)/40 + (1947*xp^6)/40 +    (66333*xp^7)/1120 + (77199*xp^8)/1120 + (109041*xp^9)/1400 +    (241383*xp^10)/2800 + (2894669*xp^11)/30800 + (311953*xp^12)/3080)*  log(xp)^2 + NF^2*(1/36 + (265/1296 + Pi^2/54)*xp - (47*xp^2)/1728 +    (-133/1728 + Pi^2/54)*xp^3 + (-523/10368 + Pi^2/54)*xp^4 +    (-10759/144000 + (31*Pi^2)/1620)*xp^5 + (-61721/648000 + (8*Pi^2)/405)*    xp^6 + (-4942957/44452800 + (23*Pi^2)/1134)*xp^7 +    (-33046229/266716800 + (47*Pi^2)/2268)*xp^8 +    (-552812951/4115059200 + (41*Pi^2)/1944)*xp^9 +    (-23008493/160744500 + (26*Pi^2)/1215)*xp^10 +    (-171960061397/1141071624000 + (193*Pi^2)/8910)*xp^11 +    (-2871928105/18257145984 + (13*Pi^2)/594)*xp^12 +    ((193*xp)/864 - xp^2/9 + (23*xp^3)/216 + xp^4/18 + (1357*xp^5)/32400 +      (577*xp^6)/16200 + (5027*xp^7)/158760 + (6073*xp^8)/211680 +      (42851*xp^9)/1632960 + (24629*xp^10)/1020600 + (458333*xp^11)/20582100 +      (169579*xp^12)/8232840)*log(xp) +    (-xp/36 - xp^3/36 - xp^4/36 - (31*xp^5)/1080 - (4*xp^6)/135 -      (23*xp^7)/756 - (47*xp^8)/1512 - (41*xp^9)/1296 - (13*xp^10)/405 -      (193*xp^11)/5940 - (13*xp^12)/396)*log(xp)^2) + (63*Zeta(3))/8 +  NF*(337/48 - (5*Pi^2)/12 + (3643/192 - (131*Pi^2)/864)*xp^2 +    (-5 + (-85/96 - (31*Pi^2)/432)*xp - (1021*xp^2)/72 +      (-8329/864 - (101*Pi^2)/1296)*xp^3 + (-39419/2592 - (101*Pi^2)/1296)*      xp^4 + (-13719107/777600 - (1031*Pi^2)/12960)*xp^5 +      (-52622159/2721600 - (263*Pi^2)/3240)*xp^6 +      (-5515605271/266716800 - (107*Pi^2)/1296)*xp^7 +      (-727101091/33339600 - (217*Pi^2)/2592)*xp^8 +      (-93767826829/4115059200 - (439*Pi^2)/5184)*xp^9 +      (-267628914989/11316412800 - (277*Pi^2)/3240)*xp^10 +      (-44588883450877/1825714598400 - (6143*Pi^2)/71280)*xp^11 +      (-85181925729317/3390612825600 - (1237*Pi^2)/14256)*xp^12)*log(xp) +    ((11*xp)/72 + (5*xp^2)/36 + (5*xp^3)/24 + (35*xp^4)/108 +      (2599*xp^5)/6480 + (188*xp^6)/405 + (164651*xp^7)/317520 +      (44957*xp^8)/79380 + (497197*xp^9)/816480 + (13213*xp^10)/20412 +      (22464551*xp^11)/32931360 + (3359239*xp^12)/4704480)*log(xp)^2 +    ((5*xp)/54 + (5*xp^3)/54 + (5*xp^4)/54 + (31*xp^5)/324 + (8*xp^6)/81 +      (115*xp^7)/1134 + (235*xp^8)/2268 + (205*xp^9)/1944 + (26*xp^10)/243 +      (193*xp^11)/1782 + (65*xp^12)/594)*log(xp)^3 +    xp*(-4663/108 + (889*Pi^2)/864 - (76*Zeta(3))/9) +    xp^12*(740507977332663179/328957256339712000 - (9291665*Pi^2)/158070528 -      (1493*Zeta(3))/264) + xp^11*(26325349406060363/12652202166912000 -      (159697297*Pi^2)/3951763200 - (13375*Zeta(3))/2376) +    xp^10*(53505613382147/28517360256000 - (41729*Pi^2)/2041200 -      (907*Zeta(3))/162) + xp^9*(8437426510853/5184974592000 +      (2309*Pi^2)/1632960 - (14419*Zeta(3))/2592) +    xp^8*(49161969539/37340352000 + (1391*Pi^2)/54432 -      (16693*Zeta(3))/3024) + xp^7*(25509406721/28005264000 +      (57223*Pi^2)/1088640 - (8269*Zeta(3))/1512) +    xp^6*(54060043/163296000 + (5407*Pi^2)/64800 - (146*Zeta(3))/27) +    xp^5*(-3874477/5832000 + (93547*Pi^2)/777600 - (2305*Zeta(3))/432) +    xp^4*(-160787/51840 + (1315*Pi^2)/7776 - (379*Zeta(3))/72) +    xp^3*(-74005/5184 + (3971*Pi^2)/15552 - (379*Zeta(3))/72) +    (13*Zeta(3))/4) + xp*(5919/16 - (815*Pi^2)/32 + (33*Pi^4)/40 +    (117*Zeta(3))/8) + xp^3*(68185/384 - (827*Pi^2)/64 + (33*Pi^4)/80 +    (495*Zeta(3))/16) + xp^2*(-8379/32 + (153*Pi^2)/16 + (297*Zeta(3))/8) +  xp^4*(-14231/960 - (437*Pi^2)/64 + (33*Pi^4)/80 + (3609*Zeta(3))/80) +  xp^5*(-98043/6400 - (11621*Pi^2)/1600 + (33*Pi^4)/80 + (261*Zeta(3))/5) +  xp^6*(-47521/134400 - (13947*Pi^2)/1600 + (33*Pi^4)/80 +    (15993*Zeta(3))/280) + xp^7*(7889087/537600 - (162839*Pi^2)/15680 +    (33*Pi^4)/80 + (13653*Zeta(3))/224) +  xp^8*(15279931/537600 - (94623*Pi^2)/7840 + (33*Pi^4)/80 +    (71811*Zeta(3))/1120) + xp^9*(1741982887/42336000 -    (19347817*Pi^2)/1411200 + (33*Pi^4)/80 + (2673*Zeta(3))/40) +  xp^10*(99020440973/1862784000 - (4315649*Pi^2)/282240 + (33*Pi^4)/80 +    (426249*Zeta(3))/6160) + xp^11*(883138273727/13660416000 -    (119584489*Pi^2)/7114800 + (33*Pi^4)/80 + (878517*Zeta(3))/12320) +  xp^12*(40345528736411/532756224000 - (14850581*Pi^2)/813120 + (33*Pi^4)/80 +    (11725893*Zeta(3))/160160) + DD(0, x)*(2205/32 - NF^2/36 - (67*Pi^2)/8 +    (33*Pi^4)/80 + NF*(-319/48 + (5*Pi^2)/12 - (13*Zeta(3))/4) +    (99*Zeta(3))/8 + e*(2205/32 - NF^2/36 - (67*Pi^2)/8 + (33*Pi^4)/80 +      NF*(-319/48 + (5*Pi^2)/12 - (13*Zeta(3))/4) + (99*Zeta(3))/8) +    e^2*(2205/32 - NF^2/36 - (67*Pi^2)/8 + (33*Pi^4)/80 +      NF*(-319/48 + (5*Pi^2)/12 - (13*Zeta(3))/4) + (99*Zeta(3))/8) +    e^3*(2205/32 - NF^2/36 - (67*Pi^2)/8 + (33*Pi^4)/80 +      NF*(-319/48 + (5*Pi^2)/12 - (13*Zeta(3))/4) + (99*Zeta(3))/8)) +  e*(-2241/32 + (67*Pi^2)/8 - (33*Pi^4)/80 +    (201/2 - (9*Pi^2)/2 + (-633/16 + (27*Pi^2)/8)*xp +      (2095/8 - (33*Pi^2)/4)*xp^2 + (6281/64 - (15*Pi^2)/4)*xp^3 +      (69757/320 - (69*Pi^2)/10)*xp^4 + (15199/64 - (699*Pi^2)/80)*xp^5 +      (554493/2240 - (1413*Pi^2)/140)*xp^6 + (2292513/8960 - (2505*Pi^2)/224)*      xp^7 + (7083637/26880 - (13553*Pi^2)/1120)*xp^8 +      (18191263/67200 - (3611*Pi^2)/280)*xp^9 +      (25632799/92400 - (83777*Pi^2)/6160)*xp^10 +      (34948453/123200 - (175341*Pi^2)/12320)*xp^11 +      (18547701/64064 - (2371429*Pi^2)/160160)*xp^12)*log(xp) +    ((27*xp)/2 + (207*xp^3)/8 + (207*xp^4)/8 + (1491*xp^5)/40 +      (1947*xp^6)/40 + (66333*xp^7)/1120 + (77199*xp^8)/1120 +      (109041*xp^9)/1400 + (241383*xp^10)/2800 + (2894669*xp^11)/30800 +      (311953*xp^12)/3080)*log(xp)^2 + NF^2*(1/36 + (265/1296 + Pi^2/54)*xp -      (47*xp^2)/1728 + (-133/1728 + Pi^2/54)*xp^3 + (-523/10368 + Pi^2/54)*      xp^4 + (-10759/144000 + (31*Pi^2)/1620)*xp^5 +      (-61721/648000 + (8*Pi^2)/405)*xp^6 +      (-4942957/44452800 + (23*Pi^2)/1134)*xp^7 +      (-33046229/266716800 + (47*Pi^2)/2268)*xp^8 +      (-552812951/4115059200 + (41*Pi^2)/1944)*xp^9 +      (-23008493/160744500 + (26*Pi^2)/1215)*xp^10 +      (-171960061397/1141071624000 + (193*Pi^2)/8910)*xp^11 +      (-2871928105/18257145984 + (13*Pi^2)/594)*xp^12 +      ((193*xp)/864 - xp^2/9 + (23*xp^3)/216 + xp^4/18 + (1357*xp^5)/32400 +        (577*xp^6)/16200 + (5027*xp^7)/158760 + (6073*xp^8)/211680 +        (42851*xp^9)/1632960 + (24629*xp^10)/1020600 +        (458333*xp^11)/20582100 + (169579*xp^12)/8232840)*log(xp) +      (-xp/36 - xp^3/36 - xp^4/36 - (31*xp^5)/1080 - (4*xp^6)/135 -        (23*xp^7)/756 - (47*xp^8)/1512 - (41*xp^9)/1296 - (13*xp^10)/405 -        (193*xp^11)/5940 - (13*xp^12)/396)*log(xp)^2) + (63*Zeta(3))/8 +    NF*(337/48 - (5*Pi^2)/12 + (3643/192 - (131*Pi^2)/864)*xp^2 +      (-5 + (-85/96 - (31*Pi^2)/432)*xp - (1021*xp^2)/72 +        (-8329/864 - (101*Pi^2)/1296)*xp^3 + (-39419/2592 - (101*Pi^2)/1296)*        xp^4 + (-13719107/777600 - (1031*Pi^2)/12960)*xp^5 +        (-52622159/2721600 - (263*Pi^2)/3240)*xp^6 +        (-5515605271/266716800 - (107*Pi^2)/1296)*xp^7 +        (-727101091/33339600 - (217*Pi^2)/2592)*xp^8 +        (-93767826829/4115059200 - (439*Pi^2)/5184)*xp^9 +        (-267628914989/11316412800 - (277*Pi^2)/3240)*xp^10 +        (-44588883450877/1825714598400 - (6143*Pi^2)/71280)*xp^11 +        (-85181925729317/3390612825600 - (1237*Pi^2)/14256)*xp^12)*log(xp) +      ((11*xp)/72 + (5*xp^2)/36 + (5*xp^3)/24 + (35*xp^4)/108 +        (2599*xp^5)/6480 + (188*xp^6)/405 + (164651*xp^7)/317520 +        (44957*xp^8)/79380 + (497197*xp^9)/816480 + (13213*xp^10)/20412 +        (22464551*xp^11)/32931360 + (3359239*xp^12)/4704480)*log(xp)^2 +      ((5*xp)/54 + (5*xp^3)/54 + (5*xp^4)/54 + (31*xp^5)/324 + (8*xp^6)/81 +        (115*xp^7)/1134 + (235*xp^8)/2268 + (205*xp^9)/1944 + (26*xp^10)/243 +        (193*xp^11)/1782 + (65*xp^12)/594)*log(xp)^3 +      xp*(-4663/108 + (889*Pi^2)/864 - (76*Zeta(3))/9) +      xp^12*(740507977332663179/328957256339712000 -        (9291665*Pi^2)/158070528 - (1493*Zeta(3))/264) +      xp^11*(26325349406060363/12652202166912000 - (159697297*Pi^2)/        3951763200 - (13375*Zeta(3))/2376) +      xp^10*(53505613382147/28517360256000 - (41729*Pi^2)/2041200 -        (907*Zeta(3))/162) + xp^9*(8437426510853/5184974592000 +        (2309*Pi^2)/1632960 - (14419*Zeta(3))/2592) +      xp^8*(49161969539/37340352000 + (1391*Pi^2)/54432 -        (16693*Zeta(3))/3024) + xp^7*(25509406721/28005264000 +        (57223*Pi^2)/1088640 - (8269*Zeta(3))/1512) +      xp^6*(54060043/163296000 + (5407*Pi^2)/64800 - (146*Zeta(3))/27) +      xp^5*(-3874477/5832000 + (93547*Pi^2)/777600 - (2305*Zeta(3))/432) +      xp^4*(-160787/51840 + (1315*Pi^2)/7776 - (379*Zeta(3))/72) +      xp^3*(-74005/5184 + (3971*Pi^2)/15552 - (379*Zeta(3))/72) +      (13*Zeta(3))/4) + xp*(5919/16 - (815*Pi^2)/32 + (33*Pi^4)/40 +      (117*Zeta(3))/8) + xp^3*(68185/384 - (827*Pi^2)/64 + (33*Pi^4)/80 +      (495*Zeta(3))/16) + xp^2*(-8379/32 + (153*Pi^2)/16 + (297*Zeta(3))/8) +    xp^4*(-14231/960 - (437*Pi^2)/64 + (33*Pi^4)/80 + (3609*Zeta(3))/80) +    xp^5*(-98043/6400 - (11621*Pi^2)/1600 + (33*Pi^4)/80 + (261*Zeta(3))/5) +    xp^6*(-47521/134400 - (13947*Pi^2)/1600 + (33*Pi^4)/80 +      (15993*Zeta(3))/280) + xp^7*(7889087/537600 - (162839*Pi^2)/15680 +      (33*Pi^4)/80 + (13653*Zeta(3))/224) +    xp^8*(15279931/537600 - (94623*Pi^2)/7840 + (33*Pi^4)/80 +      (71811*Zeta(3))/1120) + xp^9*(1741982887/42336000 -      (19347817*Pi^2)/1411200 + (33*Pi^4)/80 + (2673*Zeta(3))/40) +    xp^10*(99020440973/1862784000 - (4315649*Pi^2)/282240 + (33*Pi^4)/80 +      (426249*Zeta(3))/6160) + xp^11*(883138273727/13660416000 -      (119584489*Pi^2)/7114800 + (33*Pi^4)/80 + (878517*Zeta(3))/12320) +    xp^12*(40345528736411/532756224000 - (14850581*Pi^2)/813120 +      (33*Pi^4)/80 + (11725893*Zeta(3))/160160)) +  e^2*(-2241/32 + (67*Pi^2)/8 - (33*Pi^4)/80 +    (201/2 - (9*Pi^2)/2 + (-633/16 + (27*Pi^2)/8)*xp +      (2095/8 - (33*Pi^2)/4)*xp^2 + (6281/64 - (15*Pi^2)/4)*xp^3 +      (69757/320 - (69*Pi^2)/10)*xp^4 + (15199/64 - (699*Pi^2)/80)*xp^5 +      (554493/2240 - (1413*Pi^2)/140)*xp^6 + (2292513/8960 - (2505*Pi^2)/224)*      xp^7 + (7083637/26880 - (13553*Pi^2)/1120)*xp^8 +      (18191263/67200 - (3611*Pi^2)/280)*xp^9 +      (25632799/92400 - (83777*Pi^2)/6160)*xp^10 +      (34948453/123200 - (175341*Pi^2)/12320)*xp^11 +      (18547701/64064 - (2371429*Pi^2)/160160)*xp^12)*log(xp) +    ((27*xp)/2 + (207*xp^3)/8 + (207*xp^4)/8 + (1491*xp^5)/40 +      (1947*xp^6)/40 + (66333*xp^7)/1120 + (77199*xp^8)/1120 +      (109041*xp^9)/1400 + (241383*xp^10)/2800 + (2894669*xp^11)/30800 +      (311953*xp^12)/3080)*log(xp)^2 + NF^2*(1/36 + (265/1296 + Pi^2/54)*xp -      (47*xp^2)/1728 + (-133/1728 + Pi^2/54)*xp^3 + (-523/10368 + Pi^2/54)*      xp^4 + (-10759/144000 + (31*Pi^2)/1620)*xp^5 +      (-61721/648000 + (8*Pi^2)/405)*xp^6 +      (-4942957/44452800 + (23*Pi^2)/1134)*xp^7 +      (-33046229/266716800 + (47*Pi^2)/2268)*xp^8 +      (-552812951/4115059200 + (41*Pi^2)/1944)*xp^9 +      (-23008493/160744500 + (26*Pi^2)/1215)*xp^10 +      (-171960061397/1141071624000 + (193*Pi^2)/8910)*xp^11 +      (-2871928105/18257145984 + (13*Pi^2)/594)*xp^12 +      ((193*xp)/864 - xp^2/9 + (23*xp^3)/216 + xp^4/18 + (1357*xp^5)/32400 +        (577*xp^6)/16200 + (5027*xp^7)/158760 + (6073*xp^8)/211680 +        (42851*xp^9)/1632960 + (24629*xp^10)/1020600 +        (458333*xp^11)/20582100 + (169579*xp^12)/8232840)*log(xp) +      (-xp/36 - xp^3/36 - xp^4/36 - (31*xp^5)/1080 - (4*xp^6)/135 -        (23*xp^7)/756 - (47*xp^8)/1512 - (41*xp^9)/1296 - (13*xp^10)/405 -        (193*xp^11)/5940 - (13*xp^12)/396)*log(xp)^2) + (63*Zeta(3))/8 +    NF*(337/48 - (5*Pi^2)/12 + (3643/192 - (131*Pi^2)/864)*xp^2 +      (-5 + (-85/96 - (31*Pi^2)/432)*xp - (1021*xp^2)/72 +        (-8329/864 - (101*Pi^2)/1296)*xp^3 + (-39419/2592 - (101*Pi^2)/1296)*        xp^4 + (-13719107/777600 - (1031*Pi^2)/12960)*xp^5 +        (-52622159/2721600 - (263*Pi^2)/3240)*xp^6 +        (-5515605271/266716800 - (107*Pi^2)/1296)*xp^7 +        (-727101091/33339600 - (217*Pi^2)/2592)*xp^8 +        (-93767826829/4115059200 - (439*Pi^2)/5184)*xp^9 +        (-267628914989/11316412800 - (277*Pi^2)/3240)*xp^10 +        (-44588883450877/1825714598400 - (6143*Pi^2)/71280)*xp^11 +        (-85181925729317/3390612825600 - (1237*Pi^2)/14256)*xp^12)*log(xp) +      ((11*xp)/72 + (5*xp^2)/36 + (5*xp^3)/24 + (35*xp^4)/108 +        (2599*xp^5)/6480 + (188*xp^6)/405 + (164651*xp^7)/317520 +        (44957*xp^8)/79380 + (497197*xp^9)/816480 + (13213*xp^10)/20412 +        (22464551*xp^11)/32931360 + (3359239*xp^12)/4704480)*log(xp)^2 +      ((5*xp)/54 + (5*xp^3)/54 + (5*xp^4)/54 + (31*xp^5)/324 + (8*xp^6)/81 +        (115*xp^7)/1134 + (235*xp^8)/2268 + (205*xp^9)/1944 + (26*xp^10)/243 +        (193*xp^11)/1782 + (65*xp^12)/594)*log(xp)^3 +      xp*(-4663/108 + (889*Pi^2)/864 - (76*Zeta(3))/9) +      xp^12*(740507977332663179/328957256339712000 -        (9291665*Pi^2)/158070528 - (1493*Zeta(3))/264) +      xp^11*(26325349406060363/12652202166912000 - (159697297*Pi^2)/        3951763200 - (13375*Zeta(3))/2376) +      xp^10*(53505613382147/28517360256000 - (41729*Pi^2)/2041200 -        (907*Zeta(3))/162) + xp^9*(8437426510853/5184974592000 +        (2309*Pi^2)/1632960 - (14419*Zeta(3))/2592) +      xp^8*(49161969539/37340352000 + (1391*Pi^2)/54432 -        (16693*Zeta(3))/3024) + xp^7*(25509406721/28005264000 +        (57223*Pi^2)/1088640 - (8269*Zeta(3))/1512) +      xp^6*(54060043/163296000 + (5407*Pi^2)/64800 - (146*Zeta(3))/27) +      xp^5*(-3874477/5832000 + (93547*Pi^2)/777600 - (2305*Zeta(3))/432) +      xp^4*(-160787/51840 + (1315*Pi^2)/7776 - (379*Zeta(3))/72) +      xp^3*(-74005/5184 + (3971*Pi^2)/15552 - (379*Zeta(3))/72) +      (13*Zeta(3))/4) + xp*(5919/16 - (815*Pi^2)/32 + (33*Pi^4)/40 +      (117*Zeta(3))/8) + xp^3*(68185/384 - (827*Pi^2)/64 + (33*Pi^4)/80 +      (495*Zeta(3))/16) + xp^2*(-8379/32 + (153*Pi^2)/16 + (297*Zeta(3))/8) +    xp^4*(-14231/960 - (437*Pi^2)/64 + (33*Pi^4)/80 + (3609*Zeta(3))/80) +    xp^5*(-98043/6400 - (11621*Pi^2)/1600 + (33*Pi^4)/80 + (261*Zeta(3))/5) +    xp^6*(-47521/134400 - (13947*Pi^2)/1600 + (33*Pi^4)/80 +      (15993*Zeta(3))/280) + xp^7*(7889087/537600 - (162839*Pi^2)/15680 +      (33*Pi^4)/80 + (13653*Zeta(3))/224) +    xp^8*(15279931/537600 - (94623*Pi^2)/7840 + (33*Pi^4)/80 +      (71811*Zeta(3))/1120) + xp^9*(1741982887/42336000 -      (19347817*Pi^2)/1411200 + (33*Pi^4)/80 + (2673*Zeta(3))/40) +    xp^10*(99020440973/1862784000 - (4315649*Pi^2)/282240 + (33*Pi^4)/80 +      (426249*Zeta(3))/6160) + xp^11*(883138273727/13660416000 -      (119584489*Pi^2)/7114800 + (33*Pi^4)/80 + (878517*Zeta(3))/12320) +    xp^12*(40345528736411/532756224000 - (14850581*Pi^2)/813120 +      (33*Pi^4)/80 + (11725893*Zeta(3))/160160)) +  e^3*(-2241/32 + (67*Pi^2)/8 - (33*Pi^4)/80 +    (201/2 - (9*Pi^2)/2 + (-633/16 + (27*Pi^2)/8)*xp +      (2095/8 - (33*Pi^2)/4)*xp^2 + (6281/64 - (15*Pi^2)/4)*xp^3 +      (69757/320 - (69*Pi^2)/10)*xp^4 + (15199/64 - (699*Pi^2)/80)*xp^5 +      (554493/2240 - (1413*Pi^2)/140)*xp^6 + (2292513/8960 - (2505*Pi^2)/224)*      xp^7 + (7083637/26880 - (13553*Pi^2)/1120)*xp^8 +      (18191263/67200 - (3611*Pi^2)/280)*xp^9 +      (25632799/92400 - (83777*Pi^2)/6160)*xp^10 +      (34948453/123200 - (175341*Pi^2)/12320)*xp^11 +      (18547701/64064 - (2371429*Pi^2)/160160)*xp^12)*log(xp) +    ((27*xp)/2 + (207*xp^3)/8 + (207*xp^4)/8 + (1491*xp^5)/40 +      (1947*xp^6)/40 + (66333*xp^7)/1120 + (77199*xp^8)/1120 +      (109041*xp^9)/1400 + (241383*xp^10)/2800 + (2894669*xp^11)/30800 +      (311953*xp^12)/3080)*log(xp)^2 + NF^2*(1/36 + (265/1296 + Pi^2/54)*xp -      (47*xp^2)/1728 + (-133/1728 + Pi^2/54)*xp^3 + (-523/10368 + Pi^2/54)*      xp^4 + (-10759/144000 + (31*Pi^2)/1620)*xp^5 +      (-61721/648000 + (8*Pi^2)/405)*xp^6 +      (-4942957/44452800 + (23*Pi^2)/1134)*xp^7 +      (-33046229/266716800 + (47*Pi^2)/2268)*xp^8 +      (-552812951/4115059200 + (41*Pi^2)/1944)*xp^9 +      (-23008493/160744500 + (26*Pi^2)/1215)*xp^10 +      (-171960061397/1141071624000 + (193*Pi^2)/8910)*xp^11 +      (-2871928105/18257145984 + (13*Pi^2)/594)*xp^12 +      ((193*xp)/864 - xp^2/9 + (23*xp^3)/216 + xp^4/18 + (1357*xp^5)/32400 +        (577*xp^6)/16200 + (5027*xp^7)/158760 + (6073*xp^8)/211680 +        (42851*xp^9)/1632960 + (24629*xp^10)/1020600 +        (458333*xp^11)/20582100 + (169579*xp^12)/8232840)*log(xp) +      (-xp/36 - xp^3/36 - xp^4/36 - (31*xp^5)/1080 - (4*xp^6)/135 -        (23*xp^7)/756 - (47*xp^8)/1512 - (41*xp^9)/1296 - (13*xp^10)/405 -        (193*xp^11)/5940 - (13*xp^12)/396)*log(xp)^2) + (63*Zeta(3))/8 +    NF*(337/48 - (5*Pi^2)/12 + (3643/192 - (131*Pi^2)/864)*xp^2 +      (-5 + (-85/96 - (31*Pi^2)/432)*xp - (1021*xp^2)/72 +        (-8329/864 - (101*Pi^2)/1296)*xp^3 + (-39419/2592 - (101*Pi^2)/1296)*        xp^4 + (-13719107/777600 - (1031*Pi^2)/12960)*xp^5 +        (-52622159/2721600 - (263*Pi^2)/3240)*xp^6 +        (-5515605271/266716800 - (107*Pi^2)/1296)*xp^7 +        (-727101091/33339600 - (217*Pi^2)/2592)*xp^8 +        (-93767826829/4115059200 - (439*Pi^2)/5184)*xp^9 +        (-267628914989/11316412800 - (277*Pi^2)/3240)*xp^10 +        (-44588883450877/1825714598400 - (6143*Pi^2)/71280)*xp^11 +        (-85181925729317/3390612825600 - (1237*Pi^2)/14256)*xp^12)*log(xp) +      ((11*xp)/72 + (5*xp^2)/36 + (5*xp^3)/24 + (35*xp^4)/108 +        (2599*xp^5)/6480 + (188*xp^6)/405 + (164651*xp^7)/317520 +        (44957*xp^8)/79380 + (497197*xp^9)/816480 + (13213*xp^10)/20412 +        (22464551*xp^11)/32931360 + (3359239*xp^12)/4704480)*log(xp)^2 +      ((5*xp)/54 + (5*xp^3)/54 + (5*xp^4)/54 + (31*xp^5)/324 + (8*xp^6)/81 +        (115*xp^7)/1134 + (235*xp^8)/2268 + (205*xp^9)/1944 + (26*xp^10)/243 +        (193*xp^11)/1782 + (65*xp^12)/594)*log(xp)^3 +      xp*(-4663/108 + (889*Pi^2)/864 - (76*Zeta(3))/9) +      xp^12*(740507977332663179/328957256339712000 -        (9291665*Pi^2)/158070528 - (1493*Zeta(3))/264) +      xp^11*(26325349406060363/12652202166912000 - (159697297*Pi^2)/        3951763200 - (13375*Zeta(3))/2376) +      xp^10*(53505613382147/28517360256000 - (41729*Pi^2)/2041200 -        (907*Zeta(3))/162) + xp^9*(8437426510853/5184974592000 +        (2309*Pi^2)/1632960 - (14419*Zeta(3))/2592) +      xp^8*(49161969539/37340352000 + (1391*Pi^2)/54432 -        (16693*Zeta(3))/3024) + xp^7*(25509406721/28005264000 +        (57223*Pi^2)/1088640 - (8269*Zeta(3))/1512) +      xp^6*(54060043/163296000 + (5407*Pi^2)/64800 - (146*Zeta(3))/27) +      xp^5*(-3874477/5832000 + (93547*Pi^2)/777600 - (2305*Zeta(3))/432) +      xp^4*(-160787/51840 + (1315*Pi^2)/7776 - (379*Zeta(3))/72) +      xp^3*(-74005/5184 + (3971*Pi^2)/15552 - (379*Zeta(3))/72) +      (13*Zeta(3))/4) + xp*(5919/16 - (815*Pi^2)/32 + (33*Pi^4)/40 +      (117*Zeta(3))/8) + xp^3*(68185/384 - (827*Pi^2)/64 + (33*Pi^4)/80 +      (495*Zeta(3))/16) + xp^2*(-8379/32 + (153*Pi^2)/16 + (297*Zeta(3))/8) +    xp^4*(-14231/960 - (437*Pi^2)/64 + (33*Pi^4)/80 + (3609*Zeta(3))/80) +    xp^5*(-98043/6400 - (11621*Pi^2)/1600 + (33*Pi^4)/80 + (261*Zeta(3))/5) +    xp^6*(-47521/134400 - (13947*Pi^2)/1600 + (33*Pi^4)/80 +      (15993*Zeta(3))/280) + xp^7*(7889087/537600 - (162839*Pi^2)/15680 +      (33*Pi^4)/80 + (13653*Zeta(3))/224) +    xp^8*(15279931/537600 - (94623*Pi^2)/7840 + (33*Pi^4)/80 +      (71811*Zeta(3))/1120) + xp^9*(1741982887/42336000 -      (19347817*Pi^2)/1411200 + (33*Pi^4)/80 + (2673*Zeta(3))/40) +    xp^10*(99020440973/1862784000 - (4315649*Pi^2)/282240 + (33*Pi^4)/80 +      (426249*Zeta(3))/6160) + xp^11*(883138273727/13660416000 -      (119584489*Pi^2)/7114800 + (33*Pi^4)/80 + (878517*Zeta(3))/12320) +    xp^12*(40345528736411/532756224000 - (14850581*Pi^2)/813120 +      (33*Pi^4)/80 + (11725893*Zeta(3))/160160)) +  d1(1 - x)*(2133/128 + (349*NF^2)/3456 + (3*Pi^2)/16 + (11*Pi^4)/128 +    NF*(-3029/1152 - Pi^2/16 - Pi^4/192 - (15*Zeta(3))/4) + (603*Zeta(3))/8 -    (9*Pi^2*Zeta(3))/8 + e*(2133/128 + (349*NF^2)/3456 + (3*Pi^2)/16 +      (11*Pi^4)/128 + NF*(-3029/1152 - Pi^2/16 - Pi^4/192 - (15*Zeta(3))/4) +      (603*Zeta(3))/8 - (9*Pi^2*Zeta(3))/8 - (135*Zeta(5))/4) +    e^2*(2133/128 + (349*NF^2)/3456 + (3*Pi^2)/16 + (11*Pi^4)/128 +      NF*(-3029/1152 - Pi^2/16 - Pi^4/192 - (15*Zeta(3))/4) +      (603*Zeta(3))/8 - (9*Pi^2*Zeta(3))/8 - (135*Zeta(5))/4) +    e^3*(2133/128 + (349*NF^2)/3456 + (3*Pi^2)/16 + (11*Pi^4)/128 +      NF*(-3029/1152 - Pi^2/16 - Pi^4/192 - (15*Zeta(3))/4) +      (603*Zeta(3))/8 - (9*Pi^2*Zeta(3))/8 - (135*Zeta(5))/4) -    (135*Zeta(5))/4);

 Spgq0sigma0gg:=2/3 + (2*xp)/3 + (4*xp^2)/3 + (4*xp^3)/3 + (4*xp^4)/3 + (4*xp^5)/3 +  (4*xp^6)/3 + (4*xp^7)/3 + (4*xp^8)/3 + (4*xp^9)/3 + (4*xp^10)/3 +  (4*xp^11)/3 + (4*xp^12)/3 + e*(2/3 + (2*xp)/3 + (4*xp^2)/3 + (4*xp^3)/3 +    (4*xp^4)/3 + (4*xp^5)/3 + (4*xp^6)/3 + (4*xp^7)/3 + (4*xp^8)/3 +    (4*xp^9)/3 + (4*xp^10)/3 + (4*xp^11)/3 + (4*xp^12)/3) +  e^2*(2/3 + (2*xp)/3 + (4*xp^2)/3 + (4*xp^3)/3 + (4*xp^4)/3 + (4*xp^5)/3 +    (4*xp^6)/3 + (4*xp^7)/3 + (4*xp^8)/3 + (4*xp^9)/3 + (4*xp^10)/3 +    (4*xp^11)/3 + (4*xp^12)/3) + e^3*(2/3 + (2*xp)/3 + (4*xp^2)/3 +    (4*xp^3)/3 + (4*xp^4)/3 + (4*xp^5)/3 + (4*xp^6)/3 + (4*xp^7)/3 +    (4*xp^8)/3 + (4*xp^9)/3 + (4*xp^10)/3 + (4*xp^11)/3 + (4*xp^12)/3);

 Spgq0sigma1gg:=(2*Pi^2)/3 + (12 + (2*Pi^2)/3)*xp + (21 + (4*Pi^2)/3)*xp^2 +  (179/9 + (4*Pi^2)/3)*xp^3 + (319/18 + (4*Pi^2)/3)*xp^4 +  (7843/450 + (4*Pi^2)/3)*xp^5 + (883/50 + (4*Pi^2)/3)*xp^6 +  (133183/7350 + (4*Pi^2)/3)*xp^7 + (3298807/176400 + (4*Pi^2)/3)*xp^8 +  (30719503/1587600 + (4*Pi^2)/3)*xp^9 + (15906161/793800 + (4*Pi^2)/3)*  xp^10 + (181169911/8731800 + (4*Pi^2)/3)*xp^11 +  (2062133783/96049800 + (4*Pi^2)/3)*xp^12 +  (-8*xp - 12*xp^2 - (28*xp^3)/3 - (16*xp^4)/3 - (12*xp^5)/5 + (72*xp^7)/35 +    (58*xp^8)/15 + (192*xp^9)/35 + (146*xp^10)/21 + (28738*xp^11)/3465 +    (3002*xp^12)/315)*log(xp) + (4 + 4*xp + 8*xp^2 + 8*xp^3 + 8*xp^4 +    8*xp^5 + 8*xp^6 + 8*xp^7 + 8*xp^8 + 8*xp^9 + 8*xp^10 + 8*xp^11 + 8*xp^12)*  log(xp)^2 + L*(4*xp + 6*xp^2 + (14*xp^3)/3 + (8*xp^4)/3 + (6*xp^5)/5 -    (36*xp^7)/35 - (29*xp^8)/15 - (96*xp^9)/35 - (73*xp^10)/21 -    (14369*xp^11)/3465 - (1501*xp^12)/315 +    (-4 - 4*xp - 8*xp^2 - 8*xp^3 - 8*xp^4 - 8*xp^5 - 8*xp^6 - 8*xp^7 -      8*xp^8 - 8*xp^9 - 8*xp^10 - 8*xp^11 - 8*xp^12)*log(xp)) +  e*(-2 + (2*Pi^2)/3 + (34 - Pi^2/3)*xp + (63 - Pi^2/6)*xp^2 +    (1507/27 + Pi^2/6)*xp^3 + (10361/216 + (2*Pi^2)/3)*xp^4 +    (1229737/27000 + (31*Pi^2)/30)*xp^5 + (49687/1125 + (4*Pi^2)/3)*xp^6 +    (3702749/85750 + (167*Pi^2)/105)*xp^7 + (43627763/1029000 + (109*Pi^2)/60)*    xp^8 + (2609026571/62511750 + (212*Pi^2)/105)*xp^9 +    (20580212503/500094000 + (185*Pi^2)/84)*xp^10 +    (2458042364233/60511374000 + (32849*Pi^2)/13860)*xp^11 +    (13354451499979/332812557000 + (3181*Pi^2)/1260)*xp^12 +    (Pi^2 + (-32 + Pi^2)*xp + (-54 + 2*Pi^2)*xp^2 + (-442/9 + 2*Pi^2)*xp^3 +      (-367/9 + 2*Pi^2)*xp^4 + (-8383/225 + 2*Pi^2)*xp^5 +      (-883/25 + 2*Pi^2)*xp^6 + (-125623/3675 + 2*Pi^2)*xp^7 +      (-2957767/88200 + 2*Pi^2)*xp^8 + (-26364943/793800 + 2*Pi^2)*xp^9 +      (-13146761/396900 + 2*Pi^2)*xp^10 + (-144960031/4365900 + 2*Pi^2)*      xp^11 + (-1604448863/48024900 + 2*Pi^2)*xp^12)*log(xp) +    (4 + 12*xp + 20*xp^2 + (52*xp^3)/3 + (40*xp^4)/3 + (52*xp^5)/5 + 8*xp^6 +      (208*xp^7)/35 + (62*xp^8)/15 + (88*xp^9)/35 + (22*xp^10)/21 -      (1018*xp^11)/3465 - (482*xp^12)/315)*log(xp)^2 +    (-8/3 - (8*xp)/3 - (16*xp^2)/3 - (16*xp^3)/3 - (16*xp^4)/3 - (16*xp^5)/3 -      (16*xp^6)/3 - (16*xp^7)/3 - (16*xp^8)/3 - (16*xp^9)/3 - (16*xp^10)/3 -      (16*xp^11)/3 - (16*xp^12)/3)*log(xp)^3 +    L^2*(2*xp + 3*xp^2 + (7*xp^3)/3 + (4*xp^4)/3 + (3*xp^5)/5 - (18*xp^7)/35 -      (29*xp^8)/30 - (48*xp^9)/35 - (73*xp^10)/42 - (14369*xp^11)/6930 -      (1501*xp^12)/630 + (-2 - 2*xp - 4*xp^2 - 4*xp^3 - 4*xp^4 - 4*xp^5 -        4*xp^6 - 4*xp^7 - 4*xp^8 - 4*xp^9 - 4*xp^10 - 4*xp^11 - 4*xp^12)*      log(xp)) + L*((2*Pi^2)/3 + (16 + (2*Pi^2)/3)*xp +      (27 + (4*Pi^2)/3)*xp^2 + (221/9 + (4*Pi^2)/3)*xp^3 +      (367/18 + (4*Pi^2)/3)*xp^4 + (8383/450 + (4*Pi^2)/3)*xp^5 +      (883/50 + (4*Pi^2)/3)*xp^6 + (125623/7350 + (4*Pi^2)/3)*xp^7 +      (2957767/176400 + (4*Pi^2)/3)*xp^8 + (26364943/1587600 + (4*Pi^2)/3)*      xp^9 + (13146761/793800 + (4*Pi^2)/3)*xp^10 +      (144960031/8731800 + (4*Pi^2)/3)*xp^11 +      (1604448863/96049800 + (4*Pi^2)/3)*xp^12 +      (-4 - 12*xp - 20*xp^2 - (52*xp^3)/3 - (40*xp^4)/3 - (52*xp^5)/5 -        8*xp^6 - (208*xp^7)/35 - (62*xp^8)/15 - (88*xp^9)/35 - (22*xp^10)/21 +        (1018*xp^11)/3465 + (482*xp^12)/315)*log(xp) +      (4 + 4*xp + 8*xp^2 + 8*xp^3 + 8*xp^4 + 8*xp^5 + 8*xp^6 + 8*xp^7 +        8*xp^8 + 8*xp^9 + 8*xp^10 + 8*xp^11 + 8*xp^12)*log(xp)^2)) +  e^2*(-8 + (2*Pi^2)/3 - (11*Pi^4)/90 +    (20433689/202500 - (1849*Pi^2)/600 - (11*Pi^4)/45)*xp^6 +    (4 - Pi^2 + (36 - Pi^2)*xp + (62 - 2*Pi^2)*xp^2 + (514/9 - 2*Pi^2)*xp^3 +      (439/9 - 2*Pi^2)*xp^4 + (10183/225 - 2*Pi^2)*xp^5 +      (1083/25 - 2*Pi^2)*xp^6 + (155023/3675 - 2*Pi^2)*xp^7 +      (3663367/88200 - 2*Pi^2)*xp^8 + (32715343/793800 - 2*Pi^2)*xp^9 +      (16321961/396900 - 2*Pi^2)*xp^10 + (179887231/4365900 - 2*Pi^2)*xp^11 +      (1988648063/48024900 - 2*Pi^2)*xp^12)*log(xp)^2 +    (-8/3 - 8*xp - (40*xp^2)/3 - (104*xp^3)/9 - (80*xp^4)/9 - (104*xp^5)/15 -      (16*xp^6)/3 - (416*xp^7)/105 - (124*xp^8)/45 - (176*xp^9)/105 -      (44*xp^10)/63 + (2036*xp^11)/10395 + (964*xp^12)/945)*log(xp)^3 +    (4/3 + (4*xp)/3 + (8*xp^2)/3 + (8*xp^3)/3 + (8*xp^4)/3 + (8*xp^5)/3 +      (8*xp^6)/3 + (8*xp^7)/3 + (8*xp^8)/3 + (8*xp^9)/3 + (8*xp^10)/3 +      (8*xp^11)/3 + (8*xp^12)/3)*log(xp)^4 +    L^3*((2*xp)/3 + xp^2 + (7*xp^3)/9 + (4*xp^4)/9 + xp^5/5 - (6*xp^7)/35 -      (29*xp^8)/90 - (16*xp^9)/35 - (73*xp^10)/126 - (14369*xp^11)/20790 -      (1501*xp^12)/1890 + (-2/3 - (2*xp)/3 - (4*xp^2)/3 - (4*xp^3)/3 -        (4*xp^4)/3 - (4*xp^5)/3 - (4*xp^6)/3 - (4*xp^7)/3 - (4*xp^8)/3 -        (4*xp^9)/3 - (4*xp^10)/3 - (4*xp^11)/3 - (4*xp^12)/3)*log(xp)) +    L^2*(Pi^2/3 + (8 + Pi^2/3)*xp + (27/2 + (2*Pi^2)/3)*xp^2 +      (221/18 + (2*Pi^2)/3)*xp^3 + (367/36 + (2*Pi^2)/3)*xp^4 +      (8383/900 + (2*Pi^2)/3)*xp^5 + (883/100 + (2*Pi^2)/3)*xp^6 +      (125623/14700 + (2*Pi^2)/3)*xp^7 + (2957767/352800 + (2*Pi^2)/3)*xp^8 +      (26364943/3175200 + (2*Pi^2)/3)*xp^9 + (13146761/1587600 + (2*Pi^2)/3)*      xp^10 + (144960031/17463600 + (2*Pi^2)/3)*xp^11 +      (1604448863/192099600 + (2*Pi^2)/3)*xp^12 +      (-2 - 6*xp - 10*xp^2 - (26*xp^3)/3 - (20*xp^4)/3 - (26*xp^5)/5 -        4*xp^6 - (104*xp^7)/35 - (31*xp^8)/15 - (44*xp^9)/35 - (11*xp^10)/21 +        (509*xp^11)/3465 + (241*xp^12)/315)*log(xp) +      (2 + 2*xp + 4*xp^2 + 4*xp^3 + 4*xp^4 + 4*xp^5 + 4*xp^6 + 4*xp^7 +        4*xp^8 + 4*xp^9 + 4*xp^10 + 4*xp^11 + 4*xp^12)*log(xp)^2) +    L*(-2 + (2*Pi^2)/3 + (38 - Pi^2/3)*xp + (69 - Pi^2/6)*xp^2 +      (1633/27 + Pi^2/6)*xp^3 + (10937/216 + (2*Pi^2)/3)*xp^4 +      (1262137/27000 + (31*Pi^2)/30)*xp^5 + (49687/1125 + (4*Pi^2)/3)*xp^6 +      (3614549/85750 + (167*Pi^2)/105)*xp^7 +      (41638363/1029000 + (109*Pi^2)/60)*xp^8 +      (2437565771/62511750 + (212*Pi^2)/105)*xp^9 +      (18841790503/500094000 + (185*Pi^2)/84)*xp^10 +      (2207107895833/60511374000 + (32849*Pi^2)/13860)*xp^11 +      (11768573252179/332812557000 + (3181*Pi^2)/1260)*xp^12 +      (-4 + Pi^2 + (-36 + Pi^2)*xp + (-62 + 2*Pi^2)*xp^2 +        (-514/9 + 2*Pi^2)*xp^3 + (-439/9 + 2*Pi^2)*xp^4 +        (-10183/225 + 2*Pi^2)*xp^5 + (-1083/25 + 2*Pi^2)*xp^6 +        (-155023/3675 + 2*Pi^2)*xp^7 + (-3663367/88200 + 2*Pi^2)*xp^8 +        (-32715343/793800 + 2*Pi^2)*xp^9 + (-16321961/396900 + 2*Pi^2)*xp^10 +        (-179887231/4365900 + 2*Pi^2)*xp^11 + (-1988648063/48024900 + 2*Pi^2)*        xp^12)*log(xp) + (4 + 12*xp + 20*xp^2 + (52*xp^3)/3 + (40*xp^4)/3 +        (52*xp^5)/5 + 8*xp^6 + (208*xp^7)/35 + (62*xp^8)/15 + (88*xp^9)/35 +        (22*xp^10)/21 - (1018*xp^11)/3465 - (482*xp^12)/315)*log(xp)^2 +      (-8/3 - (8*xp)/3 - (16*xp^2)/3 - (16*xp^3)/3 - (16*xp^4)/3 -        (16*xp^5)/3 - (16*xp^6)/3 - (16*xp^7)/3 - (16*xp^8)/3 - (16*xp^9)/3 -        (16*xp^10)/3 - (16*xp^11)/3 - (16*xp^12)/3)*log(xp)^3) +    xp^2*(147 - (65*Pi^2)/12 - (11*Pi^4)/45 - 14*Zeta(3)) +    xp^3*(10259/81 - (173*Pi^2)/36 - (11*Pi^4)/45 - (98*Zeta(3))/9) +    xp*(76 - (10*Pi^2)/3 - (11*Pi^4)/90 - (28*Zeta(3))/3) +    xp^4*(142073/1296 - (271*Pi^2)/72 - (11*Pi^4)/45 - (56*Zeta(3))/9) +    xp^5*(84473369/810000 - (5983*Pi^2)/1800 - (11*Pi^4)/45 -      (14*Zeta(3))/5) + xp^7*(23923334041/243101250 - (86423*Pi^2)/29400 -      (11*Pi^4)/45 + (12*Zeta(3))/5) +    xp^8*(750485693687/7779240000 - (2016967*Pi^2)/705600 - (11*Pi^4)/45 +      (203*Zeta(3))/45) + xp^9*(59822728334647/630118440000 -      (17897743*Pi^2)/6350400 - (11*Pi^4)/45 + (32*Zeta(3))/5) +    xp^10*(14761782217843/157529610000 - (8913161*Pi^2)/3175200 -      (11*Pi^4)/45 + (73*Zeta(3))/9) +    xp^11*(1214959916873288/13104494431875 - (98390431*Pi^2)/34927200 -      (11*Pi^4)/45 + (14369*Zeta(3))/1485) +    xp^12*(847892133643686277/9225564080040000 - (1092183263*Pi^2)/384199200 -      (11*Pi^4)/45 + (1501*Zeta(3))/135) +    log(xp)*(Pi^2 + (28*Zeta(3))/3 + xp*(-80 + 3*Pi^2 + (28*Zeta(3))/3) +      xp^12*(-13099823480179/166406278500 - (241*Pi^2)/630 + (56*Zeta(3))/3) +      xp^11*(-2449153391833/30255687000 - (509*Pi^2)/6930 + (56*Zeta(3))/3) +      xp^10*(-20842166503/250047000 + (11*Pi^2)/42 + (56*Zeta(3))/3) +      xp^9*(-2687612771/31255875 + (22*Pi^2)/35 + (56*Zeta(3))/3) +      xp^8*(-45754363/514500 + (31*Pi^2)/30 + (56*Zeta(3))/3) +      xp^7*(-3957549/42875 + (52*Pi^2)/35 + (56*Zeta(3))/3) +      xp^6*(-108374/1125 + 2*Pi^2 + (56*Zeta(3))/3) +      xp^5*(-1370137/13500 + (13*Pi^2)/5 + (56*Zeta(3))/3) +      xp^4*(-11801/108 + (10*Pi^2)/3 + (56*Zeta(3))/3) +      xp^3*(-3482/27 + (13*Pi^2)/3 + (56*Zeta(3))/3) +      xp^2*(-146 + 5*Pi^2 + (56*Zeta(3))/3)));

 Spgq0sigma1qg:=(-4*xp)/9 - (2*xp^2)/3 - (34*xp^3)/27 - (25*xp^4)/18 - (5641*xp^5)/4050 -  (5377*xp^6)/4050 - (242239*xp^7)/198450 - (431723*xp^8)/396900 -  (372563*xp^9)/396900 - (928409*xp^10)/1190700 -  (265779557*xp^11)/432224100 - (386391679*xp^12)/864448200 +  L*((-4*xp)/9 - (2*xp^2)/3 - (10*xp^3)/9 - (13*xp^4)/9 - (233*xp^5)/135 -    (266*xp^6)/135 - (2066*xp^7)/945 - (1499*xp^8)/630 - (1609*xp^9)/630 -    (2564*xp^10)/945 - (89176*xp^11)/31185 - (93397*xp^12)/31185) +  ((8*xp)/9 + (4*xp^2)/3 + (20*xp^3)/9 + (26*xp^4)/9 + (466*xp^5)/135 +    (532*xp^6)/135 + (4132*xp^7)/945 + (1499*xp^8)/315 + (1609*xp^9)/315 +    (5128*xp^10)/945 + (178352*xp^11)/31185 + (186794*xp^12)/31185)*log(xp) +  e*((-4/3 + Pi^2/9)*xp + (-22/9 + Pi^2/6)*xp^2 +    (-368/81 + (5*Pi^2)/18)*xp^3 + (-1709/324 + (13*Pi^2)/36)*xp^4 +    (-699047/121500 + (233*Pi^2)/540)*xp^5 + (-740429/121500 + (133*Pi^2)/270)*    xp^6 + (-264721781/41674500 + (1033*Pi^2)/1890)*xp^7 +    (-273346181/41674500 + (1499*Pi^2)/2520)*xp^8 +    (-561214487/83349000 + (1609*Pi^2)/2520)*xp^9 +    (-10330907591/1500282000 + (641*Pi^2)/945)*xp^10 +    (-42078510006433/5990626026000 + (22294*Pi^2)/31185)*xp^11 +    (-85690450657661/11981252052000 + (93397*Pi^2)/124740)*xp^12 +    L^2*((-2*xp)/9 - xp^2/3 - (5*xp^3)/9 - (13*xp^4)/18 - (233*xp^5)/270 -      (133*xp^6)/135 - (1033*xp^7)/945 - (1499*xp^8)/1260 - (1609*xp^9)/1260 -      (1282*xp^10)/945 - (44588*xp^11)/31185 - (93397*xp^12)/62370) +    ((16*xp)/9 + (8*xp^2)/3 + (128*xp^3)/27 + (17*xp^4)/3 +      (12631*xp^5)/2025 + (13357*xp^6)/2025 + (676099*xp^7)/99225 +      (1376093*xp^8)/198450 + (1386233*xp^9)/198450 + (4159049*xp^10)/595350 +      (1501758917*xp^11)/216112050 + (2975356519*xp^12)/432224100)*log(xp) +    ((-8*xp)/9 - (4*xp^2)/3 - (20*xp^3)/9 - (26*xp^4)/9 - (466*xp^5)/135 -      (532*xp^6)/135 - (4132*xp^7)/945 - (1499*xp^8)/315 - (1609*xp^9)/315 -      (5128*xp^10)/945 - (178352*xp^11)/31185 - (186794*xp^12)/31185)*    log(xp)^2 + L*((-8*xp)/9 - (4*xp^2)/3 - (64*xp^3)/27 - (17*xp^4)/6 -      (12631*xp^5)/4050 - (13357*xp^6)/4050 - (676099*xp^7)/198450 -      (1376093*xp^8)/396900 - (1386233*xp^9)/396900 -      (4159049*xp^10)/1190700 - (1501758917*xp^11)/432224100 -      (2975356519*xp^12)/864448200 + ((8*xp)/9 + (4*xp^2)/3 + (20*xp^3)/9 +        (26*xp^4)/9 + (466*xp^5)/135 + (532*xp^6)/135 + (4132*xp^7)/945 +        (1499*xp^8)/315 + (1609*xp^9)/315 + (5128*xp^10)/945 +        (178352*xp^11)/31185 + (186794*xp^12)/31185)*log(xp))) +  e^2*(L^3*((-2*xp)/27 - xp^2/9 - (5*xp^3)/27 - (13*xp^4)/54 -      (233*xp^5)/810 - (133*xp^6)/405 - (1033*xp^7)/2835 - (1499*xp^8)/3780 -      (1609*xp^9)/3780 - (1282*xp^10)/2835 - (44588*xp^11)/93555 -      (93397*xp^12)/187110) + ((32/9 - (2*Pi^2)/9)*xp + (56/9 - Pi^2/3)*xp^2 +      (916/81 - (5*Pi^2)/9)*xp^3 + (2177/162 - (13*Pi^2)/18)*xp^4 +      (908747/60750 - (233*Pi^2)/270)*xp^5 + (979829/60750 - (133*Pi^2)/135)*      xp^6 + (355832381/20837250 - (1033*Pi^2)/945)*xp^7 +      (372505031/20837250 - (1499*Pi^2)/1260)*xp^8 +      (774085187/41674500 - (1609*Pi^2)/1260)*xp^9 +      (14401513991/750141000 - (1282*Pi^2)/945)*xp^10 +      (59209183936033/2995313013000 - (44588*Pi^2)/31185)*xp^11 +      (121573503340061/5990626026000 - (93397*Pi^2)/62370)*xp^12)*log(xp) +    ((-16*xp)/9 - (8*xp^2)/3 - (128*xp^3)/27 - (17*xp^4)/3 -      (12631*xp^5)/2025 - (13357*xp^6)/2025 - (676099*xp^7)/99225 -      (1376093*xp^8)/198450 - (1386233*xp^9)/198450 - (4159049*xp^10)/595350 -      (1501758917*xp^11)/216112050 - (2975356519*xp^12)/432224100)*log(xp)^2 +    ((16*xp)/27 + (8*xp^2)/9 + (40*xp^3)/27 + (52*xp^4)/27 + (932*xp^5)/405 +      (1064*xp^6)/405 + (8264*xp^7)/2835 + (2998*xp^8)/945 + (3218*xp^9)/945 +      (10256*xp^10)/2835 + (356704*xp^11)/93555 + (373588*xp^12)/93555)*    log(xp)^3 + L^2*((-4*xp)/9 - (2*xp^2)/3 - (32*xp^3)/27 - (17*xp^4)/12 -      (12631*xp^5)/8100 - (13357*xp^6)/8100 - (676099*xp^7)/396900 -      (1376093*xp^8)/793800 - (1386233*xp^9)/793800 -      (4159049*xp^10)/2381400 - (1501758917*xp^11)/864448200 -      (2975356519*xp^12)/1728896400 + ((4*xp)/9 + (2*xp^2)/3 + (10*xp^3)/9 +        (13*xp^4)/9 + (233*xp^5)/135 + (266*xp^6)/135 + (2066*xp^7)/945 +        (1499*xp^8)/630 + (1609*xp^9)/630 + (2564*xp^10)/945 +        (89176*xp^11)/31185 + (93397*xp^12)/31185)*log(xp)) +    L*((-16/9 + Pi^2/9)*xp + (-28/9 + Pi^2/6)*xp^2 +      (-458/81 + (5*Pi^2)/18)*xp^3 + (-2177/324 + (13*Pi^2)/36)*xp^4 +      (-908747/121500 + (233*Pi^2)/540)*xp^5 +      (-979829/121500 + (133*Pi^2)/270)*xp^6 +      (-355832381/41674500 + (1033*Pi^2)/1890)*xp^7 +      (-372505031/41674500 + (1499*Pi^2)/2520)*xp^8 +      (-774085187/83349000 + (1609*Pi^2)/2520)*xp^9 +      (-14401513991/1500282000 + (641*Pi^2)/945)*xp^10 +      (-59209183936033/5990626026000 + (22294*Pi^2)/31185)*xp^11 +      (-121573503340061/11981252052000 + (93397*Pi^2)/124740)*xp^12 +      ((16*xp)/9 + (8*xp^2)/3 + (128*xp^3)/27 + (17*xp^4)/3 +        (12631*xp^5)/2025 + (13357*xp^6)/2025 + (676099*xp^7)/99225 +        (1376093*xp^8)/198450 + (1386233*xp^9)/198450 +        (4159049*xp^10)/595350 + (1501758917*xp^11)/216112050 +        (2975356519*xp^12)/432224100)*log(xp) +      ((-8*xp)/9 - (4*xp^2)/3 - (20*xp^3)/9 - (26*xp^4)/9 - (466*xp^5)/135 -        (532*xp^6)/135 - (4132*xp^7)/945 - (1499*xp^8)/315 - (1609*xp^9)/315 -        (5128*xp^10)/945 - (178352*xp^11)/31185 - (186794*xp^12)/31185)*      log(xp)^2) + xp*(-28/9 + (2*Pi^2)/9 + (28*Zeta(3))/27) +    xp^2*(-6 + Pi^2/3 + (14*Zeta(3))/9) +    xp^3*(-2662/243 + (16*Pi^2)/27 + (70*Zeta(3))/27) +    xp^4*(-24671/1944 + (17*Pi^2)/24 + (91*Zeta(3))/27) +    xp^5*(-50581339/3645000 + (12631*Pi^2)/16200 + (1631*Zeta(3))/405) +    xp^6*(-6705956/455625 + (13357*Pi^2)/16200 + (1862*Zeta(3))/405) +    xp^7*(-33552529201/2187911250 + (676099*Pi^2)/793800 +      (2066*Zeta(3))/405) + xp^8*(-138284300929/8751645000 +      (1376093*Pi^2)/1587600 + (1499*Zeta(3))/270) +    xp^9*(-106063482103/6563733750 + (1386233*Pi^2)/1587600 +      (1609*Zeta(3))/270) + xp^10*(-7768388484041/472588830000 +      (4159049*Pi^2)/4762800 + (2564*Zeta(3))/405) +    xp^11*(-345750948439485443/20757519180090000 +      (1501758917*Pi^2)/1728896400 + (89176*Zeta(3))/13365) +    xp^12*(-1397256607395054347/83030076720360000 +      (2975356519*Pi^2)/3457792800 + (93397*Zeta(3))/13365));

 Spgq0sigma2gg:=279/8 + (67*Pi^2)/18 - Pi^4/120 +  (67/3 - 5*Pi^2 + (844/3 - 5*Pi^2)*xp + (4505/12 - 10*Pi^2)*xp^2 +    (4415/12 - 10*Pi^2)*xp^3 + (13457/48 - 10*Pi^2)*xp^4 +    (288577/1200 - 10*Pi^2)*xp^5 + (21627/100 - 10*Pi^2)*xp^6 +    (490629/2450 - 10*Pi^2)*xp^7 + (44555759/235200 - 10*Pi^2)*xp^8 +    (385730011/2116800 - 10*Pi^2)*xp^9 + (37602883/211680 - 10*Pi^2)*xp^10 +    (22417049587/128066400 - 10*Pi^2)*xp^11 +    (22280599483/128066400 - 10*Pi^2)*xp^12)*log(xp)^2 +  (-22/3 - (166*xp)/3 - (260*xp^2)/3 - (212*xp^3)/3 - (140*xp^4)/3 -    (436*xp^5)/15 - (44*xp^6)/3 - (244*xp^7)/105 + (128*xp^8)/15 +    (1916*xp^9)/105 + (568*xp^10)/21 + (13512*xp^11)/385 + (1488*xp^12)/35)*  log(xp)^3 + (12 + 12*xp + 24*xp^2 + 24*xp^3 + 24*xp^4 + 24*xp^5 + 24*xp^6 +    24*xp^7 + 24*xp^8 + 24*xp^9 + 24*xp^10 + 24*xp^11 + 24*xp^12)*log(xp)^4 +  L^2*(-2*Pi^2 + (83/2 - 2*Pi^2)*xp + (189/4 - 4*Pi^2)*xp^2 +    (505/12 - 4*Pi^2)*xp^3 + (259/12 - 4*Pi^2)*xp^4 +    (1453/150 - 4*Pi^2)*xp^5 + (71/75 - 4*Pi^2)*xp^6 +    (-44111/7350 - 4*Pi^2)*xp^7 + (-230071/19600 - 4*Pi^2)*xp^8 +    (-8777087/529200 - 4*Pi^2)*xp^9 + (-2744981/132300 - 4*Pi^2)*xp^10 +    (-3223781/132300 - 4*Pi^2)*xp^11 + (-440947691/16008300 - 4*Pi^2)*xp^12 +    (-11/2 - (59*xp)/2 - 47*xp^2 - 39*xp^3 - 27*xp^4 - (91*xp^5)/5 - 11*xp^6 -      (169*xp^7)/35 + (3*xp^8)/5 + (191*xp^9)/35 + (69*xp^10)/7 +      (16033*xp^11)/1155 + (1847*xp^12)/105)*log(xp) +    (12 + 12*xp + 24*xp^2 + 24*xp^3 + 24*xp^4 + 24*xp^5 + 24*xp^6 + 24*xp^7 +      24*xp^8 + 24*xp^9 + 24*xp^10 + 24*xp^11 + 24*xp^12)*log(xp)^2 +    NF*(-xp/3 - (7*xp^2)/18 - (5*xp^3)/18 - xp^4/27 + (13*xp^5)/90 +      (241*xp^6)/810 + (2449*xp^7)/5670 + (12527*xp^8)/22680 +      (45019*xp^9)/68040 + (32398*xp^10)/42525 + (399668*xp^11)/467775 +      (703837*xp^12)/748440 + (1/3 + xp/3 + (2*xp^2)/3 + (2*xp^3)/3 +        (2*xp^4)/3 + (2*xp^5)/3 + (2*xp^6)/3 + (2*xp^7)/3 + (2*xp^8)/3 +        (2*xp^9)/3 + (2*xp^10)/3 + (2*xp^11)/3 + (2*xp^12)/3)*log(xp))) +  xp^2*(11225/12 - (407*Pi^2)/36 - Pi^4/60 - (461*Zeta(3))/2) +  xp^3*(32713/36 - (449*Pi^2)/36 - Pi^4/60 - (383*Zeta(3))/2) +  xp*(47183/72 - (341*Pi^2)/18 - Pi^4/120 - (289*Zeta(3))/2) +  xp^4*(1382357/2304 - (133*Pi^2)/72 - Pi^4/60 - 133*Zeta(3)) +  xp^5*(415578911/864000 + (7307*Pi^2)/1800 - Pi^4/60 - (901*Zeta(3))/10) +  L*(9 + (11*Pi^2)/6 + (-67/3 + 5*Pi^2 + (-817/3 + 5*Pi^2)*xp +      (-1106/3 + 10*Pi^2)*xp^2 + (-1058/3 + 10*Pi^2)*xp^3 +      (-3143/12 + 10*Pi^2)*xp^4 + (-13079/60 + 10*Pi^2)*xp^5 +      (-4744/25 + 10*Pi^2)*xp^6 + (-41621/245 + 10*Pi^2)*xp^7 +      (-261001/1680 + 10*Pi^2)*xp^8 + (-15303851/105840 + 10*Pi^2)*xp^9 +      (-36146891/264600 + 10*Pi^2)*xp^10 + (-4186089727/32016600 + 10*Pi^2)*      xp^11 + (-4051554571/32016600 + 10*Pi^2)*xp^12)*log(xp) +    (11 + 83*xp + 130*xp^2 + 106*xp^3 + 70*xp^4 + (218*xp^5)/5 + 22*xp^6 +      (122*xp^7)/35 - (64*xp^8)/5 - (958*xp^9)/35 - (284*xp^10)/7 -      (20268*xp^11)/385 - (2232*xp^12)/35)*log(xp)^2 +    (-24 - 24*xp - 48*xp^2 - 48*xp^3 - 48*xp^4 - 48*xp^5 - 48*xp^6 - 48*xp^7 -      48*xp^8 - 48*xp^9 - 48*xp^10 - 48*xp^11 - 48*xp^12)*log(xp)^3 +    NF*(-11/9 - Pi^2/9 + (-13/3 - Pi^2/9)*xp + (-103/18 - (2*Pi^2)/9)*xp^2 +      (-299/54 - (2*Pi^2)/9)*xp^3 + (-1201/324 - (2*Pi^2)/9)*xp^4 +      (-1463/540 - (2*Pi^2)/9)*xp^5 + (-2693/1350 - (2*Pi^2)/9)*xp^6 +      (-142921/99225 - (2*Pi^2)/9)*xp^7 + (-631513/635040 - (2*Pi^2)/9)*xp^8 +      (-53854951/85730400 - (2*Pi^2)/9)*xp^9 +      (-9890323/30618000 - (2*Pi^2)/9)*xp^10 +      (-1712941801/25933446000 - (2*Pi^2)/9)*xp^11 +      (157773313/1037337840 - (2*Pi^2)/9)*xp^12 +      (10/9 + (22*xp)/9 + (34*xp^2)/9 + (10*xp^3)/3 + (64*xp^4)/27 +        (74*xp^5)/45 + (418*xp^6)/405 + (1402*xp^7)/2835 + (73*xp^8)/5670 -        (7219*xp^9)/17010 - (35092*xp^10)/42525 - (559172*xp^11)/467775 -        (288037*xp^12)/187110)*log(xp) + (-2/3 - (2*xp)/3 - (4*xp^2)/3 -        (4*xp^3)/3 - (4*xp^4)/3 - (4*xp^5)/3 - (4*xp^6)/3 - (4*xp^7)/3 -        (4*xp^8)/3 - (4*xp^9)/3 - (4*xp^10)/3 - (4*xp^11)/3 - (4*xp^12)/3)*      log(xp)^2) + xp^2*(787/2 - (23*Pi^2)/6 - 114*Zeta(3)) +    xp^3*(3403/9 - (13*Pi^2)/6 - 114*Zeta(3)) +    xp^4*(17747/72 + Pi^2/3 - 114*Zeta(3)) +    xp^5*(113017/600 + (13*Pi^2)/6 - 114*Zeta(3)) +    xp^6*(1334843/9000 + (11*Pi^2)/3 - 114*Zeta(3)) +    xp^7*(72339607/617400 + (104*Pi^2)/21 - 114*Zeta(3)) +    xp^8*(9242197/100800 + (73*Pi^2)/12 - 114*Zeta(3)) +    xp^9*(1872929117/26671680 + (149*Pi^2)/21 - 114*Zeta(3)) +    xp^10*(17254712887/333396000 + (673*Pi^2)/84 - 114*Zeta(3)) +    xp^11*(15801024748963/443750076000 + (24533*Pi^2)/2772 - 114*Zeta(3)) +    xp^12*(9453046152241/443750076000 + (2425*Pi^2)/252 - 114*Zeta(3)) +    xp*(877/3 - (19*Pi^2)/6 - 57*Zeta(3)) - 57*Zeta(3)) +  xp^6*(47694811/120000 + (14897*Pi^2)/1800 - Pi^4/60 - 55*Zeta(3)) +  xp^7*(7168310131/21609000 + (1017431*Pi^2)/88200 - Pi^4/60 -    (872*Zeta(3))/35) - (55*Zeta(3))/2 +  xp^8*(9224403506081/33191424000 + (3327811*Pi^2)/235200 - Pi^4/60 +    (31*Zeta(3))/20) + xp^9*(89421533867879/384072192000 +    (34482139*Pi^2)/2116800 - Pi^4/60 + (883*Zeta(3))/35) +  xp^10*(37331139483697/192036096000 + (19124437*Pi^2)/1058400 - Pi^4/60 +    (1307*Zeta(3))/28) + xp^11*(2266168256082701209/14058002407680000 +    (7516409107*Pi^2)/384199200 - Pi^4/60 + (102097*Zeta(3))/1540) +  xp^12*(1858561287645603433/14058002407680000 + (8002539073*Pi^2)/384199200 -    Pi^4/60 + (11813*Zeta(3))/140) +  NF*(-247/54 - (5*Pi^2)/27 + (28/27 - (2*Pi^2)/9 + (383/54 - (2*Pi^2)/9)*xp +      (923/108 - (4*Pi^2)/9)*xp^2 + (877/108 - (4*Pi^2)/9)*xp^3 +      (2881/648 - (4*Pi^2)/9)*xp^4 + (2641/1080 - (4*Pi^2)/9)*xp^5 +      (2737/2700 - (4*Pi^2)/9)*xp^6 + (-38407/396900 - (4*Pi^2)/9)*xp^7 +      (-157111/158760 - (4*Pi^2)/9)*xp^8 + (-9230953/5358150 - (4*Pi^2)/9)*      xp^9 + (-35724827/15309000 - (4*Pi^2)/9)*xp^10 +      (-36927456149/12966723000 - (4*Pi^2)/9)*xp^11 +      (-212940026/64833615 - (4*Pi^2)/9)*xp^12)*log(xp) +    (-10/9 - (22*xp)/9 - (34*xp^2)/9 - (10*xp^3)/3 - (64*xp^4)/27 -      (74*xp^5)/45 - (418*xp^6)/405 - (1402*xp^7)/2835 - (73*xp^8)/5670 +      (7219*xp^9)/17010 + (35092*xp^10)/42525 + (559172*xp^11)/467775 +      (288037*xp^12)/187110)*log(xp)^2 +    (4/9 + (4*xp)/9 + (8*xp^2)/9 + (8*xp^3)/9 + (8*xp^4)/9 + (8*xp^5)/9 +      (8*xp^6)/9 + (8*xp^7)/9 + (8*xp^8)/9 + (8*xp^9)/9 + (8*xp^10)/9 +      (8*xp^11)/9 + (8*xp^12)/9)*log(xp)^3 +    xp*(-112/9 + Pi^2/27 + (5*Zeta(3))/9) + (5*Zeta(3))/9 +    xp^12*(-152589963691751371/23004003939840000 - (1119637*Pi^2)/1122660 +      (10*Zeta(3))/9) + xp^11*(-81725389958800717/11502001969920000 -      (1319086*Pi^2)/1403325 + (10*Zeta(3))/9) +    xp^10*(-66006599346329/8641624320000 - (112046*Pi^2)/127575 +      (10*Zeta(3))/9) + xp^9*(-3564010843891/432081216000 -      (82819*Pi^2)/102060 + (10*Zeta(3))/9) +    xp^8*(-13655533123/1524096000 - (25127*Pi^2)/34020 + (10*Zeta(3))/9) +    xp^7*(-78475607159/8001504000 - (5599*Pi^2)/8505 + (10*Zeta(3))/9) +    xp^6*(-253112831/23328000 - (691*Pi^2)/1215 + (10*Zeta(3))/9) +    xp^5*(-15812159/1296000 - (7*Pi^2)/15 + (10*Zeta(3))/9) +    xp^4*(-110315/7776 - (28*Pi^2)/81 + (10*Zeta(3))/9) +    xp^3*(-24643/1296 - (5*Pi^2)/27 + (10*Zeta(3))/9) +    xp^2*(-1031/54 - Pi^2/9 + (10*Zeta(3))/9)) +  log(xp)*(-202/9 + (11*Pi^2)/3 + 117*Zeta(3) +    xp*(-10919/18 + (41*Pi^2)/3 + 117*Zeta(3)) +    xp^12*(-28490342095841/1775000304000 - (577*Pi^2)/126 + 234*Zeta(3)) +    xp^11*(-18711597356797/355000060800 - (4205*Pi^2)/1386 + 234*Zeta(3)) +    xp^10*(-123762600251/1333584000 - (19*Pi^2)/14 + 234*Zeta(3)) +    xp^9*(-365968931929/2667168000 + (10*Pi^2)/21 + 234*Zeta(3)) +    xp^8*(-18489975647/98784000 + (5*Pi^2)/2 + 234*Zeta(3)) +    xp^7*(-503306879/2058000 + (100*Pi^2)/21 + 234*Zeta(3)) +    xp^6*(-1874693/6000 + (22*Pi^2)/3 + 234*Zeta(3)) +    xp^5*(-14290679/36000 + (31*Pi^2)/3 + 234*Zeta(3)) +    xp^4*(-148655/288 + 14*Pi^2 + 234*Zeta(3)) +    xp^3*(-7075/9 + 19*Pi^2 + 234*Zeta(3)) +    xp^2*(-14443/18 + (67*Pi^2)/3 + 234*Zeta(3))) +  e*(2799/16 - (17*Pi^2)/27 - (81*Pi^4)/40 +    (-334/9 + (62*Pi^2)/3 + (-5815/9 + (62*Pi^2)/3)*xp +      (-31967/36 + (124*Pi^2)/3)*xp^2 + (-30521/36 + (124*Pi^2)/3)*xp^3 +      (-91907/144 + (124*Pi^2)/3)*xp^4 + (-214987/400 + (124*Pi^2)/3)*xp^5 +      (-426007/900 + (124*Pi^2)/3)*xp^6 + (-9452063/22050 + (124*Pi^2)/3)*      xp^7 + (-279723781/705600 + (124*Pi^2)/3)*xp^8 +      (-2368156649/6350400 + (124*Pi^2)/3)*xp^9 +      (-1129774981/3175200 + (124*Pi^2)/3)*xp^10 +      (-44003074651/128066400 + (124*Pi^2)/3)*xp^11 +      (-42926405267/128066400 + (124*Pi^2)/3)*xp^12)*log(xp)^3 +    (23 + 103*xp + 166*xp^2 + (418*xp^3)/3 + (298*xp^4)/3 + 70*xp^5 +      46*xp^6 + (178*xp^7)/7 + (22*xp^8)/3 - (62*xp^9)/7 - (494*xp^10)/21 -      (25598*xp^11)/693 - (3106*xp^12)/63)*log(xp)^4 +    (-16 - 16*xp - 32*xp^2 - 32*xp^3 - 32*xp^4 - 32*xp^5 - 32*xp^6 - 32*xp^7 -      32*xp^8 - 32*xp^9 - 32*xp^10 - 32*xp^11 - 32*xp^12)*log(xp)^5 +    L^3*(-2*Pi^2 + (83/2 - 2*Pi^2)*xp + (189/4 - 4*Pi^2)*xp^2 +      (505/12 - 4*Pi^2)*xp^3 + (259/12 - 4*Pi^2)*xp^4 +      (1453/150 - 4*Pi^2)*xp^5 + (71/75 - 4*Pi^2)*xp^6 +      (-44111/7350 - 4*Pi^2)*xp^7 + (-230071/19600 - 4*Pi^2)*xp^8 +      (-8777087/529200 - 4*Pi^2)*xp^9 + (-2744981/132300 - 4*Pi^2)*xp^10 +      (-3223781/132300 - 4*Pi^2)*xp^11 + (-440947691/16008300 - 4*Pi^2)*      xp^12 + (-11/2 - (59*xp)/2 - 47*xp^2 - 39*xp^3 - 27*xp^4 -        (91*xp^5)/5 - 11*xp^6 - (169*xp^7)/35 + (3*xp^8)/5 + (191*xp^9)/35 +        (69*xp^10)/7 + (16033*xp^11)/1155 + (1847*xp^12)/105)*log(xp) +      (12 + 12*xp + 24*xp^2 + 24*xp^3 + 24*xp^4 + 24*xp^5 + 24*xp^6 +        24*xp^7 + 24*xp^8 + 24*xp^9 + 24*xp^10 + 24*xp^11 + 24*xp^12)*      log(xp)^2 + NF*(-xp/3 - (7*xp^2)/18 - (5*xp^3)/18 - xp^4/27 +        (13*xp^5)/90 + (241*xp^6)/810 + (2449*xp^7)/5670 +        (12527*xp^8)/22680 + (45019*xp^9)/68040 + (32398*xp^10)/42525 +        (399668*xp^11)/467775 + (703837*xp^12)/748440 +        (1/3 + xp/3 + (2*xp^2)/3 + (2*xp^3)/3 + (2*xp^4)/3 + (2*xp^5)/3 +          (2*xp^6)/3 + (2*xp^7)/3 + (2*xp^8)/3 + (2*xp^9)/3 + (2*xp^10)/3 +          (2*xp^11)/3 + (2*xp^12)/3)*log(xp))) +    log(xp)^2*(497/9 - (181*Pi^2)/12 + xp^2*(52991/18 - (739*Pi^2)/6 -        660*Zeta(3)) + xp^3*(11351/4 - (205*Pi^2)/2 - 660*Zeta(3)) +      xp^4*(372071/192 - (143*Pi^2)/2 - 660*Zeta(3)) +      xp^5*(111194941/72000 - (1463*Pi^2)/30 - 660*Zeta(3)) +      xp^6*(5076677/4000 - (181*Pi^2)/6 - 660*Zeta(3)) +      xp^7*(4323786461/4116000 - (2987*Pi^2)/210 - 660*Zeta(3)) +      xp^8*(57113123611/65856000 - Pi^2/5 - 660*Zeta(3)) +      xp^9*(3781448119751/5334336000 + (2593*Pi^2)/210 - 660*Zeta(3)) +      xp^10*(1517761485013/2667168000 + (166*Pi^2)/7 - 660*Zeta(3)) +      xp^11*(524832998564069/1183333536000 + (118192*Pi^2)/3465 -        660*Zeta(3)) + xp^12*(389713633982693/1183333536000 +        (13763*Pi^2)/315 - 660*Zeta(3)) + xp*(77429/36 - (925*Pi^2)/12 -        330*Zeta(3)) - 330*Zeta(3)) +    L^2*(9 + (3*Pi^2)/4 + (-167/6 + 7*Pi^2 + (-2525/6 + 7*Pi^2)*xp +        (-3439/6 + 14*Pi^2)*xp^2 + (-1071/2 + 14*Pi^2)*xp^3 +        (-1541/4 + 14*Pi^2)*xp^4 + (-92353/300 + 14*Pi^2)*xp^5 +        (-7669/30 + 14*Pi^2)*xp^6 + (-227921/1050 + 14*Pi^2)*xp^7 +        (-459089/2450 + 14*Pi^2)*xp^8 + (-10849583/66150 + 14*Pi^2)*xp^9 +        (-4808116/33075 + 14*Pi^2)*xp^10 + (-521776748/4002075 + 14*Pi^2)*        xp^11 + (-75734207/640332 + 14*Pi^2)*xp^12)*log(xp) +      (57/2 + (273*xp)/2 + 219*xp^2 + 183*xp^3 + 129*xp^4 + (447*xp^5)/5 +        57*xp^6 + (1023*xp^7)/35 + (24*xp^8)/5 - (597*xp^9)/35 -        (258*xp^10)/7 - (21162*xp^11)/385 - (2508*xp^12)/35)*log(xp)^2 +      (-36 - 36*xp - 72*xp^2 - 72*xp^3 - 72*xp^4 - 72*xp^5 - 72*xp^6 -        72*xp^7 - 72*xp^8 - 72*xp^9 - 72*xp^10 - 72*xp^11 - 72*xp^12)*      log(xp)^3 + NF*(-11/9 - Pi^2/6 + (-17/3 - Pi^2/6)*xp +        (-275/36 - Pi^2/3)*xp^2 + (-265/36 - Pi^2/3)*xp^3 +        (-1069/216 - Pi^2/3)*xp^4 + (-797/216 - Pi^2/3)*xp^5 +        (-45529/16200 - Pi^2/3)*xp^6 + (-1700527/793800 - Pi^2/3)*xp^7 +        (-684139/423360 - Pi^2/3)*xp^8 + (-68191301/57153600 - Pi^2/3)*xp^9 +        (-17331683/20412000 - Pi^2/3)*xp^10 +        (-9800695321/17288964000 - Pi^2/3)*xp^11 +        (-1155464131/3457792800 - Pi^2/3)*xp^12 +        (13/9 + (31*xp)/9 + (47*xp^2)/9 + (41*xp^3)/9 + (28*xp^4)/9 +          (91*xp^5)/45 + (149*xp^6)/135 + (281*xp^7)/945 - (1607*xp^8)/3780 -          (12259*xp^9)/11340 - (23846*xp^10)/14175 - (348886*xp^11)/155925 -          (343477*xp^12)/124740)*log(xp) + (-1 - xp - 2*xp^2 - 2*xp^3 -          2*xp^4 - 2*xp^5 - 2*xp^6 - 2*xp^7 - 2*xp^8 - 2*xp^9 - 2*xp^10 -          2*xp^11 - 2*xp^12)*log(xp)^2) +      xp^2*(4921/8 - 9*Pi^2 - 162*Zeta(3)) +      xp^3*(13961/24 - (20*Pi^2)/3 - 162*Zeta(3)) +      xp^4*(17837/48 - (19*Pi^2)/6 - 162*Zeta(3)) +      xp^5*(4974331/18000 - (3*Pi^2)/5 - 162*Zeta(3)) +      xp^6*(151469/720 + (3*Pi^2)/2 - 162*Zeta(3)) +      xp^7*(140243963/882000 + (33*Pi^2)/10 - 162*Zeta(3)) +      xp^8*(120391121/1029000 + (293*Pi^2)/60 - 162*Zeta(3)) +      xp^9*(27217213069/333396000 + (63*Pi^2)/10 - 162*Zeta(3)) +      xp^10*(136708043/2667168 + (91*Pi^2)/12 - 162*Zeta(3)) +      xp^11*(10977873437941/443750076000 + (17339*Pi^2)/1980 - 162*Zeta(3)) +      xp^12*(574078640209/443750076000 + (1771*Pi^2)/180 - 162*Zeta(3)) +      xp*(1375/3 - (25*Pi^2)/4 - 81*Zeta(3)) - 81*Zeta(3)) - (701*Zeta(3))/6 +    (203*Pi^2*Zeta(3))/4 + NF*(-16027/648 + (64*Pi^2)/81 + (247*Pi^4)/2430 +      (-86/27 + (11*Pi^2)/18 + (-2201/108 + (11*Pi^2)/18)*xp +        (-5801/216 + (11*Pi^2)/9)*xp^2 + (-5519/216 + (11*Pi^2)/9)*xp^3 +        (-761/48 + (11*Pi^2)/9)*xp^4 + (-23323/2160 + (11*Pi^2)/9)*xp^5 +        (-117781/16200 + (11*Pi^2)/9)*xp^6 + (-3645283/793800 + (11*Pi^2)/9)*        xp^7 + (-175241/70560 + (11*Pi^2)/9)*xp^8 +        (-22571527/28576800 + (11*Pi^2)/9)*xp^9 +        (374999/637875 + (11*Pi^2)/9)*xp^10 +        (3712663477/2161120500 + (11*Pi^2)/9)*xp^11 +        (4581008713/1728896400 + (11*Pi^2)/9)*xp^12)*log(xp)^2 +      (52/27 + (124*xp)/27 + (188*xp^2)/27 + (164*xp^3)/27 + (112*xp^4)/27 +        (364*xp^5)/135 + (596*xp^6)/405 + (1124*xp^7)/2835 -        (1607*xp^8)/2835 - (12259*xp^9)/8505 - (95384*xp^10)/42525 -        (1395544*xp^11)/467775 - (343477*xp^12)/93555)*log(xp)^3 +      (-2/3 - (2*xp)/3 - (4*xp^2)/3 - (4*xp^3)/3 - (4*xp^4)/3 - (4*xp^5)/3 -        (4*xp^6)/3 - (4*xp^7)/3 - (4*xp^8)/3 - (4*xp^9)/3 - (4*xp^10)/3 -        (4*xp^11)/3 - (4*xp^12)/3)*log(xp)^4 +      xp^12*(-945561410319468947801/21255699640412160000 +        (1581474667*Pi^2)/5658206400 + (247*Pi^4)/1215 -        (1175519*Zeta(3))/93555) +      xp^11*(-502079647384847996767/10627849820206080000 +        (1071543131*Pi^2)/2571912000 + (247*Pi^4)/1215 -        (5233913*Zeta(3))/467775) +      xp^10*(-36570797777661457/725896442880000 + (214419473*Pi^2)/367416000 +        (247*Pi^4)/1215 - (412843*Zeta(3))/42525) +      xp^9*(-3919209963571631/72589644288000 + (810481061*Pi^2)/1028764800 +        (247*Pi^4)/1215 - (68933*Zeta(3))/8505) +      xp^8*(-195593749640743/3360631680000 + (1584511*Pi^2)/1524096 +        (247*Pi^4)/1215 - (18019*Zeta(3))/2835) +      log(xp)*(248/81 - (47*Pi^2)/54 + xp^2*(42011/648 - (19*Pi^2)/6 -          (32*Zeta(3))/3) + xp^3*(13453/216 - (149*Pi^2)/54 -          (32*Zeta(3))/3) + xp^4*(275065/7776 - (152*Pi^2)/81 -          (32*Zeta(3))/3) + xp^5*(1942351/81000 - (109*Pi^2)/90 -          (32*Zeta(3))/3) + xp^6*(31145093/1944000 - (1579*Pi^2)/2430 -          (32*Zeta(3))/3) + xp^7*(6498326189/666792000 - (2671*Pi^2)/17010 -          (32*Zeta(3))/3) + xp^8*(36386893673/8001504000 +          (19357*Pi^2)/68040 - (32*Zeta(3))/3) +        xp^9*(1020757627/9001692000 + (139889*Pi^2)/204120 - (32*Zeta(3))/3) +        xp^10*(-900122297327/240045120000 + (134303*Pi^2)/127575 -          (32*Zeta(3))/3) + xp^11*(-1374826329180317/191700032832000 +          (177593*Pi^2)/127575 - (32*Zeta(3))/3) +        xp^12*(-6545916816120461/639000109440000 + (348517*Pi^2)/204120 -          (32*Zeta(3))/3) + xp*(3833/81 - (113*Pi^2)/54 - (16*Zeta(3))/3) -        (16*Zeta(3))/3) + xp^7*(-3932728124111/62233920000 +        (89567*Pi^2)/66150 + (247*Pi^4)/1215 - (12557*Zeta(3))/2835) +      xp^6*(-1794888001/25920000 + (85259*Pi^2)/48600 + (247*Pi^4)/1215 -        (923*Zeta(3))/405) + xp^5*(-110718547/1440000 + (4931*Pi^2)/2160 +        (247*Pi^4)/1215 + (23*Zeta(3))/135) + (67*Zeta(3))/54 +      xp^4*(-8186321/93312 + (11831*Pi^2)/3888 + (247*Pi^4)/1215 +        (83*Zeta(3))/27) + xp*(-47639/648 + (274*Pi^2)/81 + (247*Pi^4)/2430 +        (355*Zeta(3))/54) + xp^3*(-459631/3888 + (2921*Pi^2)/648 +        (247*Pi^4)/1215 + (187*Zeta(3))/27) +      xp^2*(-159745/1296 + (3055*Pi^2)/648 + (247*Pi^4)/1215 +        (235*Zeta(3))/27)) + log(xp)*(-1820/27 + (601*Pi^2)/36 + (3*Pi^4)/2 +      xp^12*(-22395370414402150027/24601504213440000 +        (45037227413*Pi^2)/384199200 + 3*Pi^4 - (7901*Zeta(3))/21) +      xp^11*(-1707429587992686727/1537594013340000 + (46316760857*Pi^2)/        384199200 + 3*Pi^4 - (5759*Zeta(3))/21) +      xp^10*(-1124877499572059/840157920000 + (132737231*Pi^2)/1058400 +        3*Pi^4 - (1145*Zeta(3))/7) + xp^9*(-2692586411223853/1680315840000 +        (279905123*Pi^2)/2116800 + 3*Pi^4 - (298*Zeta(3))/7) + 205*Zeta(3) +      xp^8*(-2830872962527/1481760000 + (33307847*Pi^2)/235200 + 3*Pi^4 +        91*Zeta(3)) + xp^7*(-655933311619/288120000 + (6812471*Pi^2)/44100 +        3*Pi^4 + (1682*Zeta(3))/7) + xp^6*(-979867391/360000 +        (77533*Pi^2)/450 + 3*Pi^4 + 410*Zeta(3)) +      xp^5*(-3548254673/1080000 + (712193*Pi^2)/3600 + 3*Pi^4 + 608*Zeta(3)) +      xp^4*(-7059893/1728 + (34253*Pi^2)/144 + 3*Pi^4 + 850*Zeta(3)) +      xp*(-240301/54 + (9067*Pi^2)/36 + (3*Pi^4)/2 + 865*Zeta(3)) +      xp^3*(-1328467/216 + (5779*Pi^2)/18 + 3*Pi^4 + 1180*Zeta(3)) +      xp^2*(-1386059/216 + (5947*Pi^2)/18 + 3*Pi^4 + 1400*Zeta(3))) +    L*(293/4 + (167*Pi^2)/18 - Pi^4/12 +      (167/3 - 24*Pi^2 + (2867/3 - 24*Pi^2)*xp + (7931/6 - 48*Pi^2)*xp^2 +        (7493/6 - 48*Pi^2)*xp^3 + (22313/24 - 48*Pi^2)*xp^4 +        (154491/200 - 48*Pi^2)*xp^5 + (100537/150 - 48*Pi^2)*xp^6 +        (2195573/3675 - 48*Pi^2)*xp^7 + (63919231/117600 - 48*Pi^2)*xp^8 +        (532299419/1058400 - 48*Pi^2)*xp^9 + (249873607/529200 - 48*Pi^2)*        xp^10 + (9582595993/21344400 - 48*Pi^2)*xp^11 +        (9213006017/21344400 - 48*Pi^2)*xp^12)*log(xp)^2 +      (-46 - 206*xp - 332*xp^2 - (836*xp^3)/3 - (596*xp^4)/3 - 140*xp^5 -        92*xp^6 - (356*xp^7)/7 - (44*xp^8)/3 + (124*xp^9)/7 + (988*xp^10)/21 +        (51196*xp^11)/693 + (6212*xp^12)/63)*log(xp)^3 +      (40 + 40*xp + 80*xp^2 + 80*xp^3 + 80*xp^4 + 80*xp^5 + 80*xp^6 +        80*xp^7 + 80*xp^8 + 80*xp^9 + 80*xp^10 + 80*xp^11 + 80*xp^12)*      log(xp)^4 + xp^2*(19589/6 - (6629*Pi^2)/72 - Pi^4/6 - 719*Zeta(3)) +      xp^3*(83611/27 - (6331*Pi^2)/72 - Pi^4/6 - 609*Zeta(3)) +      xp^4*(7147955/3456 - (3571*Pi^2)/72 - Pi^4/6 - 444*Zeta(3)) +      xp*(80189/36 - (3089*Pi^2)/36 - Pi^4/12 - 442*Zeta(3)) +      xp^5*(1196747861/720000 - (13237*Pi^2)/450 - Pi^4/6 - 323*Zeta(3)) +      xp^6*(247694129/180000 - (14017*Pi^2)/900 - Pi^4/6 - 224*Zeta(3)) +      xp^7*(41412239569/36015000 - (57508*Pi^2)/11025 - Pi^4/6 -        (974*Zeta(3))/7) + xp^8*(79941191991341/82978560000 +        (251261*Pi^2)/88200 - Pi^4/6 - (129*Zeta(3))/2) - 112*Zeta(3) +      xp^9*(1805625091411807/2240421120000 + (14714233*Pi^2)/1587600 -        Pi^4/6 + (16*Zeta(3))/7) + xp^10*(83467478068753/124467840000 +        (22938253*Pi^2)/1587600 - Pi^4/6 + (879*Zeta(3))/14) +      xp^11*(27191729962747087079/49203008426880000 + (3585534929*Pi^2)/        192099600 - Pi^4/6 + (4961*Zeta(3))/42) +      xp^12*(22075376945326394423/49203008426880000 + (4248267587*Pi^2)/        192099600 - Pi^4/6 + (7103*Zeta(3))/42) +      NF*(-271/27 - (13*Pi^2)/27 + (86/27 - (11*Pi^2)/18 +          (557/27 - (11*Pi^2)/18)*xp + (1457/54 - (11*Pi^2)/9)*xp^2 +          (1391/54 - (11*Pi^2)/9)*xp^3 + (193/12 - (11*Pi^2)/9)*xp^4 +          (5959/540 - (11*Pi^2)/9)*xp^5 + (15212/2025 - (11*Pi^2)/9)*xp^6 +          (479876/99225 - (11*Pi^2)/9)*xp^7 + (96283/35280 - (11*Pi^2)/9)*          xp^8 + (14808251/14288400 - (11*Pi^2)/9)*xp^9 +          (-1738417/5103000 - (11*Pi^2)/9)*xp^10 +          (-6354589979/4322241000 - (11*Pi^2)/9)*xp^11 +          (-2076029519/864448200 - (11*Pi^2)/9)*xp^12)*log(xp) +        (-26/9 - (62*xp)/9 - (94*xp^2)/9 - (82*xp^3)/9 - (56*xp^4)/9 -          (182*xp^5)/45 - (298*xp^6)/135 - (562*xp^7)/945 + (1607*xp^8)/1890 +          (12259*xp^9)/5670 + (47692*xp^10)/14175 + (697772*xp^11)/155925 +          (343477*xp^12)/62370)*log(xp)^2 + (4/3 + (4*xp)/3 + (8*xp^2)/3 +          (8*xp^3)/3 + (8*xp^4)/3 + (8*xp^5)/3 + (8*xp^6)/3 + (8*xp^7)/3 +          (8*xp^8)/3 + (8*xp^9)/3 + (8*xp^10)/3 + (8*xp^11)/3 + (8*xp^12)/3)*        log(xp)^3 + (10*Zeta(3))/9 + xp*(-296/9 + (7*Pi^2)/54 +          (10*Zeta(3))/9) + xp^12*(-17248742416223539/1278000218880000 -          (1096957*Pi^2)/408240 + (20*Zeta(3))/9) +        xp^11*(-5748427551467203/383400065664000 - (322684*Pi^2)/127575 +          (20*Zeta(3))/9) + xp^10*(-7998933479473/480090240000 -          (301039*Pi^2)/127575 + (20*Zeta(3))/9) +        xp^9*(-1335549271333/72013536000 - (888329*Pi^2)/408240 +          (20*Zeta(3))/9) + xp^8*(-331432654823/16003008000 -          (268837*Pi^2)/136080 + (20*Zeta(3))/9) +        xp^7*(-31007148989/1333584000 - (59699*Pi^2)/34020 + (20*Zeta(3))/9) +        xp^6*(-102337013/3888000 - (7331*Pi^2)/4860 + (20*Zeta(3))/9) +        xp^5*(-2175851/72000 - (221*Pi^2)/180 + (20*Zeta(3))/9) +        xp^4*(-69623/1944 - (145*Pi^2)/162 + (20*Zeta(3))/9) +        xp^3*(-31823/648 - (49*Pi^2)/108 + (20*Zeta(3))/9) +        xp^2*(-2701/54 - Pi^2/4 + (20*Zeta(3))/9)) +      log(xp)*(-497/9 + (181*Pi^2)/12 + 330*Zeta(3) +        xp*(-19040/9 + (757*Pi^2)/12 + 330*Zeta(3)) +        xp^12*(-88966260578003/295833384000 - (1891*Pi^2)/70 + 660*Zeta(3)) +        xp^11*(-121112613226091/295833384000 - (15089*Pi^2)/770 +          660*Zeta(3)) + xp^10*(-353336571019/666792000 - (485*Pi^2)/42 +          660*Zeta(3)) + xp^9*(-887289183161/1333584000 - (577*Pi^2)/210 +          660*Zeta(3)) + xp^8*(-40505709823/49392000 + (209*Pi^2)/30 +          660*Zeta(3)) + xp^7*(-3089247683/3087000 + (3743*Pi^2)/210 +          660*Zeta(3)) + xp^6*(-10963253/9000 + (181*Pi^2)/6 + 660*Zeta(3)) +        xp^5*(-26888851/18000 + (1337*Pi^2)/30 + 660*Zeta(3)) +        xp^4*(-90713/48 + (373*Pi^2)/6 + 660*Zeta(3)) +        xp^3*(-5573/2 + (517*Pi^2)/6 + 660*Zeta(3)) +        xp^2*(-52613/18 + (613*Pi^2)/6 + 660*Zeta(3)))) +    xp^2*(1019059/144 - (73739*Pi^2)/216 - (63*Pi^4)/10 - (5831*Zeta(3))/3 +      (203*Pi^2*Zeta(3))/2 - 774*Zeta(5)) +    xp^3*(8696905/1296 - (9118*Pi^2)/27 - (29*Pi^4)/5 - (5555*Zeta(3))/3 +      (203*Pi^2*Zeta(3))/2 - 774*Zeta(5)) +    xp^4*(187416545/41472 - (184625*Pi^2)/864 - (101*Pi^4)/20 -      (16991*Zeta(3))/12 + (203*Pi^2*Zeta(3))/2 - 774*Zeta(5)) +    xp^5*(481088191901/129600000 - (1908997*Pi^2)/12000 - (9*Pi^4)/2 -      (120503*Zeta(3))/100 + (203*Pi^2*Zeta(3))/2 - 774*Zeta(5)) +    xp^6*(33807827563/10800000 - (13071169*Pi^2)/108000 - (81*Pi^4)/20 -      (321049*Zeta(3))/300 + (203*Pi^2*Zeta(3))/2 - 774*Zeta(5)) +    xp^7*(34587872999353/12965400000 - (3371541433*Pi^2)/37044000 -      (513*Pi^4)/140 - (14342827*Zeta(3))/14700 + (203*Pi^2*Zeta(3))/2 -      774*Zeta(5)) + xp^8*(159394205738317643/69701990400000 -      (6528770783*Pi^2)/98784000 - (133*Pi^4)/40 - (35559047*Zeta(3))/39200 +      (203*Pi^2*Zeta(3))/2 - 774*Zeta(5)) +    xp^9*(11099995353501245783/5645861222400000 - (39796751677*Pi^2)/      889056000 - (423*Pi^4)/140 - (906692629*Zeta(3))/1058400 +      (203*Pi^2*Zeta(3))/2 - 774*Zeta(5)) +    xp^10*(1591330596304148801/940976870400000 - (34830399953*Pi^2)/      1333584000 - (769*Pi^4)/280 - (433718423*Zeta(3))/529200 +      (203*Pi^2*Zeta(3))/2 - 774*Zeta(5)) +    xp^11*(1980560208351121882882031/1363907393593113600000 -      (50844873417923*Pi^2)/5325000912000 - (23053*Pi^4)/9240 -      (2030287811*Zeta(3))/2561328 + (203*Pi^2*Zeta(3))/2 - 774*Zeta(5)) +    xp^12*(153965723837649703697791/123991581235737600000 +      (28615261294399*Pi^2)/5325000912000 - (1901*Pi^4)/840 -      (49543518041*Zeta(3))/64033200 + (203*Pi^2*Zeta(3))/2 - 774*Zeta(5)) +    xp*(2013557/432 - (14647*Pi^2)/54 - (141*Pi^4)/40 - (8303*Zeta(3))/6 +      (203*Pi^2*Zeta(3))/4 - 387*Zeta(5)) - 387*Zeta(5));

 Spgq0sigma2qg:=((286/9 - (50*Pi^2)/81)*xp + (3229/54 - (25*Pi^2)/27)*xp^2 +    (51557/486 - (125*Pi^2)/81)*xp^3 + (337633/2592 - (325*Pi^2)/162)*xp^4 +    (429938639/2916000 - (1165*Pi^2)/486)*xp^5 +    (14668654/91125 - (665*Pi^2)/243)*xp^6 +    (10759865147/62511750 - (5165*Pi^2)/1701)*xp^7 +    (1453385903041/8001504000 - (7495*Pi^2)/2268)*xp^8 +    (4560370623313/24004512000 - (8045*Pi^2)/2268)*xp^9 +    (3554820969601/18003384000 - (6410*Pi^2)/1701)*xp^10 +    (14684167174264949/71887512312000 - (222940*Pi^2)/56133)*xp^11 +    (15136879654352789/71887512312000 - (466985*Pi^2)/112266)*xp^12)*log(xp) +  ((-649*xp)/54 - (1087*xp^2)/54 - (2876*xp^3)/81 - (55441*xp^4)/1296 -    (4564597*xp^5)/97200 - (799219*xp^6)/16200 - (40090633*xp^7)/793800 -    (968529137*xp^8)/19051200 - (963492787*xp^9)/19051200 -    (356305391*xp^10)/7144200 - (63341986669*xp^11)/1296672300 -    (493600846679*xp^12)/10373378400)*log(xp)^2 +  ((367*xp)/81 + (367*xp^2)/54 + (1835*xp^3)/162 + (4771*xp^4)/324 +    (85511*xp^5)/4860 + (48811*xp^6)/2430 + (379111*xp^7)/17010 +    (550133*xp^8)/22680 + (590503*xp^9)/22680 + (235247*xp^10)/8505 +    (8181898*xp^11)/280665 + (34276699*xp^12)/1122660)*log(xp)^3 +  L^2*((-89*xp)/27 - (149*xp^2)/27 - (782*xp^3)/81 - (7925*xp^4)/648 -    (685981*xp^5)/48600 - (189173*xp^6)/12150 - (9954101*xp^7)/595350 -    (168064031*xp^8)/9525600 - (175216781*xp^9)/9525600 -    (135813379*xp^10)/7144200 - (2024774965*xp^11)/103733784 -    (12928354561*xp^12)/648336150 + NF*((2*xp)/27 + xp^2/9 + (5*xp^3)/27 +      (13*xp^4)/54 + (233*xp^5)/810 + (133*xp^6)/405 + (1033*xp^7)/2835 +      (1499*xp^8)/3780 + (1609*xp^9)/3780 + (1282*xp^10)/2835 +      (44588*xp^11)/93555 + (93397*xp^12)/187110) +    ((62*xp)/27 + (31*xp^2)/9 + (155*xp^3)/27 + (403*xp^4)/54 +      (7223*xp^5)/810 + (4123*xp^6)/405 + (32023*xp^7)/2835 +      (46469*xp^8)/3780 + (49879*xp^9)/3780 + (39742*xp^10)/2835 +      (1382228*xp^11)/93555 + (2895307*xp^12)/187110)*log(xp)) +  NF*((152*xp)/243 + (235*xp^2)/324 + (1403*xp^3)/972 + (4391*xp^4)/2592 +    (5419057*xp^5)/2916000 + (1440721*xp^6)/729000 +    (516311779*xp^7)/250047000 + (17074401053*xp^8)/8001504000 +    (5839804501*xp^9)/2667168000 + (8049844109*xp^10)/3600676800 +    (163538746298801*xp^11)/71887512312000 + (33199850000167*xp^12)/    14377502462400 + ((-14*xp)/27 - (11*xp^2)/18 - (173*xp^3)/162 -      (95*xp^4)/72 - (73111*xp^5)/48600 - (20023*xp^6)/12150 -      (1049371*xp^7)/595350 - (17677621*xp^8)/9525600 -      (18409591*xp^9)/9525600 - (14264953*xp^10)/7144200 -      (5317967407*xp^11)/2593344600 - (5436393169*xp^12)/2593344600)*log(xp) +    (xp/27 + xp^2/18 + (5*xp^3)/54 + (13*xp^4)/108 + (233*xp^5)/1620 +      (133*xp^6)/810 + (1033*xp^7)/5670 + (1499*xp^8)/7560 +      (1609*xp^9)/7560 + (641*xp^10)/2835 + (22294*xp^11)/93555 +      (93397*xp^12)/374220)*log(xp)^2) +  L*((-482/27 + (25*Pi^2)/81)*xp + (-868/27 + (25*Pi^2)/54)*xp^2 +    (-4636/81 + (125*Pi^2)/162)*xp^3 + (-10075/144 + (325*Pi^2)/324)*xp^4 +    (-38232647/486000 + (1165*Pi^2)/972)*xp^5 +    (-10353551/121500 + (665*Pi^2)/486)*xp^6 +    (-1255008913/13891500 + (5165*Pi^2)/3402)*xp^7 +    (-378038077969/4000752000 + (7495*Pi^2)/4536)*xp^8 +    (-1175458575217/12002256000 + (8045*Pi^2)/4536)*xp^9 +    (-60528538501/600112800 + (3205*Pi^2)/1701)*xp^10 +    (-1238792724188009/11981252052000 + (111470*Pi^2)/56133)*xp^11 +    (-1265487730699273/11981252052000 + (466985*Pi^2)/224532)*xp^12 +    ((122*xp)/9 + (608*xp^2)/27 + (358*xp^3)/9 + (15763*xp^4)/324 +      (439681*xp^5)/8100 + (352229*xp^6)/6075 + (17970773*xp^7)/297675 +      (294504433*xp^8)/4762800 + (99419801*xp^9)/1587600 +      (74903957*xp^10)/1190700 + (27147970939*xp^11)/432224100 +      (26978453759*xp^12)/432224100)*log(xp) +    ((-62*xp)/9 - (31*xp^2)/3 - (155*xp^3)/9 - (403*xp^4)/18 -      (7223*xp^5)/270 - (4123*xp^6)/135 - (32023*xp^7)/945 -      (46469*xp^8)/1260 - (49879*xp^9)/1260 - (39742*xp^10)/945 -      (1382228*xp^11)/31185 - (2895307*xp^12)/62370)*log(xp)^2 +    NF*((32*xp)/81 + (13*xp^2)/27 + (23*xp^3)/27 + (335*xp^4)/324 +      (9377*xp^5)/8100 + (5047*xp^6)/4050 + (28901*xp^7)/22050 +      (2156057*xp^8)/1587600 + (6633281*xp^9)/4762800 +      (2532227*xp^10)/1786050 + (465312247*xp^11)/324168075 +      (3753059339*xp^12)/2593344600 + ((-4*xp)/27 - (2*xp^2)/9 -        (10*xp^3)/27 - (13*xp^4)/27 - (233*xp^5)/405 - (266*xp^6)/405 -        (2066*xp^7)/2835 - (1499*xp^8)/1890 - (1609*xp^9)/1890 -        (2564*xp^10)/2835 - (89176*xp^11)/93555 - (93397*xp^12)/93555)*      log(xp))) + xp*(-2750/81 + (187*Pi^2)/162 + (311*Zeta(3))/27) +  xp^2*(-787/12 + (655*Pi^2)/324 + (311*Zeta(3))/18) +  xp^3*(-173813/1458 + (3311*Pi^2)/972 + (1555*Zeta(3))/54) +  xp^4*(-497747/3456 + (4175*Pi^2)/972 + (4043*Zeta(3))/108) +  xp^5*(-28124678293/174960000 + (17884*Pi^2)/3645 + (72463*Zeta(3))/1620) +  xp^6*(-5049032351/29160000 + (51997*Pi^2)/9720 + (41363*Zeta(3))/810) +  xp^7*(-4261618839911/23337720000 + (2702611*Pi^2)/476280 +    (321263*Zeta(3))/5670) + xp^8*(-1276941662814113/6721263360000 +    (1689589*Pi^2)/285768 + (466189*Zeta(3))/7560) +  xp^9*(-11847117725734987/60491370240000 + (4347083*Pi^2)/714420 +    (500399*Zeta(3))/7560) + xp^10*(-4549806828496757/22684263840000 +    (266036417*Pi^2)/42865200 + (199351*Zeta(3))/2835) +  xp^11*(-1272942358880294771/6227255754027000 +    (19568513641*Pi^2)/3112013520 + (6933434*Zeta(3))/93555) +  xp^12*(-165447236788464799981/797088736515456000 +    (197238566743*Pi^2)/31120135200 + (29046467*Zeta(3))/374220) +  e*(((-5347/54 + (277*Pi^2)/54)*xp + (-20549/108 + (277*Pi^2)/36)*xp^2 +      (-331343/972 + (1385*Pi^2)/108)*xp^3 +      (-6492253/15552 + (3601*Pi^2)/216)*xp^4 +      (-183097583/388800 + (64541*Pi^2)/3240)*xp^5 +      (-2766029/5400 + (36841*Pi^2)/1620)*xp^6 +      (-9095330687/16669800 + (286141*Pi^2)/11340)*xp^7 +      (-1835829165319/3200601600 + (415223*Pi^2)/15120)*xp^8 +      (-1147815580747/1920360960 + (445693*Pi^2)/15120)*xp^9 +      (-1485881652509/2400451200 + (177557*Pi^2)/5670)*xp^10 +      (-30583870592937797/47925008208000 + (3087719*Pi^2)/93555)*xp^11 +      (-31423090888162997/47925008208000 + (25870969*Pi^2)/748440)*xp^12)*    log(xp)^2 + ((1627*xp)/54 + (445*xp^2)/9 + (42145*xp^3)/486 +      (15229*xp^4)/144 + (2290069*xp^5)/19440 + (244309*xp^6)/1944 +      (12452047*xp^7)/95256 + (1529133223*xp^8)/11430720 +      (1547408021*xp^9)/11430720 + (107869127*xp^10)/793800 +      (175810803397*xp^11)/1296672300 + (279358558123*xp^12)/2074675680)*    log(xp)^3 + ((-775*xp)/108 - (775*xp^2)/72 - (3875*xp^3)/216 -      (10075*xp^4)/432 - (36115*xp^5)/1296 - (20615*xp^6)/648 -      (160115*xp^7)/4536 - (232345*xp^8)/6048 - (249395*xp^9)/6048 -      (99355*xp^10)/2268 - (1727785*xp^11)/37422 - (14476535*xp^12)/299376)*    log(xp)^4 + L^3*((-89*xp)/27 - (149*xp^2)/27 - (782*xp^3)/81 -      (7925*xp^4)/648 - (685981*xp^5)/48600 - (189173*xp^6)/12150 -      (9954101*xp^7)/595350 - (168064031*xp^8)/9525600 -      (175216781*xp^9)/9525600 - (135813379*xp^10)/7144200 -      (2024774965*xp^11)/103733784 - (12928354561*xp^12)/648336150 +      NF*((2*xp)/27 + xp^2/9 + (5*xp^3)/27 + (13*xp^4)/54 + (233*xp^5)/810 +        (133*xp^6)/405 + (1033*xp^7)/2835 + (1499*xp^8)/3780 +        (1609*xp^9)/3780 + (1282*xp^10)/2835 + (44588*xp^11)/93555 +        (93397*xp^12)/187110) + ((62*xp)/27 + (31*xp^2)/9 + (155*xp^3)/27 +        (403*xp^4)/54 + (7223*xp^5)/810 + (4123*xp^6)/405 +        (32023*xp^7)/2835 + (46469*xp^8)/3780 + (49879*xp^9)/3780 +        (39742*xp^10)/2835 + (1382228*xp^11)/93555 + (2895307*xp^12)/187110)*      log(xp)) + L^2*((-748/27 + (11*Pi^2)/27)*xp +      (-911/18 + (11*Pi^2)/18)*xp^2 + (-14705/162 + (55*Pi^2)/54)*xp^3 +      (-48151/432 + (143*Pi^2)/108)*xp^4 +      (-183221689/1458000 + (2563*Pi^2)/1620)*xp^5 +      (-198789643/1458000 + (1463*Pi^2)/810)*xp^6 +      (-72356059567/500094000 + (11363*Pi^2)/5670)*xp^7 +      (-5608338817/37044000 + (16489*Pi^2)/7560)*xp^8 +      (-58861005089/375070500 + (17699*Pi^2)/7560)*xp^9 +      (-2909297010853/18003384000 + (7051*Pi^2)/2835)*xp^10 +      (-11904397266608699/71887512312000 + (22294*Pi^2)/8505)*xp^11 +      (-24309791192805067/143775024624000 + (93397*Pi^2)/34020)*xp^12 +      ((632*xp)/27 + (346*xp^2)/9 + (608*xp^3)/9 + (1003*xp^4)/12 +        (2295047*xp^5)/24300 + (2482889*xp^6)/24300 +        (128298263*xp^7)/1190700 + (266172101*xp^8)/2381400 +        (10111303*xp^9)/88200 + (833269657*xp^10)/7144200 +        (61179413657*xp^11)/518668920 + (615876119951*xp^12)/5186689200)*      log(xp) + ((-274*xp)/27 - (137*xp^2)/9 - (685*xp^3)/27 -        (1781*xp^4)/54 - (31921*xp^5)/810 - (18221*xp^6)/405 -        (141521*xp^7)/2835 - (205363*xp^8)/3780 - (220433*xp^9)/3780 -        (175634*xp^10)/2835 - (6108556*xp^11)/93555 - (12795389*xp^12)/187110)*      log(xp)^2 + NF*((44*xp)/81 + (19*xp^2)/27 + (101*xp^3)/81 +        (122*xp^4)/81 + (20381*xp^5)/12150 + (43639*xp^6)/24300 +        (2236753*xp^7)/1190700 + (9220357*xp^8)/4762800 +        (348361*xp^9)/176400 + (14287957*xp^10)/7144200 +        (5224256893*xp^11)/2593344600 + (10481475197*xp^12)/5186689200 +        ((-8*xp)/27 - (4*xp^2)/9 - (20*xp^3)/27 - (26*xp^4)/27 -          (466*xp^5)/405 - (532*xp^6)/405 - (4132*xp^7)/2835 -          (1499*xp^8)/945 - (1609*xp^9)/945 - (5128*xp^10)/2835 -          (178352*xp^11)/93555 - (186794*xp^12)/93555)*log(xp))) +    log(xp)*(xp^12*(1843046586810099738773/1328481227525760000 -        (27259622447*Pi^2)/576298800 - (93397*Zeta(3))/231) +      xp^11*(28284629611796966141/20757519180090000 - (248092727101*Pi^2)/        5186689200 - (89176*Zeta(3))/231) +      xp^10*(3360439417918091/2520473760000 - (137547551*Pi^2)/2857680 -        (2564*Zeta(3))/7) + xp^9*(15704100234240701/12098274048000 -        (2750863121*Pi^2)/57153600 - (4827*Zeta(3))/14) +      xp^8*(562484480495549/448084224000 - (909330497*Pi^2)/19051200 -        (4497*Zeta(3))/14) + xp^7*(3368019808487/2800526400 -        (167154181*Pi^2)/3572100 - (2066*Zeta(3))/7) +      xp^6*(1325535721/1166400 - (3289273*Pi^2)/72900 - 266*Zeta(3)) +      xp^5*(12260831221/11664000 - (1373849*Pi^2)/32400 - 233*Zeta(3)) +      xp^4*(9725095/10368 - (148289*Pi^2)/3888 - 195*Zeta(3)) +      xp^3*(1127249/1458 - (15197*Pi^2)/486 - 150*Zeta(3)) +      xp^2*(15331/36 - (1450*Pi^2)/81 - 90*Zeta(3)) +      xp*(5674/27 - (583*Pi^2)/54 - 60*Zeta(3))) +    NF*(((-218/81 + Pi^2/27)*xp + (-365/108 + Pi^2/18)*xp^2 +        (-6311/972 + (5*Pi^2)/54)*xp^3 + (-59851/7776 + (13*Pi^2)/108)*xp^4 +        (-24882367/2916000 + (233*Pi^2)/1620)*xp^5 +        (-6681781/729000 + (133*Pi^2)/810)*xp^6 +        (-2417374339/250047000 + (1033*Pi^2)/5670)*xp^7 +        (-80665381823/8001504000 + (1499*Pi^2)/7560)*xp^8 +        (-83477537173/8001504000 + (1609*Pi^2)/7560)*xp^9 +        (-193339792199/18003384000 + (641*Pi^2)/2835)*xp^10 +        (-14392900305529/1307045678400 + (22294*Pi^2)/93555)*xp^11 +        (-73578608420057/6535228392000 + (93397*Pi^2)/374220)*xp^12)*log(xp) +      ((26*xp)/27 + (43*xp^2)/36 + (685*xp^3)/324 + (41*xp^4)/16 +        (278441*xp^5)/97200 + (74813*xp^6)/24300 + (3849521*xp^7)/1190700 +        (63717911*xp^8)/19051200 + (65244461*xp^9)/19051200 +        (9947827*xp^10)/2857680 + (1659363619*xp^11)/471517200 +        (334117187*xp^12)/94303440)*log(xp)^2 +      ((-11*xp)/81 - (11*xp^2)/54 - (55*xp^3)/162 - (143*xp^4)/324 -        (2563*xp^5)/4860 - (1463*xp^6)/2430 - (11363*xp^7)/17010 -        (16489*xp^8)/22680 - (17699*xp^9)/22680 - (7051*xp^10)/8505 -        (22294*xp^11)/25515 - (93397*xp^12)/102060)*log(xp)^3 +      xp^12*(2280134348480262157/181156531026240000 - (3753059339*Pi^2)/        10373378400 - (186794*Zeta(3))/93555) +      xp^11*(2250267520167287413/181156531026240000 -        (465312247*Pi^2)/1296672300 - (178352*Zeta(3))/93555) +      xp^10*(554513101328189/45368527680000 - (2532227*Pi^2)/7144200 -        (5128*Zeta(3))/2835) + xp^9*(241550545765367/20163790080000 -        (6633281*Pi^2)/19051200 - (1609*Zeta(3))/945) +      xp^8*(78500251066039/6721263360000 - (2156057*Pi^2)/6350400 -        (1499*Zeta(3))/945) + xp^7*(1187015364151/105019740000 -        (28901*Pi^2)/88200 - (4132*Zeta(3))/2835) +      xp^6*(473262247/43740000 - (5047*Pi^2)/16200 - (532*Zeta(3))/405) +      xp^5*(1781808529/174960000 - (9377*Pi^2)/32400 - (466*Zeta(3))/405) +      xp^4*(1193/128 - (335*Pi^2)/1296 - (26*Zeta(3))/27) +      xp^3*(47141/5832 - (23*Pi^2)/108 - (20*Zeta(3))/27) +      xp^2*(7861/1944 - (13*Pi^2)/108 - (4*Zeta(3))/9) +      xp*(2200/729 - (8*Pi^2)/81 - (8*Zeta(3))/27)) +    xp*(-52972/243 + (1021*Pi^2)/81 + (95*Pi^4)/486 + (200*Zeta(3))/3) +    xp^2*(-291907/648 + (2579*Pi^2)/108 + (95*Pi^4)/324 + (2867*Zeta(3))/27) +    xp^3*(-14530703/17496 + (124267*Pi^2)/2916 + (475*Pi^4)/972 +      (15073*Zeta(3))/81) + xp^4*(-373826047/373248 + (2437979*Pi^2)/46656 +      (1235*Pi^4)/1944 + (73525*Zeta(3))/324) +    xp^5*(-783473652527/699840000 + (114339463*Pi^2)/1944000 +      (4427*Pi^4)/5832 + (409837*Zeta(3))/1620) +    xp^6*(-70459269427/58320000 + (93000347*Pi^2)/1458000 + (2527*Pi^4)/2916 +      (1313299*Zeta(3))/4860) + xp^7*(-3754310956859933/2940552720000 +      (33866980303*Pi^2)/500094000 + (19627*Pi^4)/20412 +      (67037077*Zeta(3))/238140) +    xp^8*(-1503245388645951631/1129172244480000 + (378450478907*Pi^2)/      5334336000 + (28481*Pi^4)/27216 + (34358609*Zeta(3))/119070) +    xp^9*(-41941598007649708391/30487650600960000 + (10609908602899*Pi^2)/      144027072000 + (30571*Pi^4)/27216 + (69664543*Zeta(3))/238140) +    xp^12*(-105753478081248917337917/71924803959011850000 +      (3831390087975731*Pi^2)/47925008208000 + (1774543*Pi^4)/1347192 +      (506141081191*Zeta(3))/1728896400) +    xp^11*(-26582392604196837988347419/18412749813507033600000 +      (2245415165477563*Pi^2)/28755004924800 + (211793*Pi^4)/168399 +      (9417966311*Zeta(3))/32016600) +    xp^10*(-5981372284082534251/4234395916800000 + (36494561309*Pi^2)/      480090240 + (12179*Pi^4)/10206 + (700653553*Zeta(3))/2381400) +    L*(((2894/27 - (11*Pi^2)/3)*xp + (5443/27 - (11*Pi^2)/2)*xp^2 +        (87895/243 - (55*Pi^2)/6)*xp^3 + (1722659/3888 - (143*Pi^2)/12)*xp^4 +        (29136359/58320 - (2563*Pi^2)/180)*xp^5 +        (19785779/36450 - (1463*Pi^2)/90)*xp^6 +        (1031164997/1786050 - (11363*Pi^2)/630)*xp^7 +        (69255041783/114307200 - (16489*Pi^2)/840)*xp^8 +        (881940907/1399680 - (17699*Pi^2)/840)*xp^9 +        (837380869219/1285956000 - (7051*Pi^2)/315)*xp^10 +        (3439571588290031/5134822308000 - (22294*Pi^2)/945)*xp^11 +        (3525958598820719/5134822308000 - (93397*Pi^2)/3780)*xp^12)*log(xp) +      ((-1295*xp)/27 - (706*xp^2)/9 - (11159*xp^3)/81 - (12161*xp^4)/72 -        (367813*xp^5)/1944 - (986557*xp^6)/4860 - (7224289*xp^7)/34020 -        (19827517*xp^8)/90720 - (60541093*xp^9)/272160 -        (114613649*xp^10)/510300 - (596542919*xp^11)/2646270 -        (166882041437*xp^12)/740955600)*log(xp)^2 +      ((1190*xp)/81 + (595*xp^2)/27 + (2975*xp^3)/81 + (7735*xp^4)/162 +        (27727*xp^5)/486 + (15827*xp^6)/243 + (17561*xp^7)/243 +        (25483*xp^8)/324 + (27353*xp^9)/324 + (21794*xp^10)/243 +        (757996*xp^11)/8019 + (1587749*xp^12)/16038)*log(xp)^3 +      NF*((472/243 - Pi^2/27)*xp + (409/162 - Pi^2/18)*xp^2 +        (29/6 - (5*Pi^2)/54)*xp^3 + (22229/3888 - (13*Pi^2)/108)*xp^4 +        (615079/97200 - (233*Pi^2)/1620)*xp^5 + (82469/12150 - (133*Pi^2)/810)*        xp^6 + (14900534/2083725 - (1033*Pi^2)/5670)*xp^7 +        (1986943547/266716800 - (1499*Pi^2)/7560)*xp^8 +        (6163797931/800150400 - (1609*Pi^2)/7560)*xp^9 +        (71333869127/9001692000 - (641*Pi^2)/2835)*xp^10 +        (291922178938987/35943756156000 - (22294*Pi^2)/93555)*xp^11 +        (18646982151631/2246484759750 - (93397*Pi^2)/374220)*xp^12 +        ((-40*xp)/27 - (17*xp^2)/9 - (271*xp^3)/81 - (437*xp^4)/108 -          (21931*xp^5)/4860 - (5878*xp^6)/1215 - (301708*xp^7)/59535 -          (4981777*xp^8)/952560 - (1017791*xp^9)/190512 -          (19352411*xp^10)/3572100 - (7085505881*xp^11)/1296672300 -          (1779316817*xp^12)/324168075)*log(xp) +        ((10*xp)/27 + (5*xp^2)/9 + (25*xp^3)/27 + (65*xp^4)/54 +          (233*xp^5)/162 + (133*xp^6)/81 + (1033*xp^7)/567 + (1499*xp^8)/756 +          (1609*xp^9)/756 + (1282*xp^10)/567 + (44588*xp^11)/18711 +          (93397*xp^12)/37422)*log(xp)^2) +      xp*(-9274/81 + (265*Pi^2)/54 + (830*Zeta(3))/27) +      xp^2*(-12191/54 + (1333*Pi^2)/162 + (415*Zeta(3))/9) +      xp^3*(-300277/729 + (3458*Pi^2)/243 + (2075*Zeta(3))/27) +      xp^4*(-23313761/46656 + (68875*Pi^2)/3888 + (5395*Zeta(3))/54) +      xp^5*(-1959608173/3499200 + (1951849*Pi^2)/97200 +        (19339*Zeta(3))/162) + xp^6*(-5297254609/8748000 +        (793513*Pi^2)/36450 + (11039*Zeta(3))/81) +      xp^7*(-1923451318261/3000564000 + (20530733*Pi^2)/893025 +        (85739*Zeta(3))/567) + xp^8*(-21426182944573/32006016000 +        (454754359*Pi^2)/19051200 + (124417*Zeta(3))/756) +      xp^9*(-598595776890941/864162432000 + (1400043727*Pi^2)/57153600 +        (133547*Zeta(3))/756) + xp^10*(-1153734811703051/1620304560000 +        (39576157*Pi^2)/1587600 + (106406*Zeta(3))/567) +      xp^11*(-12959854248460294961/17792159297220000 +        (3962255351*Pi^2)/157172400 + (3700804*Zeta(3))/18711) +      xp^12*(-211336906354913039339/284674548755520000 +        (11963244413*Pi^2)/471517200 + (7751951*Zeta(3))/37422)));

 Spgq1sigma0gg:=85/9 - Pi^2/6 + (53/9 - Pi^2/6)*xp + (11 - Pi^2/3)*xp^2 +  (236/27 - Pi^2/3)*xp^3 + (1601/216 - Pi^2/3)*xp^4 + (55/8 - Pi^2/3)*xp^5 +  (2648/405 - Pi^2/3)*xp^6 + (35683/5670 - Pi^2/3)*xp^7 +  (1367/224 - Pi^2/3)*xp^8 + (35977/6048 - Pi^2/3)*xp^9 +  (264031/45360 - Pi^2/3)*xp^10 + (4750771/831600 - Pi^2/3)*xp^11 +  (3004559/534600 - Pi^2/3)*xp^12 +  (31/9 + (29*xp)/9 + (23*xp^2)/3 + (31*xp^3)/3 + (71*xp^4)/6 +    (129*xp^5)/10 + (206*xp^6)/15 + (1514*xp^7)/105 + (6301*xp^8)/420 +    (19543*xp^9)/1260 + (2011*xp^10)/126 + (22681*xp^11)/1386 +    (57973*xp^12)/3465)*log(xp) +  (5/9 + (5*xp)/9 + (10*xp^2)/9 + (10*xp^3)/9 + (10*xp^4)/9 + (10*xp^5)/9 +    (10*xp^6)/9 + (10*xp^7)/9 + (10*xp^8)/9 + (10*xp^9)/9 + (10*xp^10)/9 +    (10*xp^11)/9 + (10*xp^12)/9)*log(xp)^2 +  NF*(-16/27 - (4*xp)/27 - (20*xp^2)/27 - (20*xp^3)/27 - (20*xp^4)/27 -    (20*xp^5)/27 - (20*xp^6)/27 - (20*xp^7)/27 - (20*xp^8)/27 - (20*xp^9)/27 -    (20*xp^10)/27 - (20*xp^11)/27 - (20*xp^12)/27 +    (-2/9 - (2*xp)/9 - (4*xp^2)/9 - (4*xp^3)/9 - (4*xp^4)/9 - (4*xp^5)/9 -      (4*xp^6)/9 - (4*xp^7)/9 - (4*xp^8)/9 - (4*xp^9)/9 - (4*xp^10)/9 -      (4*xp^11)/9 - (4*xp^12)/9)*log(xp)) +  e*(85/9 - Pi^2/6 + (53/9 - Pi^2/6)*xp + (11 - Pi^2/3)*xp^2 +    (236/27 - Pi^2/3)*xp^3 + (1601/216 - Pi^2/3)*xp^4 + (55/8 - Pi^2/3)*xp^5 +    (2648/405 - Pi^2/3)*xp^6 + (35683/5670 - Pi^2/3)*xp^7 +    (1367/224 - Pi^2/3)*xp^8 + (35977/6048 - Pi^2/3)*xp^9 +    (264031/45360 - Pi^2/3)*xp^10 + (4750771/831600 - Pi^2/3)*xp^11 +    (3004559/534600 - Pi^2/3)*xp^12 + (31/9 + (29*xp)/9 + (23*xp^2)/3 +      (31*xp^3)/3 + (71*xp^4)/6 + (129*xp^5)/10 + (206*xp^6)/15 +      (1514*xp^7)/105 + (6301*xp^8)/420 + (19543*xp^9)/1260 +      (2011*xp^10)/126 + (22681*xp^11)/1386 + (57973*xp^12)/3465)*log(xp) +    (5/9 + (5*xp)/9 + (10*xp^2)/9 + (10*xp^3)/9 + (10*xp^4)/9 + (10*xp^5)/9 +      (10*xp^6)/9 + (10*xp^7)/9 + (10*xp^8)/9 + (10*xp^9)/9 + (10*xp^10)/9 +      (10*xp^11)/9 + (10*xp^12)/9)*log(xp)^2 +    NF*(-16/27 - (4*xp)/27 - (20*xp^2)/27 - (20*xp^3)/27 - (20*xp^4)/27 -      (20*xp^5)/27 - (20*xp^6)/27 - (20*xp^7)/27 - (20*xp^8)/27 -      (20*xp^9)/27 - (20*xp^10)/27 - (20*xp^11)/27 - (20*xp^12)/27 +      (-2/9 - (2*xp)/9 - (4*xp^2)/9 - (4*xp^3)/9 - (4*xp^4)/9 - (4*xp^5)/9 -        (4*xp^6)/9 - (4*xp^7)/9 - (4*xp^8)/9 - (4*xp^9)/9 - (4*xp^10)/9 -        (4*xp^11)/9 - (4*xp^12)/9)*log(xp))) +  e^2*(85/9 - Pi^2/6 + (53/9 - Pi^2/6)*xp + (11 - Pi^2/3)*xp^2 +    (236/27 - Pi^2/3)*xp^3 + (1601/216 - Pi^2/3)*xp^4 + (55/8 - Pi^2/3)*xp^5 +    (2648/405 - Pi^2/3)*xp^6 + (35683/5670 - Pi^2/3)*xp^7 +    (1367/224 - Pi^2/3)*xp^8 + (35977/6048 - Pi^2/3)*xp^9 +    (264031/45360 - Pi^2/3)*xp^10 + (4750771/831600 - Pi^2/3)*xp^11 +    (3004559/534600 - Pi^2/3)*xp^12 + (31/9 + (29*xp)/9 + (23*xp^2)/3 +      (31*xp^3)/3 + (71*xp^4)/6 + (129*xp^5)/10 + (206*xp^6)/15 +      (1514*xp^7)/105 + (6301*xp^8)/420 + (19543*xp^9)/1260 +      (2011*xp^10)/126 + (22681*xp^11)/1386 + (57973*xp^12)/3465)*log(xp) +    (5/9 + (5*xp)/9 + (10*xp^2)/9 + (10*xp^3)/9 + (10*xp^4)/9 + (10*xp^5)/9 +      (10*xp^6)/9 + (10*xp^7)/9 + (10*xp^8)/9 + (10*xp^9)/9 + (10*xp^10)/9 +      (10*xp^11)/9 + (10*xp^12)/9)*log(xp)^2 +    NF*(-16/27 - (4*xp)/27 - (20*xp^2)/27 - (20*xp^3)/27 - (20*xp^4)/27 -      (20*xp^5)/27 - (20*xp^6)/27 - (20*xp^7)/27 - (20*xp^8)/27 -      (20*xp^9)/27 - (20*xp^10)/27 - (20*xp^11)/27 - (20*xp^12)/27 +      (-2/9 - (2*xp)/9 - (4*xp^2)/9 - (4*xp^3)/9 - (4*xp^4)/9 - (4*xp^5)/9 -        (4*xp^6)/9 - (4*xp^7)/9 - (4*xp^8)/9 - (4*xp^9)/9 - (4*xp^10)/9 -        (4*xp^11)/9 - (4*xp^12)/9)*log(xp))) +  e^3*(85/9 - Pi^2/6 + (53/9 - Pi^2/6)*xp + (11 - Pi^2/3)*xp^2 +    (236/27 - Pi^2/3)*xp^3 + (1601/216 - Pi^2/3)*xp^4 + (55/8 - Pi^2/3)*xp^5 +    (2648/405 - Pi^2/3)*xp^6 + (35683/5670 - Pi^2/3)*xp^7 +    (1367/224 - Pi^2/3)*xp^8 + (35977/6048 - Pi^2/3)*xp^9 +    (264031/45360 - Pi^2/3)*xp^10 + (4750771/831600 - Pi^2/3)*xp^11 +    (3004559/534600 - Pi^2/3)*xp^12 + (31/9 + (29*xp)/9 + (23*xp^2)/3 +      (31*xp^3)/3 + (71*xp^4)/6 + (129*xp^5)/10 + (206*xp^6)/15 +      (1514*xp^7)/105 + (6301*xp^8)/420 + (19543*xp^9)/1260 +      (2011*xp^10)/126 + (22681*xp^11)/1386 + (57973*xp^12)/3465)*log(xp) +    (5/9 + (5*xp)/9 + (10*xp^2)/9 + (10*xp^3)/9 + (10*xp^4)/9 + (10*xp^5)/9 +      (10*xp^6)/9 + (10*xp^7)/9 + (10*xp^8)/9 + (10*xp^9)/9 + (10*xp^10)/9 +      (10*xp^11)/9 + (10*xp^12)/9)*log(xp)^2 +    NF*(-16/27 - (4*xp)/27 - (20*xp^2)/27 - (20*xp^3)/27 - (20*xp^4)/27 -      (20*xp^5)/27 - (20*xp^6)/27 - (20*xp^7)/27 - (20*xp^8)/27 -      (20*xp^9)/27 - (20*xp^10)/27 - (20*xp^11)/27 - (20*xp^12)/27 +      (-2/9 - (2*xp)/9 - (4*xp^2)/9 - (4*xp^3)/9 - (4*xp^4)/9 - (4*xp^5)/9 -        (4*xp^6)/9 - (4*xp^7)/9 - (4*xp^8)/9 - (4*xp^9)/9 - (4*xp^10)/9 -        (4*xp^11)/9 - (4*xp^12)/9)*log(xp)));

 Spgq1sigma1gg:=(85*Pi^2)/9 - (11*Pi^4)/54 + (170/3 - (8*Pi^2)/3 + (100/3 - (8*Pi^2)/3)*xp +    (157/6 - (16*Pi^2)/3)*xp^2 + (-1025/54 - (16*Pi^2)/3)*xp^3 +    (-1685/54 - (16*Pi^2)/3)*xp^4 + (-40711/1350 - (16*Pi^2)/3)*xp^5 +    (-68477/2700 - (16*Pi^2)/3)*xp^6 + (-2510951/132300 - (16*Pi^2)/3)*xp^7 +    (-12525923/1058400 - (16*Pi^2)/3)*xp^8 + (-41219867/9525600 - (16*Pi^2)/3)*    xp^9 + (15846371/4762800 - (16*Pi^2)/3)*xp^10 +    (1268274803/115259760 - (16*Pi^2)/3)*xp^11 +    (195185581/10478160 - (16*Pi^2)/3)*xp^12)*log(xp)^2 +  (62/3 + (38*xp)/3 + 36*xp^2 + (488*xp^3)/9 + (599*xp^4)/9 + (377*xp^5)/5 +    (412*xp^6)/5 + (3088*xp^7)/35 + (58739*xp^8)/630 + (2929*xp^9)/30 +    (914*xp^10)/9 + (31214*xp^11)/297 + (160867*xp^12)/1485)*log(xp)^3 +  (10/3 + (10*xp)/3 + (20*xp^2)/3 + (20*xp^3)/3 + (20*xp^4)/3 + (20*xp^5)/3 +    (20*xp^6)/3 + (20*xp^7)/3 + (20*xp^8)/3 + (20*xp^9)/3 + (20*xp^10)/3 +    (20*xp^11)/3 + (20*xp^12)/3)*log(xp)^4 +  L*((31*Pi^2)/9 + (-170/3 + (19*Pi^2)/9 + (-88/3 + (19*Pi^2)/9)*xp +      (-112/3 + (38*Pi^2)/9)*xp^2 + (-76/9 + (38*Pi^2)/9)*xp^3 +      (3/4 + (38*Pi^2)/9)*xp^4 + (4631/2700 + (38*Pi^2)/9)*xp^5 +      (191/450 + (38*Pi^2)/9)*xp^6 + (-40577/22050 + (38*Pi^2)/9)*xp^7 +      (-2433623/529200 + (38*Pi^2)/9)*xp^8 + (-36291317/4762800 + (38*Pi^2)/9)*      xp^9 + (-12831887/1190700 + (38*Pi^2)/9)*xp^10 +      (-672113947/48024900 + (38*Pi^2)/9)*xp^11 +      (-1654835471/96049800 + (38*Pi^2)/9)*xp^12)*log(xp) +    (-62/3 - 16*xp - 41*xp^2 - (523*xp^3)/9 - (619*xp^4)/9 - (382*xp^5)/5 -      (412*xp^6)/5 - (3058*xp^7)/35 - (28862*xp^8)/315 - (20023*xp^9)/210 -      (12431*xp^10)/126 - (422627*xp^11)/4158 - (2169583*xp^12)/20790)*    log(xp)^2 + (-10/3 - (10*xp)/3 - (20*xp^2)/3 - (20*xp^3)/3 -      (20*xp^4)/3 - (20*xp^5)/3 - (20*xp^6)/3 - (20*xp^7)/3 - (20*xp^8)/3 -      (20*xp^9)/3 - (20*xp^10)/3 - (20*xp^11)/3 - (20*xp^12)/3)*log(xp)^3 +    NF*((-2*Pi^2)/9 + (16/9 - (2*Pi^2)/9)*xp + (-2/3 - (4*Pi^2)/9)*xp^2 +      (20/27 - (4*Pi^2)/9)*xp^3 + (179/108 - (4*Pi^2)/9)*xp^4 +      (257/108 - (4*Pi^2)/9)*xp^5 + (2006/675 - (4*Pi^2)/9)*xp^6 +      (23026/6615 - (4*Pi^2)/9)*xp^7 + (27737/7056 - (4*Pi^2)/9)*xp^8 +      (118015/27216 - (4*Pi^2)/9)*xp^9 + (40022/8505 - (4*Pi^2)/9)*xp^10 +      (320527/63525 - (4*Pi^2)/9)*xp^11 + (7355783/1372140 - (4*Pi^2)/9)*      xp^12 + (32/9 - (4*xp)/9 + (22*xp^2)/9 + (26*xp^3)/9 + (32*xp^4)/9 +        (182*xp^5)/45 + (40*xp^6)/9 + (1508*xp^7)/315 + (229*xp^8)/45 +        (1688*xp^9)/315 + (353*xp^10)/63 + (60569*xp^11)/10395 +        (5701*xp^12)/945)*log(xp) + (4/3 + (4*xp)/3 + (8*xp^2)/3 +        (8*xp^3)/3 + (8*xp^4)/3 + (8*xp^5)/3 + (8*xp^6)/3 + (8*xp^7)/3 +        (8*xp^8)/3 + (8*xp^9)/3 + (8*xp^10)/3 + (8*xp^11)/3 + (8*xp^12)/3)*      log(xp)^2) + xp^2*(-41/6 + (37*Pi^2)/6 - (40*Zeta(3))/3) +    xp^3*(-3641/54 + (55*Pi^2)/6 - (40*Zeta(3))/3) +    xp^4*(-46303/432 + (67*Pi^2)/6 - (40*Zeta(3))/3) +    xp^5*(-20724967/162000 + (63*Pi^2)/5 - (40*Zeta(3))/3) +    xp^6*(-5815343/40500 + (206*Pi^2)/15 - (40*Zeta(3))/3) +    xp^7*(-2172405653/13891500 + (1541*Pi^2)/105 - (40*Zeta(3))/3) +    xp^8*(-74333906021/444528000 + (542*Pi^2)/35 - (40*Zeta(3))/3) +    xp^9*(-2119712656477/12002256000 + (20407*Pi^2)/1260 - (40*Zeta(3))/3) +    xp^10*(-138689989177/750141000 + (4241*Pi^2)/252 - (40*Zeta(3))/3) +    xp^11*(-127984648147637/665625114000 + (80393*Pi^2)/4620 -      (40*Zeta(3))/3) + xp^12*(-26485561334767/133125022800 +      (82801*Pi^2)/4620 - (40*Zeta(3))/3) +    xp*(26/3 + (20*Pi^2)/9 - (20*Zeta(3))/3) - (20*Zeta(3))/3) +  NF*((-16*Pi^2)/27 + ((2*Pi^2)/9 + (-68/9 + (2*Pi^2)/9)*xp +      (-17/3 + (4*Pi^2)/9)*xp^2 + (-73/9 + (4*Pi^2)/9)*xp^3 +      (-83/9 + (4*Pi^2)/9)*xp^4 + (-2378/225 + (4*Pi^2)/9)*xp^5 +      (-15971/1350 + (4*Pi^2)/9)*xp^6 + (-122867/9450 + (4*Pi^2)/9)*xp^7 +      (-7459357/529200 + (4*Pi^2)/9)*xp^8 + (-24008251/1587600 + (4*Pi^2)/9)*      xp^9 + (-1419203/88200 + (4*Pi^2)/9)*xp^10 +      (-980137993/57629880 + (4*Pi^2)/9)*xp^11 +      (-5151562643/288149400 + (4*Pi^2)/9)*xp^12)*log(xp) +    (-32/9 + (16*xp)/9 - (4*xp^2)/9 - (4*xp^3)/3 - (8*xp^4)/3 -      (164*xp^5)/45 - (40*xp^6)/9 - (1616*xp^7)/315 - (86*xp^8)/15 -      (1976*xp^9)/315 - (142*xp^10)/21 - (74938*xp^11)/10395 -      (7202*xp^12)/945)*log(xp)^2 + (-4/3 - (4*xp)/3 - (8*xp^2)/3 -      (8*xp^3)/3 - (8*xp^4)/3 - (8*xp^5)/3 - (8*xp^6)/3 - (8*xp^7)/3 -      (8*xp^8)/3 - (8*xp^9)/3 - (8*xp^10)/3 - (8*xp^11)/3 - (8*xp^12)/3)*    log(xp)^3 + xp^2*(-3/2 - (38*Pi^2)/27 - (16*Zeta(3))/3) +    xp^3*(47/162 - (34*Pi^2)/27 - (16*Zeta(3))/3) +    xp^4*(-191/324 - (28*Pi^2)/27 - (16*Zeta(3))/3) +    xp^5*(-34051/20250 - (118*Pi^2)/135 - (16*Zeta(3))/3) +    xp^6*(-229763/81000 - (20*Pi^2)/27 - (16*Zeta(3))/3) +    xp^7*(-15749357/3969000 - (592*Pi^2)/945 - (16*Zeta(3))/3) +    xp^8*(-2246813909/444528000 - (71*Pi^2)/135 - (16*Zeta(3))/3) +    xp^9*(-24372840601/4000752000 - (412*Pi^2)/945 - (16*Zeta(3))/3) +    xp^10*(-14168669293/2000376000 - (67*Pi^2)/189 - (16*Zeta(3))/3) +    xp^11*(-12828665788621/1597500273600 - (8731*Pi^2)/31185 -      (16*Zeta(3))/3) + xp^12*(-71391554749409/7987501368000 -      (599*Pi^2)/2835 - (16*Zeta(3))/3) +    xp*(4 - (16*Pi^2)/27 - (8*Zeta(3))/3) - (8*Zeta(3))/3) + (124*Zeta(3))/3 +  xp*(184/3 + (44*Pi^2)/9 - (11*Pi^4)/54 + (76*Zeta(3))/3) +  xp^2*(65/3 + (551*Pi^2)/36 - (11*Pi^4)/27 + 72*Zeta(3)) +  xp^3*(-71953/486 + (1991*Pi^2)/108 - (11*Pi^4)/27 + (976*Zeta(3))/9) +  xp^4*(-109213/486 + (325*Pi^2)/18 - (11*Pi^4)/27 + (1198*Zeta(3))/9) +  xp^5*(-290071007/1215000 + (1364*Pi^2)/81 - (11*Pi^4)/27 +    (754*Zeta(3))/5) + xp^6*(-131002387/540000 + (82843*Pi^2)/5400 -    (11*Pi^4)/27 + (824*Zeta(3))/5) +  xp^7*(-312966773849/1296540000 + (242311*Pi^2)/17640 - (11*Pi^4)/27 +    (6176*Zeta(3))/35) + xp^8*(-3278543635391/13829760000 +    (313631*Pi^2)/25920 - (11*Pi^4)/27 + (58739*Zeta(3))/315) +  xp^9*(-6978941142284117/30245685120000 + (119661431*Pi^2)/11430720 -    (11*Pi^4)/27 + (2929*Zeta(3))/15) +  xp^10*(-674817832937369/3024568512000 + (50641609*Pi^2)/5715360 -    (11*Pi^4)/27 + (1828*Zeta(3))/9) +  xp^11*(-9504279354614475229/44282707584192000 +    (8398187179*Pi^2)/1152597600 - (11*Pi^4)/27 + (62428*Zeta(3))/297) +  xp^12*(-1034551270271686117/5032125861840000 +    (6627744379*Pi^2)/1152597600 - (11*Pi^4)/27 + (321734*Zeta(3))/1485) +  log(xp)*((-31*Pi^2)/9 + (80*Zeta(3))/3 +    xp*(-14/3 + Pi^2 + (80*Zeta(3))/3) +    xp^12*(469301872877/726136488 - (193889*Pi^2)/8910 + (160*Zeta(3))/3) +    xp^11*(4975949731176481/7987501368000 - (92404*Pi^2)/4455 +      (160*Zeta(3))/3) + xp^10*(3587594131423/6001128000 - (530*Pi^2)/27 +      (160*Zeta(3))/3) + xp^9*(6846864063923/12002256000 - (3313*Pi^2)/180 +      (160*Zeta(3))/3) + xp^8*(240203614249/444528000 - (64423*Pi^2)/3780 +      (160*Zeta(3))/3) + xp^7*(4692632383/9261000 - (1628*Pi^2)/105 +      (160*Zeta(3))/3) + xp^6*(4214801/9000 - (206*Pi^2)/15 +      (160*Zeta(3))/3) + xp^5*(4283318/10125 - (349*Pi^2)/30 +      (160*Zeta(3))/3) + xp^4*(59245/162 - (487*Pi^2)/54 + (160*Zeta(3))/3) +    xp^3*(21329/81 - (146*Pi^2)/27 + (160*Zeta(3))/3) +    xp^2*(262/3 - (4*Pi^2)/3 + (160*Zeta(3))/3)) +  e*(-85/3 + (179*Pi^2)/18 - (79*Pi^4)/540 +    (-154/9 + (67*Pi^2)/18 + (-170/9 + (67*Pi^2)/18)*xp +      (43/3 + (67*Pi^2)/9)*xp^2 + (667/9 + (67*Pi^2)/9)*xp^3 +      (2641/27 + (67*Pi^2)/9)*xp^4 + (23576/225 + (67*Pi^2)/9)*xp^5 +      (429793/4050 + (67*Pi^2)/9)*xp^6 + (20776579/198450 + (67*Pi^2)/9)*      xp^7 + (1993177/19600 + (67*Pi^2)/9)*xp^8 +      (155160997/1587600 + (67*Pi^2)/9)*xp^9 + (73959689/793800 + (67*Pi^2)/9)*      xp^10 + (25423247543/288149400 + (67*Pi^2)/9)*xp^11 +      (23930609347/288149400 + (67*Pi^2)/9)*xp^12)*log(xp)^3 +    (-94/9 - (26*xp)/9 - 14*xp^2 - (242*xp^3)/9 - (326*xp^4)/9 -      (644*xp^5)/15 - (724*xp^6)/15 - (5536*xp^7)/105 - (17818*xp^8)/315 -      (18883*xp^9)/315 - (3967*xp^10)/63 - (136595*xp^11)/2079 -      (708931*xp^12)/10395)*log(xp)^4 +    (-20/9 - (20*xp)/9 - (40*xp^2)/9 - (40*xp^3)/9 - (40*xp^4)/9 -      (40*xp^5)/9 - (40*xp^6)/9 - (40*xp^7)/9 - (40*xp^8)/9 - (40*xp^9)/9 -      (40*xp^10)/9 - (40*xp^11)/9 - (40*xp^12)/9)*log(xp)^5 +    log(xp)^2*(55 + (169*Pi^2)/18 + xp^2*(-599/6 + (127*Pi^2)/12 -        80*Zeta(3)) + xp^3*(-2285/6 + (2413*Pi^2)/108 - 80*Zeta(3)) +      xp^4*(-225959/432 + (3373*Pi^2)/108 - 80*Zeta(3)) +      xp^5*(-32235259/54000 + (1129*Pi^2)/30 - 80*Zeta(3)) +      xp^6*(-26435093/40500 + (641*Pi^2)/15 - 80*Zeta(3)) +      xp^7*(-2426656952/3472875 + (9871*Pi^2)/210 - 80*Zeta(3)) +      xp^8*(-41027725517/55566000 + (13687*Pi^2)/270 - 80*Zeta(3)) +      xp^9*(-257842457357/333396000 + (135937*Pi^2)/2520 - 80*Zeta(3)) +      xp^10*(-1863653047/2315250 + (85961*Pi^2)/1512 - 80*Zeta(3)) +      xp^11*(-555008135504287/665625114000 + (14840809*Pi^2)/249480 -        80*Zeta(3)) + xp^12*(-1414279982693/1643518800 +        (15441577*Pi^2)/249480 - 80*Zeta(3)) +      xp*(131/3 + (4*Pi^2)/3 - 40*Zeta(3)) - 40*Zeta(3)) +    L^2*((31*Pi^2)/18 + (-85/3 + (19*Pi^2)/18 + (-44/3 + (19*Pi^2)/18)*xp +        (-56/3 + (19*Pi^2)/9)*xp^2 + (-38/9 + (19*Pi^2)/9)*xp^3 +        (3/8 + (19*Pi^2)/9)*xp^4 + (4631/5400 + (19*Pi^2)/9)*xp^5 +        (191/900 + (19*Pi^2)/9)*xp^6 + (-40577/44100 + (19*Pi^2)/9)*xp^7 +        (-2433623/1058400 + (19*Pi^2)/9)*xp^8 +        (-36291317/9525600 + (19*Pi^2)/9)*xp^9 +        (-12831887/2381400 + (19*Pi^2)/9)*xp^10 +        (-672113947/96049800 + (19*Pi^2)/9)*xp^11 +        (-1654835471/192099600 + (19*Pi^2)/9)*xp^12)*log(xp) +      (-31/3 - 8*xp - (41*xp^2)/2 - (523*xp^3)/18 - (619*xp^4)/18 -        (191*xp^5)/5 - (206*xp^6)/5 - (1529*xp^7)/35 - (14431*xp^8)/315 -        (20023*xp^9)/420 - (12431*xp^10)/252 - (422627*xp^11)/8316 -        (2169583*xp^12)/41580)*log(xp)^2 +      (-5/3 - (5*xp)/3 - (10*xp^2)/3 - (10*xp^3)/3 - (10*xp^4)/3 -        (10*xp^5)/3 - (10*xp^6)/3 - (10*xp^7)/3 - (10*xp^8)/3 - (10*xp^9)/3 -        (10*xp^10)/3 - (10*xp^11)/3 - (10*xp^12)/3)*log(xp)^3 +      NF*(-Pi^2/9 + (8/9 - Pi^2/9)*xp + (-1/3 - (2*Pi^2)/9)*xp^2 +        (10/27 - (2*Pi^2)/9)*xp^3 + (179/216 - (2*Pi^2)/9)*xp^4 +        (257/216 - (2*Pi^2)/9)*xp^5 + (1003/675 - (2*Pi^2)/9)*xp^6 +        (11513/6615 - (2*Pi^2)/9)*xp^7 + (27737/14112 - (2*Pi^2)/9)*xp^8 +        (118015/54432 - (2*Pi^2)/9)*xp^9 + (20011/8505 - (2*Pi^2)/9)*xp^10 +        (320527/127050 - (2*Pi^2)/9)*xp^11 + (7355783/2744280 - (2*Pi^2)/9)*        xp^12 + (16/9 - (2*xp)/9 + (11*xp^2)/9 + (13*xp^3)/9 + (16*xp^4)/9 +          (91*xp^5)/45 + (20*xp^6)/9 + (754*xp^7)/315 + (229*xp^8)/90 +          (844*xp^9)/315 + (353*xp^10)/126 + (60569*xp^11)/20790 +          (5701*xp^12)/1890)*log(xp) + (2/3 + (2*xp)/3 + (4*xp^2)/3 +          (4*xp^3)/3 + (4*xp^4)/3 + (4*xp^5)/3 + (4*xp^6)/3 + (4*xp^7)/3 +          (4*xp^8)/3 + (4*xp^9)/3 + (4*xp^10)/3 + (4*xp^11)/3 + (4*xp^12)/3)*        log(xp)^2) + xp^2*(-41/12 + (37*Pi^2)/12 - (20*Zeta(3))/3) +      xp^3*(-3641/108 + (55*Pi^2)/12 - (20*Zeta(3))/3) +      xp^4*(-46303/864 + (67*Pi^2)/12 - (20*Zeta(3))/3) +      xp^5*(-20724967/324000 + (63*Pi^2)/10 - (20*Zeta(3))/3) +      xp^6*(-5815343/81000 + (103*Pi^2)/15 - (20*Zeta(3))/3) +      xp^7*(-2172405653/27783000 + (1541*Pi^2)/210 - (20*Zeta(3))/3) +      xp^8*(-74333906021/889056000 + (271*Pi^2)/35 - (20*Zeta(3))/3) +      xp^9*(-2119712656477/24004512000 + (20407*Pi^2)/2520 - (20*Zeta(3))/3) +      xp^10*(-138689989177/1500282000 + (4241*Pi^2)/504 - (20*Zeta(3))/3) +      xp^11*(-127984648147637/1331250228000 + (80393*Pi^2)/9240 -        (20*Zeta(3))/3) + xp^12*(-26485561334767/266250045600 +        (82801*Pi^2)/9240 - (20*Zeta(3))/3) +      xp*(13/3 + (10*Pi^2)/9 - (10*Zeta(3))/3) - (10*Zeta(3))/3) +    (124*Zeta(3))/3 + (55*Pi^2*Zeta(3))/9 +    log(xp)*(-31/3 + (193*Pi^2)/18 - (17*Pi^4)/108 +      xp^12*(3356275819046016283/2460150421344000 - (20007739271*Pi^2)/        3457792800 - (17*Pi^4)/54 - (4280096*Zeta(3))/10395) +      xp^11*(6256705633547339989/4612782040020000 - (696512923*Pi^2)/        78586200 - (17*Pi^4)/54 - (820588*Zeta(3))/2079) +      xp^10*(56471136149017/42007896000 - (14148937*Pi^2)/1190700 -        (17*Pi^4)/54 - (23692*Zeta(3))/63) +      xp^9*(371540724446077/280052640000 - (281776253*Pi^2)/19051200 -        (17*Pi^4)/54 - (12442*Zeta(3))/35) +      xp^8*(121510186629049/93350880000 - (37041307*Pi^2)/2116800 -        (17*Pi^4)/54 - (104738*Zeta(3))/315) +      xp^7*(2462929260023/1944810000 - (15768257*Pi^2)/793800 - (17*Pi^4)/54 -        (32176*Zeta(3))/105) + xp^6*(109496941/90000 - (350477*Pi^2)/16200 -        (17*Pi^4)/54 - (4144*Zeta(3))/15) +      xp^5*(1854779333/1620000 - (240931*Pi^2)/10800 - (17*Pi^4)/54 -        (3604*Zeta(3))/15) + xp^4*(2679089/2592 - (26759*Pi^2)/1296 -        (17*Pi^4)/54 - (1756*Zeta(3))/9) +      xp^3*(39509/54 - (1885*Pi^2)/162 - (17*Pi^4)/54 - (1192*Zeta(3))/9) +      xp^2*(643/6 + (199*Pi^2)/18 - (17*Pi^4)/54 - (152*Zeta(3))/3) -      56*Zeta(3) + xp*(-455/3 + 17*Pi^2 - (17*Pi^4)/108 + (8*Zeta(3))/3)) +    NF*(16/9 - (16*Pi^2)/27 - Pi^4/270 +      (-32/9 - (7*Pi^2)/9 + (40/3 - (7*Pi^2)/9)*xp + (110/9 - (14*Pi^2)/9)*        xp^2 + (362/27 - (14*Pi^2)/9)*xp^3 + (673/54 - (14*Pi^2)/9)*xp^4 +        (17191/1350 - (14*Pi^2)/9)*xp^5 + (8959/675 - (14*Pi^2)/9)*xp^6 +        (460129/33075 - (14*Pi^2)/9)*xp^7 + (1931021/132300 - (14*Pi^2)/9)*        xp^8 + (4554196/297675 - (14*Pi^2)/9)*xp^9 +        (19060921/1190700 - (14*Pi^2)/9)*xp^10 +        (2408138813/144074700 - (14*Pi^2)/9)*xp^11 +        (2508831293/144074700 - (14*Pi^2)/9)*xp^12)*log(xp)^2 +      (28/27 - (92*xp)/27 - (100*xp^2)/27 - (76*xp^3)/27 - (40*xp^4)/27 -        (68*xp^5)/135 + (8*xp^6)/27 + (928*xp^7)/945 + (214*xp^8)/135 +        (2008*xp^9)/945 + (494*xp^10)/189 + (10606*xp^11)/3465 +        (1094*xp^12)/315)*log(xp)^3 + (8/9 + (8*xp)/9 + (16*xp^2)/9 +        (16*xp^3)/9 + (16*xp^4)/9 + (16*xp^5)/9 + (16*xp^6)/9 + (16*xp^7)/9 +        (16*xp^8)/9 + (16*xp^9)/9 + (16*xp^10)/9 + (16*xp^11)/9 +        (16*xp^12)/9)*log(xp)^4 + xp^2*(37/3 - (193*Pi^2)/54 - Pi^4/135 -        (40*Zeta(3))/3) + xp^3*(1591/81 - (296*Pi^2)/81 - Pi^4/135 -        (104*Zeta(3))/9) + xp^4*(13901/864 - (4433*Pi^2)/1296 - Pi^4/135 -        (80*Zeta(3))/9) + xp*(184/9 - (64*Pi^2)/27 - Pi^4/270 - 8*Zeta(3)) +      xp^5*(65766373/4860000 - (110339*Pi^2)/32400 - Pi^4/135 -        (104*Zeta(3))/15) + xp^6*(1031131/90000 - (2326*Pi^2)/675 - Pi^4/135 -        (16*Zeta(3))/3) + xp^7*(6349403497/648270000 - (38698*Pi^2)/11025 -        Pi^4/135 - (416*Zeta(3))/105) + xp^8*(1577721191561/186701760000 -        (3253699*Pi^2)/907200 - Pi^4/135 - (124*Zeta(3))/45) +      xp^9*(111179844939301/15122842560000 - (209753647*Pi^2)/57153600 -        Pi^4/135 - (176*Zeta(3))/105) + xp^10*(9746631780631/1512284256000 -        (26843381*Pi^2)/7144200 - Pi^4/135 - (44*Zeta(3))/63) +      xp^11*(630075276944893027/110706768960480000 - (665065039*Pi^2)/        172889640 - Pi^4/135 + (2036*Zeta(3))/10395) - (8*Zeta(3))/3 +      xp^12*(560441941084070377/110706768960480000 - (6806633371*Pi^2)/        1728896400 - Pi^4/135 + (964*Zeta(3))/945) +      log(xp)*(2/3 - (2*Pi^2)/3 + (16*Zeta(3))/3 +        xp*(-206/9 + (11*Pi^2)/9 + (16*Zeta(3))/3) +        xp^12*(-24845735250107/3993750684000 - (24071*Pi^2)/11340 +          (32*Zeta(3))/3) + xp^11*(-30236001353861/3993750684000 -          (21929*Pi^2)/11340 + (32*Zeta(3))/3) +        xp^10*(-26893940327/3000564000 - (1307*Pi^2)/756 + (32*Zeta(3))/3) +        xp^9*(-62414943469/6001128000 - (158*Pi^2)/105 + (32*Zeta(3))/3) +        xp^8*(-2641816027/222264000 - (679*Pi^2)/540 + (32*Zeta(3))/3) +        xp^7*(-186412147/13891500 - (103*Pi^2)/105 + (32*Zeta(3))/3) +        xp^6*(-607201/40500 - (2*Pi^2)/3 + (32*Zeta(3))/3) +        xp^5*(-1342829/81000 - (3*Pi^2)/10 + (32*Zeta(3))/3) +        xp^4*(-145/8 + (4*Pi^2)/27 + (32*Zeta(3))/3) +        xp^3*(-62/3 + (41*Pi^2)/54 + (32*Zeta(3))/3) +        xp^2*(-50/3 + (7*Pi^2)/6 + (32*Zeta(3))/3))) +    L*((116*Pi^2)/9 - (11*Pi^4)/54 +      (36 - (8*Pi^2)/3 + (52/3 - (8*Pi^2)/3)*xp + (-89/6 - (16*Pi^2)/3)*xp^2 +        (-4163/54 - (16*Pi^2)/3)*xp^3 + (-5399/54 - (16*Pi^2)/3)*xp^4 +        (-143851/1350 - (16*Pi^2)/3)*xp^5 + (-290957/2700 - (16*Pi^2)/3)*        xp^6 + (-14070191/132300 - (16*Pi^2)/3)*xp^7 +        (-109502243/1058400 - (16*Pi^2)/3)*xp^8 +        (-949463147/9525600 - (16*Pi^2)/3)*xp^9 +        (-454045429/4762800 - (16*Pi^2)/3)*xp^10 +        (-10446945637/115259760 - (16*Pi^2)/3)*xp^11 +        (-898284251/10478160 - (16*Pi^2)/3)*xp^12)*log(xp)^2 +      (52/3 + (28*xp)/3 + (88*xp^2)/3 + (428*xp^3)/9 + (539*xp^4)/9 +        (1031*xp^5)/15 + (1136*xp^6)/15 + (8564*xp^7)/105 + (54539*xp^8)/630 +        (2729*xp^9)/30 + (854*xp^10)/9 + (29234*xp^11)/297 +        (150967*xp^12)/1485)*log(xp)^3 + (10/3 + (10*xp)/3 + (20*xp^2)/3 +        (20*xp^3)/3 + (20*xp^4)/3 + (20*xp^5)/3 + (20*xp^6)/3 + (20*xp^7)/3 +        (20*xp^8)/3 + (20*xp^9)/3 + (20*xp^10)/3 + (20*xp^11)/3 +        (20*xp^12)/3)*log(xp)^4 + NF*((-22*Pi^2)/27 +        (32/9 + (2*Pi^2)/9 + (-8 + (2*Pi^2)/9)*xp + (-29/9 + (4*Pi^2)/9)*          xp^2 + (-47/9 + (4*Pi^2)/9)*xp^3 + (-17/3 + (4*Pi^2)/9)*xp^4 +          (-1468/225 + (4*Pi^2)/9)*xp^5 + (-9971/1350 + (4*Pi^2)/9)*xp^6 +          (-77627/9450 + (4*Pi^2)/9)*xp^7 + (-4766317/529200 + (4*Pi^2)/9)*          xp^8 + (-15500731/1587600 + (4*Pi^2)/9)*xp^9 +          (-925003/88200 + (4*Pi^2)/9)*xp^10 + (-644343457/57629880 +            (4*Pi^2)/9)*xp^11 + (-3413213723/288149400 + (4*Pi^2)/9)*xp^12)*        log(xp) + (-20/9 + (28*xp)/9 + (20*xp^2)/9 + (4*xp^3)/3 -          (44*xp^5)/45 - (16*xp^6)/9 - (776*xp^7)/315 - (46*xp^8)/15 -          (1136*xp^9)/315 - (86*xp^10)/21 - (47218*xp^11)/10395 -          (4682*xp^12)/945)*log(xp)^2 + (-4/3 - (4*xp)/3 - (8*xp^2)/3 -          (8*xp^3)/3 - (8*xp^4)/3 - (8*xp^5)/3 - (8*xp^6)/3 - (8*xp^7)/3 -          (8*xp^8)/3 - (8*xp^9)/3 - (8*xp^10)/3 - (8*xp^11)/3 - (8*xp^12)/3)*        log(xp)^3 + xp^2*(-13/6 - (50*Pi^2)/27 - (16*Zeta(3))/3) +        xp^3*(167/162 - (46*Pi^2)/27 - (16*Zeta(3))/3) +        xp^4*(173/162 - (40*Pi^2)/27 - (16*Zeta(3))/3) +        xp^5*(28273/40500 - (178*Pi^2)/135 - (16*Zeta(3))/3) +        xp^6*(10957/81000 - (32*Pi^2)/27 - (16*Zeta(3))/3) +        xp^7*(-276251/567000 - (1012*Pi^2)/945 - (16*Zeta(3))/3) +        xp^8*(-499382909/444528000 - (131*Pi^2)/135 - (16*Zeta(3))/3) +        xp^9*(-7024635601/4000752000 - (832*Pi^2)/945 - (16*Zeta(3))/3) +        xp^10*(-4755494893/2000376000 - (151*Pi^2)/189 - (16*Zeta(3))/3) +        xp^11*(-4768186131853/1597500273600 - (22591*Pi^2)/31185 -          (16*Zeta(3))/3) + xp^12*(-28572070749809/7987501368000 -          (1859*Pi^2)/2835 - (16*Zeta(3))/3) +        xp*(52/9 - (22*Pi^2)/27 - (8*Zeta(3))/3) - (8*Zeta(3))/3) +      (104*Zeta(3))/3 + xp*(70 + (64*Pi^2)/9 - (11*Pi^4)/54 +        (56*Zeta(3))/3) + xp^2*(89/6 + (773*Pi^2)/36 - (11*Pi^4)/27 +        (176*Zeta(3))/3) + xp^3*(-52361/243 + (2981*Pi^2)/108 - (11*Pi^4)/27 +        (856*Zeta(3))/9) + xp^4*(-1290431/3888 + (263*Pi^2)/9 - (11*Pi^4)/27 +        (1078*Zeta(3))/9) + xp^5*(-891016519/2430000 + (11923*Pi^2)/405 -        (11*Pi^4)/27 + (2062*Zeta(3))/15) +      xp^6*(-625620881/1620000 + (157003*Pi^2)/5400 - (11*Pi^4)/27 +        (2272*Zeta(3))/15) + xp^7*(-1547173904387/3889620000 +        (501199*Pi^2)/17640 - (11*Pi^4)/27 + (17128*Zeta(3))/105) +      xp^8*(-50320386404399/124467840000 + (1001029*Pi^2)/36288 -        (11*Pi^4)/27 + (54539*Zeta(3))/315) +      xp^9*(-12320617036606157/30245685120000 + (60958747*Pi^2)/2286144 -        (11*Pi^4)/27 + (2729*Zeta(3))/15) +      xp^10*(-1234015869299033/3024568512000 + (146827489*Pi^2)/5715360 -        (11*Pi^4)/27 + (1708*Zeta(3))/9) +      xp^11*(-3603768405316093913/8856541516838400 + (28454632819*Pi^2)/        1152597600 - (11*Pi^4)/27 + (58468*Zeta(3))/297) +      xp^12*(-185064135338716247/457465987440000 + (27284937859*Pi^2)/        1152597600 - (11*Pi^4)/27 + (301934*Zeta(3))/1485) +      log(xp)*(-170/3 - (4*Pi^2)/3 + (80*Zeta(3))/3 +        xp*(-34 + (28*Pi^2)/9 + (80*Zeta(3))/3) +        xp^12*(519081041723/825155100 - (156269*Pi^2)/8910 +          (160*Zeta(3))/3) + xp^11*(4864163739511441/7987501368000 -          (73594*Pi^2)/4455 + (160*Zeta(3))/3) +        xp^10*(3522921420943/6001128000 - (416*Pi^2)/27 + (160*Zeta(3))/3) +        xp^9*(6755409945083/12002256000 - (851*Pi^2)/60 + (160*Zeta(3))/3) +        xp^8*(238159370929/444528000 - (48463*Pi^2)/3780 + (160*Zeta(3))/3) +        xp^7*(4675590043/9261000 - (3554*Pi^2)/315 + (160*Zeta(3))/3) +        xp^6*(1406207/3000 - (428*Pi^2)/45 + (160*Zeta(3))/3) +        xp^5*(17202737/40500 - (667*Pi^2)/90 + (160*Zeta(3))/3) +        xp^4*(118733/324 - (259*Pi^2)/54 + (160*Zeta(3))/3) +        xp^3*(20645/81 - (32*Pi^2)/27 + (160*Zeta(3))/3) +        xp^2*(50 + (26*Pi^2)/9 + (160*Zeta(3))/3))) +    xp^2*(-533/12 + (2237*Pi^2)/72 - (17*Pi^4)/1080 + (350*Zeta(3))/3 +      (110*Pi^2*Zeta(3))/9 - (320*Zeta(5))/3) +    xp^12*(-97527168592002927559319/68195369679655680000 +      (3201929464224973*Pi^2)/23962504104000 - (361531*Pi^4)/1069200 +      (30408438551*Zeta(3))/144074700 + (110*Pi^2*Zeta(3))/9 -      (320*Zeta(5))/3) + xp^3*(-242041/324 + (134395*Pi^2)/1944 -      (97*Pi^4)/3240 + (5890*Zeta(3))/27 + (110*Pi^2*Zeta(3))/9 -      (320*Zeta(5))/3) + xp^11*(-22506088176183399470017/      15983289768669300000 + (282884306108549*Pi^2)/2178409464000 -      (67799*Pi^4)/213840 + (32007816149*Zeta(3))/144074700 +      (110*Pi^2*Zeta(3))/9 - (320*Zeta(5))/3) +    xp^10*(-732043152037876793/529299489600000 + (377530221391*Pi^2)/      3000564000 - (1907*Pi^4)/6480 + (30813953*Zeta(3))/132300 +      (110*Pi^2*Zeta(3))/9 - (320*Zeta(5))/3) +    xp^9*(-955512383656671433/705732652800000 + (5830182009017*Pi^2)/      48009024000 - (2911*Pi^4)/10800 + (192936847*Zeta(3))/793800 +      (110*Pi^2*Zeta(3))/9 - (320*Zeta(5))/3) +    xp^8*(-103452953099553107/78414739200000 + (207362528921*Pi^2)/      1778112000 - (3436*Pi^4)/14175 + (2471627*Zeta(3))/9800 +      (110*Pi^2*Zeta(3))/9 - (320*Zeta(5))/3) +    xp^4*(-32936627/31104 + (1364501*Pi^2)/15552 - (301*Pi^4)/3240 +      (6883*Zeta(3))/27 + (110*Pi^2*Zeta(3))/9 - (320*Zeta(5))/3) +    xp^7*(-3129248846312671/2450460600000 + (18539216579*Pi^2)/166698000 -      (4013*Pi^4)/18900 + (8590733*Zeta(3))/33075 + (110*Pi^2*Zeta(3))/9 -      (320*Zeta(5))/3) + xp^6*(-178427625259/145800000 +      (51025067*Pi^2)/486000 - (241*Pi^4)/1350 + (178571*Zeta(3))/675 +      (110*Pi^2*Zeta(3))/9 - (320*Zeta(5))/3) +    xp^5*(-112235354371/97200000 + (7021433*Pi^2)/72000 - (377*Pi^4)/2700 +      (59527*Zeta(3))/225 + (110*Pi^2*Zeta(3))/9 - (320*Zeta(5))/3) +    xp*(181 + (13*Pi^2)/9 + (7*Pi^4)/270 + (28*Zeta(3))/3 +      (55*Pi^2*Zeta(3))/9 - (160*Zeta(5))/3) - (160*Zeta(5))/3);

 Spgq1sigma1qg:=((254/27 - (38*Pi^2)/81)*xp + (349/27 - (19*Pi^2)/27)*xp^2 +    (4487/243 - (95*Pi^2)/81)*xp^3 + (41711/1944 - (247*Pi^2)/162)*xp^4 +    (1161383/48600 - (4427*Pi^2)/2430)*xp^5 + (84631/3240 - (2527*Pi^2)/1215)*    xp^6 + (470494789/16669800 - (19627*Pi^2)/8505)*xp^7 +    (6051546439/200037600 - (28481*Pi^2)/11340)*xp^8 +    (716244959/22226400 - (30571*Pi^2)/11340)*xp^9 +    (34160163949/1000188000 - (24358*Pi^2)/8505)*xp^10 +    (431851038652457/11981252052000 - (847172*Pi^2)/280665)*xp^11 +    (908143188397537/23962504104000 - (1774543*Pi^2)/561330)*xp^12)*log(xp) +  ((74*xp)/27 + (13*xp^2)/3 + (611*xp^3)/81 + (137*xp^4)/12 +    (24731*xp^5)/1620 + (10259*xp^6)/540 + (597437*xp^7)/26460 +    (6191461*xp^8)/238140 + (3484231*xp^9)/119070 + (2855491*xp^10)/88200 +    (30556993637*xp^11)/864448200 + (66030736867*xp^12)/1728896400)*  log(xp)^2 + ((20*xp)/27 + (10*xp^2)/9 + (50*xp^3)/27 + (65*xp^4)/27 +    (233*xp^5)/81 + (266*xp^6)/81 + (2066*xp^7)/567 + (1499*xp^8)/378 +    (1609*xp^9)/378 + (2564*xp^10)/567 + (89176*xp^11)/18711 +    (93397*xp^12)/18711)*log(xp)^3 +  NF*((-4/81 + (4*Pi^2)/81)*xp + (-4/9 + (2*Pi^2)/27)*xp^2 +    (-140/243 + (10*Pi^2)/81)*xp^3 + (-797/972 + (13*Pi^2)/81)*xp^4 +    (-65017/60750 + (233*Pi^2)/1215)*xp^5 + (-319651/243000 + (266*Pi^2)/1215)*    xp^6 + (-4795337/3087000 + (2066*Pi^2)/8505)*xp^7 +    (-1189196227/666792000 + (1499*Pi^2)/5670)*xp^8 +    (-12035102173/6001128000 + (1609*Pi^2)/5670)*xp^9 +    (-19979787493/9001692000 + (2564*Pi^2)/8505)*xp^10 +    (-87199006911047/35943756156000 + (89176*Pi^2)/280665)*xp^11 +    (-188711710346473/71887512312000 + (93397*Pi^2)/280665)*xp^12 +    ((-28*xp)/81 - (8*xp^2)/27 - (4*xp^3)/9 - (55*xp^4)/81 -      (1868*xp^5)/2025 - (4717*xp^6)/4050 - (277979*xp^7)/198450 -      (1292611*xp^8)/793800 - (4397903*xp^9)/2381400 -      (7343681*xp^10)/3572100 - (585031861*xp^11)/259334460 -      (6346943641*xp^12)/2593344600)*log(xp) +    ((-8*xp)/27 - (4*xp^2)/9 - (20*xp^3)/27 - (26*xp^4)/27 - (466*xp^5)/405 -      (532*xp^6)/405 - (4132*xp^7)/2835 - (1499*xp^8)/945 - (1609*xp^9)/945 -      (5128*xp^10)/2835 - (178352*xp^11)/93555 - (186794*xp^12)/93555)*    log(xp)^2) + L*((-128/27 + Pi^2/9)*xp + (-169/27 + Pi^2/6)*xp^2 +    (-767/81 + (5*Pi^2)/18)*xp^3 + (-14819/1296 + (13*Pi^2)/36)*xp^4 +    (-3761861/291600 + (233*Pi^2)/540)*xp^5 +    (-2055007/145800 + (133*Pi^2)/270)*xp^6 +    (-151034663/10001880 + (1033*Pi^2)/1890)*xp^7 +    (-283941491/17781120 + (1499*Pi^2)/2520)*xp^8 +    (-8032707523/480090240 + (1609*Pi^2)/2520)*xp^9 +    (-39184234193/2250423000 + (641*Pi^2)/945)*xp^10 +    (-323953150914191/17971878078000 + (22294*Pi^2)/31185)*xp^11 +    (-1335979867229207/71887512312000 + (93397*Pi^2)/124740)*xp^12 +    ((-14*xp)/9 - (22*xp^2)/9 - (116*xp^3)/27 - (679*xp^4)/108 -      (39917*xp^5)/4860 - (24427*xp^6)/2430 - (1404793*xp^7)/119070 -      (2562929*xp^8)/190512 - (529981*xp^9)/35280 - (14746051*xp^10)/893025 -      (11624984837*xp^11)/648336150 - (50006042249*xp^12)/2593344600)*    log(xp) + ((-10*xp)/27 - (5*xp^2)/9 - (25*xp^3)/27 - (65*xp^4)/54 -      (233*xp^5)/162 - (133*xp^6)/81 - (1033*xp^7)/567 - (1499*xp^8)/756 -      (1609*xp^9)/756 - (1282*xp^10)/567 - (44588*xp^11)/18711 -      (93397*xp^12)/37422)*log(xp)^2 +    NF*((20*xp)/81 + (7*xp^2)/27 + (35*xp^3)/81 + (185*xp^4)/324 +      (16849*xp^5)/24300 + (4882*xp^6)/6075 + (269044*xp^7)/297675 +      (4741279*xp^8)/4762800 + (1714343*xp^9)/1587600 +      (827209*xp^10)/714420 + (1595469431*xp^11)/1296672300 +      (168333383*xp^12)/129667230 + ((4*xp)/27 + (2*xp^2)/9 + (10*xp^3)/27 +        (13*xp^4)/27 + (233*xp^5)/405 + (266*xp^6)/405 + (2066*xp^7)/2835 +        (1499*xp^8)/1890 + (1609*xp^9)/1890 + (2564*xp^10)/2835 +        (89176*xp^11)/93555 + (93397*xp^12)/93555)*log(xp))) +  xp*(-28/9 - (11*Pi^2)/27 + (40*Zeta(3))/27) +  xp^2*(-3/2 - (35*Pi^2)/54 + (20*Zeta(3))/9) +  xp^3*(-1945/1458 - (181*Pi^2)/162 + (100*Zeta(3))/27) +  xp^4*(103003/23328 - (1133*Pi^2)/648 + (130*Zeta(3))/27) +  xp^5*(32170679/2916000 - (348401*Pi^2)/145800 + (466*Zeta(3))/81) +  xp^6*(10305361/583200 - (440147*Pi^2)/145800 + (532*Zeta(3))/81) +  xp^7*(56383757453/2333772000 - (25915709*Pi^2)/7144200 +    (4132*Zeta(3))/567) + xp^8*(5113090960823/168031584000 -    (30093859*Pi^2)/7144200 + (1499*Zeta(3))/189) +  xp^9*(18375867910081/504094752000 - (473572*Pi^2)/99225 +    (1609*Zeta(3))/189) + xp^10*(106436504308009/2520473760000 -    (45516227*Pi^2)/8573040 + (5128*Zeta(3))/567) +  xp^11*(15863401343107796087/332120306881440000 -    (90607862683*Pi^2)/15560067600 + (178352*Zeta(3))/18711) +  xp^12*(35252324112040511527/664240613762880000 -    (39309328777*Pi^2)/6224027040 + (186794*Zeta(3))/18711) +  e*(((-22/3 + (131*Pi^2)/162)*xp + (-283/27 + (131*Pi^2)/108)*xp^2 +      (-356/27 + (655*Pi^2)/324)*xp^3 + (-11533/972 + (1703*Pi^2)/648)*xp^4 +      (-62936/6075 + (30523*Pi^2)/9720)*xp^5 +      (-87731/9720 + (17423*Pi^2)/4860)*xp^6 +      (-26487851/3333960 + (135323*Pi^2)/34020)*xp^7 +      (-2851286309/400075200 + (196369*Pi^2)/45360)*xp^8 +      (-7865584561/1200225600 + (210779*Pi^2)/45360)*xp^9 +      (-18594409111/3000564000 + (83971*Pi^2)/17010)*xp^10 +      (-72235953187861/11981252052000 + (1460257*Pi^2)/280665)*xp^11 +      (-144338888976851/23962504104000 + (12235007*Pi^2)/2245320)*xp^12)*    log(xp)^2 + ((-44*xp)/27 - (8*xp^2)/3 - (376*xp^3)/81 - (212*xp^4)/27 -      (13643*xp^5)/1215 - (35497*xp^6)/2430 - (2133487*xp^7)/119070 -      (1118051*xp^8)/52920 - (11537021*xp^9)/476280 -      (97173163*xp^10)/3572100 - (38991144763*xp^11)/1296672300 -      (85135301903*xp^12)/2593344600)*log(xp)^3 +    ((-20*xp)/27 - (10*xp^2)/9 - (50*xp^3)/27 - (65*xp^4)/27 - (233*xp^5)/81 -      (266*xp^6)/81 - (2066*xp^7)/567 - (1499*xp^8)/378 - (1609*xp^9)/378 -      (2564*xp^10)/567 - (89176*xp^11)/18711 - (93397*xp^12)/18711)*    log(xp)^4 + L^2*((-64/27 + Pi^2/18)*xp + (-169/54 + Pi^2/12)*xp^2 +      (-767/162 + (5*Pi^2)/36)*xp^3 + (-14819/2592 + (13*Pi^2)/72)*xp^4 +      (-3761861/583200 + (233*Pi^2)/1080)*xp^5 +      (-2055007/291600 + (133*Pi^2)/540)*xp^6 +      (-151034663/20003760 + (1033*Pi^2)/3780)*xp^7 +      (-283941491/35562240 + (1499*Pi^2)/5040)*xp^8 +      (-8032707523/960180480 + (1609*Pi^2)/5040)*xp^9 +      (-39184234193/4500846000 + (641*Pi^2)/1890)*xp^10 +      (-323953150914191/35943756156000 + (11147*Pi^2)/31185)*xp^11 +      (-1335979867229207/143775024624000 + (93397*Pi^2)/249480)*xp^12 +      ((-7*xp)/9 - (11*xp^2)/9 - (58*xp^3)/27 - (679*xp^4)/216 -        (39917*xp^5)/9720 - (24427*xp^6)/4860 - (1404793*xp^7)/238140 -        (2562929*xp^8)/381024 - (529981*xp^9)/70560 -        (14746051*xp^10)/1786050 - (11624984837*xp^11)/1296672300 -        (50006042249*xp^12)/5186689200)*log(xp) +      ((-5*xp)/27 - (5*xp^2)/18 - (25*xp^3)/54 - (65*xp^4)/108 -        (233*xp^5)/324 - (133*xp^6)/162 - (1033*xp^7)/1134 -        (1499*xp^8)/1512 - (1609*xp^9)/1512 - (641*xp^10)/567 -        (22294*xp^11)/18711 - (93397*xp^12)/74844)*log(xp)^2 +      NF*((10*xp)/81 + (7*xp^2)/54 + (35*xp^3)/162 + (185*xp^4)/648 +        (16849*xp^5)/48600 + (2441*xp^6)/6075 + (134522*xp^7)/297675 +        (4741279*xp^8)/9525600 + (1714343*xp^9)/3175200 +        (827209*xp^10)/1428840 + (1595469431*xp^11)/2593344600 +        (168333383*xp^12)/259334460 + ((2*xp)/27 + xp^2/9 + (5*xp^3)/27 +          (13*xp^4)/54 + (233*xp^5)/810 + (133*xp^6)/405 + (1033*xp^7)/2835 +          (1499*xp^8)/3780 + (1609*xp^9)/3780 + (1282*xp^10)/2835 +          (44588*xp^11)/93555 + (93397*xp^12)/187110)*log(xp))) +    log(xp)*(xp^12*(-6206939382273750433/66424061376288000 +        (437002917017*Pi^2)/31120135200 - (747176*Zeta(3))/18711) +      xp^11*(-2724514702275378179/33212030688144000 + (12417676723*Pi^2)/        972504225 - (713408*Zeta(3))/18711) +      xp^10*(-53056111936867/756142128000 + (245391191*Pi^2)/21432600 -        (20512*Zeta(3))/567) + xp^9*(-87433683902321/1512284256000 +        (576314369*Pi^2)/57153600 - (6436*Zeta(3))/189) +      xp^8*(-2518407934141/56010528000 + (165213113*Pi^2)/19051200 -        (5996*Zeta(3))/189) + xp^7*(-7378508947/233377200 +        (51571853*Pi^2)/7144200 - (16528*Zeta(3))/567) +      xp^6*(-5200999/291600 + (835919*Pi^2)/145800 - (2128*Zeta(3))/81) +      xp^5*(-692543/182250 + (1235479*Pi^2)/291600 - (1864*Zeta(3))/81) +      xp^4*(58699/5832 + (3593*Pi^2)/1296 - (520*Zeta(3))/27) +      xp^3*(1768/81 + (349*Pi^2)/243 - (400*Zeta(3))/27) +      xp^2*(160/9 + (5*Pi^2)/6 - (80*Zeta(3))/9) +      xp*(458/27 + (79*Pi^2)/162 - (160*Zeta(3))/27)) +    xp^12*(899730134647213645048573/9206374906753516800000 +      (215577071893187*Pi^2)/862650147744000 - (1774543*Pi^4)/13471920 -      (85135301903*Zeta(3))/1296672300) +    xp^11*(410992453242265255281623/4603187453376758400000 +      (15267187168781*Pi^2)/53915634234000 - (211793*Pi^4)/1683990 -      (38991144763*Zeta(3))/648336150) +    xp^10*(762710571384214373/9527390812800000 + (18738389311*Pi^2)/      54010152000 - (12179*Pi^4)/102060 - (97173163*Zeta(3))/1786050) +    xp^9*(266502040552503059/3810956325120000 + (64247184649*Pi^2)/      144027072000 - (30571*Pi^4)/272160 - (11537021*Zeta(3))/238140) +    xp^8*(8297833468063639/141146530560000 + (28127201873*Pi^2)/48009024000 -      (28481*Pi^4)/272160 - (1118051*Zeta(3))/26460) +    xp^7*(1519164817081/32672808000 + (2315085323*Pi^2)/3000564000 -      (19627*Pi^4)/204120 - (2133487*Zeta(3))/59535) +    xp^6*(576041593/17496000 + (8808047*Pi^2)/8748000 - (2527*Pi^4)/29160 -      (35497*Zeta(3))/1215) + xp^5*(196528891/10935000 +      (22584727*Pi^2)/17496000 - (4427*Pi^4)/58320 - (27286*Zeta(3))/1215) +    xp^4*(109175/69984 + (75151*Pi^2)/46656 - (247*Pi^4)/3888 -      (424*Zeta(3))/27) + xp^3*(-3526/243 + (5579*Pi^2)/2916 -      (95*Pi^4)/1944 - (752*Zeta(3))/81) +    xp^2*(-12 + (485*Pi^2)/324 - (19*Pi^4)/648 - (16*Zeta(3))/3) +    xp*(-32/3 + (79*Pi^2)/81 - (19*Pi^4)/972 - (88*Zeta(3))/27) +    NF*(((4/81 - (11*Pi^2)/81)*xp + (32/27 - (11*Pi^2)/54)*xp^2 +        (146/81 - (55*Pi^2)/162)*xp^3 + (731/324 - (143*Pi^2)/324)*xp^4 +        (973781/364500 - (2563*Pi^2)/4860)*xp^5 +        (556771/182250 - (1463*Pi^2)/2430)*xp^6 +        (213573559/62511750 - (11363*Pi^2)/17010)*xp^7 +        (3763020949/1000188000 - (16489*Pi^2)/22680)*xp^8 +        (12289459477/3000564000 - (17699*Pi^2)/22680)*xp^9 +        (1657321807/375070500 - (7051*Pi^2)/8505)*xp^10 +        (354379601209/74882825325 - (22294*Pi^2)/25515)*xp^11 +        (30179688911489/5990626026000 - (93397*Pi^2)/102060)*xp^12)*log(xp) +      ((-8*xp)/81 - (10*xp^2)/27 - (58*xp^3)/81 - (121*xp^4)/162 -        (8413*xp^5)/12150 - (3593*xp^6)/6075 - (138011*xp^7)/297675 -        (763093*xp^8)/2381400 - (401903*xp^9)/2381400 - (142*xp^10)/11025 +        (15618419*xp^11)/108056025 + (130437047*xp^12)/432224100)*log(xp)^2 +      ((8*xp)/27 + (4*xp^2)/9 + (20*xp^3)/27 + (26*xp^4)/27 + (466*xp^5)/405 +        (532*xp^6)/405 + (4132*xp^7)/2835 + (1499*xp^8)/945 +        (1609*xp^9)/945 + (5128*xp^10)/2835 + (178352*xp^11)/93555 +        (186794*xp^12)/93555)*log(xp)^3 +      xp*(-4/9 + Pi^2/27 + (16*Zeta(3))/27) +      xp^2*(-130/81 + Pi^2/12 + (8*Zeta(3))/9) +      xp^3*(-541/243 + (151*Pi^2)/972 + (40*Zeta(3))/27) +      xp^4*(-33383/11664 + (223*Pi^2)/1296 + (52*Zeta(3))/27) +      xp^5*(-73326247/21870000 + (50501*Pi^2)/291600 + (932*Zeta(3))/405) +      xp^6*(-40870577/10935000 + (3017*Pi^2)/18225 + (1064*Zeta(3))/405) +      xp^7*(-106223684831/26254935000 + (272533*Pi^2)/1786050 +        (8264*Zeta(3))/2835) + xp^8*(-3609596126957/840157920000 +        (7793651*Pi^2)/57153600 + (2998*Zeta(3))/945) +      xp^9*(-34038570155383/7561421280000 + (6750641*Pi^2)/57153600 +        (3218*Zeta(3))/945) + xp^10*(-882920063909/189035532000 +        (4228061*Pi^2)/42865200 + (10256*Zeta(3))/2835) +      xp^11*(-49922996275582663/10378759590045000 + (4438645*Pi^2)/56582064 +        (356704*Zeta(3))/93555) +      xp^12*(-163570752462143969/33212030688144000 + (20470717*Pi^2)/        353637900 + (373588*Zeta(3))/93555)) +    L*(((212/27 - (38*Pi^2)/81)*xp + (283/27 - (19*Pi^2)/27)*xp^2 +        (3443/243 - (95*Pi^2)/81)*xp^3 + (29489/1944 - (247*Pi^2)/162)*xp^4 +        (254071/16200 - (4427*Pi^2)/2430)*xp^5 +        (31237/1944 - (2527*Pi^2)/1215)*xp^6 +        (273823769/16669800 - (19627*Pi^2)/8505)*xp^7 +        (3360470989/200037600 - (28481*Pi^2)/11340)*xp^8 +        (382356929/22226400 - (30571*Pi^2)/11340)*xp^9 +        (5881528943/333396000 - (24358*Pi^2)/8505)*xp^10 +        (217021318864697/11981252052000 - (847172*Pi^2)/280665)*xp^11 +        (446087358016777/23962504104000 - (1774543*Pi^2)/561330)*xp^12)*      log(xp) + ((64*xp)/27 + (34*xp^2)/9 + (536*xp^3)/81 + (1103*xp^4)/108 +        (2489*xp^5)/180 + (28117*xp^6)/1620 + (1647691*xp^7)/79380 +        (1429819*xp^8)/59535 + (6461627*xp^9)/238140 +        (23904619*xp^10)/793800 + (28497028037*xp^11)/864448200 +        (61715795467*xp^12)/1728896400)*log(xp)^2 +      ((20*xp)/27 + (10*xp^2)/9 + (50*xp^3)/27 + (65*xp^4)/27 +        (233*xp^5)/81 + (266*xp^6)/81 + (2066*xp^7)/567 + (1499*xp^8)/378 +        (1609*xp^9)/378 + (2564*xp^10)/567 + (89176*xp^11)/18711 +        (93397*xp^12)/18711)*log(xp)^3 + NF*((16/81 + (4*Pi^2)/81)*xp +        (-5/27 + (2*Pi^2)/27)*xp^2 + (-35/243 + (10*Pi^2)/81)*xp^3 +        (-121/486 + (13*Pi^2)/81)*xp^4 + (-15263/40500 + (233*Pi^2)/1215)*        xp^5 + (-13819/27000 + (266*Pi^2)/1215)*xp^6 +        (-54141779/83349000 + (2066*Pi^2)/8505)*xp^7 +        (-525417167/666792000 + (1499*Pi^2)/5670)*xp^8 +        (-5554885633/6001128000 + (1609*Pi^2)/5670)*xp^9 +        (-9556954093/9001692000 + (2564*Pi^2)/8505)*xp^10 +        (-42972594283727/35943756156000 + (89176*Pi^2)/280665)*xp^11 +        (-95387682811273/71887512312000 + (93397*Pi^2)/280665)*xp^12 +        ((-16*xp)/81 - (2*xp^2)/27 - (2*xp^3)/27 - (16*xp^4)/81 -          (703*xp^5)/2025 - (2057*xp^6)/4050 - (44453*xp^7)/66150 -          (663031*xp^8)/793800 - (2370563*xp^9)/2381400 -          (4113041*xp^10)/3572100 - (337835989*xp^11)/259334460 -          (3757978801*xp^12)/2593344600)*log(xp) +        ((-8*xp)/27 - (4*xp^2)/9 - (20*xp^3)/27 - (26*xp^4)/27 -          (466*xp^5)/405 - (532*xp^6)/405 - (4132*xp^7)/2835 -          (1499*xp^8)/945 - (1609*xp^9)/945 - (5128*xp^10)/2835 -          (178352*xp^11)/93555 - (186794*xp^12)/93555)*log(xp)^2) +      xp*(-212/27 - (8*Pi^2)/27 + (40*Zeta(3))/27) +      xp^2*(-419/54 - (13*Pi^2)/27 + (20*Zeta(3))/9) +      xp^3*(-15751/1458 - (68*Pi^2)/81 + (100*Zeta(3))/27) +      xp^4*(-163739/23328 - (899*Pi^2)/648 + (130*Zeta(3))/27) +      xp^5*(-1815977/972000 - (285491*Pi^2)/145800 + (466*Zeta(3))/81) +      xp^6*(695111/194400 - (368327*Pi^2)/145800 + (532*Zeta(3))/81) +      xp^7*(63427008259/7001316000 - (22010969*Pi^2)/7144200 +        (4132*Zeta(3))/567) + xp^8*(2429843870873/168031584000 -        (12922097*Pi^2)/3572100 + (1499*Zeta(3))/189) +      xp^9*(9941525010931/504094752000 - (3281741*Pi^2)/793800 +        (1609*Zeta(3))/189) + xp^10*(62550162011849/2520473760000 -        (7940215*Pi^2)/1714608 + (5128*Zeta(3))/567) +      xp^11*(9876747114213546407/332120306881440000 - (79484048443*Pi^2)/        15560067600 + (178352*Zeta(3))/18711) +      xp^12*(22907870138842638847/664240613762880000 -        (6929838413*Pi^2)/1244805408 + (186794*Zeta(3))/18711)));

 Spgq2sigma0gg:=9199/144 - (4375*Pi^2)/1296 + (4199*Pi^4)/38880 +  (4933/432 - (65*Pi^2)/324 + (2153/144 - (65*Pi^2)/324)*xp +    (11729/432 - (65*Pi^2)/162)*xp^2 + (152305/3888 - (65*Pi^2)/162)*xp^3 +    (189745/3888 - (65*Pi^2)/162)*xp^4 + (556963/9720 - (65*Pi^2)/162)*xp^5 +    (1257487/19440 - (65*Pi^2)/162)*xp^6 + (67832803/952560 - (65*Pi^2)/162)*    xp^7 + (587297261/7620480 - (65*Pi^2)/162)*xp^8 +    (5650831927/68584320 - (65*Pi^2)/162)*xp^9 +    (3741329209/42865200 - (65*Pi^2)/162)*xp^10 +    (476175131149/5186689200 - (65*Pi^2)/162)*xp^11 +    (498053754643/5186689200 - (65*Pi^2)/162)*xp^12)*log(xp)^2 +  (275/216 + (865*xp)/648 + (325*xp^2)/108 + (3955*xp^3)/972 +    (8885*xp^4)/1944 + (1063*xp^5)/216 + (5045*xp^6)/972 + (36797*xp^7)/6804 +    (16907*xp^8)/3024 + (469339*xp^9)/81648 + (60077*xp^10)/10206 +    (37481*xp^11)/6237 + (916141*xp^12)/149688)*log(xp)^3 +  (25/324 + (25*xp)/324 + (25*xp^2)/162 + (25*xp^3)/162 + (25*xp^4)/162 +    (25*xp^5)/162 + (25*xp^6)/162 + (25*xp^7)/162 + (25*xp^8)/162 +    (25*xp^9)/162 + (25*xp^10)/162 + (25*xp^11)/162 + (25*xp^12)/162)*  log(xp)^4 + NF^2*(2/27 - xp/9 - xp^2/27 - xp^3/27 - xp^4/27 - xp^5/27 -    xp^6/27 - xp^7/27 - xp^8/27 - xp^9/27 - xp^10/27 - xp^11/27 - xp^12/27 +    (4/27 + xp/27 + (5*xp^2)/27 + (5*xp^3)/27 + (5*xp^4)/27 + (5*xp^5)/27 +      (5*xp^6)/27 + (5*xp^7)/27 + (5*xp^8)/27 + (5*xp^9)/27 + (5*xp^10)/27 +      (5*xp^11)/27 + (5*xp^12)/27)*log(xp) +    (1/36 + xp/36 + xp^2/18 + xp^3/18 + xp^4/18 + xp^5/18 + xp^6/18 +      xp^7/18 + xp^8/18 + xp^9/18 + xp^10/18 + xp^11/18 + xp^12/18)*    log(xp)^2) + NF*(-2249/324 + (133*Pi^2)/648 +    (-1304/243 + (25*Pi^2)/324 + (-3893/972 + (25*Pi^2)/324)*xp +      (-16061/1944 + (25*Pi^2)/162)*xp^2 + (-6269/648 + (25*Pi^2)/162)*xp^3 +      (-2233/216 + (25*Pi^2)/162)*xp^4 + (-176699/16200 + (25*Pi^2)/162)*      xp^5 + (-552319/48600 + (25*Pi^2)/162)*xp^6 +      (-27962629/2381400 + (25*Pi^2)/162)*xp^7 +      (-229807967/19051200 + (25*Pi^2)/162)*xp^8 +      (-705333751/57153600 + (25*Pi^2)/162)*xp^9 +      (-179848591/14288400 + (25*Pi^2)/162)*xp^10 +      (-66428452133/5186689200 + (25*Pi^2)/162)*xp^11 +      (-33732259243/2593344600 + (25*Pi^2)/162)*xp^12)*log(xp) +    (-86/81 - (353*xp)/324 - (1577*xp^2)/648 - (229*xp^3)/72 -      (1531*xp^4)/432 - (24617*xp^5)/6480 - (1618*xp^6)/405 - (673*xp^7)/162 -      (77807*xp^8)/18144 - (239713*xp^9)/54432 - (613111*xp^10)/136080 -      (2293303*xp^11)/498960 - (19451*xp^12)/4158)*log(xp)^2 +    (-25/324 - (25*xp)/324 - (25*xp^2)/162 - (25*xp^3)/162 - (25*xp^4)/162 -      (25*xp^5)/162 - (25*xp^6)/162 - (25*xp^7)/162 - (25*xp^8)/162 -      (25*xp^9)/162 - (25*xp^10)/162 - (25*xp^11)/162 - (25*xp^12)/162)*    log(xp)^3 + xp^2*(-743/144 + (185*Pi^2)/648 - (71*Zeta(3))/18) +    xp^3*(-48511/11664 + (695*Pi^2)/1944 - (71*Zeta(3))/18) +    xp^4*(-21749/5832 + (1543*Pi^2)/3888 - (71*Zeta(3))/18) +    xp^5*(-1830907/486000 + (2753*Pi^2)/6480 - (71*Zeta(3))/18) +    xp^6*(-11368423/2916000 + (181*Pi^2)/405 - (71*Zeta(3))/18) +    xp^7*(-810950717/200037600 + (1319*Pi^2)/2835 - (71*Zeta(3))/18) +    xp^8*(-642180757/152409600 + (130909*Pi^2)/272160 - (71*Zeta(3))/18) +    xp^9*(-10790229571/2469035520 + (134669*Pi^2)/272160 - (71*Zeta(3))/18) +    xp^10*(-69772888117/15431472000 + (69011*Pi^2)/136080 - (71*Zeta(3))/18) +    xp^11*(-10649307987211/2282143248000 + (465463*Pi^2)/898128 -      (71*Zeta(3))/18) + xp^12*(-1827524751643/380357208000 +      (148304*Pi^2)/280665 - (71*Zeta(3))/18) +    xp*(-79/243 + (47*Pi^2)/648 - (71*Zeta(3))/36) - (71*Zeta(3))/36) +  (3209*Zeta(3))/216 + xp*(33541/1296 - (1603*Pi^2)/432 + (4199*Pi^4)/38880 +    (2161*Zeta(3))/216) + xp^2*(18457/432 - (2525*Pi^2)/432 +    (4199*Pi^4)/19440 + (259*Zeta(3))/9) +  xp^3*(277157/11664 - (87103*Pi^2)/11664 + (4199*Pi^4)/19440 +    (1993*Zeta(3))/54) + xp^4*(4799987/186624 - (22865*Pi^2)/2592 +    (4199*Pi^4)/19440 + (2987*Zeta(3))/72) +  xp^5*(2624471627/69984000 - (1999499*Pi^2)/194400 + (4199*Pi^4)/19440 +    (16109*Zeta(3))/360) + xp^6*(62345039/1296000 - (4523693*Pi^2)/388800 +    (4199*Pi^4)/19440 + (25541*Zeta(3))/540) +  xp^7*(1615912388933/28005264000 - (81738619*Pi^2)/6350400 +    (4199*Pi^4)/19440 + (62243*Zeta(3))/1260) +  xp^8*(178927824240119/2688505344000 - (44491387*Pi^2)/3175200 +    (4199*Pi^4)/19440 + (257987*Zeta(3))/5040) +  xp^9*(5431294932173083/72589644288000 - (969140243*Pi^2)/64297800 +    (4199*Pi^4)/19440 + (2392573*Zeta(3))/45360) +  xp^10*(1499070541447033/18147411072000 - (1101817747*Pi^2)/68584320 +    (4199*Pi^4)/19440 + (81841*Zeta(3))/1512) +  xp^11*(71713992755268266651/797088736515456000 -    (705351524023*Pi^2)/41493513600 + (4199*Pi^4)/19440 +    (83717*Zeta(3))/1512) + xp^12*(38645329802148801709/398544368257728000 -    (494657728121*Pi^2)/27662342400 + (4199*Pi^4)/19440 +    (783017*Zeta(3))/13860) + log(xp)*(26455/648 - (895*Pi^2)/648 +    (145*Zeta(3))/27 + xp*(27577/648 - (643*Pi^2)/648 + (145*Zeta(3))/27) +    xp^12*(13982586012239357/115020019699200 - (10168937*Pi^2)/1496880 +      (290*Zeta(3))/27) + xp^11*(6930566741943013/57510009849600 -      (149579*Pi^2)/22680 + (290*Zeta(3))/27) +    xp^10*(1719550962029/14402707200 - (144679*Pi^2)/22680 +      (290*Zeta(3))/27) + xp^9*(3404761146223/28805414400 -      (5014523*Pi^2)/816480 + (290*Zeta(3))/27) +    xp^8*(41581368713/355622400 - (533227*Pi^2)/90720 + (290*Zeta(3))/27) +    xp^7*(46234975333/400075200 - (126563*Pi^2)/22680 + (290*Zeta(3))/27) +    xp^6*(133111327/1166400 - (50923*Pi^2)/9720 + (290*Zeta(3))/27) +    xp^5*(131351579/1166400 - (31337*Pi^2)/6480 + (290*Zeta(3))/27) +    xp^4*(21311/192 - (5621*Pi^2)/1296 + (290*Zeta(3))/27) +    xp^3*(205999/1944 - (7105*Pi^2)/1944 + (290*Zeta(3))/27) +    xp^2*(52535/648 - (1751*Pi^2)/648 + (290*Zeta(3))/27)) +  e*(9199/144 - (4375*Pi^2)/1296 + (4199*Pi^4)/38880 +    (4933/432 - (65*Pi^2)/324 + (2153/144 - (65*Pi^2)/324)*xp +      (11729/432 - (65*Pi^2)/162)*xp^2 + (152305/3888 - (65*Pi^2)/162)*xp^3 +      (189745/3888 - (65*Pi^2)/162)*xp^4 + (556963/9720 - (65*Pi^2)/162)*      xp^5 + (1257487/19440 - (65*Pi^2)/162)*xp^6 +      (67832803/952560 - (65*Pi^2)/162)*xp^7 +      (587297261/7620480 - (65*Pi^2)/162)*xp^8 +      (5650831927/68584320 - (65*Pi^2)/162)*xp^9 +      (3741329209/42865200 - (65*Pi^2)/162)*xp^10 +      (476175131149/5186689200 - (65*Pi^2)/162)*xp^11 +      (498053754643/5186689200 - (65*Pi^2)/162)*xp^12)*log(xp)^2 +    (275/216 + (865*xp)/648 + (325*xp^2)/108 + (3955*xp^3)/972 +      (8885*xp^4)/1944 + (1063*xp^5)/216 + (5045*xp^6)/972 +      (36797*xp^7)/6804 + (16907*xp^8)/3024 + (469339*xp^9)/81648 +      (60077*xp^10)/10206 + (37481*xp^11)/6237 + (916141*xp^12)/149688)*    log(xp)^3 + (25/324 + (25*xp)/324 + (25*xp^2)/162 + (25*xp^3)/162 +      (25*xp^4)/162 + (25*xp^5)/162 + (25*xp^6)/162 + (25*xp^7)/162 +      (25*xp^8)/162 + (25*xp^9)/162 + (25*xp^10)/162 + (25*xp^11)/162 +      (25*xp^12)/162)*log(xp)^4 + NF^2*(2/27 - xp/9 - xp^2/27 - xp^3/27 -      xp^4/27 - xp^5/27 - xp^6/27 - xp^7/27 - xp^8/27 - xp^9/27 - xp^10/27 -      xp^11/27 - xp^12/27 + (4/27 + xp/27 + (5*xp^2)/27 + (5*xp^3)/27 +        (5*xp^4)/27 + (5*xp^5)/27 + (5*xp^6)/27 + (5*xp^7)/27 + (5*xp^8)/27 +        (5*xp^9)/27 + (5*xp^10)/27 + (5*xp^11)/27 + (5*xp^12)/27)*log(xp) +      (1/36 + xp/36 + xp^2/18 + xp^3/18 + xp^4/18 + xp^5/18 + xp^6/18 +        xp^7/18 + xp^8/18 + xp^9/18 + xp^10/18 + xp^11/18 + xp^12/18)*      log(xp)^2) + NF*(-2249/324 + (133*Pi^2)/648 +      (-1304/243 + (25*Pi^2)/324 + (-3893/972 + (25*Pi^2)/324)*xp +        (-16061/1944 + (25*Pi^2)/162)*xp^2 + (-6269/648 + (25*Pi^2)/162)*        xp^3 + (-2233/216 + (25*Pi^2)/162)*xp^4 +        (-176699/16200 + (25*Pi^2)/162)*xp^5 + (-552319/48600 + (25*Pi^2)/162)*        xp^6 + (-27962629/2381400 + (25*Pi^2)/162)*xp^7 +        (-229807967/19051200 + (25*Pi^2)/162)*xp^8 +        (-705333751/57153600 + (25*Pi^2)/162)*xp^9 +        (-179848591/14288400 + (25*Pi^2)/162)*xp^10 +        (-66428452133/5186689200 + (25*Pi^2)/162)*xp^11 +        (-33732259243/2593344600 + (25*Pi^2)/162)*xp^12)*log(xp) +      (-86/81 - (353*xp)/324 - (1577*xp^2)/648 - (229*xp^3)/72 -        (1531*xp^4)/432 - (24617*xp^5)/6480 - (1618*xp^6)/405 -        (673*xp^7)/162 - (77807*xp^8)/18144 - (239713*xp^9)/54432 -        (613111*xp^10)/136080 - (2293303*xp^11)/498960 - (19451*xp^12)/4158)*      log(xp)^2 + (-25/324 - (25*xp)/324 - (25*xp^2)/162 - (25*xp^3)/162 -        (25*xp^4)/162 - (25*xp^5)/162 - (25*xp^6)/162 - (25*xp^7)/162 -        (25*xp^8)/162 - (25*xp^9)/162 - (25*xp^10)/162 - (25*xp^11)/162 -        (25*xp^12)/162)*log(xp)^3 + xp^2*(-743/144 + (185*Pi^2)/648 -        (71*Zeta(3))/18) + xp^3*(-48511/11664 + (695*Pi^2)/1944 -        (71*Zeta(3))/18) + xp^4*(-21749/5832 + (1543*Pi^2)/3888 -        (71*Zeta(3))/18) + xp^5*(-1830907/486000 + (2753*Pi^2)/6480 -        (71*Zeta(3))/18) + xp^6*(-11368423/2916000 + (181*Pi^2)/405 -        (71*Zeta(3))/18) + xp^7*(-810950717/200037600 + (1319*Pi^2)/2835 -        (71*Zeta(3))/18) + xp^8*(-642180757/152409600 + (130909*Pi^2)/272160 -        (71*Zeta(3))/18) + xp^9*(-10790229571/2469035520 +        (134669*Pi^2)/272160 - (71*Zeta(3))/18) +      xp^10*(-69772888117/15431472000 + (69011*Pi^2)/136080 -        (71*Zeta(3))/18) + xp^11*(-10649307987211/2282143248000 +        (465463*Pi^2)/898128 - (71*Zeta(3))/18) +      xp^12*(-1827524751643/380357208000 + (148304*Pi^2)/280665 -        (71*Zeta(3))/18) + xp*(-79/243 + (47*Pi^2)/648 - (71*Zeta(3))/36) -      (71*Zeta(3))/36) + (3209*Zeta(3))/216 +    xp*(33541/1296 - (1603*Pi^2)/432 + (4199*Pi^4)/38880 +      (2161*Zeta(3))/216) + xp^2*(18457/432 - (2525*Pi^2)/432 +      (4199*Pi^4)/19440 + (259*Zeta(3))/9) +    xp^3*(277157/11664 - (87103*Pi^2)/11664 + (4199*Pi^4)/19440 +      (1993*Zeta(3))/54) + xp^4*(4799987/186624 - (22865*Pi^2)/2592 +      (4199*Pi^4)/19440 + (2987*Zeta(3))/72) +    xp^5*(2624471627/69984000 - (1999499*Pi^2)/194400 + (4199*Pi^4)/19440 +      (16109*Zeta(3))/360) + xp^6*(62345039/1296000 - (4523693*Pi^2)/388800 +      (4199*Pi^4)/19440 + (25541*Zeta(3))/540) +    xp^7*(1615912388933/28005264000 - (81738619*Pi^2)/6350400 +      (4199*Pi^4)/19440 + (62243*Zeta(3))/1260) +    xp^8*(178927824240119/2688505344000 - (44491387*Pi^2)/3175200 +      (4199*Pi^4)/19440 + (257987*Zeta(3))/5040) +    xp^9*(5431294932173083/72589644288000 - (969140243*Pi^2)/64297800 +      (4199*Pi^4)/19440 + (2392573*Zeta(3))/45360) +    xp^10*(1499070541447033/18147411072000 - (1101817747*Pi^2)/68584320 +      (4199*Pi^4)/19440 + (81841*Zeta(3))/1512) +    xp^11*(71713992755268266651/797088736515456000 -      (705351524023*Pi^2)/41493513600 + (4199*Pi^4)/19440 +      (83717*Zeta(3))/1512) + xp^12*(38645329802148801709/398544368257728000 -      (494657728121*Pi^2)/27662342400 + (4199*Pi^4)/19440 +      (783017*Zeta(3))/13860) + log(xp)*(26455/648 - (895*Pi^2)/648 +      (145*Zeta(3))/27 + xp*(27577/648 - (643*Pi^2)/648 + (145*Zeta(3))/27) +      xp^12*(13982586012239357/115020019699200 - (10168937*Pi^2)/1496880 +        (290*Zeta(3))/27) + xp^11*(6930566741943013/57510009849600 -        (149579*Pi^2)/22680 + (290*Zeta(3))/27) +      xp^10*(1719550962029/14402707200 - (144679*Pi^2)/22680 +        (290*Zeta(3))/27) + xp^9*(3404761146223/28805414400 -        (5014523*Pi^2)/816480 + (290*Zeta(3))/27) +      xp^8*(41581368713/355622400 - (533227*Pi^2)/90720 + (290*Zeta(3))/27) +      xp^7*(46234975333/400075200 - (126563*Pi^2)/22680 + (290*Zeta(3))/27) +      xp^6*(133111327/1166400 - (50923*Pi^2)/9720 + (290*Zeta(3))/27) +      xp^5*(131351579/1166400 - (31337*Pi^2)/6480 + (290*Zeta(3))/27) +      xp^4*(21311/192 - (5621*Pi^2)/1296 + (290*Zeta(3))/27) +      xp^3*(205999/1944 - (7105*Pi^2)/1944 + (290*Zeta(3))/27) +      xp^2*(52535/648 - (1751*Pi^2)/648 + (290*Zeta(3))/27))) +  e^2*(9199/144 - (4375*Pi^2)/1296 + (4199*Pi^4)/38880 +    (4933/432 - (65*Pi^2)/324 + (2153/144 - (65*Pi^2)/324)*xp +      (11729/432 - (65*Pi^2)/162)*xp^2 + (152305/3888 - (65*Pi^2)/162)*xp^3 +      (189745/3888 - (65*Pi^2)/162)*xp^4 + (556963/9720 - (65*Pi^2)/162)*      xp^5 + (1257487/19440 - (65*Pi^2)/162)*xp^6 +      (67832803/952560 - (65*Pi^2)/162)*xp^7 +      (587297261/7620480 - (65*Pi^2)/162)*xp^8 +      (5650831927/68584320 - (65*Pi^2)/162)*xp^9 +      (3741329209/42865200 - (65*Pi^2)/162)*xp^10 +      (476175131149/5186689200 - (65*Pi^2)/162)*xp^11 +      (498053754643/5186689200 - (65*Pi^2)/162)*xp^12)*log(xp)^2 +    (275/216 + (865*xp)/648 + (325*xp^2)/108 + (3955*xp^3)/972 +      (8885*xp^4)/1944 + (1063*xp^5)/216 + (5045*xp^6)/972 +      (36797*xp^7)/6804 + (16907*xp^8)/3024 + (469339*xp^9)/81648 +      (60077*xp^10)/10206 + (37481*xp^11)/6237 + (916141*xp^12)/149688)*    log(xp)^3 + (25/324 + (25*xp)/324 + (25*xp^2)/162 + (25*xp^3)/162 +      (25*xp^4)/162 + (25*xp^5)/162 + (25*xp^6)/162 + (25*xp^7)/162 +      (25*xp^8)/162 + (25*xp^9)/162 + (25*xp^10)/162 + (25*xp^11)/162 +      (25*xp^12)/162)*log(xp)^4 + NF^2*(2/27 - xp/9 - xp^2/27 - xp^3/27 -      xp^4/27 - xp^5/27 - xp^6/27 - xp^7/27 - xp^8/27 - xp^9/27 - xp^10/27 -      xp^11/27 - xp^12/27 + (4/27 + xp/27 + (5*xp^2)/27 + (5*xp^3)/27 +        (5*xp^4)/27 + (5*xp^5)/27 + (5*xp^6)/27 + (5*xp^7)/27 + (5*xp^8)/27 +        (5*xp^9)/27 + (5*xp^10)/27 + (5*xp^11)/27 + (5*xp^12)/27)*log(xp) +      (1/36 + xp/36 + xp^2/18 + xp^3/18 + xp^4/18 + xp^5/18 + xp^6/18 +        xp^7/18 + xp^8/18 + xp^9/18 + xp^10/18 + xp^11/18 + xp^12/18)*      log(xp)^2) + NF*(-2249/324 + (133*Pi^2)/648 +      (-1304/243 + (25*Pi^2)/324 + (-3893/972 + (25*Pi^2)/324)*xp +        (-16061/1944 + (25*Pi^2)/162)*xp^2 + (-6269/648 + (25*Pi^2)/162)*        xp^3 + (-2233/216 + (25*Pi^2)/162)*xp^4 +        (-176699/16200 + (25*Pi^2)/162)*xp^5 + (-552319/48600 + (25*Pi^2)/162)*        xp^6 + (-27962629/2381400 + (25*Pi^2)/162)*xp^7 +        (-229807967/19051200 + (25*Pi^2)/162)*xp^8 +        (-705333751/57153600 + (25*Pi^2)/162)*xp^9 +        (-179848591/14288400 + (25*Pi^2)/162)*xp^10 +        (-66428452133/5186689200 + (25*Pi^2)/162)*xp^11 +        (-33732259243/2593344600 + (25*Pi^2)/162)*xp^12)*log(xp) +      (-86/81 - (353*xp)/324 - (1577*xp^2)/648 - (229*xp^3)/72 -        (1531*xp^4)/432 - (24617*xp^5)/6480 - (1618*xp^6)/405 -        (673*xp^7)/162 - (77807*xp^8)/18144 - (239713*xp^9)/54432 -        (613111*xp^10)/136080 - (2293303*xp^11)/498960 - (19451*xp^12)/4158)*      log(xp)^2 + (-25/324 - (25*xp)/324 - (25*xp^2)/162 - (25*xp^3)/162 -        (25*xp^4)/162 - (25*xp^5)/162 - (25*xp^6)/162 - (25*xp^7)/162 -        (25*xp^8)/162 - (25*xp^9)/162 - (25*xp^10)/162 - (25*xp^11)/162 -        (25*xp^12)/162)*log(xp)^3 + xp^2*(-743/144 + (185*Pi^2)/648 -        (71*Zeta(3))/18) + xp^3*(-48511/11664 + (695*Pi^2)/1944 -        (71*Zeta(3))/18) + xp^4*(-21749/5832 + (1543*Pi^2)/3888 -        (71*Zeta(3))/18) + xp^5*(-1830907/486000 + (2753*Pi^2)/6480 -        (71*Zeta(3))/18) + xp^6*(-11368423/2916000 + (181*Pi^2)/405 -        (71*Zeta(3))/18) + xp^7*(-810950717/200037600 + (1319*Pi^2)/2835 -        (71*Zeta(3))/18) + xp^8*(-642180757/152409600 + (130909*Pi^2)/272160 -        (71*Zeta(3))/18) + xp^9*(-10790229571/2469035520 +        (134669*Pi^2)/272160 - (71*Zeta(3))/18) +      xp^10*(-69772888117/15431472000 + (69011*Pi^2)/136080 -        (71*Zeta(3))/18) + xp^11*(-10649307987211/2282143248000 +        (465463*Pi^2)/898128 - (71*Zeta(3))/18) +      xp^12*(-1827524751643/380357208000 + (148304*Pi^2)/280665 -        (71*Zeta(3))/18) + xp*(-79/243 + (47*Pi^2)/648 - (71*Zeta(3))/36) -      (71*Zeta(3))/36) + (3209*Zeta(3))/216 +    xp*(33541/1296 - (1603*Pi^2)/432 + (4199*Pi^4)/38880 +      (2161*Zeta(3))/216) + xp^2*(18457/432 - (2525*Pi^2)/432 +      (4199*Pi^4)/19440 + (259*Zeta(3))/9) +    xp^3*(277157/11664 - (87103*Pi^2)/11664 + (4199*Pi^4)/19440 +      (1993*Zeta(3))/54) + xp^4*(4799987/186624 - (22865*Pi^2)/2592 +      (4199*Pi^4)/19440 + (2987*Zeta(3))/72) +    xp^5*(2624471627/69984000 - (1999499*Pi^2)/194400 + (4199*Pi^4)/19440 +      (16109*Zeta(3))/360) + xp^6*(62345039/1296000 - (4523693*Pi^2)/388800 +      (4199*Pi^4)/19440 + (25541*Zeta(3))/540) +    xp^7*(1615912388933/28005264000 - (81738619*Pi^2)/6350400 +      (4199*Pi^4)/19440 + (62243*Zeta(3))/1260) +    xp^8*(178927824240119/2688505344000 - (44491387*Pi^2)/3175200 +      (4199*Pi^4)/19440 + (257987*Zeta(3))/5040) +    xp^9*(5431294932173083/72589644288000 - (969140243*Pi^2)/64297800 +      (4199*Pi^4)/19440 + (2392573*Zeta(3))/45360) +    xp^10*(1499070541447033/18147411072000 - (1101817747*Pi^2)/68584320 +      (4199*Pi^4)/19440 + (81841*Zeta(3))/1512) +    xp^11*(71713992755268266651/797088736515456000 -      (705351524023*Pi^2)/41493513600 + (4199*Pi^4)/19440 +      (83717*Zeta(3))/1512) + xp^12*(38645329802148801709/398544368257728000 -      (494657728121*Pi^2)/27662342400 + (4199*Pi^4)/19440 +      (783017*Zeta(3))/13860) + log(xp)*(26455/648 - (895*Pi^2)/648 +      (145*Zeta(3))/27 + xp*(27577/648 - (643*Pi^2)/648 + (145*Zeta(3))/27) +      xp^12*(13982586012239357/115020019699200 - (10168937*Pi^2)/1496880 +        (290*Zeta(3))/27) + xp^11*(6930566741943013/57510009849600 -        (149579*Pi^2)/22680 + (290*Zeta(3))/27) +      xp^10*(1719550962029/14402707200 - (144679*Pi^2)/22680 +        (290*Zeta(3))/27) + xp^9*(3404761146223/28805414400 -        (5014523*Pi^2)/816480 + (290*Zeta(3))/27) +      xp^8*(41581368713/355622400 - (533227*Pi^2)/90720 + (290*Zeta(3))/27) +      xp^7*(46234975333/400075200 - (126563*Pi^2)/22680 + (290*Zeta(3))/27) +      xp^6*(133111327/1166400 - (50923*Pi^2)/9720 + (290*Zeta(3))/27) +      xp^5*(131351579/1166400 - (31337*Pi^2)/6480 + (290*Zeta(3))/27) +      xp^4*(21311/192 - (5621*Pi^2)/1296 + (290*Zeta(3))/27) +      xp^3*(205999/1944 - (7105*Pi^2)/1944 + (290*Zeta(3))/27) +      xp^2*(52535/648 - (1751*Pi^2)/648 + (290*Zeta(3))/27))) +  e^3*(9199/144 - (4375*Pi^2)/1296 + (4199*Pi^4)/38880 +    (4933/432 - (65*Pi^2)/324 + (2153/144 - (65*Pi^2)/324)*xp +      (11729/432 - (65*Pi^2)/162)*xp^2 + (152305/3888 - (65*Pi^2)/162)*xp^3 +      (189745/3888 - (65*Pi^2)/162)*xp^4 + (556963/9720 - (65*Pi^2)/162)*      xp^5 + (1257487/19440 - (65*Pi^2)/162)*xp^6 +      (67832803/952560 - (65*Pi^2)/162)*xp^7 +      (587297261/7620480 - (65*Pi^2)/162)*xp^8 +      (5650831927/68584320 - (65*Pi^2)/162)*xp^9 +      (3741329209/42865200 - (65*Pi^2)/162)*xp^10 +      (476175131149/5186689200 - (65*Pi^2)/162)*xp^11 +      (498053754643/5186689200 - (65*Pi^2)/162)*xp^12)*log(xp)^2 +    (275/216 + (865*xp)/648 + (325*xp^2)/108 + (3955*xp^3)/972 +      (8885*xp^4)/1944 + (1063*xp^5)/216 + (5045*xp^6)/972 +      (36797*xp^7)/6804 + (16907*xp^8)/3024 + (469339*xp^9)/81648 +      (60077*xp^10)/10206 + (37481*xp^11)/6237 + (916141*xp^12)/149688)*    log(xp)^3 + (25/324 + (25*xp)/324 + (25*xp^2)/162 + (25*xp^3)/162 +      (25*xp^4)/162 + (25*xp^5)/162 + (25*xp^6)/162 + (25*xp^7)/162 +      (25*xp^8)/162 + (25*xp^9)/162 + (25*xp^10)/162 + (25*xp^11)/162 +      (25*xp^12)/162)*log(xp)^4 + NF^2*(2/27 - xp/9 - xp^2/27 - xp^3/27 -      xp^4/27 - xp^5/27 - xp^6/27 - xp^7/27 - xp^8/27 - xp^9/27 - xp^10/27 -      xp^11/27 - xp^12/27 + (4/27 + xp/27 + (5*xp^2)/27 + (5*xp^3)/27 +        (5*xp^4)/27 + (5*xp^5)/27 + (5*xp^6)/27 + (5*xp^7)/27 + (5*xp^8)/27 +        (5*xp^9)/27 + (5*xp^10)/27 + (5*xp^11)/27 + (5*xp^12)/27)*log(xp) +      (1/36 + xp/36 + xp^2/18 + xp^3/18 + xp^4/18 + xp^5/18 + xp^6/18 +        xp^7/18 + xp^8/18 + xp^9/18 + xp^10/18 + xp^11/18 + xp^12/18)*      log(xp)^2) + NF*(-2249/324 + (133*Pi^2)/648 +      (-1304/243 + (25*Pi^2)/324 + (-3893/972 + (25*Pi^2)/324)*xp +        (-16061/1944 + (25*Pi^2)/162)*xp^2 + (-6269/648 + (25*Pi^2)/162)*        xp^3 + (-2233/216 + (25*Pi^2)/162)*xp^4 +        (-176699/16200 + (25*Pi^2)/162)*xp^5 + (-552319/48600 + (25*Pi^2)/162)*        xp^6 + (-27962629/2381400 + (25*Pi^2)/162)*xp^7 +        (-229807967/19051200 + (25*Pi^2)/162)*xp^8 +        (-705333751/57153600 + (25*Pi^2)/162)*xp^9 +        (-179848591/14288400 + (25*Pi^2)/162)*xp^10 +        (-66428452133/5186689200 + (25*Pi^2)/162)*xp^11 +        (-33732259243/2593344600 + (25*Pi^2)/162)*xp^12)*log(xp) +      (-86/81 - (353*xp)/324 - (1577*xp^2)/648 - (229*xp^3)/72 -        (1531*xp^4)/432 - (24617*xp^5)/6480 - (1618*xp^6)/405 -        (673*xp^7)/162 - (77807*xp^8)/18144 - (239713*xp^9)/54432 -        (613111*xp^10)/136080 - (2293303*xp^11)/498960 - (19451*xp^12)/4158)*      log(xp)^2 + (-25/324 - (25*xp)/324 - (25*xp^2)/162 - (25*xp^3)/162 -        (25*xp^4)/162 - (25*xp^5)/162 - (25*xp^6)/162 - (25*xp^7)/162 -        (25*xp^8)/162 - (25*xp^9)/162 - (25*xp^10)/162 - (25*xp^11)/162 -        (25*xp^12)/162)*log(xp)^3 + xp^2*(-743/144 + (185*Pi^2)/648 -        (71*Zeta(3))/18) + xp^3*(-48511/11664 + (695*Pi^2)/1944 -        (71*Zeta(3))/18) + xp^4*(-21749/5832 + (1543*Pi^2)/3888 -        (71*Zeta(3))/18) + xp^5*(-1830907/486000 + (2753*Pi^2)/6480 -        (71*Zeta(3))/18) + xp^6*(-11368423/2916000 + (181*Pi^2)/405 -        (71*Zeta(3))/18) + xp^7*(-810950717/200037600 + (1319*Pi^2)/2835 -        (71*Zeta(3))/18) + xp^8*(-642180757/152409600 + (130909*Pi^2)/272160 -        (71*Zeta(3))/18) + xp^9*(-10790229571/2469035520 +        (134669*Pi^2)/272160 - (71*Zeta(3))/18) +      xp^10*(-69772888117/15431472000 + (69011*Pi^2)/136080 -        (71*Zeta(3))/18) + xp^11*(-10649307987211/2282143248000 +        (465463*Pi^2)/898128 - (71*Zeta(3))/18) +      xp^12*(-1827524751643/380357208000 + (148304*Pi^2)/280665 -        (71*Zeta(3))/18) + xp*(-79/243 + (47*Pi^2)/648 - (71*Zeta(3))/36) -      (71*Zeta(3))/36) + (3209*Zeta(3))/216 +    xp*(33541/1296 - (1603*Pi^2)/432 + (4199*Pi^4)/38880 +      (2161*Zeta(3))/216) + xp^2*(18457/432 - (2525*Pi^2)/432 +      (4199*Pi^4)/19440 + (259*Zeta(3))/9) +    xp^3*(277157/11664 - (87103*Pi^2)/11664 + (4199*Pi^4)/19440 +      (1993*Zeta(3))/54) + xp^4*(4799987/186624 - (22865*Pi^2)/2592 +      (4199*Pi^4)/19440 + (2987*Zeta(3))/72) +    xp^5*(2624471627/69984000 - (1999499*Pi^2)/194400 + (4199*Pi^4)/19440 +      (16109*Zeta(3))/360) + xp^6*(62345039/1296000 - (4523693*Pi^2)/388800 +      (4199*Pi^4)/19440 + (25541*Zeta(3))/540) +    xp^7*(1615912388933/28005264000 - (81738619*Pi^2)/6350400 +      (4199*Pi^4)/19440 + (62243*Zeta(3))/1260) +    xp^8*(178927824240119/2688505344000 - (44491387*Pi^2)/3175200 +      (4199*Pi^4)/19440 + (257987*Zeta(3))/5040) +    xp^9*(5431294932173083/72589644288000 - (969140243*Pi^2)/64297800 +      (4199*Pi^4)/19440 + (2392573*Zeta(3))/45360) +    xp^10*(1499070541447033/18147411072000 - (1101817747*Pi^2)/68584320 +      (4199*Pi^4)/19440 + (81841*Zeta(3))/1512) +    xp^11*(71713992755268266651/797088736515456000 -      (705351524023*Pi^2)/41493513600 + (4199*Pi^4)/19440 +      (83717*Zeta(3))/1512) + xp^12*(38645329802148801709/398544368257728000 -      (494657728121*Pi^2)/27662342400 + (4199*Pi^4)/19440 +      (783017*Zeta(3))/13860) + log(xp)*(26455/648 - (895*Pi^2)/648 +      (145*Zeta(3))/27 + xp*(27577/648 - (643*Pi^2)/648 + (145*Zeta(3))/27) +      xp^12*(13982586012239357/115020019699200 - (10168937*Pi^2)/1496880 +        (290*Zeta(3))/27) + xp^11*(6930566741943013/57510009849600 -        (149579*Pi^2)/22680 + (290*Zeta(3))/27) +      xp^10*(1719550962029/14402707200 - (144679*Pi^2)/22680 +        (290*Zeta(3))/27) + xp^9*(3404761146223/28805414400 -        (5014523*Pi^2)/816480 + (290*Zeta(3))/27) +      xp^8*(41581368713/355622400 - (533227*Pi^2)/90720 + (290*Zeta(3))/27) +      xp^7*(46234975333/400075200 - (126563*Pi^2)/22680 + (290*Zeta(3))/27) +      xp^6*(133111327/1166400 - (50923*Pi^2)/9720 + (290*Zeta(3))/27) +      xp^5*(131351579/1166400 - (31337*Pi^2)/6480 + (290*Zeta(3))/27) +      xp^4*(21311/192 - (5621*Pi^2)/1296 + (290*Zeta(3))/27) +      xp^3*(205999/1944 - (7105*Pi^2)/1944 + (290*Zeta(3))/27) +      xp^2*(52535/648 - (1751*Pi^2)/648 + (290*Zeta(3))/27)));

 Spqg0sigma1qg:=-xp/6 + xp^2/4 - (2*xp^3)/9 - xp^4/24 + (59*xp^5)/2700 + (173*xp^6)/2700 +  (5213*xp^7)/52920 + (13603*xp^8)/105840 + (10573*xp^9)/68040 +  (1529*xp^10)/8505 + (1109231*xp^11)/5488560 + (407381*xp^12)/1829520 +  L*(-xp/6 - xp^3/6 - xp^4/6 - (31*xp^5)/180 - (8*xp^6)/45 - (23*xp^7)/126 -    (47*xp^8)/252 - (41*xp^9)/216 - (26*xp^10)/135 - (193*xp^11)/990 -    (13*xp^12)/66) + (xp/3 + xp^3/3 + xp^4/3 + (31*xp^5)/90 + (16*xp^6)/45 +    (23*xp^7)/63 + (47*xp^8)/126 + (41*xp^9)/108 + (52*xp^10)/135 +    (193*xp^11)/495 + (13*xp^12)/33)*log(xp) +  e*((-1/2 + Pi^2/24)*xp + (7*xp^2)/12 + (-103/108 + Pi^2/24)*xp^3 +    (-145/432 + Pi^2/24)*xp^4 + (-2509/10125 + (31*Pi^2)/720)*xp^5 +    (-35153/162000 + (2*Pi^2)/45)*xp^6 + (-2229613/11113200 + (23*Pi^2)/504)*    xp^7 + (-848341/4445280 + (47*Pi^2)/1008)*xp^8 +    (-1270177/6858432 + (41*Pi^2)/864)*xp^9 + (-63877/349920 + (13*Pi^2)/270)*    xp^10 + (-1979710871/10867348800 + (193*Pi^2)/3960)*xp^11 +    (-3166481/17249760 + (13*Pi^2)/264)*xp^12 +    L^2*(-xp/12 - xp^3/12 - xp^4/12 - (31*xp^5)/360 - (4*xp^6)/45 -      (23*xp^7)/252 - (47*xp^8)/504 - (41*xp^9)/432 - (13*xp^10)/135 -      (193*xp^11)/1980 - (13*xp^12)/132) +    ((2*xp)/3 - xp^2/2 + (7*xp^3)/9 + (5*xp^4)/12 + (203*xp^5)/675 +      (307*xp^6)/1350 + (4447*xp^7)/26460 + (6137*xp^8)/52920 +      (1171*xp^9)/17010 + (218*xp^10)/8505 - (39239*xp^11)/2744280 -      (47021*xp^12)/914760)*log(xp) +    (-xp/3 - xp^3/3 - xp^4/3 - (31*xp^5)/90 - (16*xp^6)/45 - (23*xp^7)/63 -      (47*xp^8)/126 - (41*xp^9)/108 - (52*xp^10)/135 - (193*xp^11)/495 -      (13*xp^12)/33)*log(xp)^2 + L*(-xp/3 + xp^2/4 - (7*xp^3)/18 -      (5*xp^4)/24 - (203*xp^5)/1350 - (307*xp^6)/2700 - (4447*xp^7)/52920 -      (6137*xp^8)/105840 - (1171*xp^9)/34020 - (109*xp^10)/8505 +      (39239*xp^11)/5488560 + (47021*xp^12)/1829520 +      (xp/3 + xp^3/3 + xp^4/3 + (31*xp^5)/90 + (16*xp^6)/45 + (23*xp^7)/63 +        (47*xp^8)/126 + (41*xp^9)/108 + (52*xp^10)/135 + (193*xp^11)/495 +        (13*xp^12)/33)*log(xp))) +  e^2*((5/4 - Pi^2/16)*xp^2 + L^3*(-xp/36 - xp^3/36 - xp^4/36 -      (31*xp^5)/1080 - (4*xp^6)/135 - (23*xp^7)/756 - (47*xp^8)/1512 -      (41*xp^9)/1296 - (13*xp^10)/405 - (193*xp^11)/5940 - (13*xp^12)/396) +    ((4/3 - Pi^2/12)*xp - (7*xp^2)/6 + (121/54 - Pi^2/12)*xp^3 +      (217/216 - Pi^2/12)*xp^4 + (17011/20250 - (31*Pi^2)/360)*xp^5 +      (63953/81000 - (4*Pi^2)/45)*xp^6 + (4258213/5556600 - (23*Pi^2)/252)*      xp^7 + (1677421/2222640 - (47*Pi^2)/504)*xp^8 +      (2572009/3429216 - (41*Pi^2)/432)*xp^9 + (131269/174960 - (13*Pi^2)/135)*      xp^10 + (4098295031/5433674400 - (193*Pi^2)/1980)*xp^11 +      (6564161/8624880 - (13*Pi^2)/132)*xp^12)*log(xp) +    ((-2*xp)/3 + xp^2/2 - (7*xp^3)/9 - (5*xp^4)/12 - (203*xp^5)/675 -      (307*xp^6)/1350 - (4447*xp^7)/26460 - (6137*xp^8)/52920 -      (1171*xp^9)/17010 - (218*xp^10)/8505 + (39239*xp^11)/2744280 +      (47021*xp^12)/914760)*log(xp)^2 +    ((2*xp)/9 + (2*xp^3)/9 + (2*xp^4)/9 + (31*xp^5)/135 + (32*xp^6)/135 +      (46*xp^7)/189 + (47*xp^8)/189 + (41*xp^9)/162 + (104*xp^10)/405 +      (386*xp^11)/1485 + (26*xp^12)/99)*log(xp)^3 +    L^2*(-xp/6 + xp^2/8 - (7*xp^3)/36 - (5*xp^4)/48 - (203*xp^5)/2700 -      (307*xp^6)/5400 - (4447*xp^7)/105840 - (6137*xp^8)/211680 -      (1171*xp^9)/68040 - (109*xp^10)/17010 + (39239*xp^11)/10977120 +      (47021*xp^12)/3659040 + (xp/6 + xp^3/6 + xp^4/6 + (31*xp^5)/180 +        (8*xp^6)/45 + (23*xp^7)/126 + (47*xp^8)/252 + (41*xp^9)/216 +        (26*xp^10)/135 + (193*xp^11)/990 + (13*xp^12)/66)*log(xp)) +    L*((-2/3 + Pi^2/24)*xp + (7*xp^2)/12 + (-121/108 + Pi^2/24)*xp^3 +      (-217/432 + Pi^2/24)*xp^4 + (-17011/40500 + (31*Pi^2)/720)*xp^5 +      (-63953/162000 + (2*Pi^2)/45)*xp^6 + (-4258213/11113200 + (23*Pi^2)/504)*      xp^7 + (-1677421/4445280 + (47*Pi^2)/1008)*xp^8 +      (-2572009/6858432 + (41*Pi^2)/864)*xp^9 +      (-131269/349920 + (13*Pi^2)/270)*xp^10 +      (-4098295031/10867348800 + (193*Pi^2)/3960)*xp^11 +      (-6564161/17249760 + (13*Pi^2)/264)*xp^12 +      ((2*xp)/3 - xp^2/2 + (7*xp^3)/9 + (5*xp^4)/12 + (203*xp^5)/675 +        (307*xp^6)/1350 + (4447*xp^7)/26460 + (6137*xp^8)/52920 +        (1171*xp^9)/17010 + (218*xp^10)/8505 - (39239*xp^11)/2744280 -        (47021*xp^12)/914760)*log(xp) + (-xp/3 - xp^3/3 - xp^4/3 -        (31*xp^5)/90 - (16*xp^6)/45 - (23*xp^7)/63 - (47*xp^8)/126 -        (41*xp^9)/108 - (52*xp^10)/135 - (193*xp^11)/495 - (13*xp^12)/33)*      log(xp)^2) + xp^4*(-1897/2592 + (5*Pi^2)/96 + (7*Zeta(3))/18) +    xp*(-7/6 + Pi^2/12 + (7*Zeta(3))/18) +    xp^3*(-191/81 + (7*Pi^2)/72 + (7*Zeta(3))/18) +    xp^5*(-2870153/4860000 + (203*Pi^2)/5400 + (217*Zeta(3))/540) +    xp^6*(-2571911/4860000 + (307*Pi^2)/10800 + (56*Zeta(3))/135) +    xp^7*(-559849901/1166886000 + (4447*Pi^2)/211680 + (23*Zeta(3))/54) +    xp^8*(-10163047/23337720 + (6137*Pi^2)/423360 + (47*Zeta(3))/108) +    xp^9*(-853370869/2160406080 + (1171*Pi^2)/136080 + (287*Zeta(3))/648) +    xp^10*(-31544711/88179840 + (109*Pi^2)/34020 + (182*Zeta(3))/405) +    xp^11*(-12416818421/38423840400 - (39239*Pi^2)/21954240 +      (1351*Zeta(3))/2970) + xp^12*(-46357634623/159387782400 -      (47021*Pi^2)/7318080 + (91*Zeta(3))/198));

 Spqg0sigma2qQ:=(1/2 - Pi^2/27)*xp^2 + (17/54 - Pi^2/27)*xp^3 +  (1567/1944 - (5*Pi^2)/81)*xp^4 + (81283/81000 - (11*Pi^2)/135)*xp^5 +  (1710863/1458000 - (241*Pi^2)/2430)*xp^6 +  (665012801/500094000 - (1963*Pi^2)/17010)*xp^7 +  (5902419947/4000752000 - (8873*Pi^2)/68040)*xp^8 +  (174119231917/108020304000 - (29467*Pi^2)/204120)*xp^9 +  (117538950049/67512690000 - (80317*Pi^2)/510300)*xp^10 +  (167473187972339/89859390390000 - (952067*Pi^2)/5613300)*xp^11 +  (284822876983933/143775024624000 - (406639*Pi^2)/2245320)*xp^12 +  L^2*(xp^2/18 + xp^3/18 + (5*xp^4)/54 + (11*xp^5)/90 + (241*xp^6)/1620 +    (1963*xp^7)/11340 + (8873*xp^8)/45360 + (29467*xp^9)/136080 +    (80317*xp^10)/340200 + (952067*xp^11)/3742200 + (406639*xp^12)/1496880) +  ((-4*xp^2)/9 - (2*xp^3)/9 - (44*xp^4)/81 - (442*xp^5)/675 - (484*xp^6)/675 -    (74657*xp^7)/99225 - (1220953*xp^8)/1587600 - (33081823*xp^9)/42865200 -    (20463073*xp^10)/26790750 - (1211732234*xp^11)/1620840375 -    (469987213*xp^12)/648336150)*log(xp) +  ((2*xp^2)/9 + (2*xp^3)/9 + (10*xp^4)/27 + (22*xp^5)/45 + (241*xp^6)/405 +    (1963*xp^7)/2835 + (8873*xp^8)/11340 + (29467*xp^9)/34020 +    (80317*xp^10)/85050 + (952067*xp^11)/935550 + (406639*xp^12)/374220)*  log(xp)^2 + L*((2*xp^2)/9 + xp^3/9 + (22*xp^4)/81 + (221*xp^5)/675 +    (242*xp^6)/675 + (74657*xp^7)/198450 + (1220953*xp^8)/3175200 +    (33081823*xp^9)/85730400 + (20463073*xp^10)/53581500 +    (605866117*xp^11)/1620840375 + (469987213*xp^12)/1296672300 +    ((-2*xp^2)/9 - (2*xp^3)/9 - (10*xp^4)/27 - (22*xp^5)/45 - (241*xp^6)/405 -      (1963*xp^7)/2835 - (8873*xp^8)/11340 - (29467*xp^9)/34020 -      (80317*xp^10)/85050 - (952067*xp^11)/935550 - (406639*xp^12)/374220)*    log(xp)) + e*(L^3*(xp^2/18 + xp^3/18 + (5*xp^4)/54 + (11*xp^5)/90 +      (241*xp^6)/1620 + (1963*xp^7)/11340 + (8873*xp^8)/45360 +      (29467*xp^9)/136080 + (80317*xp^10)/340200 + (952067*xp^11)/3742200 +      (406639*xp^12)/1496880) + ((-10/3 + (11*Pi^2)/54)*xp^2 +      (-52/27 + (11*Pi^2)/54)*xp^3 + (-137/27 + (55*Pi^2)/162)*xp^4 +      (-63236/10125 + (121*Pi^2)/270)*xp^5 +      (-875089/121500 + (2651*Pi^2)/4860)*xp^6 +      (-37288807/4630500 + (21593*Pi^2)/34020)*xp^7 +      (-5883283067/666792000 + (97603*Pi^2)/136080)*xp^8 +      (-171570393877/18003384000 + (324137*Pi^2)/408240)*xp^9 +      (-229206316583/22504230000 + (883487*Pi^2)/1020600)*xp^10 +      (-323435141354053/29953130130000 + (952067*Pi^2)/1020600)*xp^11 +      (-136299907270517/11981252052000 + (406639*Pi^2)/408240)*xp^12)*    log(xp) + ((14*xp^2)/9 + (8*xp^3)/9 + 2*xp^4 + (184*xp^5)/75 +      (5561*xp^6)/2025 + (292676*xp^7)/99225 + (4905079*xp^8)/1587600 +      (45457963*xp^9)/14288400 + (14448179*xp^10)/4465125 +      (3523101853*xp^11)/1080560250 + (1409642471*xp^12)/432224100)*    log(xp)^2 + ((-4*xp^2)/9 - (4*xp^3)/9 - (20*xp^4)/27 - (44*xp^5)/45 -      (482*xp^6)/405 - (3926*xp^7)/2835 - (8873*xp^8)/5670 -      (29467*xp^9)/17010 - (80317*xp^10)/42525 - (952067*xp^11)/467775 -      (406639*xp^12)/187110)*log(xp)^3 +    L^2*((7*xp^2)/18 + (2*xp^3)/9 + xp^4/2 + (46*xp^5)/75 + (5561*xp^6)/8100 +      (73169*xp^7)/99225 + (4905079*xp^8)/6350400 + (45457963*xp^9)/57153600 +      (14448179*xp^10)/17860500 + (3523101853*xp^11)/4322241000 +      (1409642471*xp^12)/1728896400 + (-xp^2/3 - xp^3/3 - (5*xp^4)/9 -        (11*xp^5)/15 - (241*xp^6)/270 - (1963*xp^7)/1890 - (8873*xp^8)/7560 -        (29467*xp^9)/22680 - (80317*xp^10)/56700 - (952067*xp^11)/623700 -        (406639*xp^12)/249480)*log(xp)) +    L*((5/3 - (11*Pi^2)/108)*xp^2 + (26/27 - (11*Pi^2)/108)*xp^3 +      (137/54 - (55*Pi^2)/324)*xp^4 + (31618/10125 - (121*Pi^2)/540)*xp^5 +      (875089/243000 - (2651*Pi^2)/9720)*xp^6 +      (37288807/9261000 - (21593*Pi^2)/68040)*xp^7 +      (5883283067/1333584000 - (97603*Pi^2)/272160)*xp^8 +      (171570393877/36006768000 - (324137*Pi^2)/816480)*xp^9 +      (229206316583/45008460000 - (883487*Pi^2)/2041200)*xp^10 +      (323435141354053/59906260260000 - (952067*Pi^2)/2041200)*xp^11 +      (136299907270517/23962504104000 - (406639*Pi^2)/816480)*xp^12 +      ((-14*xp^2)/9 - (8*xp^3)/9 - 2*xp^4 - (184*xp^5)/75 - (5561*xp^6)/2025 -        (292676*xp^7)/99225 - (4905079*xp^8)/1587600 -        (45457963*xp^9)/14288400 - (14448179*xp^10)/4465125 -        (3523101853*xp^11)/1080560250 - (1409642471*xp^12)/432224100)*      log(xp) + ((2*xp^2)/3 + (2*xp^3)/3 + (10*xp^4)/9 + (22*xp^5)/15 +        (241*xp^6)/135 + (1963*xp^7)/945 + (8873*xp^8)/3780 +        (29467*xp^9)/11340 + (80317*xp^10)/28350 + (952067*xp^11)/311850 +        (406639*xp^12)/124740)*log(xp)^2) +    xp^12*(3669048653478748651/332120306881440000 -      (726169783*Pi^2)/1414551600 - (406639*Zeta(3))/93555) +    xp^11*(3538101642052100111/332120306881440000 -      (452883611*Pi^2)/884094750 - (1904134*Zeta(3))/467775) +    xp^10*(231439075673543/22684263840000 - (326293223*Pi^2)/642978000 -      (160634*Zeta(3))/42525) + xp^9*(439418447187583/45368527680000 -      (512413733*Pi^2)/1028764800 - (29467*Zeta(3))/8505) +    xp^8*(5090674935931/560105280000 - (6133121*Pi^2)/12700800 -      (8873*Zeta(3))/2835) + xp^7*(293937542009/35006580000 -      (121783*Pi^2)/264600 - (7852*Zeta(3))/2835) +    xp^6*(110688761/14580000 - (2599*Pi^2)/6075 - (964*Zeta(3))/405) +    xp^5*(4045957/607500 - (3091*Pi^2)/8100 - (88*Zeta(3))/45) +    xp^4*(901/162 - (151*Pi^2)/486 - (40*Zeta(3))/27) +    xp^2*(7/2 - (13*Pi^2)/54 - (8*Zeta(3))/9) +    xp^3*(335/162 - (5*Pi^2)/36 - (8*Zeta(3))/9));

 Spqg0sigma2qg:=(2515/288 - (7*Pi^2)/108)*xp^2 +  ((143/12 - (25*Pi^2)/108)*xp - (869*xp^2)/144 + (12559/648 - (25*Pi^2)/108)*    xp^3 + (541/48 - (25*Pi^2)/108)*xp^4 +    (38629813/3888000 - (155*Pi^2)/648)*xp^5 + (4627807/486000 - (20*Pi^2)/81)*    xp^6 + (311254793/33339600 - (575*Pi^2)/2268)*xp^7 +    (1972201661/213373440 - (1175*Pi^2)/4536)*xp^8 +    (75769663553/8230118400 - (1025*Pi^2)/3888)*xp^9 +    (11845035599/1285956000 - (65*Pi^2)/243)*xp^10 +    (844241833571/91285729920 - (965*Pi^2)/3564)*xp^11 +    (1062575108587/114107162400 - (325*Pi^2)/1188)*xp^12)*log(xp) +  ((-649*xp)/144 + (437*xp^2)/144 - (2491*xp^3)/432 - (347*xp^4)/108 -    (290549*xp^5)/129600 - (16979*xp^6)/10800 - (212591*xp^7)/211680 -    (1247401*xp^8)/2540160 - (110951*xp^9)/6531840 + (867401*xp^10)/2041200 +    (276289759*xp^11)/329313600 + (16179673*xp^12)/13172544)*log(xp)^2 +  ((367*xp)/216 + (367*xp^3)/216 + (367*xp^4)/216 + (11377*xp^5)/6480 +    (734*xp^6)/405 + (8441*xp^7)/4536 + (17249*xp^8)/9072 +    (15047*xp^9)/7776 + (4771*xp^10)/2430 + (70831*xp^11)/35640 +    (4771*xp^12)/2376)*log(xp)^3 +  L^2*((-89*xp)/72 + (31*xp^2)/72 - (335*xp^3)/216 - (515*xp^4)/432 -    (70007*xp^5)/64800 - (32777*xp^6)/32400 - (15131*xp^7)/15876 -    (570161*xp^8)/635040 - (2757917*xp^9)/3265920 - (647219*xp^10)/816480 -    (61135387*xp^11)/82328400 - (45718627*xp^12)/65862720 +    NF*(xp/36 + xp^3/36 + xp^4/36 + (31*xp^5)/1080 + (4*xp^6)/135 +      (23*xp^7)/756 + (47*xp^8)/1512 + (41*xp^9)/1296 + (13*xp^10)/405 +      (193*xp^11)/5940 + (13*xp^12)/396) +    ((31*xp)/36 + (31*xp^3)/36 + (31*xp^4)/36 + (961*xp^5)/1080 +      (124*xp^6)/135 + (713*xp^7)/756 + (1457*xp^8)/1512 + (1271*xp^9)/1296 +      (403*xp^10)/405 + (5983*xp^11)/5940 + (403*xp^12)/396)*log(xp)) +  NF*((19*xp)/81 - (17*xp^2)/72 + (385*xp^3)/1296 + (233*xp^4)/1728 +    (385139*xp^5)/3888000 + (10139*xp^6)/121500 + (2462083*xp^7)/33339600 +    (2857823*xp^8)/42674688 + (20315957*xp^9)/329204736 +    (21161857*xp^10)/367416000 + (8859487913*xp^11)/163010232000 +    (93810901*xp^12)/1811224800 + ((-7*xp)/36 + xp^2/12 - (37*xp^3)/216 -      (19*xp^4)/144 - (7697*xp^5)/64800 - (449*xp^6)/4050 -      (8297*xp^7)/79380 - (125543*xp^8)/1270080 - (305567*xp^9)/3265920 -      (90397*xp^10)/1020600 - (6901931*xp^11)/82328400 - (43537*xp^12)/548856)*    log(xp) + (xp/72 + xp^3/72 + xp^4/72 + (31*xp^5)/2160 + (2*xp^6)/135 +      (23*xp^7)/1512 + (47*xp^8)/3024 + (41*xp^9)/2592 + (13*xp^10)/810 +      (193*xp^11)/11880 + (13*xp^12)/792)*log(xp)^2) +  L*((-241/36 + (25*Pi^2)/216)*xp + (269*xp^2)/72 +    (-563/54 + (25*Pi^2)/216)*xp^3 + (-5119/864 + (25*Pi^2)/216)*xp^4 +    (-3260869/648000 + (155*Pi^2)/1296)*xp^5 + (-375841/81000 + (10*Pi^2)/81)*    xp^6 + (-48616637/11113200 + (575*Pi^2)/4536)*xp^7 +    (-444226309/106686720 + (1175*Pi^2)/9072)*xp^8 +    (-5469703459/1371686400 + (1025*Pi^2)/7776)*xp^9 +    (-3290210551/857304000 + (65*Pi^2)/486)*xp^10 +    (-2116724323793/570535812000 + (965*Pi^2)/7128)*xp^11 +    (-234791569703/65204092800 + (325*Pi^2)/2376)*xp^12 +    ((61*xp)/12 - (55*xp^2)/18 + (233*xp^3)/36 + (859*xp^4)/216 +      (33287*xp^5)/10800 + (20113*xp^6)/8100 + (39251*xp^7)/19845 +      (965177*xp^8)/635040 + (595897*xp^9)/544320 + (236983*xp^10)/340200 +      (378721*xp^11)/1176120 - (518213*xp^12)/16465680)*log(xp) +    ((-31*xp)/12 - (31*xp^3)/12 - (31*xp^4)/12 - (961*xp^5)/360 -      (124*xp^6)/45 - (713*xp^7)/252 - (1457*xp^8)/504 - (1271*xp^9)/432 -      (403*xp^10)/135 - (5983*xp^11)/1980 - (403*xp^12)/132)*log(xp)^2 +    NF*((4*xp)/27 - xp^2/12 + (5*xp^3)/36 + (5*xp^4)/54 + (829*xp^5)/10800 +      (541*xp^6)/8100 + (1865*xp^7)/31752 + (32779*xp^8)/635040 +      (10523*xp^9)/233280 + (19939*xp^10)/510300 + (101947*xp^11)/3049200 +      (154453*xp^12)/5488560 + (-xp/18 - xp^3/18 - xp^4/18 - (31*xp^5)/540 -        (8*xp^6)/135 - (23*xp^7)/378 - (47*xp^8)/756 - (41*xp^9)/648 -        (26*xp^10)/405 - (193*xp^11)/2970 - (13*xp^12)/198)*log(xp))) +  xp^4*(-55517/5184 + (34*Pi^2)/81 + (311*Zeta(3))/72) +  xp*(-1375/108 + (187*Pi^2)/432 + (311*Zeta(3))/72) +  xp^3*(-177271/7776 + (673*Pi^2)/1296 + (311*Zeta(3))/72) +  xp^5*(-2099520881/233280000 + (14359*Pi^2)/38880 + (9641*Zeta(3))/2160) +  xp^6*(-160096111/19440000 + (134*Pi^2)/405 + (622*Zeta(3))/135) +  xp^7*(-142422012791/18670176000 + (187843*Pi^2)/635040 +    (7153*Zeta(3))/1512) + xp^8*(-6342375385081/896168448000 +    (499621*Pi^2)/1905120 + (14617*Zeta(3))/3024) +  xp^9*(-136158780938903/20739898368000 + (1126063*Pi^2)/4898880 +    (12751*Zeta(3))/2592) + xp^10*(-39450477025999/6481218240000 +    (608029*Pi^2)/3061800 + (4043*Zeta(3))/810) +  xp^11*(-20385620364802639/3614914904832000 + (166402349*Pi^2)/987940800 +    (60023*Zeta(3))/11880) + xp^12*(-132067343330529433/25304404333824000 +    (27544421*Pi^2)/197588160 + (4043*Zeta(3))/792) +  e*(((-5347/144 + (277*Pi^2)/144)*xp + (6301*xp^2)/288 +      (-40799/648 + (277*Pi^2)/144)*xp^3 + (-90919/2592 + (277*Pi^2)/144)*      xp^4 + (-3131897/103680 + (8587*Pi^2)/4320)*xp^5 +      (-92207/3240 + (277*Pi^2)/135)*xp^6 +      (-76396339/2778300 + (6371*Pi^2)/3024)*xp^7 +      (-11466640487/426746880 + (13019*Pi^2)/6048)*xp^8 +      (-48371514827/1828915200 + (11357*Pi^2)/5184)*xp^9 +      (-7481222951/285768000 + (3601*Pi^2)/1620)*xp^10 +      (-23764012400797/912857299200 + (53461*Pi^2)/23760)*xp^11 +      (-197679073789/7607144160 + (3601*Pi^2)/1584)*xp^12)*log(xp)^2 +    ((1627*xp)/144 - (311*xp^2)/48 + (18115*xp^3)/1296 + (1861*xp^4)/216 +      (34585*xp^5)/5184 + (11579*xp^6)/2160 + (900379*xp^7)/211680 +      (24769267*xp^8)/7620480 + (1010393*xp^9)/435456 + (109639*xp^10)/75600 +      (624936611*xp^11)/987940800 - (9109169*xp^12)/65862720)*log(xp)^3 +    ((-775*xp)/288 - (775*xp^3)/288 - (775*xp^4)/288 - (4805*xp^5)/1728 -      (155*xp^6)/54 - (17825*xp^7)/6048 - (36425*xp^8)/12096 -      (31775*xp^9)/10368 - (2015*xp^10)/648 - (29915*xp^11)/9504 -      (10075*xp^12)/3168)*log(xp)^4 + L^3*((-89*xp)/72 + (31*xp^2)/72 -      (335*xp^3)/216 - (515*xp^4)/432 - (70007*xp^5)/64800 -      (32777*xp^6)/32400 - (15131*xp^7)/15876 - (570161*xp^8)/635040 -      (2757917*xp^9)/3265920 - (647219*xp^10)/816480 -      (61135387*xp^11)/82328400 - (45718627*xp^12)/65862720 +      NF*(xp/36 + xp^3/36 + xp^4/36 + (31*xp^5)/1080 + (4*xp^6)/135 +        (23*xp^7)/756 + (47*xp^8)/1512 + (41*xp^9)/1296 + (13*xp^10)/405 +        (193*xp^11)/5940 + (13*xp^12)/396) +      ((31*xp)/36 + (31*xp^3)/36 + (31*xp^4)/36 + (961*xp^5)/1080 +        (124*xp^6)/135 + (713*xp^7)/756 + (1457*xp^8)/1512 +        (1271*xp^9)/1296 + (403*xp^10)/405 + (5983*xp^11)/5940 +        (403*xp^12)/396)*log(xp)) + L^2*((-187/18 + (11*Pi^2)/72)*xp +      (145*xp^2)/24 + (-1787/108 + (11*Pi^2)/72)*xp^3 +      (-5467/576 + (11*Pi^2)/72)*xp^4 + (-7837759/972000 + (341*Pi^2)/2160)*      xp^5 + (-7211783/972000 + (22*Pi^2)/135)*xp^6 +      (-929896013/133358400 + (253*Pi^2)/1512)*xp^7 +      (-352592641/53343360 + (517*Pi^2)/3024)*xp^8 +      (-12961489649/2057529600 + (451*Pi^2)/2592)*xp^9 +      (-15508277503/2571912000 + (143*Pi^2)/810)*xp^10 +      (-26445778338787/4564286496000 + (193*Pi^2)/1080)*xp^11 +      (-242876681471/43469395200 + (13*Pi^2)/72)*xp^12 +      ((79*xp)/9 - (107*xp^2)/24 + (131*xp^3)/12 + (117*xp^4)/16 +        (49291*xp^5)/8100 + (42817*xp^6)/8100 + (1464947*xp^7)/317520 +        (63515*xp^8)/15876 + (699659*xp^9)/204120 + (5894033*xp^10)/2041200 +        (391311233*xp^11)/164656800 + (10384637*xp^12)/5488560)*log(xp) +      ((-137*xp)/36 - (137*xp^3)/36 - (137*xp^4)/36 - (4247*xp^5)/1080 -        (548*xp^6)/135 - (3151*xp^7)/756 - (6439*xp^8)/1512 -        (5617*xp^9)/1296 - (1781*xp^10)/405 - (26441*xp^11)/5940 -        (1781*xp^12)/396)*log(xp)^2 + NF*((11*xp)/54 - xp^2/8 + (11*xp^3)/54 +        (55*xp^4)/432 + (3299*xp^5)/32400 + (463*xp^6)/5400 +        (7699*xp^7)/105840 + (1081*xp^8)/17640 + (83029*xp^9)/1632960 +        (21029*xp^10)/510300 + (5308943*xp^11)/164656800 +        (17459*xp^12)/731808 + (-xp/9 - xp^3/9 - xp^4/9 - (31*xp^5)/270 -          (16*xp^6)/135 - (23*xp^7)/189 - (47*xp^8)/378 - (41*xp^9)/324 -          (52*xp^10)/405 - (193*xp^11)/1485 - (13*xp^12)/99)*log(xp))) +    log(xp)*((-4967/96 + (485*Pi^2)/216)*xp^2 +      xp^12*(112032730403259973/2811600481536000 + (7488589*Pi^2)/28226880 -        (585*Zeta(3))/22) + xp^11*(5344554792694407611/126522021669120000 -        (6085921*Pi^2)/164656800 - (579*Zeta(3))/22) +      xp^10*(1612206226807/36006768000 - (1457717*Pi^2)/4082400 -        26*Zeta(3)) + xp^9*(874925352241/18435465216 -        (4553099*Pi^2)/6531840 - (205*Zeta(3))/8) +      xp^8*(15027342247201/298722816000 - (2691737*Pi^2)/2540160 -        (705*Zeta(3))/28) + xp^7*(995723561227/18670176000 -        (690413*Pi^2)/476280 - (345*Zeta(3))/14) +      xp^6*(2038531/36000 - (182531*Pi^2)/97200 - 24*Zeta(3)) +      xp^5*(189091429/3110400 - (102823*Pi^2)/43200 - (93*Zeta(3))/4) +      xp^3*(1159693/7776 - (6497*Pi^2)/1296 - (45*Zeta(3))/2) +      xp*(2837/36 - (583*Pi^2)/144 - (45*Zeta(3))/2) +      xp^4*(367039/5184 - (8057*Pi^2)/2592 - (45*Zeta(3))/2)) +    NF*((-547/432 + Pi^2/48)*xp^2 + ((-109/108 + Pi^2/72)*xp + (65*xp^2)/72 +        (-1693/1296 + Pi^2/72)*xp^3 + (-3289/5184 + Pi^2/72)*xp^4 +        (-1966709/3888000 + (31*Pi^2)/2160)*xp^5 +        (-221081/486000 + (2*Pi^2)/135)*xp^6 +        (-3548833/8334900 + (23*Pi^2)/1512)*xp^7 +        (-86673241/213373440 + (47*Pi^2)/3024)*xp^8 +        (-129123991/329204736 + (41*Pi^2)/2592)*xp^9 +        (-140403041/367416000 + (13*Pi^2)/810)*xp^10 +        (-2778374017/7409556000 + (193*Pi^2)/11880)*xp^11 +        (-7617811/20582100 + (13*Pi^2)/792)*xp^12)*log(xp) +      ((13*xp)/36 - (5*xp^2)/24 + (149*xp^3)/432 + (65*xp^4)/288 +        (24007*xp^5)/129600 + (647*xp^6)/4050 + (22093*xp^7)/158760 +        (61457*xp^8)/508032 + (136337*xp^9)/1306368 + (181631*xp^10)/2041200 +        (1117133*xp^11)/14968800 + (7631*xp^12)/124740)*log(xp)^2 +      ((-11*xp)/216 - (11*xp^3)/216 - (11*xp^4)/216 - (341*xp^5)/6480 -        (22*xp^6)/405 - (253*xp^7)/4536 - (517*xp^8)/9072 - (451*xp^9)/7776 -        (143*xp^10)/2430 - (193*xp^11)/3240 - (13*xp^12)/216)*log(xp)^3 +      xp^12*(59989710911/217346976000 - (154453*Pi^2)/21954240 -        (13*Zeta(3))/99) + xp^11*(543573229667/1833865110000 -        (101947*Pi^2)/12196800 - (193*Zeta(3))/1485) +      xp^10*(42127682801/132269760000 - (19939*Pi^2)/2041200 -        (52*Zeta(3))/405) + xp^9*(284281403149/829595934720 -        (10523*Pi^2)/933120 - (41*Zeta(3))/324) +      xp^8*(4415582287/11948912640 - (32779*Pi^2)/2540160 -        (47*Zeta(3))/378) + xp^7*(467026069/1166886000 - (1865*Pi^2)/127008 -        (23*Zeta(3))/189) + xp^6*(4255949/9720000 - (541*Pi^2)/32400 -        (16*Zeta(3))/135) + xp^5*(115453883/233280000 - (829*Pi^2)/43200 -        (31*Zeta(3))/270) + xp*(275/243 - Pi^2/27 - Zeta(3)/9) +      xp^3*(14479/7776 - (5*Pi^2)/144 - Zeta(3)/9) +      xp^4*(4483/6912 - (5*Pi^2)/216 - Zeta(3)/9)) +    xp^2*(11407/192 - (251*Pi^2)/96 - (131*Zeta(3))/9) +    xp^12*(-235536852874600207223/5566968953441280000 +      (3175818863783*Pi^2)/1095428759040 + (1235*Pi^4)/14256 +      (2127659*Zeta(3))/4704480) +    xp^11*(-38920426525061793860011/876797610167001600000 +      (420502362527*Pi^2)/142633953000 + (3667*Pi^4)/42768 +      (335336263*Zeta(3))/164656800) +    xp^10*(-21177371324596889/453685276800000 + (4425700607*Pi^2)/1469664000 +      (247*Pi^4)/2916 + (1264783*Zeta(3))/340200) +    xp^9*(-285701589437078099/5807171543040000 + (50890008569*Pi^2)/      16460236800 + (3895*Pi^4)/46656 + (1498961*Zeta(3))/272160) +    xp^8*(-39115674137616571/752781496320000 + (1362610309*Pi^2)/426746880 +      (4465*Pi^4)/54432 + (1178419*Zeta(3))/158760) +    xp^7*(-7981980255397/145212480000 + (147677171*Pi^2)/44452800 +      (2185*Pi^4)/27216 + (3013673*Zeta(3))/317520) +    xp^6*(-3394985891/58320000 + (3397507*Pi^2)/972000 + (19*Pi^4)/243 +      (3817*Zeta(3))/324) + xp^5*(-11568692573/186624000 +      (9773501*Pi^2)/2592000 + (589*Pi^4)/7776 + (15667*Zeta(3))/1080) +    xp^4*(-4392845/62208 + (138035*Pi^2)/31104 + (95*Pi^4)/1296 +      (4015*Zeta(3))/216) + xp*(-13243/162 + (1021*Pi^2)/216 +      (95*Pi^4)/1296 + 25*Zeta(3)) + xp^3*(-968485/5832 + (30227*Pi^2)/3888 +      (95*Pi^4)/1296 + (809*Zeta(3))/27) +    L*((4259/144 - (305*Pi^2)/432)*xp^2 + ((1447/36 - (11*Pi^2)/8)*xp -        (1733*xp^2)/72 + (21605/324 - (11*Pi^2)/8)*xp^3 +        (6041/162 - (11*Pi^2)/8)*xp^4 + (12412769/388800 - (341*Pi^2)/240)*        xp^5 + (2898217/97200 - (22*Pi^2)/15)*xp^6 +        (67933121/2381400 - (253*Pi^2)/168)*xp^7 +        (1715851/62208 - (517*Pi^2)/336)*xp^8 +        (110503650917/4115059200 - (451*Pi^2)/288)*xp^9 +        (33802720963/1285956000 - (143*Pi^2)/90)*xp^10 +        (3277354833427/126785736000 - (193*Pi^2)/120)*xp^11 +        (647169583163/25357147200 - (13*Pi^2)/8)*xp^12)*log(xp) +      ((-1295*xp)/72 + (239*xp^2)/24 - (4805*xp^3)/216 - (509*xp^4)/36 -        (146257*xp^5)/12960 - (30427*xp^6)/3240 - (353651*xp^7)/45360 -        (384077*xp^8)/60480 - (16353011*xp^9)/3265920 -        (1912607*xp^10)/510300 - (15627391*xp^11)/6098400 -        (754411*xp^12)/522720)*log(xp)^2 +      ((595*xp)/108 + (595*xp^3)/108 + (595*xp^4)/108 + (3689*xp^5)/648 +        (476*xp^6)/81 + (1955*xp^7)/324 + (3995*xp^8)/648 +        (24395*xp^9)/3888 + (1547*xp^10)/243 + (22967*xp^11)/3564 +        (7735*xp^12)/1188)*log(xp)^3 + NF*((59/81 - Pi^2/72)*xp - (2*xp^2)/3 +        (211/216 - Pi^2/72)*xp^3 + (1193/2592 - Pi^2/72)*xp^4 +        (47273/129600 - (31*Pi^2)/2160)*xp^5 + (10607/32400 - (2*Pi^2)/135)*        xp^6 + (3402253/11113200 - (23*Pi^2)/1512)*xp^7 +        (10384441/35562240 - (47*Pi^2)/3024)*xp^8 +        (46428469/164602368 - (41*Pi^2)/2592)*xp^9 +        (12631793/45927000 - (13*Pi^2)/810)*xp^10 +        (44049003701/163010232000 - (193*Pi^2)/11880)*xp^11 +        (161284619/603741600 - (13*Pi^2)/792)*xp^12 +        ((-5*xp)/9 + xp^2/3 - (59*xp^3)/108 - (25*xp^4)/72 -          (1817*xp^5)/6480 - (193*xp^6)/810 - (16211*xp^7)/79380 -          (110611*xp^8)/635040 - (239719*xp^9)/1632960 -          (61997*xp^10)/510300 - (1007689*xp^11)/10291050 -          (208169*xp^12)/2744280)*log(xp) + ((5*xp)/36 + (5*xp^3)/36 +          (5*xp^4)/36 + (31*xp^5)/216 + (4*xp^6)/27 + (115*xp^7)/756 +          (235*xp^8)/1512 + (205*xp^9)/1296 + (13*xp^10)/81 +          (193*xp^11)/1188 + (65*xp^12)/396)*log(xp)^2) +      xp^4*(-73787/1944 + (4177*Pi^2)/2592 + (415*Zeta(3))/36) +      xp*(-4637/108 + (265*Pi^2)/144 + (415*Zeta(3))/36) +      xp^3*(-311195/3888 + (2917*Pi^2)/1296 + (415*Zeta(3))/36) +      xp^5*(-757946053/23328000 + (177143*Pi^2)/129600 + (2573*Zeta(3))/216) +      xp^6*(-88248251/2916000 + (232979*Pi^2)/194400 + (332*Zeta(3))/27) +      xp^7*(-114296136431/4000752000 + (1002671*Pi^2)/952560 +        (9545*Zeta(3))/756) + xp^8*(-192427380347/7112448000 +        (1165037*Pi^2)/1270080 + (19505*Zeta(3))/1512) +      xp^9*(-266128111924499/10369949184000 + (1718543*Pi^2)/2177280 +        (17015*Zeta(3))/1296) + xp^10*(-5642622587471/231472080000 +        (1816901*Pi^2)/2721600 + (1079*Zeta(3))/81) +      xp^11*(-162969392340180137/7029001203840000 + (58979*Pi^2)/106920 +        (16019*Zeta(3))/1188) + xp^12*(-3448547505934043/156200026752000 +        (15844063*Pi^2)/35925120 + (5395*Zeta(3))/396)));

 Spqg0sigma2qq:=(1/2 - Pi^2/27)*xp^2 + (25/81 - Pi^2/27)*xp^3 +  (1537/1944 - (5*Pi^2)/81)*xp^4 + (158791/162000 - (11*Pi^2)/135)*xp^5 +  (1666463/1458000 - (241*Pi^2)/2430)*xp^6 +  (161633419/125023500 - (1963*Pi^2)/17010)*xp^7 +  (5731003247/4000752000 - (8873*Pi^2)/68040)*xp^8 +  (2639265553/1687817250 - (29467*Pi^2)/204120)*xp^9 +  (14244542903/8439086250 - (80317*Pi^2)/510300)*xp^10 +  (1298442301089847/718875123120000 - (952067*Pi^2)/5613300)*xp^11 +  (137984275491899/71887512312000 - (406639*Pi^2)/2245320)*xp^12 +  L^2*(xp^2/18 + xp^3/18 + (5*xp^4)/54 + (11*xp^5)/90 + (241*xp^6)/1620 +    (1963*xp^7)/11340 + (8873*xp^8)/45360 + (29467*xp^9)/136080 +    (80317*xp^10)/340200 + (952067*xp^11)/3742200 + (406639*xp^12)/1496880) +  ((-4*xp^2)/9 - (2*xp^3)/9 - (44*xp^4)/81 - (442*xp^5)/675 - (484*xp^6)/675 -    (74657*xp^7)/99225 - (1220953*xp^8)/1587600 - (33081823*xp^9)/42865200 -    (20463073*xp^10)/26790750 - (1211732234*xp^11)/1620840375 -    (469987213*xp^12)/648336150)*log(xp) +  ((2*xp^2)/9 + (2*xp^3)/9 + (10*xp^4)/27 + (22*xp^5)/45 + (241*xp^6)/405 +    (1963*xp^7)/2835 + (8873*xp^8)/11340 + (29467*xp^9)/34020 +    (80317*xp^10)/85050 + (952067*xp^11)/935550 + (406639*xp^12)/374220)*  log(xp)^2 + L*((2*xp^2)/9 + xp^3/9 + (22*xp^4)/81 + (221*xp^5)/675 +    (242*xp^6)/675 + (74657*xp^7)/198450 + (1220953*xp^8)/3175200 +    (33081823*xp^9)/85730400 + (20463073*xp^10)/53581500 +    (605866117*xp^11)/1620840375 + (469987213*xp^12)/1296672300 +    ((-2*xp^2)/9 - (2*xp^3)/9 - (10*xp^4)/27 - (22*xp^5)/45 - (241*xp^6)/405 -      (1963*xp^7)/2835 - (8873*xp^8)/11340 - (29467*xp^9)/34020 -      (80317*xp^10)/85050 - (952067*xp^11)/935550 - (406639*xp^12)/374220)*    log(xp)) + e*(L^3*(xp^2/18 + xp^3/18 + (5*xp^4)/54 + (11*xp^5)/90 +      (241*xp^6)/1620 + (1963*xp^7)/11340 + (8873*xp^8)/45360 +      (29467*xp^9)/136080 + (80317*xp^10)/340200 + (952067*xp^11)/3742200 +      (406639*xp^12)/1496880) + ((-10/3 + (11*Pi^2)/54)*xp^2 +      (-154/81 + (11*Pi^2)/54)*xp^3 + (-406/81 + (55*Pi^2)/162)*xp^4 +      (-249169/40500 + (121*Pi^2)/270)*xp^5 +      (-286763/40500 + (2651*Pi^2)/4860)*xp^6 +      (-247079666/31255875 + (21593*Pi^2)/34020)*xp^7 +      (-5769005267/666792000 + (97603*Pi^2)/136080)*xp^8 +      (-168099569527/18003384000 + (324137*Pi^2)/408240)*xp^9 +      (-224429507483/22504230000 + (883487*Pi^2)/1020600)*xp^10 +      (-70343246127239/6656251140000 + (952067*Pi^2)/1020600)*xp^11 +      (-16668558158809/1497656506500 + (406639*Pi^2)/408240)*xp^12)*log(xp) +    ((14*xp^2)/9 + (8*xp^3)/9 + 2*xp^4 + (184*xp^5)/75 + (5561*xp^6)/2025 +      (292676*xp^7)/99225 + (4905079*xp^8)/1587600 +      (45457963*xp^9)/14288400 + (14448179*xp^10)/4465125 +      (3523101853*xp^11)/1080560250 + (1409642471*xp^12)/432224100)*    log(xp)^2 + ((-4*xp^2)/9 - (4*xp^3)/9 - (20*xp^4)/27 - (44*xp^5)/45 -      (482*xp^6)/405 - (3926*xp^7)/2835 - (8873*xp^8)/5670 -      (29467*xp^9)/17010 - (80317*xp^10)/42525 - (952067*xp^11)/467775 -      (406639*xp^12)/187110)*log(xp)^3 +    L^2*((7*xp^2)/18 + (2*xp^3)/9 + xp^4/2 + (46*xp^5)/75 + (5561*xp^6)/8100 +      (73169*xp^7)/99225 + (4905079*xp^8)/6350400 + (45457963*xp^9)/57153600 +      (14448179*xp^10)/17860500 + (3523101853*xp^11)/4322241000 +      (1409642471*xp^12)/1728896400 + (-xp^2/3 - xp^3/3 - (5*xp^4)/9 -        (11*xp^5)/15 - (241*xp^6)/270 - (1963*xp^7)/1890 - (8873*xp^8)/7560 -        (29467*xp^9)/22680 - (80317*xp^10)/56700 - (952067*xp^11)/623700 -        (406639*xp^12)/249480)*log(xp)) +    L*((5/3 - (11*Pi^2)/108)*xp^2 + (77/81 - (11*Pi^2)/108)*xp^3 +      (203/81 - (55*Pi^2)/324)*xp^4 + (249169/81000 - (121*Pi^2)/540)*xp^5 +      (286763/81000 - (2651*Pi^2)/9720)*xp^6 +      (123539833/31255875 - (21593*Pi^2)/68040)*xp^7 +      (5769005267/1333584000 - (97603*Pi^2)/272160)*xp^8 +      (168099569527/36006768000 - (324137*Pi^2)/816480)*xp^9 +      (224429507483/45008460000 - (883487*Pi^2)/2041200)*xp^10 +      (70343246127239/13312502280000 - (952067*Pi^2)/2041200)*xp^11 +      (16668558158809/2995313013000 - (406639*Pi^2)/816480)*xp^12 +      ((-14*xp^2)/9 - (8*xp^3)/9 - 2*xp^4 - (184*xp^5)/75 - (5561*xp^6)/2025 -        (292676*xp^7)/99225 - (4905079*xp^8)/1587600 -        (45457963*xp^9)/14288400 - (14448179*xp^10)/4465125 -        (3523101853*xp^11)/1080560250 - (1409642471*xp^12)/432224100)*      log(xp) + ((2*xp^2)/3 + (2*xp^3)/3 + (10*xp^4)/9 + (22*xp^5)/15 +        (241*xp^6)/135 + (1963*xp^7)/945 + (8873*xp^8)/3780 +        (29467*xp^9)/11340 + (80317*xp^10)/28350 + (952067*xp^11)/311850 +        (406639*xp^12)/124740)*log(xp)^2) +    xp^12*(7225785329734348907/664240613762880000 -      (726169783*Pi^2)/1414551600 - (406639*Zeta(3))/93555) +    xp^11*(2320793358141372491/221413537920960000 -      (452883611*Pi^2)/884094750 - (1904134*Zeta(3))/467775) +    xp^10*(227537635547603/22684263840000 - (326293223*Pi^2)/642978000 -      (160634*Zeta(3))/42525) + xp^9*(215842291605029/22684263840000 -      (512413733*Pi^2)/1028764800 - (29467*Zeta(3))/8505) +    xp^8*(555292095059/62233920000 - (6133121*Pi^2)/12700800 -      (8873*Zeta(3))/2835) + xp^7*(216303145913/26254935000 -      (121783*Pi^2)/264600 - (7852*Zeta(3))/2835) +    xp^6*(108572561/14580000 - (2599*Pi^2)/6075 - (964*Zeta(3))/405) +    xp^5*(31755931/4860000 - (3091*Pi^2)/8100 - (88*Zeta(3))/45) +    xp^4*(5311/972 - (151*Pi^2)/486 - (40*Zeta(3))/27) +    xp^2*(7/2 - (13*Pi^2)/54 - (8*Zeta(3))/9) +    xp^3*(983/486 - (5*Pi^2)/36 - (8*Zeta(3))/9));

 Spqg1sigma1qg:=(5/48 + (7*Pi^2)/432)*xp^2 + ((-1/3 + (11*Pi^2)/108)*xp + (17*xp^2)/24 +    (-7/81 + (11*Pi^2)/108)*xp^3 + (-199/864 + (11*Pi^2)/108)*xp^4 +    (59/2160 + (341*Pi^2)/3240)*xp^5 + (8159/32400 + (44*Pi^2)/405)*xp^6 +    (9908201/22226400 + (253*Pi^2)/2268)*xp^7 +    (33082321/53343360 + (517*Pi^2)/4536)*xp^8 +    (4464041/5715360 + (451*Pi^2)/3888)*xp^9 +    (133120093/142884000 + (143*Pi^2)/1215)*xp^10 +    (2450690215937/2282143248000 + (193*Pi^2)/1620)*xp^11 +    (551739004373/456428649600 + (13*Pi^2)/108)*xp^12)*log(xp) +  ((25*xp)/36 - (19*xp^2)/72 + (20*xp^3)/27 + (295*xp^4)/432 + (2*xp^5)/3 +    (2143*xp^6)/3240 + (209183*xp^7)/317520 + (416939*xp^8)/635040 +    (6593*xp^9)/10080 + (3077*xp^10)/4725 + (106702457*xp^11)/164656800 +    (21226517*xp^12)/32931360)*log(xp)^2 +  ((-5*xp)/18 - (5*xp^3)/18 - (5*xp^4)/18 - (31*xp^5)/108 - (8*xp^6)/27 -    (115*xp^7)/378 - (235*xp^8)/756 - (205*xp^9)/648 - (26*xp^10)/81 -    (193*xp^11)/594 - (65*xp^12)/198)*log(xp)^3 +  L*((-1/4 - Pi^2/216)*xp - (11*xp^2)/72 + (-13/27 - Pi^2/216)*xp^3 +    (-17/48 - Pi^2/216)*xp^4 + (-170297/388800 - (31*Pi^2)/6480)*xp^5 +    (-12739/24300 - (2*Pi^2)/405)*xp^6 + (-40106417/66679200 - (23*Pi^2)/4536)*    xp^7 + (-39783259/59270400 - (47*Pi^2)/9072)*xp^8 +    (-3025491167/4115059200 - (41*Pi^2)/7776)*xp^9 +    (-2043980843/2571912000 - (13*Pi^2)/2430)*xp^10 +    (-1941085923769/2282143248000 - (193*Pi^2)/35640)*xp^11 +    (-51533827531/57053581200 - (13*Pi^2)/2376)*xp^12 +    ((-5*xp)/18 + xp^2/36 - (5*xp^3)/18 - (35*xp^4)/108 - (2219*xp^5)/6480 -      (193*xp^6)/540 - (4901*xp^7)/13230 - (242477*xp^8)/635040 -      (639763*xp^9)/1632960 - (204383*xp^10)/510300 -      (8402077*xp^11)/20582100 - (1708577*xp^12)/4116420)*log(xp) +    ((5*xp)/36 + (5*xp^3)/36 + (5*xp^4)/36 + (31*xp^5)/216 + (4*xp^6)/27 +      (115*xp^7)/756 + (235*xp^8)/1512 + (205*xp^9)/1296 + (13*xp^10)/81 +      (193*xp^11)/1188 + (65*xp^12)/396)*log(xp)^2) +  xp^12*(21535054110091229/12652202166912000 - (339157*Pi^2)/2566080 -    (65*Zeta(3))/99) + xp^11*(104701428826747427/63261010834560000 -    (3905669*Pi^2)/29937600 - (193*Zeta(3))/297) +  xp^10*(289535118259/180033840000 - (98369*Pi^2)/765450 - (52*Zeta(3))/81) +  xp^9*(9001031329/5761082880 - (618617*Pi^2)/4898880 - (205*Zeta(3))/324) +  xp^8*(68087543203/44808422400 - (157117*Pi^2)/1270080 - (235*Zeta(3))/378) +  xp^7*(41571199373/28005264000 - (46007*Pi^2)/381024 - (115*Zeta(3))/189) +  xp^6*(4282793/2916000 - (11407*Pi^2)/97200 - (16*Zeta(3))/27) +  xp^5*(64799/43200 - (2759*Pi^2)/24300 - (31*Zeta(3))/54) +  xp^4*(16621/10368 - (283*Pi^2)/2592 - (5*Zeta(3))/9) +  xp^3*(239/486 - (8*Pi^2)/81 - (5*Zeta(3))/9) +  xp*(31/36 - (7*Pi^2)/72 - (5*Zeta(3))/9) +  e*(((77/36 - (11*Pi^2)/48)*xp - (119*xp^2)/72 + (179/72 - (11*Pi^2)/48)*      xp^3 + (5435/2592 - (11*Pi^2)/48)*xp^4 +      (110987/64800 - (341*Pi^2)/1440)*xp^5 + (93343/64800 - (11*Pi^2)/45)*      xp^6 + (27104591/22226400 - (253*Pi^2)/1008)*xp^7 +      (273323851/266716800 - (517*Pi^2)/2016)*xp^8 +      (580376219/685843200 - (451*Pi^2)/1728)*xp^9 +      (582355201/857304000 - (143*Pi^2)/540)*xp^10 +      (396828471203/760714416000 - (193*Pi^2)/720)*xp^11 +      (9624613/25874640 - (13*Pi^2)/48)*xp^12)*log(xp)^2 +    ((-10*xp)/9 + (17*xp^2)/36 - (65*xp^3)/54 - (215*xp^4)/216 -      (3031*xp^5)/3240 - (293*xp^6)/324 - (139859*xp^7)/158760 -      (45527*xp^8)/52920 - (686603*xp^9)/816480 - (209833*xp^10)/255150 -      (22078547*xp^11)/27442800 - (12963301*xp^12)/16465680)*log(xp)^3 +    ((5*xp)/18 + (5*xp^3)/18 + (5*xp^4)/18 + (31*xp^5)/108 + (8*xp^6)/27 +      (115*xp^7)/378 + (235*xp^8)/756 + (205*xp^9)/648 + (26*xp^10)/81 +      (193*xp^11)/594 + (65*xp^12)/198)*log(xp)^4 +    L^2*((-1/8 - Pi^2/432)*xp - (11*xp^2)/144 + (-13/54 - Pi^2/432)*xp^3 +      (-17/96 - Pi^2/432)*xp^4 + (-170297/777600 - (31*Pi^2)/12960)*xp^5 +      (-12739/48600 - Pi^2/405)*xp^6 + (-40106417/133358400 - (23*Pi^2)/9072)*      xp^7 + (-39783259/118540800 - (47*Pi^2)/18144)*xp^8 +      (-3025491167/8230118400 - (41*Pi^2)/15552)*xp^9 +      (-2043980843/5143824000 - (13*Pi^2)/4860)*xp^10 +      (-1941085923769/4564286496000 - (193*Pi^2)/71280)*xp^11 +      (-51533827531/114107162400 - (13*Pi^2)/4752)*xp^12 +      ((-5*xp)/36 + xp^2/72 - (5*xp^3)/36 - (35*xp^4)/216 -        (2219*xp^5)/12960 - (193*xp^6)/1080 - (4901*xp^7)/26460 -        (242477*xp^8)/1270080 - (639763*xp^9)/3265920 -        (204383*xp^10)/1020600 - (8402077*xp^11)/41164200 -        (1708577*xp^12)/8232840)*log(xp) +      ((5*xp)/72 + (5*xp^3)/72 + (5*xp^4)/72 + (31*xp^5)/432 + (2*xp^6)/27 +        (115*xp^7)/1512 + (235*xp^8)/3024 + (205*xp^9)/2592 + (13*xp^10)/162 +        (193*xp^11)/2376 + (65*xp^12)/792)*log(xp)^2) +    L*((-7/144 + (7*Pi^2)/432)*xp^2 + ((-11/18 + (11*Pi^2)/108)*xp +        (53*xp^2)/72 + (-59/162 + (11*Pi^2)/108)*xp^3 +        (-479/864 + (11*Pi^2)/108)*xp^4 + (-1021/3240 + (341*Pi^2)/3240)*        xp^5 + (-3421/32400 + (44*Pi^2)/405)*xp^6 +        (1674521/22226400 + (253*Pi^2)/2268)*xp^7 +        (12714253/53343360 + (517*Pi^2)/4536)*xp^8 +        (1483247/3810240 + (451*Pi^2)/3888)*xp^9 +        (75892853/142884000 + (143*Pi^2)/1215)*xp^10 +        (1519067918177/2282143248000 + (193*Pi^2)/1620)*xp^11 +        (362291986613/456428649600 + (13*Pi^2)/108)*xp^12)*log(xp) +      ((5*xp)/6 - (19*xp^2)/72 + (95*xp^3)/108 + (355*xp^4)/432 +        (175*xp^5)/216 + (2623*xp^6)/3240 + (257483*xp^7)/317520 +        (515639*xp^8)/635040 + (73687*xp^9)/90720 + (11506*xp^10)/14175 +        (133452257*xp^11)/164656800 + (26631917*xp^12)/32931360)*log(xp)^2 +      ((-5*xp)/18 - (5*xp^3)/18 - (5*xp^4)/18 - (31*xp^5)/108 - (8*xp^6)/27 -        (115*xp^7)/378 - (235*xp^8)/756 - (205*xp^9)/648 - (26*xp^10)/81 -        (193*xp^11)/594 - (65*xp^12)/198)*log(xp)^3 +      xp^12*(10106912516816669/12652202166912000 - (353197*Pi^2)/2566080 -        (65*Zeta(3))/99) + xp^11*(50894527019870747/63261010834560000 -        (369799*Pi^2)/2721600 - (193*Zeta(3))/297) +      xp^10*(146456459249/180033840000 - (51232*Pi^2)/382725 -        (52*Zeta(3))/81) + xp^9*(661853291/800150400 - (644447*Pi^2)/4898880 -        (205*Zeta(3))/324) + xp^8*(38011399399/44808422400 -        (163697*Pi^2)/1270080 - (235*Zeta(3))/378) +      xp^7*(24726504233/28005264000 - (47939*Pi^2)/381024 -        (115*Zeta(3))/189) + xp^6*(2754113/2916000 - (11887*Pi^2)/97200 -        (16*Zeta(3))/27) + xp^5*(206447/194400 - (11501*Pi^2)/97200 -        (31*Zeta(3))/54) + xp^4*(12949/10368 - (295*Pi^2)/2592 -        (5*Zeta(3))/9) + xp^3*(5/486 - (67*Pi^2)/648 - (5*Zeta(3))/9) +      xp*(11/18 - (11*Pi^2)/108 - (5*Zeta(3))/9)) +    xp^3*(1681/432 - (1355*Pi^2)/3888 - (5*Pi^4)/2592 - (65*Zeta(3))/27) +    xp*(173/36 - (139*Pi^2)/432 - (5*Pi^4)/2592 - (20*Zeta(3))/9) +    xp^4*(1274003/186624 - (2657*Pi^2)/7776 - (5*Pi^4)/2592 -      (215*Zeta(3))/108) + xp^5*(633613703/116640000 -      (2289467*Pi^2)/7776000 - (31*Pi^4)/15552 - (3031*Zeta(3))/1620) +    xp^6*(553504027/116640000 - (168257*Pi^2)/648000 - Pi^4/486 -      (293*Zeta(3))/162) + xp^7*(8485146316891/1960368480000 -      (61632353*Pi^2)/266716800 - (115*Pi^4)/54432 - (139859*Zeta(3))/79380) +    xp^8*(377582309842069/94097687040000 - (17541469*Pi^2)/85349376 -      (235*Pi^4)/108864 - (45527*Zeta(3))/26460) +    xp^9*(8148539542098479/2177689328640000 - (598257613*Pi^2)/3292047360 -      (205*Pi^4)/93312 - (686603*Zeta(3))/408240) +    xp^10*(9514612157023507/2722111660800000 - (1637372483*Pi^2)/10287648000 -      (13*Pi^4)/5832 - (209833*Zeta(3))/127575) +    xp^11*(954198549549740062391/292265870055667200000 -      (342521609737*Pi^2)/2489610816000 - (193*Pi^4)/85536 -      (22078547*Zeta(3))/13721400) +    xp^12*(151433941753068899/49705079941440000 - (7274017241*Pi^2)/      62240270400 - (65*Pi^4)/28512 - (12963301*Zeta(3))/8232840) +    xp^2*(-239/144 + (19*Pi^2)/96 + (17*Zeta(3))/18) +    log(xp)*((139/72 - (77*Pi^2)/432)*xp^2 +      xp^4*(-90497/15552 + (275*Pi^2)/648 + (20*Zeta(3))/9) +      xp*(-77/18 + (11*Pi^2)/24 + (20*Zeta(3))/9) +      xp^3*(-317/72 + (319*Pi^2)/648 + (20*Zeta(3))/9) +      xp^5*(-9707569/1944000 + (52591*Pi^2)/129600 + (62*Zeta(3))/27) +      xp^6*(-8837821/1944000 + (38599*Pi^2)/97200 + (64*Zeta(3))/27) +      xp^7*(-19979784599/4667544000 + (372383*Pi^2)/952560 +        (460*Zeta(3))/189) + xp^8*(-152959502011/37340352000 +        (587455*Pi^2)/1524096 + (470*Zeta(3))/189) +      xp^9*(-3416837098901/864162432000 + (496639*Pi^2)/1306368 +        (205*Zeta(3))/81) + xp^10*(-828884266793/216040608000 +        (765391*Pi^2)/2041200 + (208*Zeta(3))/81) +      xp^11*(-7880203515060131/2108700361152000 + (16607959*Pi^2)/44906400 +        (772*Zeta(3))/297) + xp^12*(-13092479384063/3586225104000 +        (468013*Pi^2)/1283040 + (260*Zeta(3))/99)));

 Spqq0sigma1qg:=2/3 - (8*Pi^2)/27 + (32/9 - (8*Pi^2)/27)*xp + (44/9 - (16*Pi^2)/27)*xp^2 +  (334/81 - (16*Pi^2)/27)*xp^3 + (641/162 - (16*Pi^2)/27)*xp^4 +  (15803/4050 - (16*Pi^2)/27)*xp^5 + (1747/450 - (16*Pi^2)/27)*xp^6 +  (256409/66150 - (16*Pi^2)/27)*xp^7 + (3076873/793800 - (16*Pi^2)/27)*xp^8 +  (27711317/7144200 - (16*Pi^2)/27)*xp^9 + (3467482/893025 - (16*Pi^2)/27)*  xp^10 + (420054517/108056025 - (16*Pi^2)/27)*xp^11 +  (134579321/34577928 - (16*Pi^2)/27)*xp^12 +  (20/9 - (4*xp)/9 - (4*xp^2)/3 + (4*xp^3)/9 + (4*xp^4)/3 + (52*xp^5)/27 +    (64*xp^6)/27 + (368*xp^7)/135 + (136*xp^8)/45 + (344*xp^9)/105 +    (1102*xp^10)/315 + (10478*xp^11)/2835 + (10982*xp^12)/2835)*log(xp) +  (16/9 + (16*xp)/9 + (32*xp^2)/9 + (32*xp^3)/9 + (32*xp^4)/9 + (32*xp^5)/9 +    (32*xp^6)/9 + (32*xp^7)/9 + (32*xp^8)/9 + (32*xp^9)/9 + (32*xp^10)/9 +    (32*xp^11)/9 + (32*xp^12)/9)*log(xp)^2 +  L*(-2/3 + (2*xp)/9 + (2*xp^2)/3 + (10*xp^3)/27 + (7*xp^4)/27 + xp^5/5 +    (22*xp^6)/135 + (26*xp^7)/189 + (5*xp^8)/42 + (17*xp^9)/162 +    (38*xp^10)/405 + (14*xp^11)/165 + (23*xp^12)/297 +    (-8/9 - (8*xp)/9 - (16*xp^2)/9 - (16*xp^3)/9 - (16*xp^4)/9 - (16*xp^5)/9 -      (16*xp^6)/9 - (16*xp^7)/9 - (16*xp^8)/9 - (16*xp^9)/9 - (16*xp^10)/9 -      (16*xp^11)/9 - (16*xp^12)/9)*log(xp)) +  e*(2/3 + Pi^2/6 + (8/9 + (22*Pi^2)/27 + (-92/9 + (22*Pi^2)/27)*xp +      (-128/9 + (44*Pi^2)/27)*xp^2 + (-836/81 + (44*Pi^2)/27)*xp^3 +      (-758/81 + (44*Pi^2)/27)*xp^4 + (-18338/2025 + (44*Pi^2)/27)*xp^5 +      (-18223/2025 + (44*Pi^2)/27)*xp^6 + (-898447/99225 + (44*Pi^2)/27)*      xp^7 + (-606443/66150 + (44*Pi^2)/27)*xp^8 +      (-16631281/1786050 + (44*Pi^2)/27)*xp^9 +      (-3383813/357210 + (44*Pi^2)/27)*xp^10 +      (-416801537/43222410 + (44*Pi^2)/27)*xp^11 +      (-2121774799/216112050 + (44*Pi^2)/27)*xp^12)*log(xp) +    (-4/3 + (20*xp)/9 + (44*xp^2)/9 + (52*xp^3)/27 + (10*xp^4)/27 -      (94*xp^5)/135 - (68*xp^6)/45 - (76*xp^7)/35 - (859*xp^8)/315 -      (9091*xp^9)/2835 - (10288*xp^10)/2835 - (124928*xp^11)/31185 -      (135554*xp^12)/31185)*log(xp)^2 +    (-16/9 - (16*xp)/9 - (32*xp^2)/9 - (32*xp^3)/9 - (32*xp^4)/9 -      (32*xp^5)/9 - (32*xp^6)/9 - (32*xp^7)/9 - (32*xp^8)/9 - (32*xp^9)/9 -      (32*xp^10)/9 - (32*xp^11)/9 - (32*xp^12)/9)*log(xp)^3 +    L^2*(-1/3 + xp/9 + xp^2/3 + (5*xp^3)/27 + (7*xp^4)/54 + xp^5/10 +      (11*xp^6)/135 + (13*xp^7)/189 + (5*xp^8)/84 + (17*xp^9)/324 +      (19*xp^10)/405 + (7*xp^11)/165 + (23*xp^12)/594 +      (-4/9 - (4*xp)/9 - (8*xp^2)/9 - (8*xp^3)/9 - (8*xp^4)/9 - (8*xp^5)/9 -        (8*xp^6)/9 - (8*xp^7)/9 - (8*xp^8)/9 - (8*xp^9)/9 - (8*xp^10)/9 -        (8*xp^11)/9 - (8*xp^12)/9)*log(xp)) +    L*((-8*Pi^2)/27 + (34/9 - (8*Pi^2)/27)*xp + (50/9 - (16*Pi^2)/27)*xp^2 +      (364/81 - (16*Pi^2)/27)*xp^3 + (683/162 - (16*Pi^2)/27)*xp^4 +      (16613/4050 - (16*Pi^2)/27)*xp^5 + (5461/1350 - (16*Pi^2)/27)*xp^6 +      (29501/7350 - (16*Pi^2)/27)*xp^7 + (3171373/793800 - (16*Pi^2)/27)*      xp^8 + (28461017/7144200 - (16*Pi^2)/27)*xp^9 +      (3551272/893025 - (16*Pi^2)/27)*xp^10 +      (429222907/108056025 - (16*Pi^2)/27)*xp^11 +      (137257073/34577928 - (16*Pi^2)/27)*xp^12 +      (4/3 - (4*xp)/3 - (28*xp^2)/9 - (4*xp^3)/3 - (4*xp^4)/9 + (4*xp^5)/27 +        (16*xp^6)/27 + (128*xp^7)/135 + (56*xp^8)/45 + (472*xp^9)/315 +        (542*xp^10)/315 + (5438*xp^11)/2835 + (5942*xp^12)/2835)*log(xp) +      (16/9 + (16*xp)/9 + (32*xp^2)/9 + (32*xp^3)/9 + (32*xp^4)/9 +        (32*xp^5)/9 + (32*xp^6)/9 + (32*xp^7)/9 + (32*xp^8)/9 + (32*xp^9)/9 +        (32*xp^10)/9 + (32*xp^11)/9 + (32*xp^12)/9)*log(xp)^2) +    xp^2*(121/9 - (41*Pi^2)/54 - (64*Zeta(3))/9) +    xp^3*(2249/243 - (47*Pi^2)/162 - (64*Zeta(3))/9) +    xp^4*(3625/486 - (13*Pi^2)/324 - (64*Zeta(3))/9) +    xp^5*(191269/30375 + (43*Pi^2)/324 - (64*Zeta(3))/9) +    xp^6*(659051/121500 + (43*Pi^2)/162 - (64*Zeta(3))/9) +    xp^7*(196679303/41674500 + (2117*Pi^2)/5670 - (64*Zeta(3))/9) +    xp^8*(57307841/13891500 + (3511*Pi^2)/7560 - (64*Zeta(3))/9) +    xp^9*(8125617587/2250423000 + (36959*Pi^2)/68040 - (64*Zeta(3))/9) +    xp^10*(14204439451/4500846000 + (10421*Pi^2)/17010 - (64*Zeta(3))/9) +    xp^11*(16463518617041/5990626026000 + (126251*Pi^2)/187110 -      (64*Zeta(3))/9) + xp^12*(7124204233009/2995313013000 +      (273523*Pi^2)/374220 - (64*Zeta(3))/9) +    xp*(86/9 - (19*Pi^2)/54 - (32*Zeta(3))/9) - (32*Zeta(3))/9) +  e^2*(2/3 - (2*Pi^4)/405 + ((-28*Pi^2)/27 + (44/3 - (28*Pi^2)/27)*xp +      (188/9 - (56*Pi^2)/27)*xp^2 + (1232/81 - (56*Pi^2)/27)*xp^3 +      (1121/81 - (56*Pi^2)/27)*xp^4 + (27263/2025 - (56*Pi^2)/27)*xp^5 +      (27263/2025 - (56*Pi^2)/27)*xp^6 + (1353167/99225 - (56*Pi^2)/27)*xp^7 +      (5517143/396900 - (56*Pi^2)/27)*xp^8 + (50764907/3572100 - (56*Pi^2)/27)*      xp^9 + (12991721/893025 - (56*Pi^2)/27)*xp^10 +      (1609761071/108056025 - (56*Pi^2)/27)*xp^11 +      (6592469171/432224100 - (56*Pi^2)/27)*xp^12)*log(xp)^2 +    (8/9 - (56*xp)/27 - (40*xp^2)/9 - (136*xp^3)/81 - (16*xp^4)/81 +      (112*xp^5)/135 + (656*xp^6)/405 + (6416*xp^7)/2835 + (884*xp^8)/315 +      (27868*xp^9)/8505 + (31396*xp^10)/8505 + (126692*xp^11)/31185 +      (137164*xp^12)/31185)*log(xp)^3 +    (32/27 + (32*xp)/27 + (64*xp^2)/27 + (64*xp^3)/27 + (64*xp^4)/27 +      (64*xp^5)/27 + (64*xp^6)/27 + (64*xp^7)/27 + (64*xp^8)/27 +      (64*xp^9)/27 + (64*xp^10)/27 + (64*xp^11)/27 + (64*xp^12)/27)*    log(xp)^4 + L^3*(-1/9 + xp/27 + xp^2/9 + (5*xp^3)/81 + (7*xp^4)/162 +      xp^5/30 + (11*xp^6)/405 + (13*xp^7)/567 + (5*xp^8)/252 + (17*xp^9)/972 +      (19*xp^10)/1215 + (7*xp^11)/495 + (23*xp^12)/1782 +      (-4/27 - (4*xp)/27 - (8*xp^2)/27 - (8*xp^3)/27 - (8*xp^4)/27 -        (8*xp^5)/27 - (8*xp^6)/27 - (8*xp^7)/27 - (8*xp^8)/27 - (8*xp^9)/27 -        (8*xp^10)/27 - (8*xp^11)/27 - (8*xp^12)/27)*log(xp)) +    L^2*((-4*Pi^2)/27 + (17/9 - (4*Pi^2)/27)*xp + (25/9 - (8*Pi^2)/27)*xp^2 +      (182/81 - (8*Pi^2)/27)*xp^3 + (683/324 - (8*Pi^2)/27)*xp^4 +      (16613/8100 - (8*Pi^2)/27)*xp^5 + (5461/2700 - (8*Pi^2)/27)*xp^6 +      (29501/14700 - (8*Pi^2)/27)*xp^7 + (3171373/1587600 - (8*Pi^2)/27)*      xp^8 + (28461017/14288400 - (8*Pi^2)/27)*xp^9 +      (1775636/893025 - (8*Pi^2)/27)*xp^10 +      (429222907/216112050 - (8*Pi^2)/27)*xp^11 +      (137257073/69155856 - (8*Pi^2)/27)*xp^12 +      (2/3 - (2*xp)/3 - (14*xp^2)/9 - (2*xp^3)/3 - (2*xp^4)/9 + (2*xp^5)/27 +        (8*xp^6)/27 + (64*xp^7)/135 + (28*xp^8)/45 + (236*xp^9)/315 +        (271*xp^10)/315 + (2719*xp^11)/2835 + (2971*xp^12)/2835)*log(xp) +      (8/9 + (8*xp)/9 + (16*xp^2)/9 + (16*xp^3)/9 + (16*xp^4)/9 +        (16*xp^5)/9 + (16*xp^6)/9 + (16*xp^7)/9 + (16*xp^8)/9 + (16*xp^9)/9 +        (16*xp^10)/9 + (16*xp^11)/9 + (16*xp^12)/9)*log(xp)^2) +    xp^2*(338/9 - (163*Pi^2)/54 - (4*Pi^4)/405 - (26*Zeta(3))/3) +    xp*(238/9 - (115*Pi^2)/54 - (2*Pi^4)/405 - (110*Zeta(3))/27) +    L*(Pi^2/6 + ((22*Pi^2)/27 + (-100/9 + (22*Pi^2)/27)*xp +        (-16 + (44*Pi^2)/27)*xp^2 + (-980/81 + (44*Pi^2)/27)*xp^3 +        (-902/81 + (44*Pi^2)/27)*xp^4 + (-21938/2025 + (44*Pi^2)/27)*xp^5 +        (-21823/2025 + (44*Pi^2)/27)*xp^6 + (-1074847/99225 + (44*Pi^2)/27)*        xp^7 + (-724043/66150 + (44*Pi^2)/27)*xp^8 +        (-19806481/1786050 + (44*Pi^2)/27)*xp^9 +        (-4018853/357210 + (44*Pi^2)/27)*xp^10 +        (-493641377/43222410 + (44*Pi^2)/27)*xp^11 +        (-2505973999/216112050 + (44*Pi^2)/27)*xp^12)*log(xp) +      (-4/3 + (20*xp)/9 + (44*xp^2)/9 + (52*xp^3)/27 + (10*xp^4)/27 -        (94*xp^5)/135 - (68*xp^6)/45 - (76*xp^7)/35 - (859*xp^8)/315 -        (9091*xp^9)/2835 - (10288*xp^10)/2835 - (124928*xp^11)/31185 -        (135554*xp^12)/31185)*log(xp)^2 + (-16/9 - (16*xp)/9 - (32*xp^2)/9 -        (32*xp^3)/9 - (32*xp^4)/9 - (32*xp^5)/9 - (32*xp^6)/9 - (32*xp^7)/9 -        (32*xp^8)/9 - (32*xp^9)/9 - (32*xp^10)/9 - (32*xp^11)/9 -        (32*xp^12)/9)*log(xp)^3 + xp^2*(127/9 - (41*Pi^2)/54 -        (64*Zeta(3))/9) + xp^3*(2339/243 - (47*Pi^2)/162 - (64*Zeta(3))/9) +      xp^4*(3751/486 - (13*Pi^2)/324 - (64*Zeta(3))/9) +      xp^5*(197344/30375 + (43*Pi^2)/324 - (64*Zeta(3))/9) +      xp^6*(678851/121500 + (43*Pi^2)/162 - (64*Zeta(3))/9) +      xp^7*(202412303/41674500 + (2117*Pi^2)/5670 - (64*Zeta(3))/9) +      xp^8*(58961591/13891500 + (3511*Pi^2)/7560 - (64*Zeta(3))/9) +      xp^9*(8361773087/2250423000 + (36959*Pi^2)/68040 - (64*Zeta(3))/9) +      xp^10*(14626741051/4500846000 + (10421*Pi^2)/17010 - (64*Zeta(3))/9) +      xp^11*(16971814158641/5990626026000 + (126251*Pi^2)/187110 -        (64*Zeta(3))/9) + xp^12*(7356164500009/2995313013000 +        (273523*Pi^2)/374220 - (64*Zeta(3))/9) +      xp*(88/9 - (19*Pi^2)/54 - (32*Zeta(3))/9) - (32*Zeta(3))/9) +    xp^3*(18583/729 - (175*Pi^2)/81 - (4*Pi^4)/405 - (262*Zeta(3))/81) +    xp^4*(122285/5832 - (1267*Pi^2)/648 - (4*Pi^4)/405 - (25*Zeta(3))/81) +    (14*Zeta(3))/9 + xp^5*(67456637/3645000 - (10271*Pi^2)/5400 -      (4*Pi^4)/405 + (233*Zeta(3))/135) +    xp^6*(7714964/455625 - (92669*Pi^2)/48600 - (4*Pi^4)/405 +      (1334*Zeta(3))/405) + xp^7*(69306246251/4375822500 -      (4616141*Pi^2)/2381400 - (4*Pi^4)/405 + (12962*Zeta(3))/2835) +    xp^8*(43871248769/2917215000 - (18897199*Pi^2)/9525600 - (4*Pi^4)/405 +      (1187*Zeta(3))/210) + xp^9*(10232842174937/708883245000 -      (58199537*Pi^2)/28576800 - (4*Pi^4)/405 + (112067*Zeta(3))/17010) +    xp^10*(19805725307131/1417766490000 - (747739*Pi^2)/357210 -      (4*Pi^4)/405 + (63058*Zeta(3))/8505) +    xp^11*(17650997518711111/1297344948755625 - (186019949*Pi^2)/86444820 -      (4*Pi^4)/405 + (254266*Zeta(3))/31185) +    xp^12*(1105792236842108377/83030076720360000 - (94396913*Pi^2)/42688800 -      (4*Pi^4)/405 + (91711*Zeta(3))/10395) +    log(xp)*(8/9 - Pi^2/3 + (248*Zeta(3))/27 +      xp*(-232/9 + (25*Pi^2)/27 + (248*Zeta(3))/27) +      xp^12*(-22489329096841/5990626026000 - (378811*Pi^2)/187110 +        (496*Zeta(3))/27) + xp^11*(-14422669542161/2995313013000 -        (350167*Pi^2)/187110 + (496*Zeta(3))/27) +      xp^10*(-13430837251/2250423000 - (28957*Pi^2)/17010 +        (496*Zeta(3))/27) + xp^9*(-8142066887/1125211500 - (12872*Pi^2)/8505 +        (496*Zeta(3))/27) + xp^8*(-120188207/13891500 - (1228*Pi^2)/945 +        (496*Zeta(3))/27) + xp^7*(-213937103/20837250 - (2984*Pi^2)/2835 +        (496*Zeta(3))/27) + xp^6*(-739151/60750 - (308*Pi^2)/405 +        (496*Zeta(3))/27) + xp^5*(-440813/30375 - (163*Pi^2)/405 +        (496*Zeta(3))/27) + xp^4*(-4291/243 + (5*Pi^2)/81 +        (496*Zeta(3))/27) + xp^3*(-5506/243 + (59*Pi^2)/81 +        (496*Zeta(3))/27) + xp^2*(-106/3 + (53*Pi^2)/27 + (496*Zeta(3))/27)));

 Spqq0sigma2qQ:=((224/27 - (32*Pi^2)/27)*xp + (160/9 - (16*Pi^2)/9)*xp^2 +    (7960/243 - (80*Pi^2)/27)*xp^3 + (364/9 - (104*Pi^2)/27)*xp^4 +    (1419394/30375 - (1864*Pi^2)/405)*xp^5 + (1581443/30375 - (2128*Pi^2)/405)*    xp^6 + (590944687/10418625 - (16528*Pi^2)/2835)*xp^7 +    (7610730899/125023500 - (5996*Pi^2)/945)*xp^8 +    (24246225977/375070500 - (6436*Pi^2)/945)*xp^9 +    (25546165849/375070500 - (20512*Pi^2)/2835)*xp^10 +    (106825820978831/1497656506500 - (713408*Pi^2)/93555)*xp^11 +    (305451897841/4108797000 - (747176*Pi^2)/93555)*xp^12)*log(xp) +  ((-80*xp)/27 - (136*xp^2)/27 - (824*xp^3)/81 - (956*xp^4)/81 -    (25324*xp^5)/2025 - (77044*xp^6)/6075 - (3728668*xp^7)/297675 -    (3617518*xp^8)/297675 - (3463318*xp^9)/297675 - (3280142*xp^10)/297675 -    (1117100686*xp^11)/108056025 - (346251797*xp^12)/36018675)*log(xp)^2 +  ((64*xp)/27 + (32*xp^2)/9 + (160*xp^3)/27 + (208*xp^4)/27 +    (3728*xp^5)/405 + (4256*xp^6)/405 + (33056*xp^7)/2835 + (11992*xp^8)/945 +    (12872*xp^9)/945 + (41024*xp^10)/2835 + (1426816*xp^11)/93555 +    (1494352*xp^12)/93555)*log(xp)^3 +  L^2*((-4*xp)/27 - (10*xp^2)/27 - (70*xp^3)/81 - (89*xp^4)/81 -    (7711*xp^5)/6075 - (8507*xp^6)/6075 - (447689*xp^7)/297675 -    (945313*xp^8)/595350 - (986533*xp^9)/595350 - (612679*xp^10)/357210 -    (228818383*xp^11)/129667230 - (468696563*xp^12)/259334460 +    ((16*xp)/27 + (8*xp^2)/9 + (40*xp^3)/27 + (52*xp^4)/27 + (932*xp^5)/405 +      (1064*xp^6)/405 + (8264*xp^7)/2835 + (2998*xp^8)/945 + (3218*xp^9)/945 +      (10256*xp^10)/2835 + (356704*xp^11)/93555 + (373588*xp^12)/93555)*    log(xp)) + L*((-8/3 + (32*Pi^2)/81)*xp + (-52/9 + (16*Pi^2)/27)*xp^2 +    (-868/81 + (80*Pi^2)/81)*xp^3 + (-1070/81 + (104*Pi^2)/81)*xp^4 +    (-1384624/91125 + (1864*Pi^2)/1215)*xp^5 +    (-1533523/91125 + (2128*Pi^2)/1215)*xp^6 +    (-569217457/31255875 + (16528*Pi^2)/8505)*xp^7 +    (-606658387/31255875 + (5996*Pi^2)/2835)*xp^8 +    (-3838255007/187535250 + (6436*Pi^2)/2835)*xp^9 +    (-24095624533/1125211500 + (20512*Pi^2)/8505)*xp^10 +    (-100073796958859/4492969519500 + (713408*Pi^2)/280665)*xp^11 +    (-207215615302933/8985939039000 + (747176*Pi^2)/280665)*xp^12 +    ((16*xp)/9 + (88*xp^2)/27 + (184*xp^3)/27 + (656*xp^4)/81 +      (53408*xp^5)/6075 + (18512*xp^6)/2025 + (919904*xp^7)/99225 +      (306008*xp^8)/33075 + (906064*xp^9)/99225 + (7983608*xp^10)/893025 +      (2819742944*xp^11)/324168075 + (2729874494*xp^12)/324168075)*log(xp) +    ((-64*xp)/27 - (32*xp^2)/9 - (160*xp^3)/27 - (208*xp^4)/27 -      (3728*xp^5)/405 - (4256*xp^6)/405 - (33056*xp^7)/2835 -      (11992*xp^8)/945 - (12872*xp^9)/945 - (41024*xp^10)/2835 -      (1426816*xp^11)/93555 - (1494352*xp^12)/93555)*log(xp)^2) +  xp*(-212/27 + (40*Pi^2)/81 + (128*Zeta(3))/27) +  xp^2*(-454/27 + (68*Pi^2)/81 + (64*Zeta(3))/9) +  xp^3*(-22612/729 + (412*Pi^2)/243 + (320*Zeta(3))/27) +  xp^4*(-18161/486 + (478*Pi^2)/243 + (416*Zeta(3))/27) +  xp^5*(-38334739/911250 + (12662*Pi^2)/6075 + (7456*Zeta(3))/405) +  xp^6*(-62325812/1366875 + (38522*Pi^2)/18225 + (8512*Zeta(3))/405) +  xp^7*(-317078674237/6563733750 + (1864334*Pi^2)/893025 +    (66112*Zeta(3))/2835) + xp^8*(-5296472309557/105019740000 +    (1808759*Pi^2)/893025 + (23984*Zeta(3))/945) +  xp^9*(-49270191499133/945177660000 + (1731659*Pi^2)/893025 +    (25744*Zeta(3))/945) + xp^10*(-50564139466333/945177660000 +    (1640071*Pi^2)/893025 + (82048*Zeta(3))/2835) +  xp^11*(-2267279426169611533/41515038360180000 + (558550343*Pi^2)/324168075 +    (2853632*Zeta(3))/93555) + xp^12*(-512298178892080127/9225564080040000 +    (346251797*Pi^2)/216112050 + (2988704*Zeta(3))/93555) +  e*(((-320/9 + (368*Pi^2)/81)*xp + (-2000/27 + (184*Pi^2)/27)*xp^2 +      (-11120/81 + (920*Pi^2)/81)*xp^3 + (-40796/243 + (1196*Pi^2)/81)*xp^4 +      (-5840776/30375 + (21436*Pi^2)/1215)*xp^5 +      (-6460802/30375 + (24472*Pi^2)/1215)*xp^6 +      (-2399939278/10418625 + (190072*Pi^2)/8505)*xp^7 +      (-7689314579/31255875 + (68954*Pi^2)/2835)*xp^8 +      (-8132257894/31255875 + (74014*Pi^2)/2835)*xp^9 +      (-51234354481/187535250 + (235888*Pi^2)/8505)*xp^10 +      (-213631754289631/748828253250 + (8204192*Pi^2)/280665)*xp^11 +      (-444230852994941/1497656506500 + (8592524*Pi^2)/280665)*xp^12)*    log(xp)^2 + ((32*xp)/3 + (464*xp^2)/27 + (2672*xp^3)/81 +      (3136*xp^4)/81 + (252992*xp^5)/6075 + (260944*xp^6)/6075 +      (12866128*xp^7)/297675 + (12739408*xp^8)/297675 +      (12471568*xp^9)/297675 + (36317048*xp^10)/893025 +      (12709639784*xp^11)/324168075 + (12183245384*xp^12)/324168075)*    log(xp)^3 + ((-128*xp)/27 - (64*xp^2)/9 - (320*xp^3)/27 - (416*xp^4)/27 -      (7456*xp^5)/405 - (8512*xp^6)/405 - (66112*xp^7)/2835 -      (23984*xp^8)/945 - (25744*xp^9)/945 - (82048*xp^10)/2835 -      (2853632*xp^11)/93555 - (2988704*xp^12)/93555)*log(xp)^4 +    L^3*((-4*xp)/27 - (10*xp^2)/27 - (70*xp^3)/81 - (89*xp^4)/81 -      (7711*xp^5)/6075 - (8507*xp^6)/6075 - (447689*xp^7)/297675 -      (945313*xp^8)/595350 - (986533*xp^9)/595350 - (612679*xp^10)/357210 -      (228818383*xp^11)/129667230 - (468696563*xp^12)/259334460 +      ((16*xp)/27 + (8*xp^2)/9 + (40*xp^3)/27 + (52*xp^4)/27 +        (932*xp^5)/405 + (1064*xp^6)/405 + (8264*xp^7)/2835 +        (2998*xp^8)/945 + (3218*xp^9)/945 + (10256*xp^10)/2835 +        (356704*xp^11)/93555 + (373588*xp^12)/93555)*log(xp)) +    L^2*((-112/27 + (16*Pi^2)/27)*xp + (-244/27 + (8*Pi^2)/9)*xp^2 +      (-1372/81 + (40*Pi^2)/27)*xp^3 + (-1694/81 + (52*Pi^2)/27)*xp^4 +      (-730867/30375 + (932*Pi^2)/405)*xp^5 +      (-539531/20250 + (1064*Pi^2)/405)*xp^6 +      (-200185229/6945750 + (8264*Pi^2)/2835)*xp^7 +      (-106624057/3472875 + (2998*Pi^2)/945)*xp^8 +      (-4045426937/125023500 + (3218*Pi^2)/945)*xp^9 +      (-25382250433/750141000 + (10256*Pi^2)/2835)*xp^10 +      (-105359501606159/2995313013000 + (356704*Pi^2)/93555)*xp^11 +      (-218042505908233/5990626026000 + (373588*Pi^2)/93555)*xp^12 +      ((88*xp)/27 + (52*xp^2)/9 + (316*xp^3)/27 + (380*xp^4)/27 +        (31364*xp^5)/2025 + (33088*xp^6)/2025 + (1669096*xp^7)/99225 +        (563942*xp^8)/33075 + (188554*xp^9)/11025 + (5068684*xp^10)/297675 +        (1821864592*xp^11)/108056025 + (1796431387*xp^12)/108056025)*log(xp) +      ((-32*xp)/9 - (16*xp^2)/3 - (80*xp^3)/9 - (104*xp^4)/9 -        (1864*xp^5)/135 - (2128*xp^6)/135 - (16528*xp^7)/945 -        (5996*xp^8)/315 - (6436*xp^9)/315 - (20512*xp^10)/945 -        (713408*xp^11)/31185 - (747176*xp^12)/31185)*log(xp)^2) +    log(xp)*(xp^12*(818632744237027673/1660601534407200 -        (7036959781*Pi^2)/389001690 - (23909632*Zeta(3))/93555) +      xp^11*(10064208043227331711/20757519180090000 - (3671904788*Pi^2)/        194500845 - (22829056*Zeta(3))/93555) +      xp^10*(44888917983631/94517766000 - (10495934*Pi^2)/535815 -        (656384*Zeta(3))/2835) + xp^9*(18224336453401/39382402500 -        (6009268*Pi^2)/297675 - (205952*Zeta(3))/945) +      xp^8*(3918075705473/8751645000 - (6140198*Pi^2)/297675 -        (191872*Zeta(3))/945) + xp^7*(938290950577/2187911250 -        (229744*Pi^2)/11025 - (528896*Zeta(3))/2835) +      xp^6*(40995911/101250 - (41948*Pi^2)/2025 - (68096*Zeta(3))/405) +      xp^5*(170325781/455625 - (366136*Pi^2)/18225 - (59648*Zeta(3))/405) +      xp^4*(242482/729 - (4540*Pi^2)/243 - (3328*Zeta(3))/27) +      xp^3*(67336/243 - (430*Pi^2)/27 - (2560*Zeta(3))/27) +      xp^2*(4088/27 - (674*Pi^2)/81 - (512*Zeta(3))/9) +      xp*(1936/27 - (140*Pi^2)/27 - (1024*Zeta(3))/27)) +    xp*(-1924/27 + (154*Pi^2)/27 - (56*Pi^4)/1215 + (64*Zeta(3))/3) +    xp^2*(-4166/27 + (961*Pi^2)/81 - (28*Pi^4)/405 + (928*Zeta(3))/27) +    xp^3*(-207574/729 + (1781*Pi^2)/81 - (28*Pi^4)/243 + (5344*Zeta(3))/81) +    xp^12*(-617675854331866614138769/1150796863344189600000 +      (5123554620636359*Pi^2)/107831268468000 - (186794*Pi^4)/601425 +      (24366490768*Zeta(3))/324168075) +    xp^4*(-1501217/4374 + (39191*Pi^2)/1458 - (182*Pi^4)/1215 +      (6272*Zeta(3))/81) + xp^11*(-12049665252358351268663/      23015937266883792000 + (2463507254516713*Pi^2)/53915634234000 -      (178352*Pi^4)/601425 + (25419279568*Zeta(3))/324168075) +    xp^10*(-605867831125705709/1190923851600000 + (590716629239*Pi^2)/      13502538000 - (5128*Pi^4)/18225 + (72634096*Zeta(3))/893025) +    xp^5*(-5297364061/13668750 + (8415008*Pi^2)/273375 - (3262*Pi^4)/18225 +      (505984*Zeta(3))/6075) + xp^9*(-12205083283839151/24810913575000 +      (93748839721*Pi^2)/2250423000 - (1609*Pi^4)/6075 +      (24943136*Zeta(3))/297675) + xp^8*(-10420672613315017/22054145400000 +      (4923990257*Pi^2)/125023500 - (1499*Pi^4)/6075 +      (25478816*Zeta(3))/297675) + xp^6*(-11535704569/27337500 +      (37231289*Pi^2)/1093500 - (3724*Pi^4)/18225 + (521888*Zeta(3))/6075) +    xp^7*(-51645616279996/114865340625 + (13830418211*Pi^2)/375070500 -      (4132*Pi^4)/18225 + (25732256*Zeta(3))/297675) +    L*(((704/27 - (280*Pi^2)/81)*xp + (496/9 - (140*Pi^2)/27)*xp^2 +        (2768/27 - (700*Pi^2)/81)*xp^3 + (30562/243 - (910*Pi^2)/81)*xp^4 +        (4382122/30375 - (3262*Pi^2)/243)*xp^5 +        (4848994/30375 - (3724*Pi^2)/243)*xp^6 +        (1800525326/10418625 - (4132*Pi^2)/243)*xp^7 +        (11527780631/62511750 - (1499*Pi^2)/81)*xp^8 +        (4059228277/20837250 - (1609*Pi^2)/81)*xp^9 +        (38308302457/187535250 - (5128*Pi^2)/243)*xp^10 +        (3544347287731/16640627850 - (178352*Pi^2)/8019)*xp^11 +        (110378893150529/499218835500 - (186794*Pi^2)/8019)*xp^12)*log(xp) +      ((-304*xp)/27 - (56*xp^2)/3 - (328*xp^3)/9 - (388*xp^4)/9 -        (94612*xp^5)/2025 - (98324*xp^6)/2025 - (4885628*xp^7)/99225 -        (4876678*xp^8)/99225 - (4814878*xp^9)/99225 - (58222*xp^10)/1225 -        (1666424846*xp^11)/36018675 - (1614080911*xp^12)/36018675)*log(xp)^2 +      ((64*xp)/9 + (32*xp^2)/3 + (160*xp^3)/9 + (208*xp^4)/9 +        (3728*xp^5)/135 + (4256*xp^6)/135 + (33056*xp^7)/945 +        (11992*xp^8)/315 + (12872*xp^9)/315 + (41024*xp^10)/945 +        (1426816*xp^11)/31185 + (1494352*xp^12)/31185)*log(xp)^3 +      xp*(-704/27 + (50*Pi^2)/27 + (128*Zeta(3))/9) +      xp^2*(-1496/27 + (247*Pi^2)/81 + (64*Zeta(3))/3) +      xp^3*(-8272/81 + (1441*Pi^2)/243 + (320*Zeta(3))/9) +      xp^4*(-179171/1458 + (3403*Pi^2)/486 + (416*Zeta(3))/9) +      xp^5*(-126013357/911250 + (11045*Pi^2)/1458 + (7456*Zeta(3))/135) +      xp^6*(-68305357/455625 + (57293*Pi^2)/7290 + (8512*Zeta(3))/135) +      xp^7*(-173856698671/1093955625 + (405977*Pi^2)/51030 +        (66112*Zeta(3))/945) + xp^8*(-2906724550661/17503290000 +        (808993*Pi^2)/102060 + (23984*Zeta(3))/315) +      xp^9*(-27069498600149/157529610000 + (797221*Pi^2)/102060 +        (25744*Zeta(3))/315) + xp^10*(-83444585344303/472588830000 +        (11689183*Pi^2)/1530900 + (82048*Zeta(3))/945) +      xp^11*(-416291739108525727/2306391020010000 + (4121650759*Pi^2)/        555716700 + (2853632*Zeta(3))/31185) +      xp^12*(-2543242616360188471/13838346120060000 + (7966204283*Pi^2)/        1111433400 + (2988704*Zeta(3))/31185)));

 Spqq0sigma2qg:=-88/27 - (575*Pi^2)/324 - (484*Pi^4)/1215 +  (1927/108 - (467*Pi^2)/81 + (14981/108 - (467*Pi^2)/81)*xp +    (21421/108 - (934*Pi^2)/81)*xp^2 + (157055/972 - (934*Pi^2)/81)*xp^3 +    (522029/3888 - (934*Pi^2)/81)*xp^4 + (12217673/97200 - (934*Pi^2)/81)*    xp^5 + (5962111/48600 - (934*Pi^2)/81)*xp^6 +    (290994079/2381400 - (934*Pi^2)/81)*xp^7 +    (2345436937/19051200 - (934*Pi^2)/81)*xp^8 +    (21412215833/171460800 - (934*Pi^2)/81)*xp^9 +    (5452239977/42865200 - (934*Pi^2)/81)*xp^10 +    (673585123229/5186689200 - (934*Pi^2)/81)*xp^11 +    (275476225349/2074675680 - (934*Pi^2)/81)*xp^12)*log(xp)^2 +  (179/18 - (3421*xp)/162 - (1849*xp^2)/54 - (7157*xp^3)/486 +    (521*xp^4)/972 + (6109*xp^5)/540 + (48187*xp^6)/2430 +    (458209*xp^7)/17010 + (249959*xp^8)/7560 + (7850093*xp^9)/204120 +    (1104403*xp^10)/25515 + (1486091*xp^11)/31185 + (19327697*xp^12)/374220)*  log(xp)^3 + (734/81 + (734*xp)/81 + (1468*xp^2)/81 + (1468*xp^3)/81 +    (1468*xp^4)/81 + (1468*xp^5)/81 + (1468*xp^6)/81 + (1468*xp^7)/81 +    (1468*xp^8)/81 + (1468*xp^9)/81 + (1468*xp^10)/81 + (1468*xp^11)/81 +    (1468*xp^12)/81)*log(xp)^4 +  L^2*(-3/2 - (62*Pi^2)/81 + (65/6 - (62*Pi^2)/81)*xp +    (905/54 - (124*Pi^2)/81)*xp^2 + (7129/486 - (124*Pi^2)/81)*xp^3 +    (23941/1944 - (124*Pi^2)/81)*xp^4 + (549757/48600 - (124*Pi^2)/81)*xp^5 +    (64961/6075 - (124*Pi^2)/81)*xp^6 + (6104359/595350 - (124*Pi^2)/81)*    xp^7 + (94472489/9525600 - (124*Pi^2)/81)*xp^8 +    (827330641/85730400 - (124*Pi^2)/81)*xp^9 +    (101066627/10716300 - (124*Pi^2)/81)*xp^10 +    (5995423921/648336150 - (124*Pi^2)/81)*xp^11 +    (471515879/51866892 - (124*Pi^2)/81)*xp^12 +    (13/9 - (209*xp)/27 - (133*xp^2)/9 - (949*xp^3)/81 - (1469*xp^4)/162 -      (653*xp^5)/90 - (473*xp^6)/81 - (13219*xp^7)/2835 - (73*xp^8)/20 -      (93833*xp^9)/34020 - (3334*xp^10)/1701 - (4286*xp^11)/3465 -      (35897*xp^12)/62370)*log(xp) + (124/27 + (124*xp)/27 + (248*xp^2)/27 +      (248*xp^3)/27 + (248*xp^4)/27 + (248*xp^5)/27 + (248*xp^6)/27 +      (248*xp^7)/27 + (248*xp^8)/27 + (248*xp^9)/27 + (248*xp^10)/27 +      (248*xp^11)/27 + (248*xp^12)/27)*log(xp)^2 +    NF*(1/9 - xp/27 - xp^2/9 - (5*xp^3)/81 - (7*xp^4)/162 - xp^5/30 -      (11*xp^6)/405 - (13*xp^7)/567 - (5*xp^8)/252 - (17*xp^9)/972 -      (19*xp^10)/1215 - (7*xp^11)/495 - (23*xp^12)/1782 +      (4/27 + (4*xp)/27 + (8*xp^2)/27 + (8*xp^3)/27 + (8*xp^4)/27 +        (8*xp^5)/27 + (8*xp^6)/27 + (8*xp^7)/27 + (8*xp^8)/27 + (8*xp^9)/27 +        (8*xp^10)/27 + (8*xp^11)/27 + (8*xp^12)/27)*log(xp))) +  xp^2*(80729/216 - (7721*Pi^2)/324 - (968*Pi^4)/1215 - (433*Zeta(3))/6) +  xp*(40967/162 - (1777*Pi^2)/108 - (484*Pi^4)/1215 - (2347*Zeta(3))/54) +  xp^3*(4718879/17496 - (55613*Pi^2)/2916 - (968*Pi^4)/1215 -    (63*Zeta(3))/2) + L*(-58/9 + (29*Pi^2)/54 +    (-241/27 + (422*Pi^2)/81 + (-899/9 + (422*Pi^2)/81)*xp +      (-3985/27 + (844*Pi^2)/81)*xp^2 + (-29041/243 + (844*Pi^2)/81)*xp^3 +      (-94351/972 + (844*Pi^2)/81)*xp^4 + (-707941/8100 + (844*Pi^2)/81)*      xp^5 + (-496453/6075 + (844*Pi^2)/81)*xp^6 +      (-23214319/297675 + (844*Pi^2)/81)*xp^7 +      (-359127599/4762800 + (844*Pi^2)/81)*xp^8 +      (-3153892351/42865200 + (844*Pi^2)/81)*xp^9 +      (-774583021/10716300 + (844*Pi^2)/81)*xp^10 +      (-2056540177/28814940 + (844*Pi^2)/81)*xp^11 +      (-2548332847/36018675 + (844*Pi^2)/81)*xp^12)*log(xp) +    (-97/9 + (689*xp)/27 + (409*xp^2)/9 + (703*xp^3)/27 + (601*xp^4)/54 +      (115*xp^5)/162 - (3029*xp^6)/405 - (40511*xp^7)/2835 -      (10879*xp^8)/540 - (286859*xp^9)/11340 - (84761*xp^10)/2835 -      (637313*xp^11)/18711 - (7084589*xp^12)/187110)*log(xp)^2 +    (-124/9 - (124*xp)/9 - (248*xp^2)/9 - (248*xp^3)/9 - (248*xp^4)/9 -      (248*xp^5)/9 - (248*xp^6)/9 - (248*xp^7)/9 - (248*xp^8)/9 -      (248*xp^9)/9 - (248*xp^10)/9 - (248*xp^11)/9 - (248*xp^12)/9)*    log(xp)^3 + NF*(10/27 + (4*Pi^2)/81 + (-52/81 + (4*Pi^2)/81)*xp +      (-35/27 + (8*Pi^2)/81)*xp^2 + (-59/81 + (8*Pi^2)/81)*xp^3 +      (-185/324 + (8*Pi^2)/81)*xp^4 + (-1351/2700 + (8*Pi^2)/81)*xp^5 +      (-623/1350 + (8*Pi^2)/81)*xp^6 + (-643/1470 + (8*Pi^2)/81)*xp^7 +      (-991/2352 + (8*Pi^2)/81)*xp^8 + (-502157/1224720 + (8*Pi^2)/81)*xp^9 +      (-614977/1530900 + (8*Pi^2)/81)*xp^10 + (-387553/980100 + (8*Pi^2)/81)*      xp^11 + (-9645857/24698520 + (8*Pi^2)/81)*xp^12 +      (22/81 + (22*xp)/81 + (98*xp^2)/81 + (58*xp^3)/81 + (37*xp^4)/81 +        (113*xp^5)/405 + (58*xp^6)/405 + (94*xp^7)/2835 - (337*xp^8)/5670 -        (2371*xp^9)/17010 - (1784*xp^10)/8505 - (25504*xp^11)/93555 -        (30817*xp^12)/93555)*log(xp) + (-8/27 - (8*xp)/27 - (16*xp^2)/27 -        (16*xp^3)/27 - (16*xp^4)/27 - (16*xp^5)/27 - (16*xp^6)/27 -        (16*xp^7)/27 - (16*xp^8)/27 - (16*xp^9)/27 - (16*xp^10)/27 -        (16*xp^11)/27 - (16*xp^12)/27)*log(xp)^2) +    xp^2*(3494/27 - (341*Pi^2)/54 - (496*Zeta(3))/9) +    xp^3*(68812/729 - (1769*Pi^2)/486 - (496*Zeta(3))/9) +    xp^4*(736909/11664 - (1327*Pi^2)/972 - (496*Zeta(3))/9) +    xp^5*(23314067/486000 + (1261*Pi^2)/4860 - (496*Zeta(3))/9) +    xp^6*(13397491/364500 + (1259*Pi^2)/810 - (496*Zeta(3))/9) +    xp^7*(3455456341/125023500 + (14977*Pi^2)/5670 - (496*Zeta(3))/9) +    xp^8*(79642085927/4000752000 + (81253*Pi^2)/22680 - (496*Zeta(3))/9) +    xp^9*(1423680210949/108020304000 + (901037*Pi^2)/204120 -      (496*Zeta(3))/9) + xp^10*(194969083483/27005076000 +      (263327*Pi^2)/51030 - (496*Zeta(3))/9) +    xp^11*(7452141688393/3993750684000 + (3276529*Pi^2)/561330 -      (496*Zeta(3))/9) + xp^12*(-3589640944103/1198125205200 +      (7248809*Pi^2)/1122660 - (496*Zeta(3))/9) +    xp*(779/9 - (23*Pi^2)/6 - (248*Zeta(3))/9) - (248*Zeta(3))/9) +  xp^4*(53244995/279936 - (43241*Pi^2)/2916 - (968*Pi^4)/1215 -    (13*Zeta(3))/36) + NF*(13/81 + (4*Pi^2)/27 +    (-110/243 - (2*Pi^2)/81 + (142/243 - (2*Pi^2)/81)*xp +      (1321/486 - (4*Pi^2)/81)*xp^2 + (505/486 - (4*Pi^2)/81)*xp^3 +      (1015/1944 - (4*Pi^2)/81)*xp^4 + (13871/48600 - (4*Pi^2)/81)*xp^5 +      (1969/12150 - (4*Pi^2)/81)*xp^6 + (57109/595350 - (4*Pi^2)/81)*xp^7 +      (198473/3175200 - (4*Pi^2)/81)*xp^8 + (4229651/85730400 - (4*Pi^2)/81)*      xp^9 + (1058657/21432600 - (4*Pi^2)/81)*xp^10 +      (151541057/2593344600 - (4*Pi^2)/81)*xp^11 +      (191243951/2593344600 - (4*Pi^2)/81)*xp^12)*log(xp) +    (-5/6 - (17*xp)/54 - (83*xp^2)/54 - (181*xp^3)/162 - (287*xp^4)/324 -      (1171*xp^5)/1620 - (161*xp^6)/270 - (133*xp^7)/270 - (437*xp^8)/1080 -      (22331*xp^9)/68040 - (4433*xp^10)/17010 - (37423*xp^11)/187110 -      (54287*xp^12)/374220)*log(xp)^2 +    (2/27 + (2*xp)/27 + (4*xp^2)/27 + (4*xp^3)/27 + (4*xp^4)/27 +      (4*xp^5)/27 + (4*xp^6)/27 + (4*xp^7)/27 + (4*xp^8)/27 + (4*xp^9)/27 +      (4*xp^10)/27 + (4*xp^11)/27 + (4*xp^12)/27)*log(xp)^3 +    xp*(-373/243 + (4*Pi^2)/81 + (4*Zeta(3))/27) +    xp^12*(-38656457460013/71887512312000 + (6484*Pi^2)/280665 +      (8*Zeta(3))/27) + xp^11*(-41074739453371/71887512312000 +      (1805*Pi^2)/56133 + (8*Zeta(3))/27) +    xp^10*(-32899702361/54010152000 + (215*Pi^2)/5103 + (8*Zeta(3))/27) +    xp^9*(-140930689169/216040608000 + (2717*Pi^2)/51030 + (8*Zeta(3))/27) +    xp^8*(-5625216547/8001504000 + (373*Pi^2)/5670 + (8*Zeta(3))/27) +    xp^7*(-191209121/250047000 + (682*Pi^2)/8505 + (8*Zeta(3))/27) +    xp^6*(-615203/729000 + (118*Pi^2)/1215 + (8*Zeta(3))/27) +    xp^5*(-2783837/2916000 + (143*Pi^2)/1215 + (8*Zeta(3))/27) +    xp^4*(-26449/23328 + (35*Pi^2)/243 + (8*Zeta(3))/27) +    xp^3*(-4421/2916 + (44*Pi^2)/243 + (8*Zeta(3))/27) +    xp^2*(-1021/324 + (20*Pi^2)/81 + (8*Zeta(3))/27) + (4*Zeta(3))/27) +  (1273*Zeta(3))/54 + xp^5*(5578825363/34992000 - (65641*Pi^2)/4860 -    (968*Pi^4)/1215 + (11621*Zeta(3))/540) +  xp^6*(12154716473/87480000 - (1901821*Pi^2)/145800 - (968*Pi^4)/1215 +    (2093*Zeta(3))/54) + xp^7*(26041559283737/210039480000 -    (92720497*Pi^2)/7144200 - (968*Pi^4)/1215 + (14341*Zeta(3))/270) +  xp^8*(757050640618679/6721263360000 - (125114131*Pi^2)/9525600 -    (968*Pi^4)/1215 + (164981*Zeta(3))/2520) +  xp^9*(56521189422816719/544422332160000 - (3453263977*Pi^2)/257191200 -    (968*Pi^4)/1215 + (577103*Zeta(3))/7560) +  xp^10*(3295688868125237/34026395760000 - (887776831*Pi^2)/64297800 -    (968*Pi^4)/1215 + (32527*Zeta(3))/378) +  xp^11*(22741090636504692703/249090230161080000 -    (36945446543*Pi^2)/2593344600 - (968*Pi^4)/1215 +    (5915111*Zeta(3))/62370) +  xp^12*(346024157810561242843/3985443682577280000 -    (6109753319*Pi^2)/414935136 - (968*Pi^4)/1215 +    (12831733*Zeta(3))/124740) + log(xp)*(1177/162 - (73*Pi^2)/81 +    (2090*Zeta(3))/27 + xp*(-37349/162 + (85*Pi^2)/9 + (2090*Zeta(3))/27) +    xp^12*(415497078495281/17971878078000 - (10907243*Pi^2)/561330 +      (4180*Zeta(3))/27) + xp^11*(5657366302207/575100098496 -      (4981531*Pi^2)/280665 + (4180*Zeta(3))/27) +    xp^10*(-252260093663/54010152000 - (557*Pi^2)/35 + (4180*Zeta(3))/27) +    xp^9*(-4470029302181/216040608000 - (157571*Pi^2)/11340 +      (4180*Zeta(3))/27) + xp^8*(-309076172903/8001504000 -      (132091*Pi^2)/11340 + (4180*Zeta(3))/27) +    xp^7*(-14773189379/250047000 - (77492*Pi^2)/8505 + (4180*Zeta(3))/27) +    xp^6*(-60528257/729000 - (1504*Pi^2)/243 + (4180*Zeta(3))/27) +    xp^5*(-65515607/583200 - (6613*Pi^2)/2430 + (4180*Zeta(3))/27) +    xp^4*(-3550859/23328 + (29*Pi^2)/18 + (4180*Zeta(3))/27) +    xp^3*(-173053/729 + (620*Pi^2)/81 + (4180*Zeta(3))/27) +    xp^2*(-55771/162 + (128*Pi^2)/9 + (4180*Zeta(3))/27)) +  e*(-953/81 - (143*Pi^2)/108 + (457*Pi^4)/1620 +    (-1633/108 + (1606*Pi^2)/81 + (-40615/108 + (1606*Pi^2)/81)*xp +      (-2129/4 + (3212*Pi^2)/81)*xp^2 + (-1225559/2916 + (3212*Pi^2)/81)*      xp^3 + (-3952247/11664 + (3212*Pi^2)/81)*xp^4 +      (-90527899/291600 + (3212*Pi^2)/81)*xp^5 +      (-43558273/145800 + (3212*Pi^2)/81)*xp^6 +      (-2107269553/7144200 + (3212*Pi^2)/81)*xp^7 +      (-16897535399/57153600 + (3212*Pi^2)/81)*xp^8 +      (-153864794711/514382400 + (3212*Pi^2)/81)*xp^9 +      (-39147704501/128595600 + (3212*Pi^2)/81)*xp^10 +      (-4838552178193/15560067600 + (3212*Pi^2)/81)*xp^11 +      (-9906932037707/31120135200 + (3212*Pi^2)/81)*xp^12)*log(xp)^3 +    (-1709/216 + (11263*xp)/216 + (57047*xp^2)/648 + (95857*xp^3)/1944 +      (72779*xp^4)/3888 - (57649*xp^5)/19440 - (195769*xp^6)/9720 -      (469391*xp^7)/13608 - (94501*xp^8)/2016 - (9436421*xp^9)/163296 -      (13789051*xp^10)/204120 - (171540997*xp^11)/2245320 -      (75880177*xp^12)/898128)*log(xp)^4 +    (-775/54 - (775*xp)/54 - (775*xp^2)/27 - (775*xp^3)/27 - (775*xp^4)/27 -      (775*xp^5)/27 - (775*xp^6)/27 - (775*xp^7)/27 - (775*xp^8)/27 -      (775*xp^9)/27 - (775*xp^10)/27 - (775*xp^11)/27 - (775*xp^12)/27)*    log(xp)^5 + L^3*(-3/2 - (62*Pi^2)/81 + (65/6 - (62*Pi^2)/81)*xp +      (905/54 - (124*Pi^2)/81)*xp^2 + (7129/486 - (124*Pi^2)/81)*xp^3 +      (23941/1944 - (124*Pi^2)/81)*xp^4 + (549757/48600 - (124*Pi^2)/81)*      xp^5 + (64961/6075 - (124*Pi^2)/81)*xp^6 +      (6104359/595350 - (124*Pi^2)/81)*xp^7 +      (94472489/9525600 - (124*Pi^2)/81)*xp^8 +      (827330641/85730400 - (124*Pi^2)/81)*xp^9 +      (101066627/10716300 - (124*Pi^2)/81)*xp^10 +      (5995423921/648336150 - (124*Pi^2)/81)*xp^11 +      (471515879/51866892 - (124*Pi^2)/81)*xp^12 +      (13/9 - (209*xp)/27 - (133*xp^2)/9 - (949*xp^3)/81 - (1469*xp^4)/162 -        (653*xp^5)/90 - (473*xp^6)/81 - (13219*xp^7)/2835 - (73*xp^8)/20 -        (93833*xp^9)/34020 - (3334*xp^10)/1701 - (4286*xp^11)/3465 -        (35897*xp^12)/62370)*log(xp) + (124/27 + (124*xp)/27 + (248*xp^2)/27 +        (248*xp^3)/27 + (248*xp^4)/27 + (248*xp^5)/27 + (248*xp^6)/27 +        (248*xp^7)/27 + (248*xp^8)/27 + (248*xp^9)/27 + (248*xp^10)/27 +        (248*xp^11)/27 + (248*xp^12)/27)*log(xp)^2 +      NF*(1/9 - xp/27 - xp^2/9 - (5*xp^3)/81 - (7*xp^4)/162 - xp^5/30 -        (11*xp^6)/405 - (13*xp^7)/567 - (5*xp^8)/252 - (17*xp^9)/972 -        (19*xp^10)/1215 - (7*xp^11)/495 - (23*xp^12)/1782 +        (4/27 + (4*xp)/27 + (8*xp^2)/27 + (8*xp^3)/27 + (8*xp^4)/27 +          (8*xp^5)/27 + (8*xp^6)/27 + (8*xp^7)/27 + (8*xp^8)/27 +          (8*xp^9)/27 + (8*xp^10)/27 + (8*xp^11)/27 + (8*xp^12)/27)*        log(xp))) + log(xp)^2*(203/18 + (187*Pi^2)/36 +      xp^2*(55525/36 - (24031*Pi^2)/324 - (5260*Zeta(3))/9) +      xp^3*(813457/729 - (40481*Pi^2)/972 - (5260*Zeta(3))/9) +      xp^4*(36231151/46656 - (28567*Pi^2)/1944 - (5260*Zeta(3))/9) +      xp^5*(3622100167/5832000 + (43573*Pi^2)/9720 - (5260*Zeta(3))/9) +      xp^6*(247055263/486000 + (31957*Pi^2)/1620 - (5260*Zeta(3))/9) +      xp^7*(69415794629/166698000 + (40951*Pi^2)/1260 - (5260*Zeta(3))/9) +      xp^8*(5402891328619/16003008000 + (1975181*Pi^2)/45360 -        (5260*Zeta(3))/9) + xp^9*(115835437905073/432081216000 +        (21756629*Pi^2)/408240 - (5260*Zeta(3))/9) +      xp^10*(2775005894111/13502538000 + (3165469*Pi^2)/51030 -        (5260*Zeta(3))/9) + xp^11*(66671234452727/449296951950 +        (39267497*Pi^2)/561330 - (5260*Zeta(3))/9) +      xp^12*(13751706170484481/143775024624000 + (173349923*Pi^2)/2245320 -        (5260*Zeta(3))/9) + xp*(57175/54 - (14581*Pi^2)/324 -        (2630*Zeta(3))/9) - (2630*Zeta(3))/9) +    L^2*(-58/9 - (23*Pi^2)/54 + (-106/27 + (614*Pi^2)/81 +        (-4123/27 + (614*Pi^2)/81)*xp + (-6185/27 + (1228*Pi^2)/81)*xp^2 +        (-15074/81 + (1228*Pi^2)/81)*xp^3 + (-8137/54 + (1228*Pi^2)/81)*xp^4 +        (-818162/6075 + (1228*Pi^2)/81)*xp^5 +        (-1011793/8100 + (1228*Pi^2)/81)*xp^6 +        (-46933129/396900 + (1228*Pi^2)/81)*xp^7 +        (-33770878/297675 + (1228*Pi^2)/81)*xp^8 +        (-8010739/72900 + (1228*Pi^2)/81)*xp^9 +        (-109408043/1020600 + (1228*Pi^2)/81)*xp^10 +        (-38958529933/370477800 + (1228*Pi^2)/81)*xp^11 +        (-15353320993/148191120 + (1228*Pi^2)/81)*xp^12)*log(xp) +      (-9 + (1213*xp)/27 + (2219*xp^2)/27 + (4453*xp^3)/81 + (5453*xp^4)/162 +        (563*xp^5)/30 + (2857*xp^6)/405 - (1091*xp^7)/405 -        (41891*xp^8)/3780 - (628099*xp^9)/34020 - (213142*xp^10)/8505 -        (193546*xp^11)/6237 - (2275751*xp^12)/62370)*log(xp)^2 +      (-548/27 - (548*xp)/27 - (1096*xp^2)/27 - (1096*xp^3)/27 -        (1096*xp^4)/27 - (1096*xp^5)/27 - (1096*xp^6)/27 - (1096*xp^7)/27 -        (1096*xp^8)/27 - (1096*xp^9)/27 - (1096*xp^10)/27 - (1096*xp^11)/27 -        (1096*xp^12)/27)*log(xp)^3 + NF*(10/27 + (8*Pi^2)/81 +        (-103/81 + (8*Pi^2)/81)*xp + (-20/9 + (16*Pi^2)/81)*xp^2 +        (-359/243 + (16*Pi^2)/81)*xp^3 + (-619/486 + (16*Pi^2)/81)*xp^4 +        (-7193/6075 + (16*Pi^2)/81)*xp^5 + (-9199/8100 + (16*Pi^2)/81)*xp^6 +        (-48791/44100 + (16*Pi^2)/81)*xp^7 + (-1294537/1190700 + (16*Pi^2)/81)*        xp^8 + (-35522/33075 + (16*Pi^2)/81)*xp^9 +        (-1267487/1190700 + (16*Pi^2)/81)*xp^10 +        (-1371178433/1296672300 + (16*Pi^2)/81)*xp^11 +        (-1091411359/1037337840 + (16*Pi^2)/81)*xp^12 +        (4/81 + (40*xp)/81 + (140*xp^2)/81 + (76*xp^3)/81 + (43*xp^4)/81 +          (103*xp^5)/405 + (2*xp^6)/45 - (118*xp^7)/945 - (1513*xp^8)/5670 -          (6619*xp^9)/17010 - (4223*xp^10)/8505 - (6157*xp^11)/10395 -          (21166*xp^12)/31185)*log(xp) + (-16/27 - (16*xp)/27 - (32*xp^2)/27 -          (32*xp^3)/27 - (32*xp^4)/27 - (32*xp^5)/27 - (32*xp^6)/27 -          (32*xp^7)/27 - (32*xp^8)/27 - (32*xp^9)/27 - (32*xp^10)/27 -          (32*xp^11)/27 - (32*xp^12)/27)*log(xp)^2) +      xp^2*(11557/54 - (1907*Pi^2)/162 - (2192*Zeta(3))/27) +      xp^3*(80239/486 - (437*Pi^2)/54 - (2192*Zeta(3))/27) +      xp^4*(115229/972 - (175*Pi^2)/36 - (2192*Zeta(3))/27) +      xp^5*(69967703/729000 - (51*Pi^2)/20 - (2192*Zeta(3))/27) +      xp^6*(115874983/1458000 - (571*Pi^2)/810 - (2192*Zeta(3))/27) +      xp^7*(33070814473/500094000 + (4799*Pi^2)/5670 - (2192*Zeta(3))/27) +      xp^8*(36572306209/666792000 + (49691*Pi^2)/22680 - (2192*Zeta(3))/27) +      xp^9*(115877854919/2571912000 + (229993*Pi^2)/68040 -        (2192*Zeta(3))/27) + xp^10*(93601045703/2571912000 +        (37829*Pi^2)/8505 - (2192*Zeta(3))/27) +      xp^11*(293955510393263/10269644616000 + (506797*Pi^2)/93555 -        (2192*Zeta(3))/27) + xp^12*(63306998627437/2934184176000 +        (2359471*Pi^2)/374220 - (2192*Zeta(3))/27) +      xp*(7703/54 - (1109*Pi^2)/162 - (1096*Zeta(3))/27) -      (1096*Zeta(3))/27) - (662*Zeta(3))/27 + (1094*Pi^2*Zeta(3))/27 +    NF*(119/243 + (79*Pi^2)/486 + (7*Pi^4)/1215 +      (-113/162 + (17*Pi^2)/81 + (-581/162 + (17*Pi^2)/81)*xp +        (-3455/324 + (34*Pi^2)/81)*xp^2 + (-5677/972 + (34*Pi^2)/81)*xp^3 +        (-17113/3888 + (34*Pi^2)/81)*xp^4 + (-368257/97200 + (34*Pi^2)/81)*        xp^5 + (-85303/24300 + (34*Pi^2)/81)*xp^6 +        (-4048411/1190700 + (34*Pi^2)/81)*xp^7 +        (-64477321/19051200 + (34*Pi^2)/81)*xp^8 +        (-587497009/171460800 + (34*Pi^2)/81)*xp^9 +        (-150248863/42865200 + (34*Pi^2)/81)*xp^10 +        (-18713765263/5186689200 + (34*Pi^2)/81)*xp^11 +        (-19331433853/5186689200 + (34*Pi^2)/81)*xp^12)*log(xp)^2 +      (49/54 + (95*xp)/162 + (139*xp^2)/54 + (727*xp^3)/486 + (881*xp^4)/972 +        (799*xp^5)/1620 + (421*xp^6)/2430 - (43*xp^7)/486 - (67*xp^8)/216 -        (20519*xp^9)/40824 - (34327*xp^10)/51030 - (154379*xp^11)/187110 -        (72085*xp^12)/74844)*log(xp)^3 + (-22/81 - (22*xp)/81 - (44*xp^2)/81 -        (44*xp^3)/81 - (44*xp^4)/81 - (44*xp^5)/81 - (44*xp^6)/81 -        (44*xp^7)/81 - (44*xp^8)/81 - (44*xp^9)/81 - (44*xp^10)/81 -        (44*xp^11)/81 - (44*xp^12)/81)*log(xp)^4 +      log(xp)*(-361/729 - (71*Pi^2)/162 + xp^2*(62845/2916 - (59*Pi^2)/54 -          (40*Zeta(3))/9) + xp^3*(29149/2916 - (311*Pi^2)/486 -          (40*Zeta(3))/9) + xp^4*(160103/23328 - (379*Pi^2)/972 -          (40*Zeta(3))/9) + xp^5*(15378059/2916000 - (1039*Pi^2)/4860 -          (40*Zeta(3))/9) + xp^6*(3088471/729000 - (187*Pi^2)/2430 -          (40*Zeta(3))/9) + xp^7*(865817209/250047000 + (599*Pi^2)/17010 -          (40*Zeta(3))/9) + xp^8*(7565387531/2667168000 + (2957*Pi^2)/22680 -          (40*Zeta(3))/9) + xp^9*(497541689851/216040608000 +          (43493*Pi^2)/204120 - (40*Zeta(3))/9) +        xp^10*(98962604047/54010152000 + (7303*Pi^2)/25515 - (40*Zeta(3))/9) +        xp^11*(101125682929277/71887512312000 + (98743*Pi^2)/280665 -          (40*Zeta(3))/9) + xp^12*(72973948741931/71887512312000 +          (461731*Pi^2)/1122660 - (40*Zeta(3))/9) +        xp*(7073/729 - (13*Pi^2)/54 - (20*Zeta(3))/9) - (20*Zeta(3))/9) +      xp^12*(-6751229892871189567/1992721841288640000 +        (766499903*Pi^2)/1481911200 + (14*Pi^4)/1215 -        (35962*Zeta(3))/18711) +      xp^11*(-7005688339554365533/1992721841288640000 +        (122687903*Pi^2)/246985200 + (14*Pi^4)/1215 -        (153938*Zeta(3))/93555) + xp^10*(-501099916472173/136105583040000 +        (418807*Pi^2)/874800 + (14*Pi^4)/1215 - (11398*Zeta(3))/8505) +      xp^9*(-2122778781044329/544422332160000 + (325067*Pi^2)/699840 +        (14*Pi^4)/1215 - (1700*Zeta(3))/1701) +      xp^8*(-28147535204249/6721263360000 + (1042285*Pi^2)/2286144 +        (14*Pi^4)/1215 - (116*Zeta(3))/189) +      xp^7*(-480997972181/105019740000 + (130381*Pi^2)/285768 +        (14*Pi^4)/1215 - (32*Zeta(3))/189) +      xp^6*(-224512877/43740000 + (68701*Pi^2)/145800 + (14*Pi^4)/1215 +        (16*Zeta(3))/45) + xp^5*(-1042772933/174960000 + (49759*Pi^2)/97200 +        (14*Pi^4)/1215 + (404*Zeta(3))/405) + (16*Zeta(3))/9 +      xp*(-7697/729 + (113*Pi^2)/243 + (7*Pi^4)/1215 + (32*Zeta(3))/27) +      xp^4*(-2053589/279936 + (2347*Pi^2)/3888 + (14*Pi^4)/1215 +        (148*Zeta(3))/81) + xp^3*(-178283/17496 + (797*Pi^2)/972 +        (14*Pi^4)/1215 + (244*Zeta(3))/81) +      xp^2*(-41995/1944 + (1495*Pi^2)/972 + (14*Pi^4)/1215 +        (140*Zeta(3))/27)) + log(xp)*(1205/486 + (925*Pi^2)/108 +      (194*Pi^4)/243 + xp^12*(-397278111897436193227/569349097511040000 +        (97160183299*Pi^2)/778003380 + (388*Pi^4)/243 -        (7008403*Zeta(3))/10395) +      xp^11*(-9656062446770941631/12939752216160000 + (15691920557*Pi^2)/        128595600 + (388*Pi^4)/243 - (18993158*Zeta(3))/31185) +      xp^10*(-1563760613430199/1944365472000 + (341752009*Pi^2)/2857680 +        (388*Pi^4)/243 - (4573742*Zeta(3))/8505) +      xp^9*(-68012031564287563/77774618880000 + (6730431809*Pi^2)/57153600 +        (388*Pi^4)/243 - (7808671*Zeta(3))/17010) +      xp^8*(-922410486666083/960180480000 + (2225353043*Pi^2)/19051200 +        (388*Pi^4)/243 - (701399*Zeta(3))/1890) +      xp^7*(-224408501402423/210039480000 + (418577339*Pi^2)/3572100 +        (388*Pi^4)/243 - (769096*Zeta(3))/2835) +      xp^6*(-105553586027/87480000 + (1744489*Pi^2)/14580 + (388*Pi^4)/243 -        (62992*Zeta(3))/405) + xp^5*(-243407407481/174960000 +        (36678233*Pi^2)/291600 + (388*Pi^4)/243 - (2291*Zeta(3))/135) -      (536*Zeta(3))/9 + xp^4*(-465462853/279936 + (542723*Pi^2)/3888 +        (388*Pi^4)/243 + (12803*Zeta(3))/81) +      xp^3*(-40856473/17496 + (172865*Pi^2)/972 + (388*Pi^4)/243 +        (32816*Zeta(3))/81) + xp*(-1046377/486 + (51679*Pi^2)/324 +        (194*Pi^4)/243 + (11324*Zeta(3))/27) +      xp^2*(-6267143/1944 + (73267*Pi^2)/324 + (388*Pi^4)/243 +        (19432*Zeta(3))/27)) + L*(-296/27 - (613*Pi^2)/324 - (179*Pi^4)/243 +      (901/54 - (1784*Pi^2)/81 + (24379/54 - (1784*Pi^2)/81)*xp +        (11797/18 - (3568*Pi^2)/81)*xp^2 + (253169/486 - (3568*Pi^2)/81)*        xp^3 + (817709/1944 - (3568*Pi^2)/81)*xp^4 +        (3700501/9720 - (3568*Pi^2)/81)*xp^5 +        (8751263/24300 - (3568*Pi^2)/81)*xp^6 +        (415489511/1190700 - (3568*Pi^2)/81)*xp^7 +        (3269394973/9525600 - (3568*Pi^2)/81)*xp^8 +        (29234209037/85730400 - (3568*Pi^2)/81)*xp^9 +        (7311960449/21432600 - (3568*Pi^2)/81)*xp^10 +        (889511310701/2593344600 - (3568*Pi^2)/81)*xp^11 +        (1794850288369/5186689200 - (3568*Pi^2)/81)*xp^12)*log(xp)^2 +      (385/27 - (6901*xp)/81 - (4045*xp^2)/27 - (22025*xp^3)/243 -        (21691*xp^4)/486 - (9877*xp^5)/810 + (16303*xp^6)/1215 +        (295789*xp^7)/8505 + (28717*xp^8)/540 + (7080953*xp^9)/102060 +        (2139938*xp^10)/25515 + (9073502*xp^11)/93555 + (2265533*xp^12)/20790)*      log(xp)^3 + (2380/81 + (2380*xp)/81 + (4760*xp^2)/81 + (4760*xp^3)/81 +        (4760*xp^4)/81 + (4760*xp^5)/81 + (4760*xp^6)/81 + (4760*xp^7)/81 +        (4760*xp^8)/81 + (4760*xp^9)/81 + (4760*xp^10)/81 + (4760*xp^11)/81 +        (4760*xp^12)/81)*log(xp)^4 + xp^2*(140357/108 - (28099*Pi^2)/324 -        (358*Pi^4)/243 - (905*Zeta(3))/3) +      xp^3*(8477303/8748 - (22019*Pi^2)/324 - (358*Pi^4)/243 -        (4925*Zeta(3))/27) + xp*(70157/81 - (19339*Pi^2)/324 -        (179*Pi^4)/243 - (4619*Zeta(3))/27) +      xp^4*(97770971/139968 - (7555*Pi^2)/144 - (358*Pi^4)/243 -        (1621*Zeta(3))/18) + xp^5*(51310575983/87480000 -        (2700367*Pi^2)/58320 - (358*Pi^4)/243 - (20249*Zeta(3))/810) +      (275*Zeta(3))/9 + xp^6*(7439716327/14580000 - (628807*Pi^2)/14580 -        (358*Pi^4)/243 + (10667*Zeta(3))/405) +      xp^7*(755360478223/1666980000 - (73967827*Pi^2)/1786050 -        (358*Pi^4)/243 + (196001*Zeta(3))/2835) +      xp^8*(1372708556827043/3360631680000 - (2318003119*Pi^2)/57153600 -        (358*Pi^4)/243 + (400663*Zeta(3))/3780) +      xp^9*(14488914348835229/38887309440000 - (766879973*Pi^2)/19051200 -        (358*Pi^4)/243 + (523303*Zeta(3))/3780) +      xp^10*(26065342201471/75951776250 - (32011751*Pi^2)/793800 -        (358*Pi^4)/243 + (158243*Zeta(3))/945) +      xp^11*(11341184781657206489/35584318594440000 - (39549753014*Pi^2)/        972504225 - (358*Pi^4)/243 + (18122749*Zeta(3))/93555) +      xp^12*(84861885911199348181/284674548755520000 -        (641114196587*Pi^2)/15560067600 - (358*Pi^4)/243 +        (40735319*Zeta(3))/187110) + NF*(56/81 + (31*Pi^2)/162 +        (-46/243 - (26*Pi^2)/81 + (1142/243 - (26*Pi^2)/81)*xp +          (2659/243 - (52*Pi^2)/81)*xp^2 + (517/81 - (52*Pi^2)/81)*xp^3 +          (547/108 - (52*Pi^2)/81)*xp^4 + (109603/24300 - (52*Pi^2)/81)*xp^5 +          (25862/6075 - (52*Pi^2)/81)*xp^6 + (176558/42525 - (52*Pi^2)/81)*          xp^7 + (936431/226800 - (52*Pi^2)/81)*xp^8 +          (178116499/42865200 - (52*Pi^2)/81)*xp^9 +          (45145627/10716300 - (52*Pi^2)/81)*xp^10 +          (5563546867/1296672300 - (52*Pi^2)/81)*xp^11 +          (5681985649/1296672300 - (52*Pi^2)/81)*xp^12)*log(xp) +        (-25/27 - (29*xp)/27 - (37*xp^2)/9 - (185*xp^3)/81 - (211*xp^4)/162 -          (503*xp^5)/810 - (13*xp^6)/135 + (313*xp^7)/945 + (2617*xp^8)/3780 +          (34193*xp^9)/34020 + (2179*xp^10)/1701 + (2599*xp^11)/1701 +          (29791*xp^12)/17010)*log(xp)^2 + (20/27 + (20*xp)/27 +          (40*xp^2)/27 + (40*xp^3)/27 + (40*xp^4)/27 + (40*xp^5)/27 +          (40*xp^6)/27 + (40*xp^7)/27 + (40*xp^8)/27 + (40*xp^9)/27 +          (40*xp^10)/27 + (40*xp^11)/27 + (40*xp^12)/27)*log(xp)^3 +        (40*Zeta(3))/27 + xp*(-1388/243 + Pi^2/6 + (40*Zeta(3))/27) +        xp^12*(-34559155357649/35943756156000 - (332531*Pi^2)/1122660 +          (80*Zeta(3))/27) + xp^11*(-41639080041173/35943756156000 -          (145591*Pi^2)/561330 + (80*Zeta(3))/27) +        xp^10*(-37204556983/27005076000 - (11161*Pi^2)/51030 +          (80*Zeta(3))/27) + xp^9*(-175565780281/108020304000 -          (35383*Pi^2)/204120 + (80*Zeta(3))/27) +        xp^8*(-1091901949/571536000 - (2767*Pi^2)/22680 + (80*Zeta(3))/27) +        xp^7*(-10037068/4465125 - (1069*Pi^2)/17010 + (80*Zeta(3))/27) +        xp^6*(-485387/182250 + (17*Pi^2)/2430 + (80*Zeta(3))/27) +        xp^5*(-1559107/486000 + (449*Pi^2)/4860 + (80*Zeta(3))/27) +        xp^4*(-15575/3888 + (197*Pi^2)/972 + (80*Zeta(3))/27) +        xp^3*(-2659/486 + (175*Pi^2)/486 + (80*Zeta(3))/27) +        xp^2*(-1693/162 + (35*Pi^2)/54 + (80*Zeta(3))/27)) +      log(xp)*(184/81 - (23*Pi^2)/54 + (2140*Zeta(3))/9 +        xp*(-68366/81 + (6059*Pi^2)/162 + (2140*Zeta(3))/9) +        xp^12*(-325352975893943/2567411154000 - (50692883*Pi^2)/1122660 +          (4280*Zeta(3))/9) + xp^11*(-847122292189819/5134822308000 -          (11198837*Pi^2)/280665 + (4280*Zeta(3))/9) +        xp^10*(-798751409153/3857868000 - (871687*Pi^2)/25515 +          (4280*Zeta(3))/9) + xp^9*(-3917577330911/15431472000 -          (5682689*Pi^2)/204120 + (4280*Zeta(3))/9) +        xp^8*(-409129968817/1333584000 - (5821*Pi^2)/280 + (4280*Zeta(3))/9) +        xp^7*(-2189870653/5953500 - (72629*Pi^2)/5670 + (4280*Zeta(3))/9) +        xp^6*(-17832961/40500 - (323*Pi^2)/90 + (4280*Zeta(3))/9) +        xp^5*(-773777899/1458000 + (35963*Pi^2)/4860 + (4280*Zeta(3))/9) +        xp^4*(-7658987/11664 + (20611*Pi^2)/972 + (4280*Zeta(3))/9) +        xp^3*(-675296/729 + (19727*Pi^2)/486 + (4280*Zeta(3))/9) +        xp^2*(-101557/81 + (10253*Pi^2)/162 + (4280*Zeta(3))/9))) +    xp^2*(1057937/324 - (17833*Pi^2)/81 - (3911*Pi^4)/4860 -      (29278*Zeta(3))/27 + (2188*Pi^2*Zeta(3))/27 - (6200*Zeta(5))/9) +    xp^3*(123253795/52488 - (344569*Pi^2)/2187 - (2107*Pi^4)/4860 -      (23110*Zeta(3))/27 + (2188*Pi^2*Zeta(3))/27 - (6200*Zeta(5))/9) +    xp^4*(5578698601/3359232 - (14771689*Pi^2)/139968 - (371*Pi^4)/1080 -      (224117*Zeta(3))/324 + (2188*Pi^2*Zeta(3))/27 - (6200*Zeta(5))/9) +    xp^12*(670846709112908867079061/1127311213071859200000 -      (163980916638127*Pi^2)/86265014774400 - (1279273*Pi^4)/6735960 -      (3367429732259*Zeta(3))/5186689200 + (2188*Pi^2*Zeta(3))/27 -      (6200*Zeta(5))/9) + xp^11*(473551197844149839481923/      717379862863910400000 - (2158044964178011*Pi^2)/215662536936000 -      (3270349*Pi^4)/16839900 - (822754007813*Zeta(3))/1296672300 +      (2188*Pi^2*Zeta(3))/27 - (6200*Zeta(5))/9) +    xp^5*(14515728410257/10497600000 - (1434756533*Pi^2)/17496000 -      (42373*Pi^4)/145800 - (15414731*Zeta(3))/24300 +      (2188*Pi^2*Zeta(3))/27 - (6200*Zeta(5))/9) +    xp^10*(35960281163454960019/48998009894400000 -      (608231321149*Pi^2)/32406091200 - (102089*Pi^4)/510300 -      (2220030397*Zeta(3))/3572100 + (2188*Pi^2*Zeta(3))/27 -      (6200*Zeta(5))/9) + xp^9*(160511806521790155337/195992039577600000 -      (36743455343041*Pi^2)/1296243648000 - (84943*Pi^4)/408240 -      (8729613349*Zeta(3))/14288400 + (2188*Pi^2*Zeta(3))/27 -      (6200*Zeta(5))/9) + xp^6*(3118908081157/2624400000 -      (142002049*Pi^2)/2187000 - (18743*Pi^4)/72900 -      (14838353*Zeta(3))/24300 + (2188*Pi^2*Zeta(3))/27 - (6200*Zeta(5))/9) +    xp^8*(105875126199413117/115221657600000 - (623540915801*Pi^2)/      16003008000 - (29821*Pi^4)/136080 - (959069941*Zeta(3))/1587600 +      (2188*Pi^2*Zeta(3))/27 - (6200*Zeta(5))/9) +    xp^7*(45832829673482611/44108290800000 - (38232247867*Pi^2)/750141000 -      (23953*Pi^4)/102060 - (717816317*Zeta(3))/1190700 +      (2188*Pi^2*Zeta(3))/27 - (6200*Zeta(5))/9) +    xp*(528956/243 - (24457*Pi^2)/162 - (499*Pi^4)/1620 - (20594*Zeta(3))/27 +      (1094*Pi^2*Zeta(3))/27 - (3100*Zeta(5))/9) - (3100*Zeta(5))/9);

 Spqq0sigma2qq:=((224/27 - (32*Pi^2)/27)*xp + (1432/81 - (16*Pi^2)/9)*xp^2 +    (7888/243 - (80*Pi^2)/27)*xp^3 + (9721/243 - (104*Pi^2)/27)*xp^4 +    (1402619/30375 - (1864*Pi^2)/405)*xp^5 +    (14057687/273375 - (2128*Pi^2)/405)*xp^6 +    (5251612283/93767625 - (16528*Pi^2)/2835)*xp^7 +    (45084616169/750141000 - (5996*Pi^2)/945)*xp^8 +    (143625661787/2250423000 - (6436*Pi^2)/945)*xp^9 +    (18916205629/281302875 - (20512*Pi^2)/2835)*xp^10 +    (390648139867/5546875950 - (713408*Pi^2)/93555)*xp^11 +    (43975439384909/599062602600 - (747176*Pi^2)/93555)*xp^12)*log(xp) +  ((-80*xp)/27 - (136*xp^2)/27 - (824*xp^3)/81 - (956*xp^4)/81 -    (25324*xp^5)/2025 - (77044*xp^6)/6075 - (3728668*xp^7)/297675 -    (3617518*xp^8)/297675 - (3463318*xp^9)/297675 - (3280142*xp^10)/297675 -    (1117100686*xp^11)/108056025 - (346251797*xp^12)/36018675)*log(xp)^2 +  ((64*xp)/27 + (32*xp^2)/9 + (160*xp^3)/27 + (208*xp^4)/27 +    (3728*xp^5)/405 + (4256*xp^6)/405 + (33056*xp^7)/2835 + (11992*xp^8)/945 +    (12872*xp^9)/945 + (41024*xp^10)/2835 + (1426816*xp^11)/93555 +    (1494352*xp^12)/93555)*log(xp)^3 +  L^2*((-4*xp)/27 - (10*xp^2)/27 - (70*xp^3)/81 - (89*xp^4)/81 -    (7711*xp^5)/6075 - (8507*xp^6)/6075 - (447689*xp^7)/297675 -    (945313*xp^8)/595350 - (986533*xp^9)/595350 - (612679*xp^10)/357210 -    (228818383*xp^11)/129667230 - (468696563*xp^12)/259334460 +    ((16*xp)/27 + (8*xp^2)/9 + (40*xp^3)/27 + (52*xp^4)/27 + (932*xp^5)/405 +      (1064*xp^6)/405 + (8264*xp^7)/2835 + (2998*xp^8)/945 + (3218*xp^9)/945 +      (10256*xp^10)/2835 + (356704*xp^11)/93555 + (373588*xp^12)/93555)*    log(xp)) + L*((-8/3 + (32*Pi^2)/81)*xp + (-52/9 + (16*Pi^2)/27)*xp^2 +    (-868/81 + (80*Pi^2)/81)*xp^3 + (-1070/81 + (104*Pi^2)/81)*xp^4 +    (-1384624/91125 + (1864*Pi^2)/1215)*xp^5 +    (-1533523/91125 + (2128*Pi^2)/1215)*xp^6 +    (-569217457/31255875 + (16528*Pi^2)/8505)*xp^7 +    (-606658387/31255875 + (5996*Pi^2)/2835)*xp^8 +    (-3838255007/187535250 + (6436*Pi^2)/2835)*xp^9 +    (-24095624533/1125211500 + (20512*Pi^2)/8505)*xp^10 +    (-100073796958859/4492969519500 + (713408*Pi^2)/280665)*xp^11 +    (-207215615302933/8985939039000 + (747176*Pi^2)/280665)*xp^12 +    ((16*xp)/9 + (88*xp^2)/27 + (184*xp^3)/27 + (656*xp^4)/81 +      (53408*xp^5)/6075 + (18512*xp^6)/2025 + (919904*xp^7)/99225 +      (306008*xp^8)/33075 + (906064*xp^9)/99225 + (7983608*xp^10)/893025 +      (2819742944*xp^11)/324168075 + (2729874494*xp^12)/324168075)*log(xp) +    ((-64*xp)/27 - (32*xp^2)/9 - (160*xp^3)/27 - (208*xp^4)/27 -      (3728*xp^5)/405 - (4256*xp^6)/405 - (33056*xp^7)/2835 -      (11992*xp^8)/945 - (12872*xp^9)/945 - (41024*xp^10)/2835 -      (1426816*xp^11)/93555 - (1494352*xp^12)/93555)*log(xp)^2) +  xp*(-212/27 + (40*Pi^2)/81 + (128*Zeta(3))/27) +  xp^2*(-452/27 + (68*Pi^2)/81 + (64*Zeta(3))/9) +  xp^3*(-22426/729 + (412*Pi^2)/243 + (320*Zeta(3))/27) +  xp^4*(-53993/1458 + (478*Pi^2)/243 + (416*Zeta(3))/27) +  xp^5*(-37988339/911250 + (12662*Pi^2)/6075 + (7456*Zeta(3))/405) +  xp^6*(-247097923/5467500 + (38522*Pi^2)/18225 + (8512*Zeta(3))/405) +  xp^7*(-628720777649/13127467500 + (1864334*Pi^2)/893025 +    (66112*Zeta(3))/2835) + xp^8*(-3501754064213/70013160000 +    (1808759*Pi^2)/893025 + (23984*Zeta(3))/945) +  xp^9*(-293260527649373/5671065960000 + (1731659*Pi^2)/893025 +    (25744*Zeta(3))/945) + xp^10*(-150523290695353/2835532980000 +    (1640071*Pi^2)/893025 + (82048*Zeta(3))/2835) +  xp^11*(-83347946812628161/1537594013340000 + (558550343*Pi^2)/324168075 +    (2853632*Zeta(3))/93555) + xp^12*(-1144364748095217821/20757519180090000 +    (346251797*Pi^2)/216112050 + (2988704*Zeta(3))/93555) +  e*(((-320/9 + (368*Pi^2)/81)*xp + (-5968/81 + (184*Pi^2)/27)*xp^2 +      (-11024/81 + (920*Pi^2)/81)*xp^3 + (-13456/81 + (1196*Pi^2)/81)*xp^4 +      (-5773676/30375 + (21436*Pi^2)/1215)*xp^5 +      (-57446018/273375 + (24472*Pi^2)/1215)*xp^6 +      (-21331893902/93767625 + (190072*Pi^2)/8505)*xp^7 +      (-45556118249/187535250 + (68954*Pi^2)/2835)*xp^8 +      (-144528948017/562605750 + (74014*Pi^2)/2835)*xp^9 +      (-151755713381/562605750 + (235888*Pi^2)/8505)*xp^10 +      (-70310035953383/249609417750 + (8204192*Pi^2)/280665)*xp^11 +      (-438636379791853/1497656506500 + (8592524*Pi^2)/280665)*xp^12)*    log(xp)^2 + ((32*xp)/3 + (464*xp^2)/27 + (2672*xp^3)/81 +      (3136*xp^4)/81 + (252992*xp^5)/6075 + (260944*xp^6)/6075 +      (12866128*xp^7)/297675 + (12739408*xp^8)/297675 +      (12471568*xp^9)/297675 + (36317048*xp^10)/893025 +      (12709639784*xp^11)/324168075 + (12183245384*xp^12)/324168075)*    log(xp)^3 + ((-128*xp)/27 - (64*xp^2)/9 - (320*xp^3)/27 - (416*xp^4)/27 -      (7456*xp^5)/405 - (8512*xp^6)/405 - (66112*xp^7)/2835 -      (23984*xp^8)/945 - (25744*xp^9)/945 - (82048*xp^10)/2835 -      (2853632*xp^11)/93555 - (2988704*xp^12)/93555)*log(xp)^4 +    L^3*((-4*xp)/27 - (10*xp^2)/27 - (70*xp^3)/81 - (89*xp^4)/81 -      (7711*xp^5)/6075 - (8507*xp^6)/6075 - (447689*xp^7)/297675 -      (945313*xp^8)/595350 - (986533*xp^9)/595350 - (612679*xp^10)/357210 -      (228818383*xp^11)/129667230 - (468696563*xp^12)/259334460 +      ((16*xp)/27 + (8*xp^2)/9 + (40*xp^3)/27 + (52*xp^4)/27 +        (932*xp^5)/405 + (1064*xp^6)/405 + (8264*xp^7)/2835 +        (2998*xp^8)/945 + (3218*xp^9)/945 + (10256*xp^10)/2835 +        (356704*xp^11)/93555 + (373588*xp^12)/93555)*log(xp)) +    L^2*((-112/27 + (16*Pi^2)/27)*xp + (-244/27 + (8*Pi^2)/9)*xp^2 +      (-1372/81 + (40*Pi^2)/27)*xp^3 + (-1694/81 + (52*Pi^2)/27)*xp^4 +      (-730867/30375 + (932*Pi^2)/405)*xp^5 +      (-539531/20250 + (1064*Pi^2)/405)*xp^6 +      (-200185229/6945750 + (8264*Pi^2)/2835)*xp^7 +      (-106624057/3472875 + (2998*Pi^2)/945)*xp^8 +      (-4045426937/125023500 + (3218*Pi^2)/945)*xp^9 +      (-25382250433/750141000 + (10256*Pi^2)/2835)*xp^10 +      (-105359501606159/2995313013000 + (356704*Pi^2)/93555)*xp^11 +      (-218042505908233/5990626026000 + (373588*Pi^2)/93555)*xp^12 +      ((88*xp)/27 + (52*xp^2)/9 + (316*xp^3)/27 + (380*xp^4)/27 +        (31364*xp^5)/2025 + (33088*xp^6)/2025 + (1669096*xp^7)/99225 +        (563942*xp^8)/33075 + (188554*xp^9)/11025 + (5068684*xp^10)/297675 +        (1821864592*xp^11)/108056025 + (1796431387*xp^12)/108056025)*log(xp) +      ((-32*xp)/9 - (16*xp^2)/3 - (80*xp^3)/9 - (104*xp^4)/9 -        (1864*xp^5)/135 - (2128*xp^6)/135 - (16528*xp^7)/945 -        (5996*xp^8)/315 - (6436*xp^9)/315 - (20512*xp^10)/945 -        (713408*xp^11)/31185 - (747176*xp^12)/31185)*log(xp)^2) +    log(xp)*(xp^12*(20355691740850996741/41515038360180000 -        (7036959781*Pi^2)/389001690 - (23909632*Zeta(3))/93555) +      xp^11*(333490571061868439/691917306003000 - (3671904788*Pi^2)/        194500845 - (22829056*Zeta(3))/93555) +      xp^10*(167242914634231/354441622500 - (10495934*Pi^2)/535815 -        (656384*Zeta(3))/2835) + xp^9*(1302856077855047/2835532980000 -        (6009268*Pi^2)/297675 - (205952*Zeta(3))/945) +      xp^8*(139960548386203/315059220000 - (6140198*Pi^2)/297675 -        (191872*Zeta(3))/945) + xp^7*(8373656064293/19691201250 -        (229744*Pi^2)/11025 - (528896*Zeta(3))/2835) +      xp^6*(3290507891/8201250 - (41948*Pi^2)/2025 - (68096*Zeta(3))/405) +      xp^5*(337346737/911250 - (366136*Pi^2)/18225 - (59648*Zeta(3))/405) +      xp^4*(160025/486 - (4540*Pi^2)/243 - (3328*Zeta(3))/27) +      xp^3*(66688/243 - (430*Pi^2)/27 - (2560*Zeta(3))/27) +      xp^2*(4064/27 - (674*Pi^2)/81 - (512*Zeta(3))/9) +      xp*(1936/27 - (140*Pi^2)/27 - (1024*Zeta(3))/27)) +    xp*(-1924/27 + (154*Pi^2)/27 - (56*Pi^4)/1215 + (64*Zeta(3))/3) +    xp^2*(-12422/81 + (2867*Pi^2)/243 - (28*Pi^4)/405 + (928*Zeta(3))/27) +    xp^3*(-205354/729 + (1765*Pi^2)/81 - (28*Pi^4)/243 + (5344*Zeta(3))/81) +    xp^12*(-305924669100252788758129/575398431672094800000 +      (5056420942199303*Pi^2)/107831268468000 - (186794*Pi^4)/601425 +      (24366490768*Zeta(3))/324168075) +    xp^4*(-989533/2916 + (4307*Pi^2)/162 - (182*Pi^4)/1215 +      (6272*Zeta(3))/81) + xp^11*(-99449221742469872329387/      191799477224031600000 + (2431087497362929*Pi^2)/53915634234000 -      (178352*Pi^4)/601425 + (25419279568*Zeta(3))/324168075) +    xp^10*(-1799782663148901553/3572771554800000 + (582927228991*Pi^2)/      13502538000 - (5128*Pi^4)/18225 + (72634096*Zeta(3))/893025) +    xp^5*(-10476539797/27337500 + (8314358*Pi^2)/273375 - (3262*Pi^4)/18225 +      (505984*Zeta(3))/6075) + xp^9*(-3479807648866660313/7145543109600000 +      (277543131013*Pi^2)/6751269000 - (1609*Pi^4)/6075 +      (24943136*Zeta(3))/297675) + xp^8*(-123761799926076479/264649744800000 +      (10934035772*Pi^2)/281302875 - (1499*Pi^4)/6075 +      (25478816*Zeta(3))/297675) + xp^6*(-205384195817/492075000 +      (110291467*Pi^2)/3280500 - (3724*Pi^4)/18225 + (521888*Zeta(3))/6075) +    xp^7*(-3679171133195237/8270304525000 + (40956135433*Pi^2)/1125211500 -      (4132*Pi^4)/18225 + (25732256*Zeta(3))/297675) +    L*(((704/27 - (280*Pi^2)/81)*xp + (4448/81 - (140*Pi^2)/27)*xp^2 +        (2752/27 - (700*Pi^2)/81)*xp^3 + (1124/9 - (910*Pi^2)/81)*xp^4 +        (1449524/10125 - (3262*Pi^2)/243)*xp^5 +        (43290346/273375 - (3724*Pi^2)/243)*xp^6 +        (16070948134/93767625 - (4132*Pi^2)/243)*xp^7 +        (68586914561/375070500 - (1499*Pi^2)/81)*xp^8 +        (217346632883/1125211500 - (1609*Pi^2)/81)*xp^9 +        (11395123234/56260575 - (5128*Pi^2)/243)*xp^10 +        (79072402366577/374414126625 - (178352*Pi^2)/8019)*xp^11 +        (328339442850043/1497656506500 - (186794*Pi^2)/8019)*xp^12)*log(xp) +      ((-304*xp)/27 - (56*xp^2)/3 - (328*xp^3)/9 - (388*xp^4)/9 -        (94612*xp^5)/2025 - (98324*xp^6)/2025 - (4885628*xp^7)/99225 -        (4876678*xp^8)/99225 - (4814878*xp^9)/99225 - (58222*xp^10)/1225 -        (1666424846*xp^11)/36018675 - (1614080911*xp^12)/36018675)*log(xp)^2 +      ((64*xp)/9 + (32*xp^2)/3 + (160*xp^3)/9 + (208*xp^4)/9 +        (3728*xp^5)/135 + (4256*xp^6)/135 + (33056*xp^7)/945 +        (11992*xp^8)/315 + (12872*xp^9)/315 + (41024*xp^10)/945 +        (1426816*xp^11)/31185 + (1494352*xp^12)/31185)*log(xp)^3 +      xp*(-704/27 + (50*Pi^2)/27 + (128*Zeta(3))/9) +      xp^2*(-1492/27 + (247*Pi^2)/81 + (64*Zeta(3))/3) +      xp^3*(-24692/243 + (1441*Pi^2)/243 + (320*Zeta(3))/9) +      xp^4*(-19799/162 + (3403*Pi^2)/486 + (416*Zeta(3))/9) +      xp^5*(-41773519/303750 + (11045*Pi^2)/1458 + (7456*Zeta(3))/135) +      xp^6*(-407626817/2733750 + (57293*Pi^2)/7290 + (8512*Zeta(3))/135) +      xp^7*(-345901207067/2187911250 + (405977*Pi^2)/51030 +        (66112*Zeta(3))/945) + xp^8*(-17352664877491/105019740000 +        (808993*Pi^2)/102060 + (23984*Zeta(3))/315) +      xp^9*(-484890353457257/2835532980000 + (797221*Pi^2)/102060 +        (25744*Zeta(3))/315) + xp^10*(-249164628329263/1417766490000 +        (11689183*Pi^2)/1530900 + (82048*Zeta(3))/945) +      xp^11*(-3729740789748080357/20757519180090000 + (4121650759*Pi^2)/        555716700 + (2853632*Zeta(3))/31185) +      xp^12*(-3798251615716357777/20757519180090000 + (7966204283*Pi^2)/        1111433400 + (2988704*Zeta(3))/31185)));

 Spqq1sigma1qg:=7/12 - (113*Pi^2)/81 + (2*Pi^4)/27 + (674/27 - (238*Pi^2)/81 + (2*Pi^4)/27)*  xp + (79/3 - (391*Pi^2)/81 + (4*Pi^4)/27)*xp^2 +  (268/27 - (4*Pi^2)/9 + (332/27 - (4*Pi^2)/9)*xp +    (584/27 - (8*Pi^2)/9)*xp^2 + (5512/243 - (8*Pi^2)/9)*xp^3 +    (5608/243 - (8*Pi^2)/9)*xp^4 + (141656/6075 - (8*Pi^2)/9)*xp^5 +    (142676/6075 - (8*Pi^2)/9)*xp^6 + (7028708/297675 - (8*Pi^2)/9)*xp^7 +    (7058248/297675 - (8*Pi^2)/9)*xp^8 + (63739792/2679075 - (8*Pi^2)/9)*    xp^9 + (63918712/2679075 - (8*Pi^2)/9)*xp^10 +    (7752468032/324168075 - (8*Pi^2)/9)*xp^11 +    (310727069/12966723 - (8*Pi^2)/9)*xp^12)*log(xp)^2 +  NF*(-1/54 + (14*Pi^2)/243 + (-92/81 + (20*Pi^2)/243)*xp +    (-98/81 + (40*Pi^2)/243)*xp^2 + (-76/81 + (32*Pi^2)/243)*xp^3 +    (-469/648 + (55*Pi^2)/486)*xp^4 + (-424793/729000 + Pi^2/10)*xp^5 +    (-349213/729000 + (109*Pi^2)/1215)*xp^6 +    (-99234493/250047000 + (691*Pi^2)/8505)*xp^7 +    (-54761227/166698000 + (2519*Pi^2)/34020)*xp^8 +    (-3642377917/13502538000 + (6917*Pi^2)/102060)*xp^9 +    (-1177918333/5401015200 + (635*Pi^2)/10206)*xp^10 +    (-1235679810859/7188751231200 + (6425*Pi^2)/112266)*xp^11 +    (-1869658961003/14377502462400 + (14792*Pi^2)/280665)*xp^12 +    (-23/81 - (4*Pi^2)/81 + (61/81 - (4*Pi^2)/81)*xp +      (10/9 - (8*Pi^2)/81)*xp^2 + (182/243 - (8*Pi^2)/81)*xp^3 +      (128/243 - (8*Pi^2)/81)*xp^4 + (754/2025 - (8*Pi^2)/81)*xp^5 +      (1033/4050 - (8*Pi^2)/81)*xp^6 + (31909/198450 - (8*Pi^2)/81)*xp^7 +      (24431/297675 - (8*Pi^2)/81)*xp^8 + (38924/2679075 - (8*Pi^2)/81)*xp^9 +      (-119521/2679075 - (8*Pi^2)/81)*xp^10 +      (-31513376/324168075 - (8*Pi^2)/81)*xp^11 +      (-14997715/103733784 - (8*Pi^2)/81)*xp^12)*log(xp) +    (-40/81 - (40*xp)/81 - (80*xp^2)/81 - (80*xp^3)/81 - (80*xp^4)/81 -      (80*xp^5)/81 - (80*xp^6)/81 - (80*xp^7)/81 - (80*xp^8)/81 -      (80*xp^9)/81 - (80*xp^10)/81 - (80*xp^11)/81 - (80*xp^12)/81)*    log(xp)^2) + xp^12*(8887197356270053741/996360920644320000 -    (18899544277*Pi^2)/6224027040 + (4*Pi^4)/27 - (31408*Zeta(3))/31185) +  xp^11*(4778480633039330177/498180460322160000 -    (24160005059*Pi^2)/7780033800 + (4*Pi^4)/27 - (12055*Zeta(3))/12474) +  xp^10*(351851542570777/34026395760000 - (204524149*Pi^2)/64297800 +    (4*Pi^4)/27 - (1045*Zeta(3))/1134) +  xp^9*(761279380591031/68052791520000 - (167924903*Pi^2)/51438240 +    (4*Pi^4)/27 - (9883*Zeta(3))/11340) +  xp^8*(3405774454577/280052640000 - (19196027*Pi^2)/5715360 + (4*Pi^4)/27 -    (1027*Zeta(3))/1260) + xp^7*(58258495013/4375822500 -    (4952893*Pi^2)/1428840 + (4*Pi^4)/27 - (709*Zeta(3))/945) +  xp^6*(13421747/911250 - (523841*Pi^2)/145800 + (4*Pi^4)/27 -    (91*Zeta(3))/135) + xp^5*(362345863/21870000 - (136589*Pi^2)/36450 +    (4*Pi^4)/27 - (157*Zeta(3))/270) +  xp^4*(671183/34992 - (11513*Pi^2)/2916 + (4*Pi^4)/27 - (25*Zeta(3))/54) +  log(xp)*(331/54 + (8*Pi^2)/27 + xp^12*(140766036517289/17971878078000 +      (4169*Pi^2)/5670 - (8*Zeta(3))/9) +    xp^11*(23555931535573/3594375615600 + (4421*Pi^2)/5670 - (8*Zeta(3))/9) +    xp^10*(555234007/108020304 + (1567*Pi^2)/1890 - (8*Zeta(3))/9) +    xp^9*(96153456961/27005076000 + (836*Pi^2)/945 - (8*Zeta(3))/9) +    xp^8*(1771061683/1000188000 + (128*Pi^2)/135 - (8*Zeta(3))/9) +    xp^7*(-18386617/62511750 + (46*Pi^2)/45 - (8*Zeta(3))/9) +    xp^6*(-498247/182250 + (10*Pi^2)/9 - (8*Zeta(3))/9) +    xp^5*(-1041337/182250 + (11*Pi^2)/9 - (8*Zeta(3))/9) +    xp^4*(-13897/1458 + (37*Pi^2)/27 - (8*Zeta(3))/9) +    xp^3*(-10739/729 + (43*Pi^2)/27 - (8*Zeta(3))/9) +    xp^2*(-557/27 + (55*Pi^2)/27 - (8*Zeta(3))/9) +    xp*(-833/54 + (26*Pi^2)/27 - (4*Zeta(3))/9) - (4*Zeta(3))/9) +  xp^3*(51050/2187 - (6187*Pi^2)/1458 + (4*Pi^4)/27 - (8*Zeta(3))/27) +  L*(-7/12 - (7*Pi^2)/27 + (-134/27 + (2*Pi^2)/9 + (-166/27 + (2*Pi^2)/9)*xp +      (-292/27 + (4*Pi^2)/9)*xp^2 + (-2756/243 + (4*Pi^2)/9)*xp^3 +      (-2804/243 + (4*Pi^2)/9)*xp^4 + (-70828/6075 + (4*Pi^2)/9)*xp^5 +      (-71338/6075 + (4*Pi^2)/9)*xp^6 + (-3514354/297675 + (4*Pi^2)/9)*xp^7 +      (-3529124/297675 + (4*Pi^2)/9)*xp^8 + (-31869896/2679075 + (4*Pi^2)/9)*      xp^9 + (-31959356/2679075 + (4*Pi^2)/9)*xp^10 +      (-3876234016/324168075 + (4*Pi^2)/9)*xp^11 +      (-310727069/25933446 + (4*Pi^2)/9)*xp^12)*log(xp) +    NF*(1/54 + (2*Pi^2)/81 + (-61/162 + (2*Pi^2)/81)*xp +      (-5/9 + (4*Pi^2)/81)*xp^2 + (-131/243 + (4*Pi^2)/81)*xp^3 +      (-253/486 + (4*Pi^2)/81)*xp^4 + (-6187/12150 + (4*Pi^2)/81)*xp^5 +      (-12199/24300 + (4*Pi^2)/81)*xp^6 + (-592027/1190700 + (4*Pi^2)/81)*      xp^7 + (-588037/1190700 + (4*Pi^2)/81)*xp^8 +      (-5266423/10716300 + (4*Pi^2)/81)*xp^9 +      (-1311802/2679075 + (4*Pi^2)/81)*xp^10 +      (-316574749/648336150 + (4*Pi^2)/81)*xp^11 +      (-101086253/207467568 + (4*Pi^2)/81)*xp^12 +      (20/81 + (20*xp)/81 + (40*xp^2)/81 + (40*xp^3)/81 + (40*xp^4)/81 +        (40*xp^5)/81 + (40*xp^6)/81 + (40*xp^7)/81 + (40*xp^8)/81 +        (40*xp^9)/81 + (40*xp^10)/81 + (40*xp^11)/81 + (40*xp^12)/81)*      log(xp)) + xp*(769/108 - (13*Pi^2)/27 + (2*Zeta(3))/9) +    xp^2*(557/54 - (55*Pi^2)/54 + (4*Zeta(3))/9) +    xp^3*(15043/1458 - (17*Pi^2)/18 + (4*Zeta(3))/9) +    xp^4*(7139/729 - (11*Pi^2)/12 + (4*Zeta(3))/9) +    xp^5*(858554/91125 - (487*Pi^2)/540 + (4*Zeta(3))/9) +    xp^6*(3337991/364500 - (241*Pi^2)/270 + (4*Zeta(3))/9) +    xp^7*(1120169381/125023500 - (335*Pi^2)/378 + (4*Zeta(3))/9) +    xp^8*(1956872269/222264000 - (1333*Pi^2)/1512 + (4*Zeta(3))/9) +    xp^9*(468700794967/54010152000 - (569*Pi^2)/648 + (4*Zeta(3))/9) +    xp^10*(46300776853/5401015200 - (709*Pi^2)/810 + (4*Zeta(3))/9) +    xp^11*(60979935990871/7188751231200 - (2593*Pi^2)/2970 + (4*Zeta(3))/9) +    xp^12*(302094170204081/35943756156000 - (115*Pi^2)/132 + (4*Zeta(3))/9) +    (2*Zeta(3))/9) - (2*Zeta(3))/9 +  e*(7/12 + (175*Pi^2)/432 + (7*Pi^4)/108 +    (-268/27 + (4*Pi^2)/9 + (-332/27 + (4*Pi^2)/9)*xp +      (-584/27 + (8*Pi^2)/9)*xp^2 + (-5512/243 + (8*Pi^2)/9)*xp^3 +      (-5608/243 + (8*Pi^2)/9)*xp^4 + (-141656/6075 + (8*Pi^2)/9)*xp^5 +      (-142676/6075 + (8*Pi^2)/9)*xp^6 + (-7028708/297675 + (8*Pi^2)/9)*xp^7 +      (-7058248/297675 + (8*Pi^2)/9)*xp^8 + (-63739792/2679075 + (8*Pi^2)/9)*      xp^9 + (-63918712/2679075 + (8*Pi^2)/9)*xp^10 +      (-7752468032/324168075 + (8*Pi^2)/9)*xp^11 +      (-310727069/12966723 + (8*Pi^2)/9)*xp^12)*log(xp)^3 +    L*((-134*Pi^2)/81 + (2*Pi^4)/27 + (268/27 - (4*Pi^2)/9 +        (332/27 - (4*Pi^2)/9)*xp + (584/27 - (8*Pi^2)/9)*xp^2 +        (5512/243 - (8*Pi^2)/9)*xp^3 + (5608/243 - (8*Pi^2)/9)*xp^4 +        (141656/6075 - (8*Pi^2)/9)*xp^5 + (142676/6075 - (8*Pi^2)/9)*xp^6 +        (7028708/297675 - (8*Pi^2)/9)*xp^7 + (7058248/297675 - (8*Pi^2)/9)*        xp^8 + (63739792/2679075 - (8*Pi^2)/9)*xp^9 +        (63918712/2679075 - (8*Pi^2)/9)*xp^10 +        (7752468032/324168075 - (8*Pi^2)/9)*xp^11 +        (310727069/12966723 - (8*Pi^2)/9)*xp^12)*log(xp)^2 +      NF*((20*Pi^2)/243 + (-245/162 + (26*Pi^2)/243)*xp +        (-143/81 + (52*Pi^2)/243)*xp^2 + (-359/243 + (44*Pi^2)/243)*xp^3 +        (-2419/1944 + (79*Pi^2)/486)*xp^4 + (-796013/729000 + (121*Pi^2)/810)*        xp^5 + (-715183/729000 + (169*Pi^2)/1215)*xp^6 +        (-223560163/250047000 + (1111*Pi^2)/8505)*xp^7 +        (-15231823/18522000 + (4199*Pi^2)/34020)*xp^8 +        (-10278070897/13502538000 + (11957*Pi^2)/102060)*xp^9 +        (-764502233/1080203040 + (1139*Pi^2)/10206)*xp^10 +        (-4745860627771/7188751231200 + (11969*Pi^2)/112266)*xp^11 +        (-8874936293903/14377502462400 + (28652*Pi^2)/280665)*xp^12 +        (-1/27 - (4*Pi^2)/81 + (1 - (4*Pi^2)/81)*xp + (130/81 - (8*Pi^2)/81)*          xp^2 + (302/243 - (8*Pi^2)/81)*xp^3 + (248/243 - (8*Pi^2)/81)*          xp^4 + (1754/2025 - (8*Pi^2)/81)*xp^5 + (337/450 - (8*Pi^2)/81)*          xp^6 + (43303/66150 - (8*Pi^2)/81)*xp^7 +          (171431/297675 - (8*Pi^2)/81)*xp^8 + (1361924/2679075 - (8*Pi^2)/81)*          xp^9 + (1203479/2679075 - (8*Pi^2)/81)*xp^10 +          (128569624/324168075 - (8*Pi^2)/81)*xp^11 +          (36228845/103733784 - (8*Pi^2)/81)*xp^12)*log(xp) +        (-40/81 - (40*xp)/81 - (80*xp^2)/81 - (80*xp^3)/81 - (80*xp^4)/81 -          (80*xp^5)/81 - (80*xp^6)/81 - (80*xp^7)/81 - (80*xp^8)/81 -          (80*xp^9)/81 - (80*xp^10)/81 - (80*xp^11)/81 - (80*xp^12)/81)*        log(xp)^2) + xp^12*(17261247754327179061/996360920644320000 -        (24321992077*Pi^2)/6224027040 + (4*Pi^4)/27 - (17548*Zeta(3))/31185) +      xp^11*(9004390197206690477/498180460322160000 - (30952472279*Pi^2)/        7780033800 + (4*Pi^4)/27 - (6511*Zeta(3))/12474) +      xp^10*(643546436744677/34026395760000 - (260804569*Pi^2)/64297800 +        (4*Pi^4)/27 - (541*Zeta(3))/1134) +      log(xp)*(7/6 + (14*Pi^2)/27 + xp^12*(-74567822299711/17971878078000 +          (6689*Pi^2)/5670 - (8*Zeta(3))/9) +        xp^11*(-3884750246767/718875123120 + (6941*Pi^2)/5670 -          (8*Zeta(3))/9) + xp^10*(-18334180673/2700507600 + (2407*Pi^2)/1890 -          (8*Zeta(3))/9) + xp^9*(-225095094719/27005076000 + (1256*Pi^2)/945 -          (8*Zeta(3))/9) + xp^8*(-10086794957/1000188000 + (188*Pi^2)/135 -          (8*Zeta(3))/9) + xp^7*(-756400957/62511750 + (22*Pi^2)/15 -          (8*Zeta(3))/9) + xp^6*(-2638387/182250 + (14*Pi^2)/9 -          (8*Zeta(3))/9) + xp^5*(-3166177/182250 + (5*Pi^2)/3 -          (8*Zeta(3))/9) + xp^4*(-30721/1458 + (49*Pi^2)/27 - (8*Zeta(3))/9) +        xp^3*(-19007/729 + (55*Pi^2)/27 - (8*Zeta(3))/9) +        xp^2*(-283/9 + (67*Pi^2)/27 - (8*Zeta(3))/9) +        xp*(-1165/54 + (32*Pi^2)/27 - (4*Zeta(3))/9) - (4*Zeta(3))/9) +      xp^9*(1351842382249451/68052791520000 - (213092123*Pi^2)/51438240 +        (4*Pi^4)/27 - (4843*Zeta(3))/11340) +      xp^8*(5871433513517/280052640000 - (24234767*Pi^2)/5715360 +        (4*Pi^4)/27 - (467*Zeta(3))/1260) +      xp^7*(2707345093/121550625 - (6219193*Pi^2)/1428840 + (4*Pi^4)/27 -        (289*Zeta(3))/945) + xp^6*(43533449/1822500 - (653981*Pi^2)/145800 +        (4*Pi^4)/27 - (31*Zeta(3))/135) +      xp^5*(568398823/21870000 - (338923*Pi^2)/72900 + (4*Pi^4)/27 -        (37*Zeta(3))/270) + xp^4*(1013855/34992 - (7093*Pi^2)/1458 +        (4*Pi^4)/27 - Zeta(3)/54) + xp^3*(147229/4374 - (3782*Pi^2)/729 +        (4*Pi^4)/27 + (4*Zeta(3))/27) + xp*(385/12 - (277*Pi^2)/81 +        (2*Pi^4)/27 + (2*Zeta(3))/9) + xp^2*(1979/54 - (947*Pi^2)/162 +        (4*Pi^4)/27 + (4*Zeta(3))/9)) +    L^2*(-7/24 - (7*Pi^2)/54 + (-67/27 + Pi^2/9 + (-83/27 + Pi^2/9)*xp +        (-146/27 + (2*Pi^2)/9)*xp^2 + (-1378/243 + (2*Pi^2)/9)*xp^3 +        (-1402/243 + (2*Pi^2)/9)*xp^4 + (-35414/6075 + (2*Pi^2)/9)*xp^5 +        (-35669/6075 + (2*Pi^2)/9)*xp^6 + (-1757177/297675 + (2*Pi^2)/9)*        xp^7 + (-1764562/297675 + (2*Pi^2)/9)*xp^8 +        (-15934948/2679075 + (2*Pi^2)/9)*xp^9 +        (-15979678/2679075 + (2*Pi^2)/9)*xp^10 +        (-1938117008/324168075 + (2*Pi^2)/9)*xp^11 +        (-310727069/51866892 + (2*Pi^2)/9)*xp^12)*log(xp) +      NF*(1/108 + Pi^2/81 + (-61/324 + Pi^2/81)*xp + (-5/18 + (2*Pi^2)/81)*        xp^2 + (-131/486 + (2*Pi^2)/81)*xp^3 + (-253/972 + (2*Pi^2)/81)*        xp^4 + (-6187/24300 + (2*Pi^2)/81)*xp^5 +        (-12199/48600 + (2*Pi^2)/81)*xp^6 + (-592027/2381400 + (2*Pi^2)/81)*        xp^7 + (-588037/2381400 + (2*Pi^2)/81)*xp^8 +        (-5266423/21432600 + (2*Pi^2)/81)*xp^9 +        (-655901/2679075 + (2*Pi^2)/81)*xp^10 +        (-316574749/1296672300 + (2*Pi^2)/81)*xp^11 +        (-101086253/414935136 + (2*Pi^2)/81)*xp^12 +        (10/81 + (10*xp)/81 + (20*xp^2)/81 + (20*xp^3)/81 + (20*xp^4)/81 +          (20*xp^5)/81 + (20*xp^6)/81 + (20*xp^7)/81 + (20*xp^8)/81 +          (20*xp^9)/81 + (20*xp^10)/81 + (20*xp^11)/81 + (20*xp^12)/81)*        log(xp)) + xp*(769/216 - (13*Pi^2)/54 + Zeta(3)/9) +      xp^2*(557/108 - (55*Pi^2)/108 + (2*Zeta(3))/9) +      xp^3*(15043/2916 - (17*Pi^2)/36 + (2*Zeta(3))/9) +      xp^4*(7139/1458 - (11*Pi^2)/24 + (2*Zeta(3))/9) +      xp^5*(429277/91125 - (487*Pi^2)/1080 + (2*Zeta(3))/9) +      xp^6*(3337991/729000 - (241*Pi^2)/540 + (2*Zeta(3))/9) +      xp^7*(1120169381/250047000 - (335*Pi^2)/756 + (2*Zeta(3))/9) +      xp^8*(1956872269/444528000 - (1333*Pi^2)/3024 + (2*Zeta(3))/9) +      xp^9*(468700794967/108020304000 - (569*Pi^2)/1296 + (2*Zeta(3))/9) +      xp^10*(46300776853/10802030400 - (709*Pi^2)/1620 + (2*Zeta(3))/9) +      xp^11*(60979935990871/14377502462400 - (2593*Pi^2)/5940 +        (2*Zeta(3))/9) + xp^12*(302094170204081/71887512312000 -        (115*Pi^2)/264 + (2*Zeta(3))/9) + Zeta(3)/9) +    log(xp)^2*(-7/6 - (14*Pi^2)/27 + xp*(1561/54 - (38*Pi^2)/27 +        (4*Zeta(3))/9) + xp^2*(1141/27 - (79*Pi^2)/27 + (8*Zeta(3))/9) +      xp^3*(7657/243 - (59*Pi^2)/27 + (8*Zeta(3))/9) +      xp^4*(203/9 - (97*Pi^2)/54 + (8*Zeta(3))/9) +      xp^5*(483023/30375 - (413*Pi^2)/270 + (8*Zeta(3))/9) +      xp^6*(646261/60750 - (179*Pi^2)/135 + (8*Zeta(3))/9) +      xp^7*(43625837/6945750 - (1097*Pi^2)/945 + (8*Zeta(3))/9) +      xp^8*(2561739493/1000188000 - (3863*Pi^2)/3780 + (8*Zeta(3))/9) +      xp^9*(-6170201843/9001692000 - (10229*Pi^2)/11340 + (8*Zeta(3))/9) +      xp^10*(-3210805169/900169200 - (2258*Pi^2)/2835 + (8*Zeta(3))/9) +      xp^11*(-7377477841067/1198125205200 - (21898*Pi^2)/31185 +        (8*Zeta(3))/9) + xp^12*(-16995391733851/1996875342000 -        (38483*Pi^2)/62370 + (8*Zeta(3))/9) + (4*Zeta(3))/9) -    (542*Zeta(3))/27 + (5*Pi^2*Zeta(3))/6 +    xp*(2897/36 - (3409*Pi^2)/432 + (7*Pi^4)/36 - (646*Zeta(3))/27 +      (5*Pi^2*Zeta(3))/6) +    xp^12*(15099966866320640540311/511465272597417600000 +      (269124173868983*Pi^2)/431325073872000 + (45257*Pi^4)/1496880 -      (246145286881*Zeta(3))/5186689200 + (5*Pi^2*Zeta(3))/3) +    xp^11*(71940837380065636805891/2301593726688379200000 +      (100117245360257*Pi^2)/431325073872000 + (33139*Pi^4)/748440 -      (122938140341*Zeta(3))/2593344600 + (5*Pi^2*Zeta(3))/3) +    xp^10*(475091881154505761/14291086219200000 - (67480876093*Pi^2)/      324060912000 + (4069*Pi^4)/68040 - (1014557461*Zeta(3))/21432600 +      (5*Pi^2*Zeta(3))/3) + xp^9*(1016242112415169687/28582172438400000 -      (459747571481*Pi^2)/648121824000 + (21001*Pi^4)/272160 -      (2025268709*Zeta(3))/42865200 + (5*Pi^2*Zeta(3))/3) +    xp^8*(13513539838964107/352866326400000 - (30934014163*Pi^2)/24004512000 +      (2929*Pi^4)/30240 - (224462081*Zeta(3))/4762800 + (5*Pi^2*Zeta(3))/3) +    xp^7*(76520999205641/1837845450000 - (1479442439*Pi^2)/750141000 +      (2713*Pi^4)/22680 - (13980976*Zeta(3))/297675 + (5*Pi^2*Zeta(3))/3) +    xp^6*(5015446609/109350000 - (12253*Pi^2)/4374 + (95*Pi^4)/648 -      (283972*Zeta(3))/6075 + (5*Pi^2*Zeta(3))/3) +    xp^5*(11275998473/218700000 - (3365879*Pi^2)/874800 + (233*Pi^4)/1296 -      (1128073*Zeta(3))/24300 + (5*Pi^2*Zeta(3))/3) +    xp^4*(1401229/23328 - (183763*Pi^2)/34992 + (289*Pi^4)/1296 -      (44639*Zeta(3))/972 + (5*Pi^2*Zeta(3))/3) +    xp^3*(1312687/17496 - (128501*Pi^2)/17496 + (185*Pi^4)/648 -      (10943*Zeta(3))/243 + (5*Pi^2*Zeta(3))/3) +    xp^2*(18587/216 - (7151*Pi^2)/648 + (29*Pi^4)/72 - (1147*Zeta(3))/27 +      (5*Pi^2*Zeta(3))/3) + log(xp)*(134/27 + (701*Pi^2)/162 - (11*Pi^4)/54 +      xp^2*(-2480/27 + (1229*Pi^2)/81 - (11*Pi^4)/27 - (8*Zeta(3))/9) +      xp*(-1487/18 + (1465*Pi^2)/162 - (11*Pi^4)/54 - (4*Zeta(3))/9) +      xp^3*(-57338/729 + (9874*Pi^2)/729 - (11*Pi^4)/27 - (8*Zeta(3))/27) +      xp^4*(-128857/1944 + (37459*Pi^2)/2916 - (11*Pi^4)/27 + Zeta(3)/27) +      xp^5*(-216658279/3645000 + (181171*Pi^2)/14580 - (11*Pi^4)/27 +        (37*Zeta(3))/135) + xp^6*(-8391986/151875 + (176911*Pi^2)/14580 -        (11*Pi^4)/27 + (62*Zeta(3))/135) +      xp^7*(-38288770379/729303750 + (42556307*Pi^2)/3572100 - (11*Pi^4)/27 +        (578*Zeta(3))/945) + xp^8*(-2361847016311/46675440000 +        (20966111*Pi^2)/1786050 - (11*Pi^4)/27 + (467*Zeta(3))/630) +      xp^9*(-558691676267953/11342131920000 + (186389159*Pi^2)/16074450 -        (11*Pi^4)/27 + (4843*Zeta(3))/5670) +      xp^10*(-273890349643451/5671065960000 + (737791067*Pi^2)/64297800 -        (11*Pi^4)/27 + (541*Zeta(3))/567) +      xp^11*(-3952842941937859411/83030076720360000 + (88466393167*Pi^2)/        7780033800 - (11*Pi^4)/27 + (6511*Zeta(3))/6237) +      xp^12*(-289811261492264713/6150376053360000 + (43882031423*Pi^2)/        3890016900 - (11*Pi^4)/27 + (35096*Zeta(3))/31185)) +    NF*(-1/54 - (19*Pi^2)/648 - Pi^4/162 +      (-20/81 - (55*Pi^2)/243 + (305/81 - (67*Pi^2)/243)*xp +        (356/81 - (134*Pi^2)/243)*xp^2 + (808/243 - (118*Pi^2)/243)*xp^3 +        (2669/972 - (109*Pi^2)/243)*xp^4 + (882263/364500 - (19*Pi^2)/45)*        xp^5 + (89687/40500 - (488*Pi^2)/1215)*xp^6 +        (86410721/41674500 - (3272*Pi^2)/8505)*xp^7 +        (61629262/31255875 - (6299*Pi^2)/17010)*xp^8 +        (6399441011/3375634500 - (18257*Pi^2)/51030)*xp^9 +        (992476301/540101520 - (1769*Pi^2)/5103)*xp^10 +        (6441936811111/3594375615600 - (18899*Pi^2)/56133)*xp^11 +        (12626943505163/7188751231200 - (91954*Pi^2)/280665)*xp^12)*log(xp) +      (1/27 + (4*Pi^2)/81 + (-101/81 + (4*Pi^2)/81)*xp +        (-170/81 + (8*Pi^2)/81)*xp^2 + (-38/27 + (8*Pi^2)/81)*xp^3 +        (-1 + (8*Pi^2)/81)*xp^4 + (-4337/6075 + (8*Pi^2)/81)*xp^5 +        (-5999/12150 + (8*Pi^2)/81)*xp^6 + (-187427/595350 + (8*Pi^2)/81)*        xp^7 + (-97687/595350 + (8*Pi^2)/81)*xp^8 +        (-181273/5358150 + (8*Pi^2)/81)*xp^9 + (216646/2679075 + (8*Pi^2)/81)*        xp^10 + (59435501/324168075 + (8*Pi^2)/81)*xp^11 +        (28628563/103733784 + (8*Pi^2)/81)*xp^12)*log(xp)^2 +      (40/81 + (40*xp)/81 + (80*xp^2)/81 + (80*xp^3)/81 + (80*xp^4)/81 +        (80*xp^5)/81 + (80*xp^6)/81 + (80*xp^7)/81 + (80*xp^8)/81 +        (80*xp^9)/81 + (80*xp^10)/81 + (80*xp^11)/81 + (80*xp^12)/81)*      log(xp)^3 + xp*(-583/162 + (487*Pi^2)/1944 - Pi^4/162 +        (80*Zeta(3))/81) + (80*Zeta(3))/81 +      xp^12*(-1136804568081877223/996360920644320000 -        (237946837*Pi^2)/6915585600 - Pi^4/81 + (160*Zeta(3))/81) +      xp^11*(-599482472957947189/498180460322160000 -        (7800029*Pi^2)/324168075 - Pi^4/81 + (160*Zeta(3))/81) +      xp^10*(-43455263873669/34026395760000 - (258737*Pi^2)/21432600 -        Pi^4/81 + (160*Zeta(3))/81) + xp^9*(-11617068313019/8506598940000 +        (43369*Pi^2)/21432600 - Pi^4/81 + (160*Zeta(3))/81) +      xp^8*(-12900871147/8751645000 + (67499*Pi^2)/3572100 - Pi^4/81 +        (160*Zeta(3))/81) + xp^7*(-84573002917/52509870000 +        (565361*Pi^2)/14288400 - Pi^4/81 + (160*Zeta(3))/81) +      xp^6*(-39130171/21870000 + (19157*Pi^2)/291600 - Pi^4/81 +        (160*Zeta(3))/81) + xp^5*(-44549281/21870000 + (14611*Pi^2)/145800 -        Pi^4/81 + (160*Zeta(3))/81) + xp^4*(-28165/11664 + (869*Pi^2)/5832 -        Pi^4/81 + (160*Zeta(3))/81) + xp^3*(-8995/2916 + (661*Pi^2)/2916 -        Pi^4/81 + (160*Zeta(3))/81) + xp^2*(-1303/324 + (379*Pi^2)/972 -        Pi^4/81 + (160*Zeta(3))/81)));

 Spgg0pgg0pgg0sigma0gg:=99/16 + (27*Pi^2)/2 + (279/2 - 27*Pi^2)*xp - (207*xp^2)/8 +  (333/2 - (27*Pi^2)/2)*xp^3 + (4419/40 - (27*Pi^2)/2)*xp^4 +  (39561/400 - (27*Pi^2)/2)*xp^5 + (266349/2800 - (27*Pi^2)/2)*xp^6 +  (183747/1960 - (27*Pi^2)/2)*xp^7 + (183027/1960 - (27*Pi^2)/2)*xp^8 +  (74827/800 - (27*Pi^2)/2)*xp^9 + (263183/2800 - (27*Pi^2)/2)*xp^10 +  (9162443/96800 - (27*Pi^2)/2)*xp^11 + (168159377/1761760 - (27*Pi^2)/2)*  xp^12 + NF^2*(-1/4 + xp/2 + xp^3/4 + xp^4/4 + xp^5/4 + xp^6/4 + xp^7/4 +    xp^8/4 + xp^9/4 + xp^10/4 + xp^11/4 + xp^12/4) +  (1089/16 - (33*NF)/4 + NF^2/4 - (27*Pi^2)/2 +    e*(1089/16 - (33*NF)/4 + NF^2/4 - (27*Pi^2)/2) +    e^2*(1089/16 - (33*NF)/4 + NF^2/4 - (27*Pi^2)/2) +    e^3*(1089/16 - (33*NF)/4 + NF^2/4 - (27*Pi^2)/2))*DD(0, x) +  (297/2 + e*(297/2 - 9*NF) + e^2*(297/2 - 9*NF) + e^3*(297/2 - 9*NF) - 9*NF)*  DD(1, x) + (81 + 81*e + 81*e^2 + 81*e^3)*DD(2, x) +  (-135/2 - (135*xp)/2 + (297*xp^2)/2 - (189*xp^3)/4 + (189*xp^4)/20 +    (351*xp^5)/10 + (729*xp^6)/14 + (3645*xp^7)/56 + (3033*xp^8)/40 +    (1701*xp^9)/20 + (28701*xp^10)/308 + (309501*xp^11)/3080 +    (389943*xp^12)/3640)*log(xp) +  (-81 + 162*xp + 81*xp^3 + 81*xp^4 + 81*xp^5 + 81*xp^6 + 81*xp^7 + 81*xp^8 +    81*xp^9 + 81*xp^10 + 81*xp^11 + 81*xp^12)*log(xp)^2 +  NF*(15/4 + (15*xp)/4 - (33*xp^2)/4 + (21*xp^3)/8 - (21*xp^4)/40 -    (39*xp^5)/20 - (81*xp^6)/28 - (405*xp^7)/112 - (337*xp^8)/80 -    (189*xp^9)/40 - (3189*xp^10)/616 - (34389*xp^11)/6160 -    (43327*xp^12)/7280 + (9 - 18*xp - 9*xp^3 - 9*xp^4 - 9*xp^5 - 9*xp^6 -      9*xp^7 - 9*xp^8 - 9*xp^9 - 9*xp^10 - 9*xp^11 - 9*xp^12)*log(xp)) +  e*(99/16 + (27*Pi^2)/2 + (279/2 - 27*Pi^2)*xp - (207*xp^2)/8 +    (333/2 - (27*Pi^2)/2)*xp^3 + (4419/40 - (27*Pi^2)/2)*xp^4 +    (39561/400 - (27*Pi^2)/2)*xp^5 + (266349/2800 - (27*Pi^2)/2)*xp^6 +    (183747/1960 - (27*Pi^2)/2)*xp^7 + (183027/1960 - (27*Pi^2)/2)*xp^8 +    (74827/800 - (27*Pi^2)/2)*xp^9 + (263183/2800 - (27*Pi^2)/2)*xp^10 +    (9162443/96800 - (27*Pi^2)/2)*xp^11 + (168159377/1761760 - (27*Pi^2)/2)*    xp^12 + NF^2*(-1/4 + xp/2 + xp^3/4 + xp^4/4 + xp^5/4 + xp^6/4 + xp^7/4 +      xp^8/4 + xp^9/4 + xp^10/4 + xp^11/4 + xp^12/4) +    (-135/2 - (135*xp)/2 + (297*xp^2)/2 - (189*xp^3)/4 + (189*xp^4)/20 +      (351*xp^5)/10 + (729*xp^6)/14 + (3645*xp^7)/56 + (3033*xp^8)/40 +      (1701*xp^9)/20 + (28701*xp^10)/308 + (309501*xp^11)/3080 +      (389943*xp^12)/3640)*log(xp) + (-81 + 162*xp + 81*xp^3 + 81*xp^4 +      81*xp^5 + 81*xp^6 + 81*xp^7 + 81*xp^8 + 81*xp^9 + 81*xp^10 + 81*xp^11 +      81*xp^12)*log(xp)^2 + NF*(15/4 + (15*xp)/4 - (33*xp^2)/4 + (21*xp^3)/8 -      (21*xp^4)/40 - (39*xp^5)/20 - (81*xp^6)/28 - (405*xp^7)/112 -      (337*xp^8)/80 - (189*xp^9)/40 - (3189*xp^10)/616 - (34389*xp^11)/6160 -      (43327*xp^12)/7280 + (9 - 18*xp - 9*xp^3 - 9*xp^4 - 9*xp^5 - 9*xp^6 -        9*xp^7 - 9*xp^8 - 9*xp^9 - 9*xp^10 - 9*xp^11 - 9*xp^12)*log(xp))) +  e^2*(99/16 + (27*Pi^2)/2 + (279/2 - 27*Pi^2)*xp - (207*xp^2)/8 +    (333/2 - (27*Pi^2)/2)*xp^3 + (4419/40 - (27*Pi^2)/2)*xp^4 +    (39561/400 - (27*Pi^2)/2)*xp^5 + (266349/2800 - (27*Pi^2)/2)*xp^6 +    (183747/1960 - (27*Pi^2)/2)*xp^7 + (183027/1960 - (27*Pi^2)/2)*xp^8 +    (74827/800 - (27*Pi^2)/2)*xp^9 + (263183/2800 - (27*Pi^2)/2)*xp^10 +    (9162443/96800 - (27*Pi^2)/2)*xp^11 + (168159377/1761760 - (27*Pi^2)/2)*    xp^12 + NF^2*(-1/4 + xp/2 + xp^3/4 + xp^4/4 + xp^5/4 + xp^6/4 + xp^7/4 +      xp^8/4 + xp^9/4 + xp^10/4 + xp^11/4 + xp^12/4) +    (-135/2 - (135*xp)/2 + (297*xp^2)/2 - (189*xp^3)/4 + (189*xp^4)/20 +      (351*xp^5)/10 + (729*xp^6)/14 + (3645*xp^7)/56 + (3033*xp^8)/40 +      (1701*xp^9)/20 + (28701*xp^10)/308 + (309501*xp^11)/3080 +      (389943*xp^12)/3640)*log(xp) + (-81 + 162*xp + 81*xp^3 + 81*xp^4 +      81*xp^5 + 81*xp^6 + 81*xp^7 + 81*xp^8 + 81*xp^9 + 81*xp^10 + 81*xp^11 +      81*xp^12)*log(xp)^2 + NF*(15/4 + (15*xp)/4 - (33*xp^2)/4 + (21*xp^3)/8 -      (21*xp^4)/40 - (39*xp^5)/20 - (81*xp^6)/28 - (405*xp^7)/112 -      (337*xp^8)/80 - (189*xp^9)/40 - (3189*xp^10)/616 - (34389*xp^11)/6160 -      (43327*xp^12)/7280 + (9 - 18*xp - 9*xp^3 - 9*xp^4 - 9*xp^5 - 9*xp^6 -        9*xp^7 - 9*xp^8 - 9*xp^9 - 9*xp^10 - 9*xp^11 - 9*xp^12)*log(xp))) +  e^3*(99/16 + (27*Pi^2)/2 + (279/2 - 27*Pi^2)*xp - (207*xp^2)/8 +    (333/2 - (27*Pi^2)/2)*xp^3 + (4419/40 - (27*Pi^2)/2)*xp^4 +    (39561/400 - (27*Pi^2)/2)*xp^5 + (266349/2800 - (27*Pi^2)/2)*xp^6 +    (183747/1960 - (27*Pi^2)/2)*xp^7 + (183027/1960 - (27*Pi^2)/2)*xp^8 +    (74827/800 - (27*Pi^2)/2)*xp^9 + (263183/2800 - (27*Pi^2)/2)*xp^10 +    (9162443/96800 - (27*Pi^2)/2)*xp^11 + (168159377/1761760 - (27*Pi^2)/2)*    xp^12 + NF^2*(-1/4 + xp/2 + xp^3/4 + xp^4/4 + xp^5/4 + xp^6/4 + xp^7/4 +      xp^8/4 + xp^9/4 + xp^10/4 + xp^11/4 + xp^12/4) +    (-135/2 - (135*xp)/2 + (297*xp^2)/2 - (189*xp^3)/4 + (189*xp^4)/20 +      (351*xp^5)/10 + (729*xp^6)/14 + (3645*xp^7)/56 + (3033*xp^8)/40 +      (1701*xp^9)/20 + (28701*xp^10)/308 + (309501*xp^11)/3080 +      (389943*xp^12)/3640)*log(xp) + (-81 + 162*xp + 81*xp^3 + 81*xp^4 +      81*xp^5 + 81*xp^6 + 81*xp^7 + 81*xp^8 + 81*xp^9 + 81*xp^10 + 81*xp^11 +      81*xp^12)*log(xp)^2 + NF*(15/4 + (15*xp)/4 - (33*xp^2)/4 + (21*xp^3)/8 -      (21*xp^4)/40 - (39*xp^5)/20 - (81*xp^6)/28 - (405*xp^7)/112 -      (337*xp^8)/80 - (189*xp^9)/40 - (3189*xp^10)/616 - (34389*xp^11)/6160 -      (43327*xp^12)/7280 + (9 - 18*xp - 9*xp^3 - 9*xp^4 - 9*xp^5 - 9*xp^6 -        9*xp^7 - 9*xp^8 - 9*xp^9 - 9*xp^10 - 9*xp^11 - 9*xp^12)*log(xp))) +  d1(1 - x)*(1331/64 + (11*NF^2)/48 - NF^3/216 - (99*Pi^2)/8 +    NF*(-121/32 + (3*Pi^2)/4) + 54*Zeta(3) +    e*(1331/64 + (11*NF^2)/48 - NF^3/216 - (99*Pi^2)/8 +      NF*(-121/32 + (3*Pi^2)/4) + 54*Zeta(3)) +    e^2*(1331/64 + (11*NF^2)/48 - NF^3/216 - (99*Pi^2)/8 +      NF*(-121/32 + (3*Pi^2)/4) + 54*Zeta(3)) +    e^3*(1331/64 + (11*NF^2)/48 - NF^3/216 - (99*Pi^2)/8 +      NF*(-121/32 + (3*Pi^2)/4) + 54*Zeta(3)));

 Spgg0pgg0pgq0sigma0gg:=121/24 - Pi^2 + (289/24 - Pi^2)*xp + (157/12 - 2*Pi^2)*xp^2 +  (181/12 - 2*Pi^2)*xp^3 + (281/24 - 2*Pi^2)*xp^4 + (6481/600 - 2*Pi^2)*xp^5 +  (3167/300 - 2*Pi^2)*xp^6 + (156089/14700 - 2*Pi^2)*xp^7 +  (1277137/117600 - 2*Pi^2)*xp^8 + (11874313/1058400 - 2*Pi^2)*xp^9 +  (6169763/529200 - 2*Pi^2)*xp^10 + (6432263/529200 - 2*Pi^2)*xp^11 +  (812633993/64033200 - 2*Pi^2)*xp^12 +  NF^2*(1/54 + xp/54 + xp^2/27 + xp^3/27 + xp^4/27 + xp^5/27 + xp^6/27 +    xp^7/27 + xp^8/27 + xp^9/27 + xp^10/27 + xp^11/27 + xp^12/27) +  (11 - xp + 4*xp^2 + 8*xp^3 + 14*xp^4 + (92*xp^5)/5 + 22*xp^6 +    (878*xp^7)/35 + (139*xp^8)/5 + (1058*xp^9)/35 + (227*xp^10)/7 +    (39779*xp^11)/1155 + (3811*xp^12)/105)*log(xp) +  (6 + 6*xp + 12*xp^2 + 12*xp^3 + 12*xp^4 + 12*xp^5 + 12*xp^6 + 12*xp^7 +    12*xp^8 + 12*xp^9 + 12*xp^10 + 12*xp^11 + 12*xp^12)*log(xp)^2 +  NF*(-11/18 + xp/18 - (2*xp^2)/9 - (4*xp^3)/9 - (7*xp^4)/9 - (46*xp^5)/45 -    (11*xp^6)/9 - (439*xp^7)/315 - (139*xp^8)/90 - (529*xp^9)/315 -    (227*xp^10)/126 - (39779*xp^11)/20790 - (3811*xp^12)/1890 +    (-2/3 - (2*xp)/3 - (4*xp^2)/3 - (4*xp^3)/3 - (4*xp^4)/3 - (4*xp^5)/3 -      (4*xp^6)/3 - (4*xp^7)/3 - (4*xp^8)/3 - (4*xp^9)/3 - (4*xp^10)/3 -      (4*xp^11)/3 - (4*xp^12)/3)*log(xp)) +  e*(121/24 - Pi^2 + (289/24 - Pi^2)*xp + (157/12 - 2*Pi^2)*xp^2 +    (181/12 - 2*Pi^2)*xp^3 + (281/24 - 2*Pi^2)*xp^4 +    (6481/600 - 2*Pi^2)*xp^5 + (3167/300 - 2*Pi^2)*xp^6 +    (156089/14700 - 2*Pi^2)*xp^7 + (1277137/117600 - 2*Pi^2)*xp^8 +    (11874313/1058400 - 2*Pi^2)*xp^9 + (6169763/529200 - 2*Pi^2)*xp^10 +    (6432263/529200 - 2*Pi^2)*xp^11 + (812633993/64033200 - 2*Pi^2)*xp^12 +    NF^2*(1/54 + xp/54 + xp^2/27 + xp^3/27 + xp^4/27 + xp^5/27 + xp^6/27 +      xp^7/27 + xp^8/27 + xp^9/27 + xp^10/27 + xp^11/27 + xp^12/27) +    (11 - xp + 4*xp^2 + 8*xp^3 + 14*xp^4 + (92*xp^5)/5 + 22*xp^6 +      (878*xp^7)/35 + (139*xp^8)/5 + (1058*xp^9)/35 + (227*xp^10)/7 +      (39779*xp^11)/1155 + (3811*xp^12)/105)*log(xp) +    (6 + 6*xp + 12*xp^2 + 12*xp^3 + 12*xp^4 + 12*xp^5 + 12*xp^6 + 12*xp^7 +      12*xp^8 + 12*xp^9 + 12*xp^10 + 12*xp^11 + 12*xp^12)*log(xp)^2 +    NF*(-11/18 + xp/18 - (2*xp^2)/9 - (4*xp^3)/9 - (7*xp^4)/9 - (46*xp^5)/45 -      (11*xp^6)/9 - (439*xp^7)/315 - (139*xp^8)/90 - (529*xp^9)/315 -      (227*xp^10)/126 - (39779*xp^11)/20790 - (3811*xp^12)/1890 +      (-2/3 - (2*xp)/3 - (4*xp^2)/3 - (4*xp^3)/3 - (4*xp^4)/3 - (4*xp^5)/3 -        (4*xp^6)/3 - (4*xp^7)/3 - (4*xp^8)/3 - (4*xp^9)/3 - (4*xp^10)/3 -        (4*xp^11)/3 - (4*xp^12)/3)*log(xp))) +  e^2*(121/24 - Pi^2 + (289/24 - Pi^2)*xp + (157/12 - 2*Pi^2)*xp^2 +    (181/12 - 2*Pi^2)*xp^3 + (281/24 - 2*Pi^2)*xp^4 +    (6481/600 - 2*Pi^2)*xp^5 + (3167/300 - 2*Pi^2)*xp^6 +    (156089/14700 - 2*Pi^2)*xp^7 + (1277137/117600 - 2*Pi^2)*xp^8 +    (11874313/1058400 - 2*Pi^2)*xp^9 + (6169763/529200 - 2*Pi^2)*xp^10 +    (6432263/529200 - 2*Pi^2)*xp^11 + (812633993/64033200 - 2*Pi^2)*xp^12 +    NF^2*(1/54 + xp/54 + xp^2/27 + xp^3/27 + xp^4/27 + xp^5/27 + xp^6/27 +      xp^7/27 + xp^8/27 + xp^9/27 + xp^10/27 + xp^11/27 + xp^12/27) +    (11 - xp + 4*xp^2 + 8*xp^3 + 14*xp^4 + (92*xp^5)/5 + 22*xp^6 +      (878*xp^7)/35 + (139*xp^8)/5 + (1058*xp^9)/35 + (227*xp^10)/7 +      (39779*xp^11)/1155 + (3811*xp^12)/105)*log(xp) +    (6 + 6*xp + 12*xp^2 + 12*xp^3 + 12*xp^4 + 12*xp^5 + 12*xp^6 + 12*xp^7 +      12*xp^8 + 12*xp^9 + 12*xp^10 + 12*xp^11 + 12*xp^12)*log(xp)^2 +    NF*(-11/18 + xp/18 - (2*xp^2)/9 - (4*xp^3)/9 - (7*xp^4)/9 - (46*xp^5)/45 -      (11*xp^6)/9 - (439*xp^7)/315 - (139*xp^8)/90 - (529*xp^9)/315 -      (227*xp^10)/126 - (39779*xp^11)/20790 - (3811*xp^12)/1890 +      (-2/3 - (2*xp)/3 - (4*xp^2)/3 - (4*xp^3)/3 - (4*xp^4)/3 - (4*xp^5)/3 -        (4*xp^6)/3 - (4*xp^7)/3 - (4*xp^8)/3 - (4*xp^9)/3 - (4*xp^10)/3 -        (4*xp^11)/3 - (4*xp^12)/3)*log(xp))) +  e^3*(121/24 - Pi^2 + (289/24 - Pi^2)*xp + (157/12 - 2*Pi^2)*xp^2 +    (181/12 - 2*Pi^2)*xp^3 + (281/24 - 2*Pi^2)*xp^4 +    (6481/600 - 2*Pi^2)*xp^5 + (3167/300 - 2*Pi^2)*xp^6 +    (156089/14700 - 2*Pi^2)*xp^7 + (1277137/117600 - 2*Pi^2)*xp^8 +    (11874313/1058400 - 2*Pi^2)*xp^9 + (6169763/529200 - 2*Pi^2)*xp^10 +    (6432263/529200 - 2*Pi^2)*xp^11 + (812633993/64033200 - 2*Pi^2)*xp^12 +    NF^2*(1/54 + xp/54 + xp^2/27 + xp^3/27 + xp^4/27 + xp^5/27 + xp^6/27 +      xp^7/27 + xp^8/27 + xp^9/27 + xp^10/27 + xp^11/27 + xp^12/27) +    (11 - xp + 4*xp^2 + 8*xp^3 + 14*xp^4 + (92*xp^5)/5 + 22*xp^6 +      (878*xp^7)/35 + (139*xp^8)/5 + (1058*xp^9)/35 + (227*xp^10)/7 +      (39779*xp^11)/1155 + (3811*xp^12)/105)*log(xp) +    (6 + 6*xp + 12*xp^2 + 12*xp^3 + 12*xp^4 + 12*xp^5 + 12*xp^6 + 12*xp^7 +      12*xp^8 + 12*xp^9 + 12*xp^10 + 12*xp^11 + 12*xp^12)*log(xp)^2 +    NF*(-11/18 + xp/18 - (2*xp^2)/9 - (4*xp^3)/9 - (7*xp^4)/9 - (46*xp^5)/45 -      (11*xp^6)/9 - (439*xp^7)/315 - (139*xp^8)/90 - (529*xp^9)/315 -      (227*xp^10)/126 - (39779*xp^11)/20790 - (3811*xp^12)/1890 +      (-2/3 - (2*xp)/3 - (4*xp^2)/3 - (4*xp^3)/3 - (4*xp^4)/3 - (4*xp^5)/3 -        (4*xp^6)/3 - (4*xp^7)/3 - (4*xp^8)/3 - (4*xp^9)/3 - (4*xp^10)/3 -        (4*xp^11)/3 - (4*xp^12)/3)*log(xp)));

 Spgg0pgg0sigma0gg:=-15/2 - (15*xp)/2 + (33*xp^2)/2 - (21*xp^3)/4 + (21*xp^4)/20 + (39*xp^5)/10 +  (81*xp^6)/14 + (405*xp^7)/56 + (337*xp^8)/40 + (189*xp^9)/20 +  (3189*xp^10)/308 + (34389*xp^11)/3080 + (43327*xp^12)/3640 +  NF*(1 - 2*xp - xp^3 - xp^4 - xp^5 - xp^6 - xp^7 - xp^8 - xp^9 - xp^10 -    xp^11 - xp^12) + (121/16 - (11*NF)/12 + NF^2/36 - (3*Pi^2)/2 +    e*(121/16 - (11*NF)/12 + NF^2/36 - (3*Pi^2)/2) +    e^2*(121/16 - (11*NF)/12 + NF^2/36 - (3*Pi^2)/2) +    e^3*(121/16 - (11*NF)/12 + NF^2/36 - (3*Pi^2)/2))*d1(1 - x) +  (33/2 + e*(33/2 - NF) + e^2*(33/2 - NF) + e^3*(33/2 - NF) - NF)*DD(0, x) +  (18 + 18*e + 18*e^2 + 18*e^3)*DD(1, x) +  (-18 + 36*xp + 18*xp^3 + 18*xp^4 + 18*xp^5 + 18*xp^6 + 18*xp^7 + 18*xp^8 +    18*xp^9 + 18*xp^10 + 18*xp^11 + 18*xp^12)*log(xp) +  e*(-15/2 - (15*xp)/2 + (33*xp^2)/2 - (21*xp^3)/4 + (21*xp^4)/20 +    (39*xp^5)/10 + (81*xp^6)/14 + (405*xp^7)/56 + (337*xp^8)/40 +    (189*xp^9)/20 + (3189*xp^10)/308 + (34389*xp^11)/3080 +    (43327*xp^12)/3640 + NF*(1 - 2*xp - xp^3 - xp^4 - xp^5 - xp^6 - xp^7 -      xp^8 - xp^9 - xp^10 - xp^11 - xp^12) +    (-18 + 36*xp + 18*xp^3 + 18*xp^4 + 18*xp^5 + 18*xp^6 + 18*xp^7 + 18*xp^8 +      18*xp^9 + 18*xp^10 + 18*xp^11 + 18*xp^12)*log(xp)) +  e^2*(-15/2 - (15*xp)/2 + (33*xp^2)/2 - (21*xp^3)/4 + (21*xp^4)/20 +    (39*xp^5)/10 + (81*xp^6)/14 + (405*xp^7)/56 + (337*xp^8)/40 +    (189*xp^9)/20 + (3189*xp^10)/308 + (34389*xp^11)/3080 +    (43327*xp^12)/3640 + NF*(1 - 2*xp - xp^3 - xp^4 - xp^5 - xp^6 - xp^7 -      xp^8 - xp^9 - xp^10 - xp^11 - xp^12) +    (-18 + 36*xp + 18*xp^3 + 18*xp^4 + 18*xp^5 + 18*xp^6 + 18*xp^7 + 18*xp^8 +      18*xp^9 + 18*xp^10 + 18*xp^11 + 18*xp^12)*log(xp)) +  e^3*(-15/2 - (15*xp)/2 + (33*xp^2)/2 - (21*xp^3)/4 + (21*xp^4)/20 +    (39*xp^5)/10 + (81*xp^6)/14 + (405*xp^7)/56 + (337*xp^8)/40 +    (189*xp^9)/20 + (3189*xp^10)/308 + (34389*xp^11)/3080 +    (43327*xp^12)/3640 + NF*(1 - 2*xp - xp^3 - xp^4 - xp^5 - xp^6 - xp^7 -      xp^8 - xp^9 - xp^10 - xp^11 - xp^12) +    (-18 + 36*xp + 18*xp^3 + 18*xp^4 + 18*xp^5 + 18*xp^6 + 18*xp^7 + 18*xp^8 +      18*xp^9 + 18*xp^10 + 18*xp^11 + 18*xp^12)*log(xp));

 Spgg0pgg0sigma1gg:=363/8 - (39*Pi^2)/2 + (12275/16 - 66*Pi^2)*xp^2 +  (216 + e*(-48 + 216*L + 16*NF) + e^2*(25/2 + 108*L^2 + (26*NF)/3 +      (2*NF^2)/9 + L*(-48 + 16*NF) - 162*Pi^2))*DD(3, x) +  (-180*e + e^2*(-15 - 180*L - 10*NF))*DD(4, x) + 108*e^2*DD(5, x) +  (825/4 + 72*Pi^2 + (1509 - 144*Pi^2)*xp - (1071*xp^2)/2 +    (6291/4 - 72*Pi^2)*xp^3 + (20223/20 - 72*Pi^2)*xp^4 +    (17553/20 - 72*Pi^2)*xp^5 + (115581/140 - 72*Pi^2)*xp^6 +    (1569723/1960 - 72*Pi^2)*xp^7 + (1545519/1960 - 72*Pi^2)*xp^8 +    (822011/1050 - 72*Pi^2)*xp^9 + (3281381/4200 - 72*Pi^2)*xp^10 +    (16566983/21175 - 72*Pi^2)*xp^11 + (34590371/44044 - 72*Pi^2)*xp^12)*  log(xp) + (27 - 648*xp + 594*xp^2 - (711*xp^3)/2 - (1287*xp^4)/10 -    (243*xp^5)/10 + (3177*xp^6)/70 + 99*xp^7 + (5013*xp^8)/35 + (906*xp^9)/5 +    (165273*xp^10)/770 + (94176*xp^11)/385 + (1360494*xp^12)/5005)*log(xp)^2 +  (-216 + 432*xp + 216*xp^3 + 216*xp^4 + 216*xp^5 + 216*xp^6 + 216*xp^7 +    216*xp^8 + 216*xp^9 + 216*xp^10 + 216*xp^11 + 216*xp^12)*log(xp)^3 +  NF^2*(1/6 - xp/12 + (11*xp^2)/36 + (7*xp^4)/60 + (7*xp^5)/40 +    (181*xp^6)/840 + (83*xp^7)/336 + (4129*xp^8)/15120 + (319*xp^9)/1080 +    (13093*xp^10)/41580 + (18421*xp^11)/55440 + (752327*xp^12)/2162160 +    (-1/3 + (2*xp)/3 + xp^3/3 + xp^4/3 + xp^5/3 + xp^6/3 + xp^7/3 + xp^8/3 +      xp^9/3 + xp^10/3 + xp^11/3 + xp^12/3)*log(xp)) +  NF*(-11/2 - Pi^2 + (-193/4 + 2*Pi^2)*xp + (167*xp^2)/12 +    (-283/6 + Pi^2)*xp^3 + (-484/15 + Pi^2)*xp^4 + (-8749/300 + Pi^2)*xp^5 +    (-59351/2100 + Pi^2)*xp^6 + (-16511/588 + Pi^2)*xp^7 +    (-497527/17640 + Pi^2)*xp^8 + (-2153267/75600 + Pi^2)*xp^9 +    (-311519/10800 + Pi^2)*xp^10 + (-3185861/108900 + Pi^2)*xp^11 +    (-23541257/792792 + Pi^2)*xp^12 + (-7 + 35*xp - 33*xp^2 + 18*xp^3 +      (27*xp^4)/5 - xp^5/2 - (313*xp^6)/70 - (211*xp^7)/28 - (1409*xp^8)/140 -      (367*xp^9)/30 - (16333*xp^10)/1155 - (24407*xp^11)/1540 -      (348287*xp^12)/20020)*log(xp) + (18 - 36*xp - 18*xp^3 - 18*xp^4 -      18*xp^5 - 18*xp^6 - 18*xp^7 - 18*xp^8 - 18*xp^9 - 18*xp^10 - 18*xp^11 -      18*xp^12)*log(xp)^2) + L*(-429/8 - 27*Pi^2 + (-1281/4 + 54*Pi^2)*xp +    (285*xp^2)/2 + (-2895/8 + 27*Pi^2)*xp^3 + (-8607/40 + 27*Pi^2)*xp^4 +    (-35271/200 + 27*Pi^2)*xp^5 + (-221799/1400 + 27*Pi^2)*xp^6 +    (-579063/3920 + 27*Pi^2)*xp^7 + (-110093/784 + 27*Pi^2)*xp^8 +    (-54037/400 + 27*Pi^2)*xp^9 + (-91729/700 + 27*Pi^2)*xp^10 +    (-10832939/84700 + 27*Pi^2)*xp^11 + (-5524557/44044 + 27*Pi^2)*xp^12 +    NF^2*(1/6 - xp/3 - xp^3/6 - xp^4/6 - xp^5/6 - xp^6/6 - xp^7/6 - xp^8/6 -      xp^9/6 - xp^10/6 - xp^11/6 - xp^12/6) +    (36 + 333*xp - 297*xp^2 + (387*xp^3)/2 + (801*xp^4)/10 + (144*xp^5)/5 -      (36*xp^6)/7 - (873*xp^7)/28 - (1053*xp^8)/20 - (711*xp^9)/10 -      (13455*xp^10)/154 - (157041*xp^11)/1540 - (209763*xp^12)/1820)*log(xp) +    (162 - 324*xp - 162*xp^3 - 162*xp^4 - 162*xp^5 - 162*xp^6 - 162*xp^7 -      162*xp^8 - 162*xp^9 - 162*xp^10 - 162*xp^11 - 162*xp^12)*log(xp)^2 +    NF*(1/2 - 16*xp + 11*xp^2 - 9*xp^3 - (24*xp^4)/5 - (29*xp^5)/10 -      (23*xp^6)/14 - (19*xp^7)/28 + (7*xp^8)/60 + (4*xp^9)/5 +      (108*xp^10)/77 + (2993*xp^11)/1540 + (13297*xp^12)/5460 +      (-12 + 24*xp + 12*xp^3 + 12*xp^4 + 12*xp^5 + 12*xp^6 + 12*xp^7 +        12*xp^8 + 12*xp^9 + 12*xp^10 + 12*xp^11 + 12*xp^12)*log(xp))) +  DD(1, x)*(363/4 - 11*NF + NF^2/3 + L*(-198 + 12*NF) - 72*Pi^2 +    e*(147/4 + NF^2/3 + L^2*(-99 + 6*NF) + (87*Pi^2)/2 +      L*(-429/4 + NF + NF^2/3 - 72*Pi^2) + NF*(-11 - 7*Pi^2) - 1296*Zeta(3)) +    e^2*(-501/4 + L^3*(-33 + 2*NF) + (333*Pi^2)/16 - (12*Pi^4)/5 +      L^2*(-429/8 + NF/2 + NF^2/6 - 36*Pi^2) + NF^2*(1/3 - Pi^2/12) +      L*(-645/4 + NF^2/3 + (87*Pi^2)/2 + NF*(1 - 7*Pi^2) - 1296*Zeta(3)) +      NF*(-11 - (17*Pi^2)/4 - 76*Zeta(3)) - 42*Zeta(3))) - 432*Zeta(3) +  xp^12*(-2569891801/139531392 - (430399*Pi^2)/20020 + 432*Zeta(3)) +  xp^11*(-538107606067/9391536000 - (5679*Pi^2)/308 + 432*Zeta(3)) +  xp^10*(-132119641/1323000 - (23201*Pi^2)/1540 + 432*Zeta(3)) +  xp^9*(-1556431967/10584000 - (113*Pi^2)/10 + 432*Zeta(3)) +  xp^8*(-65958629/329280 - (983*Pi^2)/140 + 432*Zeta(3)) +  xp^7*(-28770057/109760 - (57*Pi^2)/28 + 432*Zeta(3)) +  xp^6*(-378111/1120 + (561*Pi^2)/140 + 432*Zeta(3)) +  xp^5*(-70491/160 + (237*Pi^2)/20 + 432*Zeta(3)) +  xp^4*(-50089/80 + (471*Pi^2)/20 + 432*Zeta(3)) +  xp^3*(-5261/4 + (195*Pi^2)/4 + 432*Zeta(3)) +  xp*(-20595/16 + 93*Pi^2 + 864*Zeta(3)) +  DD(2, x)*(297 - 162*L - 18*NF + e*(825/4 - 81*L^2 + L*(135 - 18*NF) - 7*NF -      NF^2/3 + (333*Pi^2)/2) + e^2*(825/4 - 27*L^3 + L^2*(135/2 - 9*NF) -      NF^2/3 + (105*Pi^2)/4 + NF*(-7 + (17*Pi^2)/2) +      L*(177/4 - 7*NF - NF^2/3 + (333*Pi^2)/2) + 2106*Zeta(3))) +  e*(543/8 + (861*Pi^2)/32 + (3*Pi^4)/4 +    (-1113/4 - (333*Pi^2)/2 + (-6213/2 + 333*Pi^2)*xp + 1380*xp^2 +      (-5859/2 + (333*Pi^2)/2)*xp^3 + (-9117/5 + (333*Pi^2)/2)*xp^4 +      (-152769/100 + (333*Pi^2)/2)*xp^5 + (-977211/700 + (333*Pi^2)/2)*xp^6 +      (-740961/560 + (333*Pi^2)/2)*xp^7 + (-20453/16 + (333*Pi^2)/2)*xp^8 +      (-2623631/2100 + (333*Pi^2)/2)*xp^9 + (-14211227/11550 + (333*Pi^2)/2)*      xp^10 + (-412757087/338800 + (333*Pi^2)/2)*xp^11 +      (-213359617/176176 + (333*Pi^2)/2)*xp^12)*log(xp)^2 +    (-312 + 1092*xp - 660*xp^2 + 561*xp^3 + 309*xp^4 + (957*xp^5)/5 +      (3933*xp^6)/35 + (360*xp^7)/7 + (8*xp^8)/7 - 42*xp^9 -      (30783*xp^10)/385 - (43866*xp^11)/385 - (144902*xp^12)/1001)*log(xp)^3 +    (180 - 360*xp - 180*xp^3 - 180*xp^4 - 180*xp^5 - 180*xp^6 - 180*xp^7 -      180*xp^8 - 180*xp^9 - 180*xp^10 - 180*xp^11 - 180*xp^12)*log(xp)^4 +    NF^2*(1/6 - Pi^2/24 + (-1/3 + Pi^2/12)*xp + (11*xp^2)/36 +      (-203/432 + Pi^2/24)*xp^3 + (-433/2160 + Pi^2/24)*xp^4 +      (-49/360 + Pi^2/24)*xp^5 + (-29/252 + Pi^2/24)*xp^6 +      (-2227/20160 + Pi^2/24)*xp^7 + (-2293/20160 + Pi^2/24)*xp^8 +      (-6113/50400 + Pi^2/24)*xp^9 + (-36401/277200 + Pi^2/24)*xp^10 +      (-1425313/9979200 + Pi^2/24)*xp^11 + (-268517/1729728 + Pi^2/24)*xp^12 +      (-2/3 + (5*xp)/6 - (11*xp^2)/18 + xp^3/3 + xp^4/10 - xp^5/60 -        (41*xp^6)/420 - (9*xp^7)/56 - (1609*xp^8)/7560 - (139*xp^9)/540 -        (6163*xp^10)/20790 - (9181*xp^11)/27720 - (391967*xp^12)/1081080)*      log(xp) + (1/3 - (2*xp)/3 - xp^3/3 - xp^4/3 - xp^5/3 - xp^6/3 -        xp^7/3 - xp^8/3 - xp^9/3 - xp^10/3 - xp^11/3 - xp^12/3)*log(xp)^2) +    L^2*(-429/16 - (27*Pi^2)/2 + (-1281/8 + 27*Pi^2)*xp + (285*xp^2)/4 +      (-2895/16 + (27*Pi^2)/2)*xp^3 + (-8607/80 + (27*Pi^2)/2)*xp^4 +      (-35271/400 + (27*Pi^2)/2)*xp^5 + (-221799/2800 + (27*Pi^2)/2)*xp^6 +      (-579063/7840 + (27*Pi^2)/2)*xp^7 + (-110093/1568 + (27*Pi^2)/2)*xp^8 +      (-54037/800 + (27*Pi^2)/2)*xp^9 + (-91729/1400 + (27*Pi^2)/2)*xp^10 +      (-10832939/169400 + (27*Pi^2)/2)*xp^11 + (-5524557/88088 + (27*Pi^2)/2)*      xp^12 + NF^2*(1/12 - xp/6 - xp^3/12 - xp^4/12 - xp^5/12 - xp^6/12 -        xp^7/12 - xp^8/12 - xp^9/12 - xp^10/12 - xp^11/12 - xp^12/12) +      (18 + (333*xp)/2 - (297*xp^2)/2 + (387*xp^3)/4 + (801*xp^4)/20 +        (72*xp^5)/5 - (18*xp^6)/7 - (873*xp^7)/56 - (1053*xp^8)/40 -        (711*xp^9)/20 - (13455*xp^10)/308 - (157041*xp^11)/3080 -        (209763*xp^12)/3640)*log(xp) + (81 - 162*xp - 81*xp^3 - 81*xp^4 -        81*xp^5 - 81*xp^6 - 81*xp^7 - 81*xp^8 - 81*xp^9 - 81*xp^10 -        81*xp^11 - 81*xp^12)*log(xp)^2 + NF*(1/4 - 8*xp + (11*xp^2)/2 -        (9*xp^3)/2 - (12*xp^4)/5 - (29*xp^5)/20 - (23*xp^6)/28 -        (19*xp^7)/56 + (7*xp^8)/120 + (2*xp^9)/5 + (54*xp^10)/77 +        (2993*xp^11)/3080 + (13297*xp^12)/10920 +        (-6 + 12*xp + 6*xp^3 + 6*xp^4 + 6*xp^5 + 6*xp^6 + 6*xp^7 + 6*xp^8 +          6*xp^9 + 6*xp^10 + 6*xp^11 + 6*xp^12)*log(xp))) +    xp^2*(45839/16 - (1481*Pi^2)/8 - 1188*Zeta(3)) +    xp^12*(-4195398506420533/3133642512000 + (1137374123*Pi^2)/5285280 -      (3*Pi^4)/4 - (972423*Zeta(3))/5005) +    xp^11*(-644203997196433/451967670000 + (436484689*Pi^2)/2032800 -      (3*Pi^4)/4 - (53343*Zeta(3))/385) +    xp^10*(-55915493618717/36673560000 + (8508293*Pi^2)/39600 - (3*Pi^4)/4 -      (29676*Zeta(3))/385) + xp^9*(-21878696439337/13335840000 +      (21759391*Pi^2)/100800 - (3*Pi^4)/4 - (42*Zeta(3))/5) - 684*Zeta(3) +    xp^8*(-3586134049/2016000 + (10264129*Pi^2)/47040 - (3*Pi^4)/4 +      (2439*Zeta(3))/35) + xp^7*(-436657647/224000 + (3491597*Pi^2)/15680 -      (3*Pi^4)/4 + (1125*Zeta(3))/7) +    xp^6*(-43451753/20000 + (258763*Pi^2)/1120 - (3*Pi^4)/4 +      (9486*Zeta(3))/35) + xp^5*(-25035997/10000 + (7927*Pi^2)/32 -      (3*Pi^4)/4 + 414*Zeta(3)) + xp^4*(-3044777/960 + (46091*Pi^2)/160 -      (3*Pi^4)/4 + (3132*Zeta(3))/5) + xp^3*(-1177567/192 + (14323*Pi^2)/32 -      (3*Pi^4)/4 + 1080*Zeta(3)) + log(xp)*(339/2 + 123*Pi^2 +      (-23975/8 + (1221*Pi^2)/4)*xp^2 + xp*(44871/8 - (1785*Pi^2)/4 -        2592*Zeta(3)) + xp^3*(46699/8 - (1827*Pi^2)/8 - 1296*Zeta(3)) +      xp^4*(6127/2 - (4473*Pi^2)/40 - 1296*Zeta(3)) +      xp^5*(4730197/2000 - (573*Pi^2)/10 - 1296*Zeta(3)) +      xp^6*(28096373/14000 - (1443*Pi^2)/70 - 1296*Zeta(3)) +      xp^7*(1407737/800 + (123*Pi^2)/16 - 1296*Zeta(3)) +      xp^8*(26296181/16800 + (17383*Pi^2)/560 - 1296*Zeta(3)) +      xp^9*(927573431/661500 + (2043*Pi^2)/40 - 1296*Zeta(3)) +      xp^10*(6670777327/5292000 + (211587*Pi^2)/3080 - 1296*Zeta(3)) +      xp^11*(355178569577/313051200 + (520341*Pi^2)/6160 - 1296*Zeta(3)) +      xp^12*(4154308401247/4069665600 + (7909829*Pi^2)/80080 - 1296*Zeta(3)) +      1296*Zeta(3)) + xp*(-22773/4 + (7617*Pi^2)/16 - (3*Pi^4)/2 +      2124*Zeta(3)) + NF*(-17/2 - (25*Pi^2)/8 + (785/12 - (77*Pi^2)/12)*xp^2 +      (4 + 7*Pi^2 + (281/2 - 14*Pi^2)*xp - (365*xp^2)/6 +        (517/4 - 7*Pi^2)*xp^3 + (1627/20 - 7*Pi^2)*xp^4 +        (5177/75 - 7*Pi^2)*xp^5 + (9593/150 - 7*Pi^2)*xp^6 +        (723167/11760 - 7*Pi^2)*xp^7 + (425267/7056 - 7*Pi^2)*xp^8 +        (1128919/18900 - 7*Pi^2)*xp^9 + (24786217/415800 - 7*Pi^2)*xp^10 +        (60744793/1016400 - 7*Pi^2)*xp^11 + (476515957/7927920 - 7*Pi^2)*        xp^12)*log(xp) + (31 - 74*xp + 44*xp^2 - 36*xp^3 - (96*xp^4)/5 -        (56*xp^5)/5 - (202*xp^6)/35 - (11*xp^7)/7 + (199*xp^8)/105 +        (73*xp^9)/15 + (8636*xp^10)/1155 + (3777*xp^11)/385 +        (179027*xp^12)/15015)*log(xp)^2 + (-16 + 32*xp + 16*xp^3 + 16*xp^4 +        16*xp^5 + 16*xp^6 + 16*xp^7 + 16*xp^8 + 16*xp^9 + 16*xp^10 +        16*xp^11 + 16*xp^12)*log(xp)^3 - 24*Zeta(3) +      xp^12*(-4475189868883/109880971200 - (389627*Pi^2)/102960 +        24*Zeta(3)) + xp^11*(-897103665317/21130956000 - (9169*Pi^2)/2640 +        24*Zeta(3)) + xp^10*(-4226877719/95256000 - (1549*Pi^2)/495 +        24*Zeta(3)) + xp^9*(-4434336461/95256000 - (247*Pi^2)/90 +        24*Zeta(3)) + xp^8*(-90940553/1852200 - (11623*Pi^2)/5040 +        24*Zeta(3)) + xp^7*(-128967343/2469600 - (201*Pi^2)/112 +        24*Zeta(3)) + xp^6*(-7103809/126000 - (47*Pi^2)/40 + 24*Zeta(3)) +      xp^5*(-1131251/18000 - (3*Pi^2)/8 + 24*Zeta(3)) +      xp^4*(-55237/720 + (4*Pi^2)/5 + 24*Zeta(3)) +      xp^3*(-19865/144 + (13*Pi^2)/4 + 24*Zeta(3)) +      xp*(-133 + 7*Pi^2 + 48*Zeta(3))) +    L*(-33/4 - (93*Pi^2)/2 + (14555/16 - 66*Pi^2)*xp^2 +      (969/4 + 72*Pi^2 + (1842 - 144*Pi^2)*xp - (1665*xp^2)/2 +        (7065/4 - 72*Pi^2)*xp^3 + (4365/4 - 72*Pi^2)*xp^4 +        (18129/20 - 72*Pi^2)*xp^5 + (114861/140 - 72*Pi^2)*xp^6 +        (1508613/1960 - 72*Pi^2)*xp^7 + (288465/392 - 72*Pi^2)*xp^8 +        (373678/525 - 72*Pi^2)*xp^9 + (4579813/6600 - 72*Pi^2)*xp^10 +        (57630677/84700 - 72*Pi^2)*xp^11 + (36892633/55055 - 72*Pi^2)*xp^12)*      log(xp) + (189 - 972*xp + 594*xp^2 - (1035*xp^3)/2 - (2907*xp^4)/10 -        (1863*xp^5)/10 - (8163*xp^6)/70 - 63*xp^7 - (657*xp^8)/35 +        (96*xp^9)/5 + (40533*xp^10)/770 + (31806*xp^11)/385 +        (549684*xp^12)/5005)*log(xp)^2 + (-216 + 432*xp + 216*xp^3 +        216*xp^4 + 216*xp^5 + 216*xp^6 + 216*xp^7 + 216*xp^8 + 216*xp^9 +        216*xp^10 + 216*xp^11 + 216*xp^12)*log(xp)^3 +      NF^2*(1/3 - (5*xp)/12 + (11*xp^2)/36 - xp^3/6 - xp^4/20 + xp^5/120 +        (41*xp^6)/840 + (9*xp^7)/112 + (1609*xp^8)/15120 + (139*xp^9)/1080 +        (6163*xp^10)/41580 + (9181*xp^11)/55440 + (391967*xp^12)/2162160 +        (-1/3 + (2*xp)/3 + xp^3/3 + xp^4/3 + xp^5/3 + xp^6/3 + xp^7/3 +          xp^8/3 + xp^9/3 + xp^10/3 + xp^11/3 + xp^12/3)*log(xp)) +      NF*(-5 - Pi^2 + (-257/4 + 2*Pi^2)*xp + (299*xp^2)/12 +        (-337/6 + Pi^2)*xp^3 + (-556/15 + Pi^2)*xp^4 +        (-9619/300 + Pi^2)*xp^5 + (-62801/2100 + Pi^2)*xp^6 +        (-8455/294 + Pi^2)*xp^7 + (-495469/17640 + Pi^2)*xp^8 +        (-2092787/75600 + Pi^2)*xp^9 + (-22820563/831600 + Pi^2)*xp^10 +        (-5204873/190575 + Pi^2)*xp^11 + (-108052663/3963960 + Pi^2)*xp^12 +        (-19 + 59*xp - 33*xp^2 + 30*xp^3 + (87*xp^4)/5 + (23*xp^5)/2 +          (527*xp^6)/70 + (125*xp^7)/28 + (271*xp^8)/140 - (7*xp^9)/30 -          (2473*xp^10)/1155 - (5927*xp^11)/1540 - (108047*xp^12)/20020)*        log(xp) + (18 - 36*xp - 18*xp^3 - 18*xp^4 - 18*xp^5 - 18*xp^6 -          18*xp^7 - 18*xp^8 - 18*xp^9 - 18*xp^10 - 18*xp^11 - 18*xp^12)*        log(xp)^2) - 432*Zeta(3) + xp^12*(-1543976029/10733184 +        (110141*Pi^2)/20020 + 432*Zeta(3)) +      xp^11*(-1739263882387/9391536000 + (2637*Pi^2)/308 + 432*Zeta(3)) +      xp^10*(-305487451/1323000 + (18379*Pi^2)/1540 + 432*Zeta(3)) +      xp^9*(-2986250987/10584000 + (157*Pi^2)/10 + 432*Zeta(3)) +      xp^8*(-112197689/329280 + (2797*Pi^2)/140 + 432*Zeta(3)) +      xp^7*(-44983821/109760 + (699*Pi^2)/28 + 432*Zeta(3)) +      xp^6*(-2777751/5600 + (4341*Pi^2)/140 + 432*Zeta(3)) +      xp^5*(-493539/800 + (777*Pi^2)/20 + 432*Zeta(3)) +      xp^4*(-67303/80 + (1011*Pi^2)/20 + 432*Zeta(3)) +      xp^3*(-13417/8 + (303*Pi^2)/4 + 432*Zeta(3)) +      xp*(-25719/16 + 147*Pi^2 + 864*Zeta(3)))) +  d1(1 - x)*((121*Pi^2)/16 + (NF^2*Pi^2)/36 - (21*Pi^4)/10 +    L*((33*Pi^2)/2 - NF*Pi^2 - 108*Zeta(3)) +    NF*((-11*Pi^2)/12 - 12*Zeta(3)) + 198*Zeta(3) +    e*(-363/16 + (193*Pi^2)/16 - (73*Pi^4)/40 + NF^2*(-1/12 + Pi^2/36) +      L^2*((33*Pi^2)/4 - (NF*Pi^2)/2 - 54*Zeta(3)) +      NF*(11/4 - (11*Pi^2)/12 - Pi^4/60 - 12*Zeta(3)) + 198*Zeta(3) +      99*Pi^2*Zeta(3) + L*((385*Pi^2)/16 + (NF^2*Pi^2)/36 - (21*Pi^4)/10 +        NF*((-23*Pi^2)/12 - 12*Zeta(3)) + 90*Zeta(3)) - 864*Zeta(5)) +    e^2*(-363/4 + (409*Pi^2)/16 - (3083*Pi^4)/960 - (73*Pi^6)/280 +      NF^2*(-1/3 + Pi^2/36 - (11*Pi^4)/2160) +      L^3*((11*Pi^2)/4 - (NF*Pi^2)/6 - 18*Zeta(3)) + 198*Zeta(3) +      11*Pi^2*Zeta(3) + 684*Zeta(3)^2 + L^2*((385*Pi^2)/32 + (NF^2*Pi^2)/72 -        (21*Pi^4)/20 + NF*((-23*Pi^2)/24 - 6*Zeta(3)) + 45*Zeta(3)) +      L*(-363/16 + (457*Pi^2)/16 - (73*Pi^4)/40 + NF^2*(-1/12 + Pi^2/36) +        NF*(11/4 - (23*Pi^2)/12 - Pi^4/60 - 12*Zeta(3)) + 90*Zeta(3) +        99*Pi^2*Zeta(3) - 864*Zeta(5)) +      NF*(11 - (11*Pi^2)/12 + (109*Pi^4)/720 - 12*Zeta(3) +        (16*Pi^2*Zeta(3))/3 - 48*Zeta(5)) - 72*Zeta(5))) +  DD(0, x)*((-33*Pi^2)/2 + NF*Pi^2 + L*(-363/8 + (11*NF)/2 - NF^2/6 +      27*Pi^2) + 432*Zeta(3) + e*(-99/2 - (165*Pi^2)/32 + (NF^2*Pi^2)/24 -      (3*Pi^4)/4 + L^2*(-363/16 + (11*NF)/4 - NF^2/12 + (27*Pi^2)/2) +      36*Zeta(3) + NF*(3 - (3*Pi^2)/8 + 24*Zeta(3)) +      L*(-363/8 - NF^2/6 + (21*Pi^2)/2 + NF*(11/2 + Pi^2) + 432*Zeta(3))) +    e^2*(-198 - (165*Pi^2)/32 - (173*Pi^4)/40 +      L^3*(-121/16 + (11*NF)/12 - NF^2/36 + (9*Pi^2)/2) +      NF^2*(Pi^2/24 + (7*Zeta(3))/18) + (1135*Zeta(3))/8 - 315*Pi^2*Zeta(3) +      NF*(12 - (3*Pi^2)/8 + (13*Pi^4)/60 + (67*Zeta(3))/6) +      L^2*(-363/16 - NF^2/12 + (21*Pi^2)/4 + NF*(11/4 + Pi^2/2) +        216*Zeta(3)) + L*(-759/8 + (699*Pi^2)/32 - (3*Pi^4)/4 +        NF^2*(-1/6 + Pi^2/24) + 36*Zeta(3) +        NF*(17/2 - (3*Pi^2)/8 + 24*Zeta(3))) + 2592*Zeta(5))) +  e^2*(1083/8 + (249*Pi^2)/16 + (25*Pi^4)/8 +    (-85/2 + 162*Pi^2 + (3418 - 324*Pi^2)*xp - 1351*xp^2 +      (3046 - 162*Pi^2)*xp^3 + (1963 - 162*Pi^2)*xp^4 +      (83901/50 - 162*Pi^2)*xp^5 + (544339/350 - 162*Pi^2)*xp^6 +      (2922203/1960 - 162*Pi^2)*xp^7 + (8551859/5880 - 162*Pi^2)*xp^8 +      (1003439/700 - 162*Pi^2)*xp^9 + (1564533/1100 - 162*Pi^2)*xp^10 +      (720441109/508200 - 162*Pi^2)*xp^11 + (624341489/440440 - 162*Pi^2)*      xp^12)*log(xp)^3 + (285 - 813*xp + 495*xp^2 - (813*xp^3)/2 -      (435*xp^4)/2 - (642*xp^5)/5 - (2388*xp^6)/35 - (87*xp^7)/4 +      (465*xp^8)/28 + (99*xp^9)/2 + (60381*xp^10)/770 + (160599*xp^11)/1540 +      (511419*xp^12)/4004)*log(xp)^4 + (-108 + 216*xp + 108*xp^3 + 108*xp^4 +      108*xp^5 + 108*xp^6 + 108*xp^7 + 108*xp^8 + 108*xp^9 + 108*xp^10 +      108*xp^11 + 108*xp^12)*log(xp)^5 +    L^3*(-143/16 - (9*Pi^2)/2 + (-427/8 + 9*Pi^2)*xp + (95*xp^2)/4 +      (-965/16 + (9*Pi^2)/2)*xp^3 + (-2869/80 + (9*Pi^2)/2)*xp^4 +      (-11757/400 + (9*Pi^2)/2)*xp^5 + (-73933/2800 + (9*Pi^2)/2)*xp^6 +      (-193021/7840 + (9*Pi^2)/2)*xp^7 + (-110093/4704 + (9*Pi^2)/2)*xp^8 +      (-54037/2400 + (9*Pi^2)/2)*xp^9 + (-91729/4200 + (9*Pi^2)/2)*xp^10 +      (-10832939/508200 + (9*Pi^2)/2)*xp^11 + (-1841519/88088 + (9*Pi^2)/2)*      xp^12 + NF^2*(1/36 - xp/18 - xp^3/36 - xp^4/36 - xp^5/36 - xp^6/36 -        xp^7/36 - xp^8/36 - xp^9/36 - xp^10/36 - xp^11/36 - xp^12/36) +      (6 + (111*xp)/2 - (99*xp^2)/2 + (129*xp^3)/4 + (267*xp^4)/20 +        (24*xp^5)/5 - (6*xp^6)/7 - (291*xp^7)/56 - (351*xp^8)/40 -        (237*xp^9)/20 - (4485*xp^10)/308 - (52347*xp^11)/3080 -        (69921*xp^12)/3640)*log(xp) + (27 - 54*xp - 27*xp^3 - 27*xp^4 -        27*xp^5 - 27*xp^6 - 27*xp^7 - 27*xp^8 - 27*xp^9 - 27*xp^10 -        27*xp^11 - 27*xp^12)*log(xp)^2 + NF*(1/12 - (8*xp)/3 + (11*xp^2)/6 -        (3*xp^3)/2 - (4*xp^4)/5 - (29*xp^5)/60 - (23*xp^6)/84 -        (19*xp^7)/168 + (7*xp^8)/360 + (2*xp^9)/15 + (18*xp^10)/77 +        (2993*xp^11)/9240 + (13297*xp^12)/32760 +        (-2 + 4*xp + 2*xp^3 + 2*xp^4 + 2*xp^5 + 2*xp^6 + 2*xp^7 + 2*xp^8 +          2*xp^9 + 2*xp^10 + 2*xp^11 + 2*xp^12)*log(xp))) +    xp^2*(71403/8 - (44571*Pi^2)/64 - (11*Pi^4)/5 - (5045*Zeta(3))/2) +    NF^2*(1/6 - Pi^2/12 + (1/2 - (11*Pi^2)/144)*xp^2 +      (-2/3 + Pi^2/12 + (4/3 - Pi^2/6)*xp - (11*xp^2)/18 +        (275/216 - Pi^2/12)*xp^3 + (793/1080 - Pi^2/12)*xp^4 +        (109/180 - Pi^2/12)*xp^5 + (71/126 - Pi^2/12)*xp^6 +        (5587/10080 - Pi^2/12)*xp^7 + (5653/10080 - Pi^2/12)*xp^8 +        (14513/25200 - Pi^2/12)*xp^9 + (82601/138600 - Pi^2/12)*xp^10 +        (3088513/4989600 - Pi^2/12)*xp^11 + (556805/864864 - Pi^2/12)*xp^12)*      log(xp) + (2/3 - (5*xp)/6 + (11*xp^2)/18 - xp^3/3 - xp^4/10 + xp^5/60 +        (41*xp^6)/420 + (9*xp^7)/56 + (1609*xp^8)/7560 + (139*xp^9)/540 +        (6163*xp^10)/20790 + (9181*xp^11)/27720 + (391967*xp^12)/1081080)*      log(xp)^2 + (-2/9 + (4*xp)/9 + (2*xp^3)/9 + (2*xp^4)/9 + (2*xp^5)/9 +        (2*xp^6)/9 + (2*xp^7)/9 + (2*xp^8)/9 + (2*xp^9)/9 + (2*xp^10)/9 +        (2*xp^11)/9 + (2*xp^12)/9)*log(xp)^3 +      xp^12*(15127709/259459200 - (391967*Pi^2)/8648640 + (7*Zeta(3))/18) +      xp^11*(2573/83160 - (9181*Pi^2)/221760 + (7*Zeta(3))/18) +      xp^10*(100493/59875200 - (6163*Pi^2)/166320 + (7*Zeta(3))/18) +      xp^9*(-164639/5443200 - (139*Pi^2)/4320 + (7*Zeta(3))/18) +      xp^8*(-3601/54432 - (1609*Pi^2)/60480 + (7*Zeta(3))/18) +      xp^7*(-19693/181440 - (9*Pi^2)/448 + (7*Zeta(3))/18) +      xp^6*(-14759/90720 - (41*Pi^2)/3360 + (7*Zeta(3))/18) +      xp^5*(-3139/12960 - Pi^2/480 + (7*Zeta(3))/18) +      xp^4*(-641/1620 + Pi^2/80 + (7*Zeta(3))/18) +      xp^3*(-1291/1296 + Pi^2/24 + (7*Zeta(3))/18) +      xp*(-5/6 + (5*Pi^2)/48 + (7*Zeta(3))/9) - (7*Zeta(3))/18) -    (1303*Zeta(3))/8 + 315*Pi^2*Zeta(3) +    NF*(-35/2 - (7*Pi^2)/4 - (13*Pi^4)/60 +      (20 - (17*Pi^2)/2 + (-377/2 + 17*Pi^2)*xp + (431*xp^2)/6 +        (-985/6 + (17*Pi^2)/2)*xp^3 + (-3197/30 + (17*Pi^2)/2)*xp^4 +        (-13789/150 + (17*Pi^2)/2)*xp^5 + (-90401/1050 + (17*Pi^2)/2)*xp^6 +        (-490807/5880 + (17*Pi^2)/2)*xp^7 + (-1452917/17640 + (17*Pi^2)/2)*        xp^8 + (-443327/5400 + (17*Pi^2)/2)*xp^9 +        (-34236271/415800 + (17*Pi^2)/2)*xp^10 +        (-126399211/1524600 + (17*Pi^2)/2)*xp^11 +        (-25520147/304920 + (17*Pi^2)/2)*xp^12)*log(xp)^2 +      (-86/3 + (178*xp)/3 - (110*xp^2)/3 + 28*xp^3 + 14*xp^4 + (109*xp^5)/15 +        (281*xp^6)/105 - (37*xp^7)/42 - (481*xp^8)/126 - (19*xp^9)/3 -        (9866*xp^10)/1155 - (24289*xp^11)/2310 - (221615*xp^12)/18018)*      log(xp)^3 + (10 - 20*xp - 10*xp^3 - 10*xp^4 - 10*xp^5 - 10*xp^6 -        10*xp^7 - 10*xp^8 - 10*xp^9 - 10*xp^10 - 10*xp^11 - 10*xp^12)*      log(xp)^4 + xp^2*(167 - (475*Pi^2)/48 - (209*Zeta(3))/3) +      xp^12*(-182631525415333409/1522950260832000 + (153445373*Pi^2)/        15855840 + (13*Pi^4)/60 - (5727473*Zeta(3))/180180) +      xp^11*(-71468524277177801/585750100320000 + (12469217*Pi^2)/1306800 +        (13*Pi^4)/60 - (131123*Zeta(3))/4620) +      xp^10*(-934763186201/7501410000 + (4484101*Pi^2)/475200 + (13*Pi^4)/60 -        (28432*Zeta(3))/1155) + xp^9*(-1918775768083/15002820000 +        (2835323*Pi^2)/302400 + (13*Pi^4)/60 - (102*Zeta(3))/5) +      xp^8*(-411196595861/3111696000 + (132467*Pi^2)/14112 + (13*Pi^4)/60 -        (19651*Zeta(3))/1260) + xp^7*(-143015964449/1037232000 +        (111899*Pi^2)/11760 + (13*Pi^4)/60 - (839*Zeta(3))/84) +      xp^6*(-552673483/3780000 + (82801*Pi^2)/8400 + (13*Pi^4)/60 -        (671*Zeta(3))/210) - (295*Zeta(3))/6 +      xp^5*(-86498987/540000 + (12779*Pi^2)/1200 + (13*Pi^4)/60 +        (167*Zeta(3))/30) + xp^4*(-104029/540 + (2281*Pi^2)/180 +        (13*Pi^4)/60 + (92*Zeta(3))/5) + xp^3*(-156911/432 + (1489*Pi^2)/72 +        (13*Pi^4)/60 + 45*Zeta(3)) + log(xp)*(4 + (51*Pi^2)/4 +        (-1025/6 + (187*Pi^2)/12)*xp^2 + xp*(340 - (99*Pi^2)/4 -          152*Zeta(3)) + xp^3*(24175/72 - (23*Pi^2)/2 - 76*Zeta(3)) +        xp^4*(65981/360 - (111*Pi^2)/20 - 76*Zeta(3)) +        xp^5*(73107/500 - (107*Pi^2)/40 - 76*Zeta(3)) +        xp^6*(47963/375 - (199*Pi^2)/280 - 76*Zeta(3)) +        xp^7*(1984399/17150 + (13*Pi^2)/16 - 76*Zeta(3)) +        xp^8*(196973351/1852200 + (10433*Pi^2)/5040 - 76*Zeta(3)) +        xp^9*(2347880473/23814000 + (1133*Pi^2)/360 - 76*Zeta(3)) +        xp^10*(24068891807/261954000 + (56723*Pi^2)/13860 - 76*Zeta(3)) +        xp^11*(907659995717/10565478000 + (91229*Pi^2)/18480 - 76*Zeta(3)) +        xp^12*(552739481867/6867560700 + (373469*Pi^2)/65520 - 76*Zeta(3)) +        76*Zeta(3)) + xp*(-629/2 + (353*Pi^2)/16 + (13*Pi^4)/30 +        (292*Zeta(3))/3)) + L^2*(-33/8 - (93*Pi^2)/4 +      (14555/32 - 33*Pi^2)*xp^2 + (969/8 + 36*Pi^2 + (921 - 72*Pi^2)*xp -        (1665*xp^2)/4 + (7065/8 - 36*Pi^2)*xp^3 + (4365/8 - 36*Pi^2)*xp^4 +        (18129/40 - 36*Pi^2)*xp^5 + (114861/280 - 36*Pi^2)*xp^6 +        (1508613/3920 - 36*Pi^2)*xp^7 + (288465/784 - 36*Pi^2)*xp^8 +        (186839/525 - 36*Pi^2)*xp^9 + (4579813/13200 - 36*Pi^2)*xp^10 +        (57630677/169400 - 36*Pi^2)*xp^11 + (36892633/110110 - 36*Pi^2)*xp^12)*      log(xp) + (189/2 - 486*xp + 297*xp^2 - (1035*xp^3)/4 - (2907*xp^4)/20 -        (1863*xp^5)/20 - (8163*xp^6)/140 - (63*xp^7)/2 - (657*xp^8)/70 +        (48*xp^9)/5 + (40533*xp^10)/1540 + (15903*xp^11)/385 +        (274842*xp^12)/5005)*log(xp)^2 + (-108 + 216*xp + 108*xp^3 +        108*xp^4 + 108*xp^5 + 108*xp^6 + 108*xp^7 + 108*xp^8 + 108*xp^9 +        108*xp^10 + 108*xp^11 + 108*xp^12)*log(xp)^3 +      NF^2*(1/6 - (5*xp)/24 + (11*xp^2)/72 - xp^3/12 - xp^4/40 + xp^5/240 +        (41*xp^6)/1680 + (9*xp^7)/224 + (1609*xp^8)/30240 + (139*xp^9)/2160 +        (6163*xp^10)/83160 + (9181*xp^11)/110880 + (391967*xp^12)/4324320 +        (-1/6 + xp/3 + xp^3/6 + xp^4/6 + xp^5/6 + xp^6/6 + xp^7/6 + xp^8/6 +          xp^9/6 + xp^10/6 + xp^11/6 + xp^12/6)*log(xp)) +      NF*(-5/2 - Pi^2/2 + (-257/8 + Pi^2)*xp + (299*xp^2)/24 +        (-337/12 + Pi^2/2)*xp^3 + (-278/15 + Pi^2/2)*xp^4 +        (-9619/600 + Pi^2/2)*xp^5 + (-62801/4200 + Pi^2/2)*xp^6 +        (-8455/588 + Pi^2/2)*xp^7 + (-495469/35280 + Pi^2/2)*xp^8 +        (-2092787/151200 + Pi^2/2)*xp^9 + (-22820563/1663200 + Pi^2/2)*xp^10 +        (-5204873/381150 + Pi^2/2)*xp^11 + (-108052663/7927920 + Pi^2/2)*        xp^12 + (-19/2 + (59*xp)/2 - (33*xp^2)/2 + 15*xp^3 + (87*xp^4)/10 +          (23*xp^5)/4 + (527*xp^6)/140 + (125*xp^7)/56 + (271*xp^8)/280 -          (7*xp^9)/60 - (2473*xp^10)/2310 - (5927*xp^11)/3080 -          (108047*xp^12)/40040)*log(xp) + (9 - 18*xp - 9*xp^3 - 9*xp^4 -          9*xp^5 - 9*xp^6 - 9*xp^7 - 9*xp^8 - 9*xp^9 - 9*xp^10 - 9*xp^11 -          9*xp^12)*log(xp)^2) - 216*Zeta(3) +      xp^12*(-1543976029/21466368 + (110141*Pi^2)/40040 + 216*Zeta(3)) +      xp^11*(-1739263882387/18783072000 + (2637*Pi^2)/616 + 216*Zeta(3)) +      xp^10*(-305487451/2646000 + (18379*Pi^2)/3080 + 216*Zeta(3)) +      xp^9*(-2986250987/21168000 + (157*Pi^2)/20 + 216*Zeta(3)) +      xp^8*(-112197689/658560 + (2797*Pi^2)/280 + 216*Zeta(3)) +      xp^7*(-44983821/219520 + (699*Pi^2)/56 + 216*Zeta(3)) +      xp^6*(-2777751/11200 + (4341*Pi^2)/280 + 216*Zeta(3)) +      xp^5*(-493539/1600 + (777*Pi^2)/40 + 216*Zeta(3)) +      xp^4*(-67303/160 + (1011*Pi^2)/40 + 216*Zeta(3)) +      xp^3*(-13417/16 + (303*Pi^2)/8 + 216*Zeta(3)) +      xp*(-25719/32 + (147*Pi^2)/2 + 432*Zeta(3))) +    log(xp)*(663/2 + (87*Pi^2)/16 + (12*Pi^4)/5 +      xp*(17733 - (2967*Pi^2)/2 - (24*Pi^4)/5 - 6105*Zeta(3)) +      xp^3*(625905/32 - (21437*Pi^2)/16 - (12*Pi^4)/5 - (6087*Zeta(3))/2) +      xp^4*(327519/32 - (13673*Pi^2)/16 - (12*Pi^4)/5 - (15693*Zeta(3))/10) +      xp^5*(246594269/30000 - (290989*Pi^2)/400 - (12*Pi^4)/5 -        (4368*Zeta(3))/5) + xp^6*(381102499/52500 - (269303*Pi^2)/400 -        (12*Pi^4)/5 - (14124*Zeta(3))/35) +      xp^7*(764400612061/115248000 - (1011859*Pi^2)/1568 - (12*Pi^4)/5 -        (1131*Zeta(3))/28) + 2148*Zeta(3) +      xp^8*(2132061837329/345744000 - (14814673*Pi^2)/23520 - (12*Pi^4)/5 +        (36303*Zeta(3))/140) + xp^9*(12884134495067/2222640000 -        (1565999*Pi^2)/2520 - (12*Pi^4)/5 + (5163*Zeta(3))/10) +      xp^10*(3051869297417/555660000 - (1955687*Pi^2)/3168 - (12*Pi^4)/5 +        (571503*Zeta(3))/770) + xp^11*(170377895530709753/32541672240000 -        (39138752*Pi^2)/63525 - (12*Pi^4)/5 + (290841*Zeta(3))/308) +      xp^12*(424365778417546991/84608347824000 - (326063779*Pi^2)/528528 -        (12*Pi^4)/5 + (1736193*Zeta(3))/1540) +      xp^2*(-72959/8 + (4849*Pi^2)/8 + 3861*Zeta(3))) +    log(xp)^2*(-375/2 - (1077*Pi^2)/4 + (38651/8 - (891*Pi^2)/2)*xp^2 -      2106*Zeta(3) + xp^12*(-20558902193693/12208996800 -        (2373867*Pi^2)/20020 + 2106*Zeta(3)) +      xp^11*(-8733040581323/4695768000 - (149997*Pi^2)/1540 + 2106*Zeta(3)) +      xp^10*(-39857930737/19404000 - (228013*Pi^2)/3080 + 2106*Zeta(3)) +      xp^9*(-2004309199/882000 - (479*Pi^2)/10 + 2106*Zeta(3)) +      xp^8*(-2077517593/823200 - (636*Pi^2)/35 + 2106*Zeta(3)) +      xp^7*(-774869447/274400 + (33*Pi^2)/2 + 2106*Zeta(3)) +      xp^6*(-44895941/14000 + (16383*Pi^2)/280 + 2106*Zeta(3)) +      xp^5*(-7527649/2000 + (903*Pi^2)/8 + 2106*Zeta(3)) +      xp^4*(-38777/8 + (7731*Pi^2)/40 + 2106*Zeta(3)) +      xp^3*(-36427/4 + (2907*Pi^2)/8 + 2106*Zeta(3)) +      xp*(-72879/8 + 732*Pi^2 + 4212*Zeta(3))) +    L*(57/4 - (3*Pi^2)/32 + (3*Pi^4)/4 +      (-465/4 - (333*Pi^2)/2 + (-6861/2 + 333*Pi^2)*xp + 1380*xp^2 +        (-6183/2 + (333*Pi^2)/2)*xp^3 + (-9927/5 + (333*Pi^2)/2)*xp^4 +        (-168969/100 + (333*Pi^2)/2)*xp^5 + (-1090611/700 + (333*Pi^2)/2)*        xp^6 + (-831681/560 + (333*Pi^2)/2)*xp^7 + (-23045/16 + (333*Pi^2)/2)*        xp^8 + (-2963831/2100 + (333*Pi^2)/2)*xp^9 +        (-16082327/11550 + (333*Pi^2)/2)*xp^10 +        (-467642687/338800 + (333*Pi^2)/2)*xp^11 +        (-241900129/176176 + (333*Pi^2)/2)*xp^12)*log(xp)^2 +      (-312 + 1092*xp - 660*xp^2 + 561*xp^3 + 309*xp^4 + (957*xp^5)/5 +        (3933*xp^6)/35 + (360*xp^7)/7 + (8*xp^8)/7 - 42*xp^9 -        (30783*xp^10)/385 - (43866*xp^11)/385 - (144902*xp^12)/1001)*      log(xp)^3 + (180 - 360*xp - 180*xp^3 - 180*xp^4 - 180*xp^5 - 180*xp^6 -        180*xp^7 - 180*xp^8 - 180*xp^9 - 180*xp^10 - 180*xp^11 - 180*xp^12)*      log(xp)^4 + NF^2*(1/3 - Pi^2/24 + (-2/3 + Pi^2/12)*xp + (11*xp^2)/36 +        (-275/432 + Pi^2/24)*xp^3 + (-793/2160 + Pi^2/24)*xp^4 +        (-109/360 + Pi^2/24)*xp^5 + (-71/252 + Pi^2/24)*xp^6 +        (-5587/20160 + Pi^2/24)*xp^7 + (-5653/20160 + Pi^2/24)*xp^8 +        (-14513/50400 + Pi^2/24)*xp^9 + (-82601/277200 + Pi^2/24)*xp^10 +        (-3088513/9979200 + Pi^2/24)*xp^11 + (-556805/1729728 + Pi^2/24)*        xp^12 + (-2/3 + (5*xp)/6 - (11*xp^2)/18 + xp^3/3 + xp^4/10 -          xp^5/60 - (41*xp^6)/420 - (9*xp^7)/56 - (1609*xp^8)/7560 -          (139*xp^9)/540 - (6163*xp^10)/20790 - (9181*xp^11)/27720 -          (391967*xp^12)/1081080)*log(xp) + (1/3 - (2*xp)/3 - xp^3/3 -          xp^4/3 - xp^5/3 - xp^6/3 - xp^7/3 - xp^8/3 - xp^9/3 - xp^10/3 -          xp^11/3 - xp^12/3)*log(xp)^2) + xp^2*(48119/16 - (1481*Pi^2)/8 -        1188*Zeta(3)) + xp^12*(-4588459687856533/3133642512000 +        (1280076683*Pi^2)/5285280 - (3*Pi^4)/4 - (972423*Zeta(3))/5005) +      xp^11*(-702009642994333/451967670000 + (491370289*Pi^2)/2032800 -        (3*Pi^4)/4 - (53343*Zeta(3))/385) +      xp^10*(-60721249311917/36673560000 + (9577493*Pi^2)/39600 - (3*Pi^4)/4 -        (29676*Zeta(3))/385) + xp^9*(-23680268404537/13335840000 +        (24480991*Pi^2)/100800 - (3*Pi^4)/4 - (42*Zeta(3))/5) - 684*Zeta(3) +      xp^8*(-27084612343/14112000 + (11534209*Pi^2)/47040 - (3*Pi^4)/4 +        (2439*Zeta(3))/35) + xp^7*(-3288228729/1568000 +        (3914957*Pi^2)/15680 - (3*Pi^4)/4 + (1125*Zeta(3))/7) +      xp^6*(-326342171/140000 + (289003*Pi^2)/1120 - (3*Pi^4)/4 +        (9486*Zeta(3))/35) + xp^5*(-26799547/10000 + (8791*Pi^2)/32 -        (3*Pi^4)/4 + 414*Zeta(3)) + xp^4*(-650269/192 + (50411*Pi^2)/160 -        (3*Pi^4)/4 + (3132*Zeta(3))/5) +      xp^3*(-1247047/192 + (15187*Pi^2)/32 - (3*Pi^4)/4 + 1080*Zeta(3)) +      log(xp)*(411/2 + 123*Pi^2 + (-26351/8 + (1221*Pi^2)/4)*xp^2 +        xp*(47535/8 - (1785*Pi^2)/4 - 2592*Zeta(3)) +        xp^3*(48247/8 - (1827*Pi^2)/8 - 1296*Zeta(3)) +        xp^4*(15718/5 - (4473*Pi^2)/40 - 1296*Zeta(3)) +        xp^5*(4787797/2000 - (573*Pi^2)/10 - 1296*Zeta(3)) +        xp^6*(28024373/14000 - (1443*Pi^2)/70 - 1296*Zeta(3)) +        xp^7*(9679559/5600 + (123*Pi^2)/16 - 1296*Zeta(3)) +        xp^8*(25411661/16800 + (17383*Pi^2)/560 - 1296*Zeta(3)) +        xp^9*(880540781/661500 + (2043*Pi^2)/40 - 1296*Zeta(3)) +        xp^10*(68292560597/58212000 + (211587*Pi^2)/3080 - 1296*Zeta(3)) +        xp^11*(323255275097/313051200 + (520341*Pi^2)/6160 - 1296*Zeta(3)) +        xp^12*(3685261552207/4069665600 + (7909829*Pi^2)/80080 -          1296*Zeta(3)) + 1296*Zeta(3)) + xp*(-12027/2 + (8481*Pi^2)/16 -        (3*Pi^4)/2 + 2124*Zeta(3)) + NF*(-8 - (25*Pi^2)/8 +        (917/12 - (77*Pi^2)/12)*xp^2 + (-8 + 7*Pi^2 + (329/2 - 14*Pi^2)*xp -          (365*xp^2)/6 + (565/4 - 7*Pi^2)*xp^3 + (1867/20 - 7*Pi^2)*xp^4 +          (6077/75 - 7*Pi^2)*xp^5 + (11393/150 - 7*Pi^2)*xp^6 +          (864287/11760 - 7*Pi^2)*xp^7 + (509939/7056 - 7*Pi^2)*xp^8 +          (1355719/18900 - 7*Pi^2)*xp^9 + (29775817/415800 - 7*Pi^2)*xp^10 +          (72941593/1016400 - 7*Pi^2)*xp^11 + (571650997/7927920 - 7*Pi^2)*          xp^12)*log(xp) + (31 - 74*xp + 44*xp^2 - 36*xp^3 - (96*xp^4)/5 -          (56*xp^5)/5 - (202*xp^6)/35 - (11*xp^7)/7 + (199*xp^8)/105 +          (73*xp^9)/15 + (8636*xp^10)/1155 + (3777*xp^11)/385 +          (179027*xp^12)/15015)*log(xp)^2 + (-16 + 32*xp + 16*xp^3 + 16*xp^4 +          16*xp^5 + 16*xp^6 + 16*xp^7 + 16*xp^8 + 16*xp^9 + 16*xp^10 +          16*xp^11 + 16*xp^12)*log(xp)^3 - 24*Zeta(3) +        xp^12*(-4207591467043/109880971200 - (389627*Pi^2)/102960 +          24*Zeta(3)) + xp^11*(-856035515117/21130956000 - (9169*Pi^2)/2640 +          24*Zeta(3)) + xp^10*(-45025990909/1047816000 - (1549*Pi^2)/495 +          24*Zeta(3)) + xp^9*(-4358131661/95256000 - (247*Pi^2)/90 +          24*Zeta(3)) + xp^8*(-90724463/1852200 - (11623*Pi^2)/5040 +          24*Zeta(3)) + xp^7*(-130643143/2469600 - (201*Pi^2)/112 +          24*Zeta(3)) + xp^6*(-7310809/126000 - (47*Pi^2)/40 + 24*Zeta(3)) +        xp^5*(-1183451/18000 - (3*Pi^2)/8 + 24*Zeta(3)) +        xp^4*(-58693/720 + (4*Pi^2)/5 + 24*Zeta(3)) +        xp^3*(-21161/144 + (13*Pi^2)/4 + 24*Zeta(3)) +        xp*(-149 + 7*Pi^2 + 48*Zeta(3)))) - 2592*Zeta(5) +    xp^11*(-2248595942291596697963/451027577246400000 +      (7141902594821*Pi^2)/22539686400 - (27659*Pi^4)/30800 +      (73230491*Zeta(3))/25410 - 315*Pi^2*Zeta(3) + 2592*Zeta(5)) +    xp^10*(-163079783450441321/30805790400000 + (120085720289*Pi^2)/      349272000 - (74353*Pi^4)/92400 + (66614767*Zeta(3))/23100 -      315*Pi^2*Zeta(3) + 2592*Zeta(5)) +    xp^12*(-2763829118385967697371/586335850420320000 +      (85698613256317*Pi^2)/293015923200 - (1181573*Pi^4)/1201200 +      (318052081*Zeta(3))/110110 - 315*Pi^2*Zeta(3) + 2592*Zeta(5)) +    xp^9*(-31643796866429393/5601052800000 + (47517620989*Pi^2)/127008000 -      (421*Pi^4)/600 + (24339317*Zeta(3))/8400 - 315*Pi^2*Zeta(3) +      2592*Zeta(5)) + xp^8*(-440723355996743/72606240000 +      (897998223*Pi^2)/2195200 - (703*Pi^4)/1200 + (6889919*Zeta(3))/2352 -      315*Pi^2*Zeta(3) + 2592*Zeta(5)) +    xp^7*(-3320082279769/504210000 + (2969814683*Pi^2)/6585600 -      (253*Pi^4)/560 + (11722591*Zeta(3))/3920 - 315*Pi^2*Zeta(3) +      2592*Zeta(5)) + xp^6*(-60934811093/8400000 + (169583009*Pi^2)/336000 -      (809*Pi^4)/2800 + (620797*Zeta(3))/200 - 315*Pi^2*Zeta(3) +      2592*Zeta(5)) + xp^5*(-3296478259/400000 + (28017301*Pi^2)/48000 -      (29*Pi^4)/400 + (665691*Zeta(3))/200 - 315*Pi^2*Zeta(3) +      2592*Zeta(5)) + xp^4*(-2458751/240 + (236751*Pi^2)/320 +      (109*Pi^4)/400 + (154507*Zeta(3))/40 - 315*Pi^2*Zeta(3) +      2592*Zeta(5)) + xp^3*(-3843865/192 + (43761*Pi^2)/32 + (89*Pi^4)/80 +      (47435*Zeta(3))/8 - 315*Pi^2*Zeta(3) + 2592*Zeta(5)) +    xp*(-144591/8 + (87639*Pi^2)/64 + (19*Pi^4)/20 + (26677*Zeta(3))/4 -      630*Pi^2*Zeta(3) + 5184*Zeta(5)));

 Spgg0pgg0sigma1qg:=121/24 - (14*Pi^2)/3 + (253/12 - 6*Pi^2 + (865/12 - 6*Pi^2)*xp +    (445/6 - 12*Pi^2)*xp^2 + (159/2 - 12*Pi^2)*xp^3 + (255/4 - 12*Pi^2)*xp^4 +    (17977/300 - 12*Pi^2)*xp^5 + (1484/25 - 12*Pi^2)*xp^6 +    (73858/1225 - 12*Pi^2)*xp^7 + (912461/14700 - 12*Pi^2)*xp^8 +    (8517479/132300 - 12*Pi^2)*xp^9 + (4434121/66150 - 12*Pi^2)*xp^10 +    (50869871/727650 - 12*Pi^2)*xp^11 + (583809889/8004150 - 12*Pi^2)*xp^12)*  log(xp) + (28 - 2*xp + 8*xp^2 + 24*xp^3 + (81*xp^4)/2 + (105*xp^5)/2 +    (311*xp^6)/5 + (493*xp^7)/7 + (2173*xp^8)/28 + (7055*xp^9)/84 +    (3769*xp^10)/42 + (219391*xp^11)/2310 + (23050*xp^12)/231)*log(xp)^2 +  (12 + 12*xp + 24*xp^2 + 24*xp^3 + 24*xp^4 + 24*xp^5 + 24*xp^6 + 24*xp^7 +    24*xp^8 + 24*xp^9 + 24*xp^10 + 24*xp^11 + 24*xp^12)*log(xp)^3 +  NF^2*(1/54 + (2*xp^3)/81 + (25*xp^4)/648 + (157*xp^5)/3240 +    (91*xp^6)/1620 + (709*xp^7)/11340 + (1027*xp^8)/15120 +    (9883*xp^9)/136080 + (1045*xp^10)/13608 + (12055*xp^11)/149688 +    (7852*xp^12)/93555 + (1/27 + xp/27 + (2*xp^2)/27 + (2*xp^3)/27 +      (2*xp^4)/27 + (2*xp^5)/27 + (2*xp^6)/27 + (2*xp^7)/27 + (2*xp^8)/27 +      (2*xp^9)/27 + (2*xp^10)/27 + (2*xp^11)/27 + (2*xp^12)/27)*log(xp)) +  NF*(-11/18 + (2*Pi^2)/9 + (-8/3 + (2*Pi^2)/9)*xp +    (-8/3 + (4*Pi^2)/9)*xp^2 + (-74/27 + (4*Pi^2)/9)*xp^3 +    (-121/54 + (4*Pi^2)/9)*xp^4 + (-479/225 + (4*Pi^2)/9)*xp^5 +    (-5737/2700 + (4*Pi^2)/9)*xp^6 + (-287059/132300 + (4*Pi^2)/9)*xp^7 +    (-2372707/1058400 + (4*Pi^2)/9)*xp^8 + (-22195603/9525600 + (4*Pi^2)/9)*    xp^9 + (-11566721/4762800 + (4*Pi^2)/9)*xp^10 +    (-132724591/52390800 + (4*Pi^2)/9)*xp^11 +    (-1522605563/576298800 + (4*Pi^2)/9)*xp^12 +    (-17/9 + xp/9 - (4*xp^2)/9 - (16*xp^3)/9 - (53*xp^4)/18 - (341*xp^5)/90 -      (67*xp^6)/15 - (529*xp^7)/105 - (6973*xp^8)/1260 - (22579*xp^9)/3780 -      (2407*xp^10)/378 - (5179*xp^11)/770 - (24443*xp^12)/3465)*log(xp) +    (-4/3 - (4*xp)/3 - (8*xp^2)/3 - (8*xp^3)/3 - (8*xp^4)/3 - (8*xp^5)/3 -      (8*xp^6)/3 - (8*xp^7)/3 - (8*xp^8)/3 - (8*xp^9)/3 - (8*xp^10)/3 -      (8*xp^11)/3 - (8*xp^12)/3)*log(xp)^2) +  L*(-121/24 + Pi^2 + (-289/24 + Pi^2)*xp + (-157/12 + 2*Pi^2)*xp^2 +    (-181/12 + 2*Pi^2)*xp^3 + (-281/24 + 2*Pi^2)*xp^4 +    (-6481/600 + 2*Pi^2)*xp^5 + (-3167/300 + 2*Pi^2)*xp^6 +    (-156089/14700 + 2*Pi^2)*xp^7 + (-1277137/117600 + 2*Pi^2)*xp^8 +    (-11874313/1058400 + 2*Pi^2)*xp^9 + (-6169763/529200 + 2*Pi^2)*xp^10 +    (-6432263/529200 + 2*Pi^2)*xp^11 + (-812633993/64033200 + 2*Pi^2)*xp^12 +    NF^2*(-1/54 - xp/54 - xp^2/27 - xp^3/27 - xp^4/27 - xp^5/27 - xp^6/27 -      xp^7/27 - xp^8/27 - xp^9/27 - xp^10/27 - xp^11/27 - xp^12/27) +    (-11 + xp - 4*xp^2 - 8*xp^3 - 14*xp^4 - (92*xp^5)/5 - 22*xp^6 -      (878*xp^7)/35 - (139*xp^8)/5 - (1058*xp^9)/35 - (227*xp^10)/7 -      (39779*xp^11)/1155 - (3811*xp^12)/105)*log(xp) +    (-6 - 6*xp - 12*xp^2 - 12*xp^3 - 12*xp^4 - 12*xp^5 - 12*xp^6 - 12*xp^7 -      12*xp^8 - 12*xp^9 - 12*xp^10 - 12*xp^11 - 12*xp^12)*log(xp)^2 +    NF*(11/18 - xp/18 + (2*xp^2)/9 + (4*xp^3)/9 + (7*xp^4)/9 + (46*xp^5)/45 +      (11*xp^6)/9 + (439*xp^7)/315 + (139*xp^8)/90 + (529*xp^9)/315 +      (227*xp^10)/126 + (39779*xp^11)/20790 + (3811*xp^12)/1890 +      (2/3 + (2*xp)/3 + (4*xp^2)/3 + (4*xp^3)/3 + (4*xp^4)/3 + (4*xp^5)/3 +        (4*xp^6)/3 + (4*xp^7)/3 + (4*xp^8)/3 + (4*xp^9)/3 + (4*xp^10)/3 +        (4*xp^11)/3 + (4*xp^12)/3)*log(xp))) + 24*Zeta(3) +  xp*(-34 + Pi^2/3 + 24*Zeta(3)) +  xp^12*(146101301523593/1775000304000 - (11525*Pi^2)/693 + 48*Zeta(3)) +  xp^11*(1550066776061/20170458000 - (219391*Pi^2)/13860 + 48*Zeta(3)) +  xp^10*(2954190329/41674500 - (3769*Pi^2)/252 + 48*Zeta(3)) +  xp^9*(42880811783/666792000 - (7055*Pi^2)/504 + 48*Zeta(3)) +  xp^8*(1406398139/24696000 - (2173*Pi^2)/168 + 48*Zeta(3)) +  xp^7*(99939397/2058000 - (493*Pi^2)/42 + 48*Zeta(3)) +  xp^6*(77521/2000 - (311*Pi^2)/30 + 48*Zeta(3)) +  xp^5*(965647/36000 - (35*Pi^2)/4 + 48*Zeta(3)) +  xp^4*(3103/288 - (27*Pi^2)/4 + 48*Zeta(3)) +  xp^3*(-205/9 - 4*Pi^2 + 48*Zeta(3)) + xp^2*(-31 - (4*Pi^2)/3 + 48*Zeta(3)) +  e*(121/24 + (25*Pi^2)/96 - (7*Pi^4)/60 +    (-49/12 + (23*Pi^2)/2 + (-1681/12 + (23*Pi^2)/2)*xp +      (-811/6 + 23*Pi^2)*xp^2 + (-731/6 + 23*Pi^2)*xp^3 +      (-247/3 + 23*Pi^2)*xp^4 + (-10079/150 + 23*Pi^2)*xp^5 +      (-2987/50 + 23*Pi^2)*xp^6 + (-137469/2450 + 23*Pi^2)*xp^7 +      (-805139/14700 + 23*Pi^2)*xp^8 + (-1211381/22050 + 23*Pi^2)*xp^9 +      (-2475997/44100 + 23*Pi^2)*xp^10 + (-28182017/485100 + 23*Pi^2)*xp^11 +      (-143689353/2371600 + 23*Pi^2)*xp^12)*log(xp)^2 +    (-22 + 14*xp + 16*xp^2 - 8*xp^3 - 29*xp^4 - (221*xp^5)/5 - (282*xp^6)/5 -      (2334*xp^7)/35 - (5293*xp^8)/70 - (17539*xp^9)/210 - (1903*xp^10)/21 -      (37371*xp^11)/385 - (39646*xp^12)/385)*log(xp)^3 +    (-12 - 12*xp - 24*xp^2 - 24*xp^3 - 24*xp^4 - 24*xp^5 - 24*xp^6 - 24*xp^7 -      24*xp^8 - 24*xp^9 - 24*xp^10 - 24*xp^11 - 24*xp^12)*log(xp)^4 +    NF^2*(1/54 + Pi^2/216 + (-1/18 + Pi^2/216)*xp + (-7/108 + Pi^2/108)*xp^2 +      (-1/36 + Pi^2/108)*xp^3 + (-25/1296 + Pi^2/108)*xp^4 +      (-23/1296 + Pi^2/108)*xp^5 + (-23/1215 + Pi^2/108)*xp^6 +      (-26/1215 + Pi^2/108)*xp^7 + (-13351/544320 + Pi^2/108)*xp^8 +      (-5081/181440 + Pi^2/108)*xp^9 + (-43079/1360800 + Pi^2/108)*xp^10 +      (-5351/151200 + Pi^2/108)*xp^11 + (-3515683/89812800 + Pi^2/108)*xp^12 +      (xp/27 + (2*xp^2)/27 + (2*xp^3)/81 - xp^4/324 - (37*xp^5)/1620 -        (31*xp^6)/810 - (289*xp^7)/5670 - (467*xp^8)/7560 -        (4843*xp^9)/68040 - (541*xp^10)/6804 - (6511*xp^11)/74844 -        (8774*xp^12)/93555)*log(xp) + (-1/27 - xp/27 - (2*xp^2)/27 -        (2*xp^3)/27 - (2*xp^4)/27 - (2*xp^5)/27 - (2*xp^6)/27 - (2*xp^7)/27 -        (2*xp^8)/27 - (2*xp^9)/27 - (2*xp^10)/27 - (2*xp^11)/27 -        (2*xp^12)/27)*log(xp)^2) +    L^2*(-121/48 + Pi^2/2 + (-289/48 + Pi^2/2)*xp + (-157/24 + Pi^2)*xp^2 +      (-181/24 + Pi^2)*xp^3 + (-281/48 + Pi^2)*xp^4 +      (-6481/1200 + Pi^2)*xp^5 + (-3167/600 + Pi^2)*xp^6 +      (-156089/29400 + Pi^2)*xp^7 + (-1277137/235200 + Pi^2)*xp^8 +      (-11874313/2116800 + Pi^2)*xp^9 + (-6169763/1058400 + Pi^2)*xp^10 +      (-6432263/1058400 + Pi^2)*xp^11 + (-812633993/128066400 + Pi^2)*xp^12 +      NF^2*(-1/108 - xp/108 - xp^2/54 - xp^3/54 - xp^4/54 - xp^5/54 -        xp^6/54 - xp^7/54 - xp^8/54 - xp^9/54 - xp^10/54 - xp^11/54 -        xp^12/54) + (-11/2 + xp/2 - 2*xp^2 - 4*xp^3 - 7*xp^4 - (46*xp^5)/5 -        11*xp^6 - (439*xp^7)/35 - (139*xp^8)/10 - (529*xp^9)/35 -        (227*xp^10)/14 - (39779*xp^11)/2310 - (3811*xp^12)/210)*log(xp) +      (-3 - 3*xp - 6*xp^2 - 6*xp^3 - 6*xp^4 - 6*xp^5 - 6*xp^6 - 6*xp^7 -        6*xp^8 - 6*xp^9 - 6*xp^10 - 6*xp^11 - 6*xp^12)*log(xp)^2 +      NF*(11/36 - xp/36 + xp^2/9 + (2*xp^3)/9 + (7*xp^4)/18 + (23*xp^5)/45 +        (11*xp^6)/18 + (439*xp^7)/630 + (139*xp^8)/180 + (529*xp^9)/630 +        (227*xp^10)/252 + (39779*xp^11)/41580 + (3811*xp^12)/3780 +        (1/3 + xp/3 + (2*xp^2)/3 + (2*xp^3)/3 + (2*xp^4)/3 + (2*xp^5)/3 +          (2*xp^6)/3 + (2*xp^7)/3 + (2*xp^8)/3 + (2*xp^9)/3 + (2*xp^10)/3 +          (2*xp^11)/3 + (2*xp^12)/3)*log(xp))) +    xp^12*(5665604677792457/42710944815000 + (631508279*Pi^2)/69854400 -      (7*Pi^4)/30 - (79292*Zeta(3))/385) +    xp^11*(23112231650888011/186375031920000 + (121122703*Pi^2)/13970880 -      (7*Pi^4)/30 - (74742*Zeta(3))/385) +    xp^10*(15913129459061/140026320000 + (10650833*Pi^2)/1270080 -      (7*Pi^4)/30 - (3806*Zeta(3))/21) +    xp^9*(28304656344031/280052640000 + (104418263*Pi^2)/12700800 -      (7*Pi^4)/30 - (17539*Zeta(3))/105) +    xp^8*(887768196793/10372320000 + (11605087*Pi^2)/1411200 - (7*Pi^4)/30 -      (5293*Zeta(3))/35) + xp^7*(2680783558/40516875 + (1493539*Pi^2)/176400 -      (7*Pi^4)/30 - (4668*Zeta(3))/35) +    xp^6*(693856/16875 + (32677*Pi^2)/3600 - (7*Pi^4)/30 - (564*Zeta(3))/5) +    log(xp)*(11 + (121*Pi^2)/12 + xp^2*(626/3 - (25*Pi^2)/3 - 192*Zeta(3)) +      xp^3*(512/3 + (10*Pi^2)/3 - 192*Zeta(3)) +      xp^4*(1985/48 + (40*Pi^2)/3 - 192*Zeta(3)) +      xp^5*(-318653/18000 + (617*Pi^2)/30 - 192*Zeta(3)) +      xp^6*(-179047/3000 + (791*Pi^2)/30 - 192*Zeta(3)) +      xp^7*(-95713853/1029000 + (6563*Pi^2)/210 - 192*Zeta(3)) +      xp^8*(-1491765851/12348000 + (7453*Pi^2)/210 - 192*Zeta(3)) +      xp^9*(-16079952139/111132000 + (16481*Pi^2)/420 - 192*Zeta(3)) +      xp^10*(-9205052741/55566000 + (1193*Pi^2)/28 - 192*Zeta(3)) +      xp^11*(-1239644541701/6723486000 + (632899*Pi^2)/13860 - 192*Zeta(3)) +      xp^12*(-9925320670351/49305564000 + (671707*Pi^2)/13860 - 192*Zeta(3)) +      xp*(2581/12 - (83*Pi^2)/12 - 96*Zeta(3)) - 96*Zeta(3)) +    xp^5*(7960811/1080000 + (8239*Pi^2)/800 - (7*Pi^4)/30 - (442*Zeta(3))/5) +    xp^4*(-74719/1728 + (3671*Pi^2)/288 - (7*Pi^4)/30 - 58*Zeta(3)) +    xp^3*(-76735/432 + (2743*Pi^2)/144 - (7*Pi^4)/30 - 16*Zeta(3)) -    44*Zeta(3) + xp*(-1713/8 + (715*Pi^2)/32 - (7*Pi^4)/60 + 28*Zeta(3)) +    xp^2*(-10339/48 + (343*Pi^2)/16 - (7*Pi^4)/30 + 32*Zeta(3)) +    NF*(-11/18 - (11*Pi^2)/72 + (-2/3 - (11*Pi^2)/18 + (67/9 - (11*Pi^2)/18)*        xp + (65/9 - (11*Pi^2)/9)*xp^2 + (151/27 - (11*Pi^2)/9)*xp^3 +        (391/108 - (11*Pi^2)/9)*xp^4 + (2567/900 - (11*Pi^2)/9)*xp^5 +        (373/150 - (11*Pi^2)/9)*xp^6 + (17071/7350 - (11*Pi^2)/9)*xp^7 +        (16741/7350 - (11*Pi^2)/9)*xp^8 + (2750047/1190700 - (11*Pi^2)/9)*        xp^9 + (2850049/1190700 - (11*Pi^2)/9)*xp^10 +        (32927849/13097700 - (11*Pi^2)/9)*xp^11 +        (1533233659/576298800 - (11*Pi^2)/9)*xp^12)*log(xp) +      (11/9 - (13*xp)/9 - (20*xp^2)/9 + (5*xp^4)/3 + (43*xp^5)/15 +        (172*xp^6)/45 + (208*xp^7)/45 + (3347*xp^8)/630 + (11191*xp^9)/1890 +        (1222*xp^10)/189 + (72334*xp^11)/10395 + (77017*xp^12)/10395)*      log(xp)^2 + (4/3 + (4*xp)/3 + (8*xp^2)/3 + (8*xp^3)/3 + (8*xp^4)/3 +        (8*xp^5)/3 + (8*xp^6)/3 + (8*xp^7)/3 + (8*xp^8)/3 + (8*xp^9)/3 +        (8*xp^10)/3 + (8*xp^11)/3 + (8*xp^12)/3)*log(xp)^3 + (8*Zeta(3))/3 +      xp*(-41/6 + (17*Pi^2)/72 + (8*Zeta(3))/3) +      xp^12*(11016136965737/3195000547200 - (38021*Pi^2)/35640 +        (16*Zeta(3))/3) + xp^11*(1109131481471/363068244000 -        (3241*Pi^2)/3240 + (16*Zeta(3))/3) +      xp^10*(7868586281/3000564000 - (601*Pi^2)/648 + (16*Zeta(3))/3) +      xp^9*(200622841/93767625 - (343*Pi^2)/405 + (16*Zeta(3))/3) +      xp^8*(58927747/37044000 - (1907*Pi^2)/2520 + (16*Zeta(3))/3) +      xp^7*(4406729/4630500 - (2473*Pi^2)/3780 + (16*Zeta(3))/3) +      xp^6*(614/3375 - (289*Pi^2)/540 + (16*Zeta(3))/3) +      xp^5*(-129067/162000 - (53*Pi^2)/135 + (16*Zeta(3))/3) +      xp^4*(-2843/1296 - (23*Pi^2)/108 + (16*Zeta(3))/3) +      xp^3*(-1709/324 + Pi^2/27 + (16*Zeta(3))/3) +      xp^2*(-241/36 + (7*Pi^2)/18 + (16*Zeta(3))/3)) +    L*((-11*Pi^2)/3 + (121/12 - 6*Pi^2 + (877/12 - 6*Pi^2)*xp +        (421/6 - 12*Pi^2)*xp^2 + (143/2 - 12*Pi^2)*xp^3 +        (199/4 - 12*Pi^2)*xp^4 + (12457/300 - 12*Pi^2)*xp^5 +        (934/25 - 12*Pi^2)*xp^6 + (43128/1225 - 12*Pi^2)*xp^7 +        (503801/14700 - 12*Pi^2)*xp^8 + (4518239/132300 - 12*Pi^2)*xp^9 +        (2288971/66150 - 12*Pi^2)*xp^10 + (25809101/727650 - 12*Pi^2)*xp^11 +        (293297359/8004150 - 12*Pi^2)*xp^12)*log(xp) +      (22 - 8*xp - 4*xp^2 + 12*xp^3 + (57*xp^4)/2 + (81*xp^5)/2 +        (251*xp^6)/5 + (409*xp^7)/7 + (1837*xp^8)/28 + (6047*xp^9)/84 +        (3265*xp^10)/42 + (191671*xp^11)/2310 + (20278*xp^12)/231)*log(xp)^2 +      (12 + 12*xp + 24*xp^2 + 24*xp^3 + 24*xp^4 + 24*xp^5 + 24*xp^6 +        24*xp^7 + 24*xp^8 + 24*xp^9 + 24*xp^10 + 24*xp^11 + 24*xp^12)*      log(xp)^3 + NF^2*(-xp/54 - xp^2/27 - xp^3/81 + xp^4/648 +        (37*xp^5)/3240 + (31*xp^6)/1620 + (289*xp^7)/11340 +        (467*xp^8)/15120 + (4843*xp^9)/136080 + (541*xp^10)/13608 +        (6511*xp^11)/149688 + (4387*xp^12)/93555 +        (1/27 + xp/27 + (2*xp^2)/27 + (2*xp^3)/27 + (2*xp^4)/27 +          (2*xp^5)/27 + (2*xp^6)/27 + (2*xp^7)/27 + (2*xp^8)/27 +          (2*xp^9)/27 + (2*xp^10)/27 + (2*xp^11)/27 + (2*xp^12)/27)*log(xp)) +      NF*((2*Pi^2)/9 + (-49/18 + (2*Pi^2)/9)*xp + (-22/9 + (4*Pi^2)/9)*xp^2 +        (-62/27 + (4*Pi^2)/9)*xp^3 + (-79/54 + (4*Pi^2)/9)*xp^4 +        (-83/75 + (4*Pi^2)/9)*xp^5 + (-2437/2700 + (4*Pi^2)/9)*xp^6 +        (-102679/132300 + (4*Pi^2)/9)*xp^7 + (-738067/1058400 + (4*Pi^2)/9)*        xp^8 + (-6198643/9525600 + (4*Pi^2)/9)*xp^9 +        (-2986121/4762800 + (4*Pi^2)/9)*xp^10 +        (-32481511/52390800 + (4*Pi^2)/9)*xp^11 +        (-360555443/576298800 + (4*Pi^2)/9)*xp^12 +        (-11/9 + (7*xp)/9 + (8*xp^2)/9 - (4*xp^3)/9 - (29*xp^4)/18 -          (221*xp^5)/90 - (47*xp^6)/15 - (389*xp^7)/105 - (5293*xp^8)/1260 -          (17539*xp^9)/3780 - (1903*xp^10)/378 - (12457*xp^11)/2310 -          (19823*xp^12)/3465)*log(xp) + (-4/3 - (4*xp)/3 - (8*xp^2)/3 -          (8*xp^3)/3 - (8*xp^4)/3 - (8*xp^5)/3 - (8*xp^6)/3 - (8*xp^7)/3 -          (8*xp^8)/3 - (8*xp^9)/3 - (8*xp^10)/3 - (8*xp^11)/3 - (8*xp^12)/3)*        log(xp)^2) + 24*Zeta(3) + xp*(-1105/24 + (4*Pi^2)/3 + 24*Zeta(3)) +      xp^12*(123575087237633/1775000304000 - (10139*Pi^2)/693 + 48*Zeta(3)) +      xp^11*(163112633977/2521307250 - (191671*Pi^2)/13860 + 48*Zeta(3)) +      xp^10*(9873285971/166698000 - (3265*Pi^2)/252 + 48*Zeta(3)) +      xp^9*(35399994593/666792000 - (6047*Pi^2)/504 + 48*Zeta(3)) +      xp^8*(1138199369/24696000 - (1837*Pi^2)/168 + 48*Zeta(3)) +      xp^7*(26028979/686000 - (409*Pi^2)/42 + 48*Zeta(3)) +      xp^6*(169223/6000 - (251*Pi^2)/30 + 48*Zeta(3)) +      xp^5*(576787/36000 - (27*Pi^2)/4 + 48*Zeta(3)) +      xp^4*(-269/288 - (19*Pi^2)/4 + 48*Zeta(3)) +      xp^3*(-1363/36 - 2*Pi^2 + 48*Zeta(3)) +      xp^2*(-529/12 + (2*Pi^2)/3 + 48*Zeta(3)))) +  e^2*(121/24 - Pi^2 - (11*Pi^4)/180 +    (121/18 - (37*Pi^2)/3 + (2917/18 - (37*Pi^2)/3)*xp +      (1543/9 - (74*Pi^2)/3)*xp^2 + (1303/9 - (74*Pi^2)/3)*xp^3 +      (943/9 - (74*Pi^2)/3)*xp^4 + (20192/225 - (74*Pi^2)/3)*xp^5 +      (18638/225 - (74*Pi^2)/3)*xp^6 + (881606/11025 - (74*Pi^2)/3)*xp^7 +      (7009993/88200 - (74*Pi^2)/3)*xp^8 + (63926077/793800 - (74*Pi^2)/3)*      xp^9 + (32795657/396900 - (74*Pi^2)/3)*xp^10 +      (373103587/4365900 - (74*Pi^2)/3)*xp^11 +      (8530164163/96049800 - (74*Pi^2)/3)*xp^12)*log(xp)^3 +    (44/3 - (40*xp)/3 - (56*xp^2)/3 + (8*xp^3)/3 + (59*xp^4)/3 +      (479*xp^5)/15 + (626*xp^6)/15 + (5246*xp^7)/105 + (11987*xp^8)/210 +      (1901*xp^9)/30 + 69*xp^10 + (36683*xp^11)/495 + (38996*xp^12)/495)*    log(xp)^4 + (8 + 8*xp + 16*xp^2 + 16*xp^3 + 16*xp^4 + 16*xp^5 + 16*xp^6 +      16*xp^7 + 16*xp^8 + 16*xp^9 + 16*xp^10 + 16*xp^11 + 16*xp^12)*    log(xp)^5 + L^3*(-121/144 + Pi^2/6 + (-289/144 + Pi^2/6)*xp +      (-157/72 + Pi^2/3)*xp^2 + (-181/72 + Pi^2/3)*xp^3 +      (-281/144 + Pi^2/3)*xp^4 + (-6481/3600 + Pi^2/3)*xp^5 +      (-3167/1800 + Pi^2/3)*xp^6 + (-156089/88200 + Pi^2/3)*xp^7 +      (-1277137/705600 + Pi^2/3)*xp^8 + (-11874313/6350400 + Pi^2/3)*xp^9 +      (-6169763/3175200 + Pi^2/3)*xp^10 + (-6432263/3175200 + Pi^2/3)*xp^11 +      (-812633993/384199200 + Pi^2/3)*xp^12 +      NF^2*(-1/324 - xp/324 - xp^2/162 - xp^3/162 - xp^4/162 - xp^5/162 -        xp^6/162 - xp^7/162 - xp^8/162 - xp^9/162 - xp^10/162 - xp^11/162 -        xp^12/162) + (-11/6 + xp/6 - (2*xp^2)/3 - (4*xp^3)/3 - (7*xp^4)/3 -        (46*xp^5)/15 - (11*xp^6)/3 - (439*xp^7)/105 - (139*xp^8)/30 -        (529*xp^9)/105 - (227*xp^10)/42 - (39779*xp^11)/6930 -        (3811*xp^12)/630)*log(xp) + (-1 - xp - 2*xp^2 - 2*xp^3 - 2*xp^4 -        2*xp^5 - 2*xp^6 - 2*xp^7 - 2*xp^8 - 2*xp^9 - 2*xp^10 - 2*xp^11 -        2*xp^12)*log(xp)^2 + NF*(11/108 - xp/108 + xp^2/27 + (2*xp^3)/27 +        (7*xp^4)/54 + (23*xp^5)/135 + (11*xp^6)/54 + (439*xp^7)/1890 +        (139*xp^8)/540 + (529*xp^9)/1890 + (227*xp^10)/756 +        (39779*xp^11)/124740 + (3811*xp^12)/11340 +        (1/9 + xp/9 + (2*xp^2)/9 + (2*xp^3)/9 + (2*xp^4)/9 + (2*xp^5)/9 +          (2*xp^6)/9 + (2*xp^7)/9 + (2*xp^8)/9 + (2*xp^9)/9 + (2*xp^10)/9 +          (2*xp^11)/9 + (2*xp^12)/9)*log(xp))) +    NF^2*(1/54 + (-Pi^2/108 + (4/27 - Pi^2/108)*xp + (11/54 - Pi^2/54)*xp^2 +        (7/54 - Pi^2/54)*xp^3 + (73/648 - Pi^2/54)*xp^4 +        (71/648 - Pi^2/54)*xp^5 + (136/1215 - Pi^2/54)*xp^6 +        (142/1215 - Pi^2/54)*xp^7 + (33511/272160 - Pi^2/54)*xp^8 +        (11801/90720 - Pi^2/54)*xp^9 + (93479/680400 - Pi^2/54)*xp^10 +        (10951/75600 - Pi^2/54)*xp^11 + (6842083/44906400 - Pi^2/54)*xp^12)*      log(xp) + (-xp/27 - (2*xp^2)/27 - (2*xp^3)/81 + xp^4/324 +        (37*xp^5)/1620 + (31*xp^6)/810 + (289*xp^7)/5670 + (467*xp^8)/7560 +        (4843*xp^9)/68040 + (541*xp^10)/6804 + (6511*xp^11)/74844 +        (8774*xp^12)/93555)*log(xp)^2 + (2/81 + (2*xp)/81 + (4*xp^2)/81 +        (4*xp^3)/81 + (4*xp^4)/81 + (4*xp^5)/81 + (4*xp^6)/81 + (4*xp^7)/81 +        (4*xp^8)/81 + (4*xp^9)/81 + (4*xp^10)/81 + (4*xp^11)/81 +        (4*xp^12)/81)*log(xp)^3 + xp*(-7/54 + Pi^2/216 + (7*Zeta(3))/162) +      xp^12*(25993999/1077753600 - (4387*Pi^2)/374220 + (7*Zeta(3))/81) +      xp^11*(27143/1530900 - (6511*Pi^2)/598752 + (7*Zeta(3))/81) +      xp^10*(1937/174960 - (541*Pi^2)/54432 + (7*Zeta(3))/81) +      xp^9*(2491/612360 - (4843*Pi^2)/544320 + (7*Zeta(3))/81) +      xp^8*(-1849/544320 - (467*Pi^2)/60480 + (7*Zeta(3))/81) +      xp^7*(-14/1215 - (289*Pi^2)/45360 + (7*Zeta(3))/81) +      xp^6*(-67/3240 - (31*Pi^2)/6480 + (7*Zeta(3))/81) +      xp^5*(-41/1296 - (37*Pi^2)/12960 + (7*Zeta(3))/81) +      xp^4*(-5/108 - Pi^2/2592 + (7*Zeta(3))/81) +      xp^3*(-23/324 + Pi^2/324 + (7*Zeta(3))/81) +      xp^2*(-4/27 + Pi^2/108 + (7*Zeta(3))/81) + (7*Zeta(3))/162) +    (847*Zeta(3))/72 - (73*Pi^2*Zeta(3))/3 +    NF*(-11/18 + Pi^4/270 + ((7*Pi^2)/9 + (-97/9 + (7*Pi^2)/9)*xp +        (-110/9 + (14*Pi^2)/9)*xp^2 + (-250/27 + (14*Pi^2)/9)*xp^3 +        (-377/54 + (14*Pi^2)/9)*xp^4 + (-2771/450 + (14*Pi^2)/9)*xp^5 +        (-7877/1350 + (14*Pi^2)/9)*xp^6 + (-380999/66150 + (14*Pi^2)/9)*xp^7 +        (-3083837/529200 + (14*Pi^2)/9)*xp^8 +        (-28502533/4762800 + (14*Pi^2)/9)*xp^9 + (-590579/95256 + (14*Pi^2)/9)*        xp^10 + (-33816857/5239080 + (14*Pi^2)/9)*xp^11 +        (-242634577/36018675 + (14*Pi^2)/9)*xp^12)*log(xp)^2 +      (-22/27 + (38*xp)/27 + (64*xp^2)/27 + (8*xp^3)/27 - (31*xp^4)/27 -        (59*xp^5)/27 - (406*xp^6)/135 - (698*xp^7)/189 - (1619*xp^8)/378 -        (605*xp^9)/126 - (995*xp^10)/189 - (177223*xp^11)/31185 -        (37826*xp^12)/6237)*log(xp)^3 + (-8/9 - (8*xp)/9 - (16*xp^2)/9 -        (16*xp^3)/9 - (16*xp^4)/9 - (16*xp^5)/9 - (16*xp^6)/9 - (16*xp^7)/9 -        (16*xp^8)/9 - (16*xp^9)/9 - (16*xp^10)/9 - (16*xp^11)/9 -        (16*xp^12)/9)*log(xp)^4 + xp^12*(21104605265002507/11070676896048000 +        (2467917007*Pi^2)/2305195200 + Pi^4/135 - (714599*Zeta(3))/62370) +      xp^11*(3863914317343697/2516062930920000 + (214618543*Pi^2)/209563200 +        Pi^4/135 - (669113*Zeta(3))/62370) +      xp^10*(2021390761867/1890355320000 + (18690593*Pi^2)/19051200 +        Pi^4/135 - (139*Zeta(3))/14) + xp^9*(113061307703/236294415000 +        (35937163*Pi^2)/38102400 + Pi^4/135 - (8546*Zeta(3))/945) +      xp^8*(-120543139/432180000 + (11597281*Pi^2)/12700800 + Pi^4/135 -        (15217*Zeta(3))/1890) + xp^7*(-7396318859/5834430000 +        (1421317*Pi^2)/1587600 + Pi^4/135 - (6541*Zeta(3))/945) +      log(xp)*(-2/3 + (11*Pi^2)/36 + xp^2*(329/18 - (10*Pi^2)/9 -          (124*Zeta(3))/9) + xp^3*(1979/162 - (5*Pi^2)/27 - (124*Zeta(3))/9) +        xp^4*(2915/648 + (95*Pi^2)/216 - (124*Zeta(3))/9) +        xp^5*(55717/81000 + (959*Pi^2)/1080 - (124*Zeta(3))/9) +        xp^6*(-13931/6750 + (671*Pi^2)/540 - (124*Zeta(3))/9) +        xp^7*(-9899629/2315250 + (5813*Pi^2)/3780 - (124*Zeta(3))/9) +        xp^8*(-18979187/3087000 + (9029*Pi^2)/5040 - (124*Zeta(3))/9) +        xp^9*(-1459834939/187535250 + (91361*Pi^2)/45360 - (124*Zeta(3))/9) +        xp^10*(-13872316181/1500282000 + (10037*Pi^2)/4536 -          (124*Zeta(3))/9) + xp^11*(-1919686235711/181534122000 +          (596779*Pi^2)/249480 - (124*Zeta(3))/9) +        xp^12*(-2355701076457/199687534200 + (28981*Pi^2)/11340 -          (124*Zeta(3))/9) + xp*(166/9 - (23*Pi^2)/36 - (62*Zeta(3))/9) -        (62*Zeta(3))/9) + xp^6*(-6306443/2430000 + (29071*Pi^2)/32400 +        Pi^4/135 - (757*Zeta(3))/135) +      xp^5*(-1355819/303750 + (1261*Pi^2)/1350 + Pi^4/135 -        (544*Zeta(3))/135) + xp^4*(-28747/3888 + (25*Pi^2)/24 + Pi^4/135 -        (55*Zeta(3))/27) + xp^3*(-14767/972 + (73*Pi^2)/54 + Pi^4/135 +        (20*Zeta(3))/27) - (77*Zeta(3))/54 +      xp*(-343/18 + (113*Pi^2)/72 + Pi^4/270 + (151*Zeta(3))/54) +      xp^2*(-365/18 + (11*Pi^2)/6 + Pi^4/135 + (130*Zeta(3))/27)) +    L^2*((-11*Pi^2)/6 + (121/24 - 3*Pi^2 + (877/24 - 3*Pi^2)*xp +        (421/12 - 6*Pi^2)*xp^2 + (143/4 - 6*Pi^2)*xp^3 +        (199/8 - 6*Pi^2)*xp^4 + (12457/600 - 6*Pi^2)*xp^5 +        (467/25 - 6*Pi^2)*xp^6 + (21564/1225 - 6*Pi^2)*xp^7 +        (503801/29400 - 6*Pi^2)*xp^8 + (4518239/264600 - 6*Pi^2)*xp^9 +        (2288971/132300 - 6*Pi^2)*xp^10 + (25809101/1455300 - 6*Pi^2)*xp^11 +        (293297359/16008300 - 6*Pi^2)*xp^12)*log(xp) +      (11 - 4*xp - 2*xp^2 + 6*xp^3 + (57*xp^4)/4 + (81*xp^5)/4 +        (251*xp^6)/10 + (409*xp^7)/14 + (1837*xp^8)/56 + (6047*xp^9)/168 +        (3265*xp^10)/84 + (191671*xp^11)/4620 + (10139*xp^12)/231)*log(xp)^2 +      (6 + 6*xp + 12*xp^2 + 12*xp^3 + 12*xp^4 + 12*xp^5 + 12*xp^6 + 12*xp^7 +        12*xp^8 + 12*xp^9 + 12*xp^10 + 12*xp^11 + 12*xp^12)*log(xp)^3 +      NF^2*(-xp/108 - xp^2/54 - xp^3/162 + xp^4/1296 + (37*xp^5)/6480 +        (31*xp^6)/3240 + (289*xp^7)/22680 + (467*xp^8)/30240 +        (4843*xp^9)/272160 + (541*xp^10)/27216 + (6511*xp^11)/299376 +        (4387*xp^12)/187110 + (1/54 + xp/54 + xp^2/27 + xp^3/27 + xp^4/27 +          xp^5/27 + xp^6/27 + xp^7/27 + xp^8/27 + xp^9/27 + xp^10/27 +          xp^11/27 + xp^12/27)*log(xp)) + NF*(Pi^2/9 + (-49/36 + Pi^2/9)*xp +        (-11/9 + (2*Pi^2)/9)*xp^2 + (-31/27 + (2*Pi^2)/9)*xp^3 +        (-79/108 + (2*Pi^2)/9)*xp^4 + (-83/150 + (2*Pi^2)/9)*xp^5 +        (-2437/5400 + (2*Pi^2)/9)*xp^6 + (-102679/264600 + (2*Pi^2)/9)*xp^7 +        (-738067/2116800 + (2*Pi^2)/9)*xp^8 + (-6198643/19051200 + (2*Pi^2)/9)*        xp^9 + (-2986121/9525600 + (2*Pi^2)/9)*xp^10 +        (-32481511/104781600 + (2*Pi^2)/9)*xp^11 +        (-360555443/1152597600 + (2*Pi^2)/9)*xp^12 +        (-11/18 + (7*xp)/18 + (4*xp^2)/9 - (2*xp^3)/9 - (29*xp^4)/36 -          (221*xp^5)/180 - (47*xp^6)/30 - (389*xp^7)/210 - (5293*xp^8)/2520 -          (17539*xp^9)/7560 - (1903*xp^10)/756 - (12457*xp^11)/4620 -          (19823*xp^12)/6930)*log(xp) + (-2/3 - (2*xp)/3 - (4*xp^2)/3 -          (4*xp^3)/3 - (4*xp^4)/3 - (4*xp^5)/3 - (4*xp^6)/3 - (4*xp^7)/3 -          (4*xp^8)/3 - (4*xp^9)/3 - (4*xp^10)/3 - (4*xp^11)/3 - (4*xp^12)/3)*        log(xp)^2) + 12*Zeta(3) + xp*(-1105/48 + (2*Pi^2)/3 + 12*Zeta(3)) +      xp^12*(123575087237633/3550000608000 - (10139*Pi^2)/1386 + 24*Zeta(3)) +      xp^11*(163112633977/5042614500 - (191671*Pi^2)/27720 + 24*Zeta(3)) +      xp^10*(9873285971/333396000 - (3265*Pi^2)/504 + 24*Zeta(3)) +      xp^9*(35399994593/1333584000 - (6047*Pi^2)/1008 + 24*Zeta(3)) +      xp^8*(1138199369/49392000 - (1837*Pi^2)/336 + 24*Zeta(3)) +      xp^7*(26028979/1372000 - (409*Pi^2)/84 + 24*Zeta(3)) +      xp^6*(169223/12000 - (251*Pi^2)/60 + 24*Zeta(3)) +      xp^5*(576787/72000 - (27*Pi^2)/8 + 24*Zeta(3)) +      xp^4*(-269/576 - (19*Pi^2)/8 + 24*Zeta(3)) +      xp^3*(-1363/72 - Pi^2 + 24*Zeta(3)) +      xp^2*(-529/24 + Pi^2/3 + 24*Zeta(3))) +    log(xp)^2*(6 - (77*Pi^2)/6 + 158*Zeta(3) +      xp*(-4585/12 + (38*Pi^2)/3 + 158*Zeta(3)) +      xp^12*(152547922225499/443750076000 - (165083*Pi^2)/2310 +        316*Zeta(3)) + xp^11*(3166652202607/10085229000 - (206953*Pi^2)/3080 +        316*Zeta(3)) + xp^10*(11723313101/41674500 - (31511*Pi^2)/504 +        316*Zeta(3)) + xp^9*(81675300241/333396000 - (289133*Pi^2)/5040 +        316*Zeta(3)) + xp^8*(2518290983/12348000 - (86711*Pi^2)/1680 +        316*Zeta(3)) + xp^7*(53708523/343000 - (6313*Pi^2)/140 +        316*Zeta(3)) + xp^6*(100257/1000 - (751*Pi^2)/20 + 316*Zeta(3)) +      xp^5*(179473/6000 - (3427*Pi^2)/120 + 316*Zeta(3)) +      xp^4*(-9769/144 - (415*Pi^2)/24 + 316*Zeta(3)) +      xp^3*(-4907/18 - (5*Pi^2)/3 + 316*Zeta(3)) +      xp^2*(-2215/6 + (55*Pi^2)/3 + 316*Zeta(3))) +    log(xp)*(11 - (121*Pi^2)/48 + Pi^4/6 +      xp^2*(19727/24 - (639*Pi^2)/8 + Pi^4/3 - (452*Zeta(3))/3) +      xp*(2386/3 - (1199*Pi^2)/16 + Pi^4/6 - (319*Zeta(3))/3) +      (341*Zeta(3))/3 + xp^3*(142319/216 - (4783*Pi^2)/72 + Pi^4/3 +        (56*Zeta(3))/3) + xp^4*(209939/864 - (6947*Pi^2)/144 + Pi^4/3 +        (458*Zeta(3))/3) + xp^5*(47091197/540000 - (49693*Pi^2)/1200 +        Pi^4/3 + (748*Zeta(3))/3) + xp^6*(-1944953/135000 - (17237*Pi^2)/450 +        Pi^4/3 + (4898*Zeta(3))/15) + xp^7*(-28612693169/324135000 -        (58351*Pi^2)/1575 + Pi^4/3 + (1174*Zeta(3))/3) +      xp^8*(-749087395369/5186160000 - (58091*Pi^2)/1575 + Pi^4/3 +        (9395*Zeta(3))/21) + xp^9*(-79106101219189/420078960000 -        (4243417*Pi^2)/113400 + Pi^4/3 + (3478*Zeta(3))/7) +      xp^10*(-46884612031517/210039480000 - (2179049*Pi^2)/56700 + Pi^4/3 +        (11365*Zeta(3))/21) + xp^11*(-70268530265680027/279562547880000 -        (2255159*Pi^2)/56700 + Pi^4/3 + (2014469*Zeta(3))/3465) +      xp^12*(-843316767426274943/3075188026680000 - (226959127*Pi^2)/5488560 +        Pi^4/3 + (428371*Zeta(3))/693)) +    L*((121*Pi^2)/96 - (7*Pi^4)/60 + (-121/12 + (23*Pi^2)/2 +        (-1753/12 + (23*Pi^2)/2)*xp + (-883/6 + 23*Pi^2)*xp^2 +        (-803/6 + 23*Pi^2)*xp^3 + (-283/3 + 23*Pi^2)*xp^4 +        (-11879/150 + 23*Pi^2)*xp^5 + (-3587/50 + 23*Pi^2)*xp^6 +        (-166869/2450 + 23*Pi^2)*xp^7 + (-981539/14700 + 23*Pi^2)*xp^8 +        (-1475981/22050 + 23*Pi^2)*xp^9 + (-3005197/44100 + 23*Pi^2)*xp^10 +        (-34003217/485100 + 23*Pi^2)*xp^11 + (-172148553/2371600 + 23*Pi^2)*        xp^12)*log(xp)^2 + (-22 + 14*xp + 16*xp^2 - 8*xp^3 - 29*xp^4 -        (221*xp^5)/5 - (282*xp^6)/5 - (2334*xp^7)/35 - (5293*xp^8)/70 -        (17539*xp^9)/210 - (1903*xp^10)/21 - (37371*xp^11)/385 -        (39646*xp^12)/385)*log(xp)^3 + (-12 - 12*xp - 24*xp^2 - 24*xp^3 -        24*xp^4 - 24*xp^5 - 24*xp^6 - 24*xp^7 - 24*xp^8 - 24*xp^9 - 24*xp^10 -        24*xp^11 - 24*xp^12)*log(xp)^4 +      NF^2*(Pi^2/216 + (-2/27 + Pi^2/216)*xp + (-11/108 + Pi^2/108)*xp^2 +        (-7/108 + Pi^2/108)*xp^3 + (-73/1296 + Pi^2/108)*xp^4 +        (-71/1296 + Pi^2/108)*xp^5 + (-68/1215 + Pi^2/108)*xp^6 +        (-71/1215 + Pi^2/108)*xp^7 + (-33511/544320 + Pi^2/108)*xp^8 +        (-11801/181440 + Pi^2/108)*xp^9 + (-93479/1360800 + Pi^2/108)*xp^10 +        (-10951/151200 + Pi^2/108)*xp^11 + (-6842083/89812800 + Pi^2/108)*        xp^12 + (xp/27 + (2*xp^2)/27 + (2*xp^3)/81 - xp^4/324 -          (37*xp^5)/1620 - (31*xp^6)/810 - (289*xp^7)/5670 - (467*xp^8)/7560 -          (4843*xp^9)/68040 - (541*xp^10)/6804 - (6511*xp^11)/74844 -          (8774*xp^12)/93555)*log(xp) + (-1/27 - xp/27 - (2*xp^2)/27 -          (2*xp^3)/27 - (2*xp^4)/27 - (2*xp^5)/27 - (2*xp^6)/27 -          (2*xp^7)/27 - (2*xp^8)/27 - (2*xp^9)/27 - (2*xp^10)/27 -          (2*xp^11)/27 - (2*xp^12)/27)*log(xp)^2) +      xp^12*(10247135293073089/85421889630000 + (771217079*Pi^2)/69854400 -        (7*Pi^4)/30 - (79292*Zeta(3))/385) +      xp^11*(20846900543664211/186375031920000 + (149064463*Pi^2)/13970880 -        (7*Pi^4)/30 - (74742*Zeta(3))/385) +      xp^10*(14280610169261/140026320000 + (13190993*Pi^2)/1270080 -        (7*Pi^4)/30 - (3806*Zeta(3))/21) +      xp^9*(25162713124231/280052640000 + (129819863*Pi^2)/12700800 -        (7*Pi^4)/30 - (17539*Zeta(3))/105) +      xp^8*(775124713393/10372320000 + (14427487*Pi^2)/1411200 - (7*Pi^4)/30 -        (5293*Zeta(3))/35) + xp^7*(9002253007/162067500 +        (1846339*Pi^2)/176400 - (7*Pi^4)/30 - (4668*Zeta(3))/35) +      xp^6*(2062849/67500 + (39877*Pi^2)/3600 - (7*Pi^4)/30 -        (564*Zeta(3))/5) + log(xp)*((121*Pi^2)/12 +        xp^2*(614/3 - (25*Pi^2)/3 - 192*Zeta(3)) +        xp^3*(488/3 + (10*Pi^2)/3 - 192*Zeta(3)) +        xp^4*(1313/48 + (40*Pi^2)/3 - 192*Zeta(3)) +        xp^5*(-649853/18000 + (617*Pi^2)/30 - 192*Zeta(3)) +        xp^6*(-245047/3000 + (791*Pi^2)/30 - 192*Zeta(3)) +        xp^7*(-121527053/1029000 + (6563*Pi^2)/210 - 192*Zeta(3)) +        xp^8*(-1835040251/12348000 + (7453*Pi^2)/210 - 192*Zeta(3)) +        xp^9*(-19439313739/111132000 + (16481*Pi^2)/420 - 192*Zeta(3)) +        xp^10*(-11006978741/55566000 + (1193*Pi^2)/28 - 192*Zeta(3)) +        xp^11*(-1471206056501/6723486000 + (632899*Pi^2)/13860 -          192*Zeta(3)) + xp^12*(-11714877855151/49305564000 +          (671707*Pi^2)/13860 - 192*Zeta(3)) +        xp*(2593/12 - (83*Pi^2)/12 - 96*Zeta(3)) - 96*Zeta(3)) +      xp^5*(-3704989/1080000 + (9839*Pi^2)/800 - (7*Pi^4)/30 -        (442*Zeta(3))/5) + xp^4*(-94951/1728 + (4247*Pi^2)/288 - (7*Pi^4)/30 -        58*Zeta(3)) + xp^3*(-83251/432 + (3031*Pi^2)/144 - (7*Pi^4)/30 -        16*Zeta(3)) - 44*Zeta(3) + xp*(-1357/6 + (747*Pi^2)/32 - (7*Pi^4)/60 +        28*Zeta(3)) + xp^2*(-10967/48 + (375*Pi^2)/16 - (7*Pi^4)/30 +        32*Zeta(3)) + NF*((-11*Pi^2)/72 +        ((-11*Pi^2)/18 + (73/9 - (11*Pi^2)/18)*xp + (77/9 - (11*Pi^2)/9)*          xp^2 + (187/27 - (11*Pi^2)/9)*xp^3 + (535/108 - (11*Pi^2)/9)*xp^4 +          (3767/900 - (11*Pi^2)/9)*xp^5 + (191/50 - (11*Pi^2)/9)*xp^6 +          (8957/2450 - (11*Pi^2)/9)*xp^7 + (8847/2450 - (11*Pi^2)/9)*xp^8 +          (4337647/1190700 - (11*Pi^2)/9)*xp^9 +          (4437649/1190700 - (11*Pi^2)/9)*xp^10 +          (50391449/13097700 - (11*Pi^2)/9)*xp^11 +          (2301632059/576298800 - (11*Pi^2)/9)*xp^12)*log(xp) +        (11/9 - (13*xp)/9 - (20*xp^2)/9 + (5*xp^4)/3 + (43*xp^5)/15 +          (172*xp^6)/45 + (208*xp^7)/45 + (3347*xp^8)/630 +          (11191*xp^9)/1890 + (1222*xp^10)/189 + (72334*xp^11)/10395 +          (77017*xp^12)/10395)*log(xp)^2 + (4/3 + (4*xp)/3 + (8*xp^2)/3 +          (8*xp^3)/3 + (8*xp^4)/3 + (8*xp^5)/3 + (8*xp^6)/3 + (8*xp^7)/3 +          (8*xp^8)/3 + (8*xp^9)/3 + (8*xp^10)/3 + (8*xp^11)/3 + (8*xp^12)/3)*        log(xp)^3 + (8*Zeta(3))/3 + xp*(-62/9 + (17*Pi^2)/72 +          (8*Zeta(3))/3) + xp^12*(17458542831017/3195000547200 -          (38021*Pi^2)/35640 + (16*Zeta(3))/3) +        xp^11*(1803816025871/363068244000 - (3241*Pi^2)/3240 +          (16*Zeta(3))/3) + xp^10*(13274364281/3000564000 - (601*Pi^2)/648 +          (16*Zeta(3))/3) + xp^9*(358092916/93767625 - (343*Pi^2)/405 +          (16*Zeta(3))/3) + xp^8*(116140147/37044000 - (1907*Pi^2)/2520 +          (16*Zeta(3))/3) + xp^7*(10860029/4630500 - (2473*Pi^2)/3780 +          (16*Zeta(3))/3) + xp^6*(4739/3375 - (289*Pi^2)/540 +          (16*Zeta(3))/3) + xp^5*(36533/162000 - (53*Pi^2)/135 +          (16*Zeta(3))/3) + xp^4*(-1835/1296 - (23*Pi^2)/108 +          (16*Zeta(3))/3) + xp^3*(-1565/324 + Pi^2/27 + (16*Zeta(3))/3) +        xp^2*(-233/36 + (7*Pi^2)/18 + (16*Zeta(3))/3))) + 192*Zeta(5) +    xp*(-18823/24 + (1915*Pi^2)/32 - Pi^4/9 + (23047*Zeta(3))/72 -      (73*Pi^2*Zeta(3))/3 + 192*Zeta(5)) +    xp^8*(182930748976957/726062400000 - (425474503*Pi^2)/14112000 +      (289*Pi^4)/7200 + (54802807*Zeta(3))/352800 - (146*Pi^2*Zeta(3))/3 +      384*Zeta(5)) + xp^7*(24951782148071/136136700000 -      (26972159*Pi^2)/1176000 + (89*Pi^4)/4200 + (6896759*Zeta(3))/44100 -      (146*Pi^2*Zeta(3))/3 + 384*Zeta(5)) +    xp^9*(163307400391856003/529299489600000 - (5944922579*Pi^2)/163296000 +      (8509*Pi^4)/151200 + (499534303*Zeta(3))/3175200 -      (146*Pi^2*Zeta(3))/3 + 384*Zeta(5)) +    xp^10*(2357241165093193/6616243620000 - (11987602691*Pi^2)/285768000 +      (1063*Pi^4)/15120 + (256195493*Zeta(3))/1587600 - (146*Pi^2*Zeta(3))/3 +      384*Zeta(5)) + xp^6*(24632248/253125 - (1033861*Pi^2)/72000 - Pi^4/600 +      (145937*Zeta(3))/900 - (146*Pi^2*Zeta(3))/3 + 384*Zeta(5)) +    xp^11*(76976765268824937377/193736845680840000 -      (36888661489*Pi^2)/785862000 + (2547*Pi^4)/30800 +      (2914073803*Zeta(3))/17463600 - (146*Pi^2*Zeta(3))/3 + 384*Zeta(5)) +    xp^12*(73847288366548694104259/170488424199139200000 -      (156686898652337*Pi^2)/3042857664000 + (6499*Pi^4)/69300 +      (33308022659*Zeta(3))/192099600 - (146*Pi^2*Zeta(3))/3 + 384*Zeta(5)) +    xp^5*(-250199807/16200000 - (1576889*Pi^2)/432000 - (109*Pi^4)/3600 +      (316591*Zeta(3))/1800 - (146*Pi^2*Zeta(3))/3 + 384*Zeta(5)) +    xp^4*(-463601/2592 + (38807*Pi^2)/3456 - (49*Pi^4)/720 +      (14807*Zeta(3))/72 - (146*Pi^2*Zeta(3))/3 + 384*Zeta(5)) +    xp^3*(-805999/1296 + (18265*Pi^2)/432 - (11*Pi^4)/90 +      (10243*Zeta(3))/36 - (146*Pi^2*Zeta(3))/3 + 384*Zeta(5)) +    xp^2*(-9577/12 + (2777*Pi^2)/48 - (23*Pi^4)/90 + (12187*Zeta(3))/36 -      (146*Pi^2*Zeta(3))/3 + 384*Zeta(5)));

 Spgg0pgq0pgq0sigma0gg:=-xp/9 - xp^2/2 - (19*xp^3)/18 - (7*xp^4)/6 - (1453*xp^5)/1350 -  (397*xp^6)/450 - (1531*xp^7)/2450 - (173351*xp^8)/529200 -  (7663*xp^9)/1587600 + (132493*xp^10)/396900 + (19651543*xp^11)/28814940 +  (37291337*xp^12)/36018675 + NF*((-2*xp)/27 - xp^2/9 - (5*xp^3)/27 -    (13*xp^4)/54 - (233*xp^5)/810 - (133*xp^6)/405 - (1033*xp^7)/2835 -    (1499*xp^8)/3780 - (1609*xp^9)/3780 - (1282*xp^10)/2835 -    (44588*xp^11)/93555 - (93397*xp^12)/187110) +  ((4*xp)/3 + 2*xp^2 + (10*xp^3)/3 + (13*xp^4)/3 + (233*xp^5)/45 +    (266*xp^6)/45 + (2066*xp^7)/315 + (1499*xp^8)/210 + (1609*xp^9)/210 +    (2564*xp^10)/315 + (89176*xp^11)/10395 + (93397*xp^12)/10395)*log(xp) +  e*(-xp/9 - xp^2/2 - (19*xp^3)/18 - (7*xp^4)/6 - (1453*xp^5)/1350 -    (397*xp^6)/450 - (1531*xp^7)/2450 - (173351*xp^8)/529200 -    (7663*xp^9)/1587600 + (132493*xp^10)/396900 + (19651543*xp^11)/28814940 +    (37291337*xp^12)/36018675 + NF*((-2*xp)/27 - xp^2/9 - (5*xp^3)/27 -      (13*xp^4)/54 - (233*xp^5)/810 - (133*xp^6)/405 - (1033*xp^7)/2835 -      (1499*xp^8)/3780 - (1609*xp^9)/3780 - (1282*xp^10)/2835 -      (44588*xp^11)/93555 - (93397*xp^12)/187110) +    ((4*xp)/3 + 2*xp^2 + (10*xp^3)/3 + (13*xp^4)/3 + (233*xp^5)/45 +      (266*xp^6)/45 + (2066*xp^7)/315 + (1499*xp^8)/210 + (1609*xp^9)/210 +      (2564*xp^10)/315 + (89176*xp^11)/10395 + (93397*xp^12)/10395)*log(xp)) +  e^2*(-xp/9 - xp^2/2 - (19*xp^3)/18 - (7*xp^4)/6 - (1453*xp^5)/1350 -    (397*xp^6)/450 - (1531*xp^7)/2450 - (173351*xp^8)/529200 -    (7663*xp^9)/1587600 + (132493*xp^10)/396900 + (19651543*xp^11)/28814940 +    (37291337*xp^12)/36018675 + NF*((-2*xp)/27 - xp^2/9 - (5*xp^3)/27 -      (13*xp^4)/54 - (233*xp^5)/810 - (133*xp^6)/405 - (1033*xp^7)/2835 -      (1499*xp^8)/3780 - (1609*xp^9)/3780 - (1282*xp^10)/2835 -      (44588*xp^11)/93555 - (93397*xp^12)/187110) +    ((4*xp)/3 + 2*xp^2 + (10*xp^3)/3 + (13*xp^4)/3 + (233*xp^5)/45 +      (266*xp^6)/45 + (2066*xp^7)/315 + (1499*xp^8)/210 + (1609*xp^9)/210 +      (2564*xp^10)/315 + (89176*xp^11)/10395 + (93397*xp^12)/10395)*log(xp)) +  e^3*(-xp/9 - xp^2/2 - (19*xp^3)/18 - (7*xp^4)/6 - (1453*xp^5)/1350 -    (397*xp^6)/450 - (1531*xp^7)/2450 - (173351*xp^8)/529200 -    (7663*xp^9)/1587600 + (132493*xp^10)/396900 + (19651543*xp^11)/28814940 +    (37291337*xp^12)/36018675 + NF*((-2*xp)/27 - xp^2/9 - (5*xp^3)/27 -      (13*xp^4)/54 - (233*xp^5)/810 - (133*xp^6)/405 - (1033*xp^7)/2835 -      (1499*xp^8)/3780 - (1609*xp^9)/3780 - (1282*xp^10)/2835 -      (44588*xp^11)/93555 - (93397*xp^12)/187110) +    ((4*xp)/3 + 2*xp^2 + (10*xp^3)/3 + (13*xp^4)/3 + (233*xp^5)/45 +      (266*xp^6)/45 + (2066*xp^7)/315 + (1499*xp^8)/210 + (1609*xp^9)/210 +      (2564*xp^10)/315 + (89176*xp^11)/10395 + (93397*xp^12)/10395)*log(xp));

 Spgg0pgq0pqg0sigma0gg:=-xp/24 + xp^2/4 - (5*xp^3)/24 + (169*xp^5)/1800 + (293*xp^6)/1800 +  (3919*xp^7)/17640 + (541*xp^8)/1960 + (59107*xp^9)/181440 +  (16879*xp^10)/45360 + (1900489*xp^11)/4573800 + (1669711*xp^12)/3659040 +  NF*(-xp/36 - xp^3/36 - xp^4/36 - (31*xp^5)/1080 - (4*xp^6)/135 -    (23*xp^7)/756 - (47*xp^8)/1512 - (41*xp^9)/1296 - (13*xp^10)/405 -    (193*xp^11)/5940 - (13*xp^12)/396) +  (xp/2 + xp^3/2 + xp^4/2 + (31*xp^5)/60 + (8*xp^6)/15 + (23*xp^7)/42 +    (47*xp^8)/84 + (41*xp^9)/72 + (26*xp^10)/45 + (193*xp^11)/330 +    (13*xp^12)/22)*log(xp) + e*(-xp/24 + xp^2/4 - (5*xp^3)/24 +    (169*xp^5)/1800 + (293*xp^6)/1800 + (3919*xp^7)/17640 + (541*xp^8)/1960 +    (59107*xp^9)/181440 + (16879*xp^10)/45360 + (1900489*xp^11)/4573800 +    (1669711*xp^12)/3659040 + NF*(-xp/36 - xp^3/36 - xp^4/36 -      (31*xp^5)/1080 - (4*xp^6)/135 - (23*xp^7)/756 - (47*xp^8)/1512 -      (41*xp^9)/1296 - (13*xp^10)/405 - (193*xp^11)/5940 - (13*xp^12)/396) +    (xp/2 + xp^3/2 + xp^4/2 + (31*xp^5)/60 + (8*xp^6)/15 + (23*xp^7)/42 +      (47*xp^8)/84 + (41*xp^9)/72 + (26*xp^10)/45 + (193*xp^11)/330 +      (13*xp^12)/22)*log(xp)) + e^2*(-xp/24 + xp^2/4 - (5*xp^3)/24 +    (169*xp^5)/1800 + (293*xp^6)/1800 + (3919*xp^7)/17640 + (541*xp^8)/1960 +    (59107*xp^9)/181440 + (16879*xp^10)/45360 + (1900489*xp^11)/4573800 +    (1669711*xp^12)/3659040 + NF*(-xp/36 - xp^3/36 - xp^4/36 -      (31*xp^5)/1080 - (4*xp^6)/135 - (23*xp^7)/756 - (47*xp^8)/1512 -      (41*xp^9)/1296 - (13*xp^10)/405 - (193*xp^11)/5940 - (13*xp^12)/396) +    (xp/2 + xp^3/2 + xp^4/2 + (31*xp^5)/60 + (8*xp^6)/15 + (23*xp^7)/42 +      (47*xp^8)/84 + (41*xp^9)/72 + (26*xp^10)/45 + (193*xp^11)/330 +      (13*xp^12)/22)*log(xp)) + e^3*(-xp/24 + xp^2/4 - (5*xp^3)/24 +    (169*xp^5)/1800 + (293*xp^6)/1800 + (3919*xp^7)/17640 + (541*xp^8)/1960 +    (59107*xp^9)/181440 + (16879*xp^10)/45360 + (1900489*xp^11)/4573800 +    (1669711*xp^12)/3659040 + NF*(-xp/36 - xp^3/36 - xp^4/36 -      (31*xp^5)/1080 - (4*xp^6)/135 - (23*xp^7)/756 - (47*xp^8)/1512 -      (41*xp^9)/1296 - (13*xp^10)/405 - (193*xp^11)/5940 - (13*xp^12)/396) +    (xp/2 + xp^3/2 + xp^4/2 + (31*xp^5)/60 + (8*xp^6)/15 + (23*xp^7)/42 +      (47*xp^8)/84 + (41*xp^9)/72 + (26*xp^10)/45 + (193*xp^11)/330 +      (13*xp^12)/22)*log(xp));

 Spgg0pgq0pqq0sigma0gg:=11/6 - (4*Pi^2)/9 + (97/18 - (4*Pi^2)/9)*xp + (41/6 - (8*Pi^2)/9)*xp^2 +  (373/54 - (8*Pi^2)/9)*xp^3 + (158/27 - (8*Pi^2)/9)*xp^4 +  (3676/675 - (8*Pi^2)/9)*xp^5 + (779/150 - (8*Pi^2)/9)*xp^6 +  (7361/1470 - (8*Pi^2)/9)*xp^7 + (514453/105840 - (8*Pi^2)/9)*xp^8 +  (215017/45360 - (8*Pi^2)/9)*xp^9 + (4871/1050 - (8*Pi^2)/9)*xp^10 +  (7808431/1715175 - (8*Pi^2)/9)*xp^11 + (1535984/343035 - (8*Pi^2)/9)*xp^12 +  (40/9 - (8*xp)/9 - (10*xp^2)/9 + (2*xp^3)/3 + (7*xp^4)/3 + (157*xp^5)/45 +    (22*xp^6)/5 + (542*xp^7)/105 + (3667*xp^8)/630 + (12101*xp^9)/1890 +    (6544*xp^10)/945 + (6992*xp^11)/945 + (81427*xp^12)/10395)*log(xp) +  (8/3 + (8*xp)/3 + (16*xp^2)/3 + (16*xp^3)/3 + (16*xp^4)/3 + (16*xp^5)/3 +    (16*xp^6)/3 + (16*xp^7)/3 + (16*xp^8)/3 + (16*xp^9)/3 + (16*xp^10)/3 +    (16*xp^11)/3 + (16*xp^12)/3)*log(xp)^2 +  NF*(-1/9 + xp/27 + xp^2/9 + (5*xp^3)/81 + (7*xp^4)/162 + xp^5/30 +    (11*xp^6)/405 + (13*xp^7)/567 + (5*xp^8)/252 + (17*xp^9)/972 +    (19*xp^10)/1215 + (7*xp^11)/495 + (23*xp^12)/1782 +    (-4/27 - (4*xp)/27 - (8*xp^2)/27 - (8*xp^3)/27 - (8*xp^4)/27 -      (8*xp^5)/27 - (8*xp^6)/27 - (8*xp^7)/27 - (8*xp^8)/27 - (8*xp^9)/27 -      (8*xp^10)/27 - (8*xp^11)/27 - (8*xp^12)/27)*log(xp)) +  e*(11/6 - (4*Pi^2)/9 + (97/18 - (4*Pi^2)/9)*xp + (41/6 - (8*Pi^2)/9)*xp^2 +    (373/54 - (8*Pi^2)/9)*xp^3 + (158/27 - (8*Pi^2)/9)*xp^4 +    (3676/675 - (8*Pi^2)/9)*xp^5 + (779/150 - (8*Pi^2)/9)*xp^6 +    (7361/1470 - (8*Pi^2)/9)*xp^7 + (514453/105840 - (8*Pi^2)/9)*xp^8 +    (215017/45360 - (8*Pi^2)/9)*xp^9 + (4871/1050 - (8*Pi^2)/9)*xp^10 +    (7808431/1715175 - (8*Pi^2)/9)*xp^11 + (1535984/343035 - (8*Pi^2)/9)*    xp^12 + (40/9 - (8*xp)/9 - (10*xp^2)/9 + (2*xp^3)/3 + (7*xp^4)/3 +      (157*xp^5)/45 + (22*xp^6)/5 + (542*xp^7)/105 + (3667*xp^8)/630 +      (12101*xp^9)/1890 + (6544*xp^10)/945 + (6992*xp^11)/945 +      (81427*xp^12)/10395)*log(xp) + (8/3 + (8*xp)/3 + (16*xp^2)/3 +      (16*xp^3)/3 + (16*xp^4)/3 + (16*xp^5)/3 + (16*xp^6)/3 + (16*xp^7)/3 +      (16*xp^8)/3 + (16*xp^9)/3 + (16*xp^10)/3 + (16*xp^11)/3 + (16*xp^12)/3)*    log(xp)^2 + NF*(-1/9 + xp/27 + xp^2/9 + (5*xp^3)/81 + (7*xp^4)/162 +      xp^5/30 + (11*xp^6)/405 + (13*xp^7)/567 + (5*xp^8)/252 + (17*xp^9)/972 +      (19*xp^10)/1215 + (7*xp^11)/495 + (23*xp^12)/1782 +      (-4/27 - (4*xp)/27 - (8*xp^2)/27 - (8*xp^3)/27 - (8*xp^4)/27 -        (8*xp^5)/27 - (8*xp^6)/27 - (8*xp^7)/27 - (8*xp^8)/27 - (8*xp^9)/27 -        (8*xp^10)/27 - (8*xp^11)/27 - (8*xp^12)/27)*log(xp))) +  e^2*(11/6 - (4*Pi^2)/9 + (97/18 - (4*Pi^2)/9)*xp +    (41/6 - (8*Pi^2)/9)*xp^2 + (373/54 - (8*Pi^2)/9)*xp^3 +    (158/27 - (8*Pi^2)/9)*xp^4 + (3676/675 - (8*Pi^2)/9)*xp^5 +    (779/150 - (8*Pi^2)/9)*xp^6 + (7361/1470 - (8*Pi^2)/9)*xp^7 +    (514453/105840 - (8*Pi^2)/9)*xp^8 + (215017/45360 - (8*Pi^2)/9)*xp^9 +    (4871/1050 - (8*Pi^2)/9)*xp^10 + (7808431/1715175 - (8*Pi^2)/9)*xp^11 +    (1535984/343035 - (8*Pi^2)/9)*xp^12 +    (40/9 - (8*xp)/9 - (10*xp^2)/9 + (2*xp^3)/3 + (7*xp^4)/3 + (157*xp^5)/45 +      (22*xp^6)/5 + (542*xp^7)/105 + (3667*xp^8)/630 + (12101*xp^9)/1890 +      (6544*xp^10)/945 + (6992*xp^11)/945 + (81427*xp^12)/10395)*log(xp) +    (8/3 + (8*xp)/3 + (16*xp^2)/3 + (16*xp^3)/3 + (16*xp^4)/3 + (16*xp^5)/3 +      (16*xp^6)/3 + (16*xp^7)/3 + (16*xp^8)/3 + (16*xp^9)/3 + (16*xp^10)/3 +      (16*xp^11)/3 + (16*xp^12)/3)*log(xp)^2 +    NF*(-1/9 + xp/27 + xp^2/9 + (5*xp^3)/81 + (7*xp^4)/162 + xp^5/30 +      (11*xp^6)/405 + (13*xp^7)/567 + (5*xp^8)/252 + (17*xp^9)/972 +      (19*xp^10)/1215 + (7*xp^11)/495 + (23*xp^12)/1782 +      (-4/27 - (4*xp)/27 - (8*xp^2)/27 - (8*xp^3)/27 - (8*xp^4)/27 -        (8*xp^5)/27 - (8*xp^6)/27 - (8*xp^7)/27 - (8*xp^8)/27 - (8*xp^9)/27 -        (8*xp^10)/27 - (8*xp^11)/27 - (8*xp^12)/27)*log(xp))) +  e^3*(11/6 - (4*Pi^2)/9 + (97/18 - (4*Pi^2)/9)*xp +    (41/6 - (8*Pi^2)/9)*xp^2 + (373/54 - (8*Pi^2)/9)*xp^3 +    (158/27 - (8*Pi^2)/9)*xp^4 + (3676/675 - (8*Pi^2)/9)*xp^5 +    (779/150 - (8*Pi^2)/9)*xp^6 + (7361/1470 - (8*Pi^2)/9)*xp^7 +    (514453/105840 - (8*Pi^2)/9)*xp^8 + (215017/45360 - (8*Pi^2)/9)*xp^9 +    (4871/1050 - (8*Pi^2)/9)*xp^10 + (7808431/1715175 - (8*Pi^2)/9)*xp^11 +    (1535984/343035 - (8*Pi^2)/9)*xp^12 +    (40/9 - (8*xp)/9 - (10*xp^2)/9 + (2*xp^3)/3 + (7*xp^4)/3 + (157*xp^5)/45 +      (22*xp^6)/5 + (542*xp^7)/105 + (3667*xp^8)/630 + (12101*xp^9)/1890 +      (6544*xp^10)/945 + (6992*xp^11)/945 + (81427*xp^12)/10395)*log(xp) +    (8/3 + (8*xp)/3 + (16*xp^2)/3 + (16*xp^3)/3 + (16*xp^4)/3 + (16*xp^5)/3 +      (16*xp^6)/3 + (16*xp^7)/3 + (16*xp^8)/3 + (16*xp^9)/3 + (16*xp^10)/3 +      (16*xp^11)/3 + (16*xp^12)/3)*log(xp)^2 +    NF*(-1/9 + xp/27 + xp^2/9 + (5*xp^3)/81 + (7*xp^4)/162 + xp^5/30 +      (11*xp^6)/405 + (13*xp^7)/567 + (5*xp^8)/252 + (17*xp^9)/972 +      (19*xp^10)/1215 + (7*xp^11)/495 + (23*xp^12)/1782 +      (-4/27 - (4*xp)/27 - (8*xp^2)/27 - (8*xp^3)/27 - (8*xp^4)/27 -        (8*xp^5)/27 - (8*xp^6)/27 - (8*xp^7)/27 - (8*xp^8)/27 - (8*xp^9)/27 -        (8*xp^10)/27 - (8*xp^11)/27 - (8*xp^12)/27)*log(xp)));

 Spgg0pgq0sigma0gg:=11/6 - xp/6 + (2*xp^2)/3 + (4*xp^3)/3 + (7*xp^4)/3 + (46*xp^5)/15 +  (11*xp^6)/3 + (439*xp^7)/105 + (139*xp^8)/30 + (529*xp^9)/105 +  (227*xp^10)/42 + (39779*xp^11)/6930 + (3811*xp^12)/630 +  NF*(-1/9 - xp/9 - (2*xp^2)/9 - (2*xp^3)/9 - (2*xp^4)/9 - (2*xp^5)/9 -    (2*xp^6)/9 - (2*xp^7)/9 - (2*xp^8)/9 - (2*xp^9)/9 - (2*xp^10)/9 -    (2*xp^11)/9 - (2*xp^12)/9) + (2 + 2*xp + 4*xp^2 + 4*xp^3 + 4*xp^4 +    4*xp^5 + 4*xp^6 + 4*xp^7 + 4*xp^8 + 4*xp^9 + 4*xp^10 + 4*xp^11 + 4*xp^12)*  log(xp) + e*(11/6 - xp/6 + (2*xp^2)/3 + (4*xp^3)/3 + (7*xp^4)/3 +    (46*xp^5)/15 + (11*xp^6)/3 + (439*xp^7)/105 + (139*xp^8)/30 +    (529*xp^9)/105 + (227*xp^10)/42 + (39779*xp^11)/6930 + (3811*xp^12)/630 +    NF*(-1/9 - xp/9 - (2*xp^2)/9 - (2*xp^3)/9 - (2*xp^4)/9 - (2*xp^5)/9 -      (2*xp^6)/9 - (2*xp^7)/9 - (2*xp^8)/9 - (2*xp^9)/9 - (2*xp^10)/9 -      (2*xp^11)/9 - (2*xp^12)/9) + (2 + 2*xp + 4*xp^2 + 4*xp^3 + 4*xp^4 +      4*xp^5 + 4*xp^6 + 4*xp^7 + 4*xp^8 + 4*xp^9 + 4*xp^10 + 4*xp^11 +      4*xp^12)*log(xp)) + e^2*(11/6 - xp/6 + (2*xp^2)/3 + (4*xp^3)/3 +    (7*xp^4)/3 + (46*xp^5)/15 + (11*xp^6)/3 + (439*xp^7)/105 + (139*xp^8)/30 +    (529*xp^9)/105 + (227*xp^10)/42 + (39779*xp^11)/6930 + (3811*xp^12)/630 +    NF*(-1/9 - xp/9 - (2*xp^2)/9 - (2*xp^3)/9 - (2*xp^4)/9 - (2*xp^5)/9 -      (2*xp^6)/9 - (2*xp^7)/9 - (2*xp^8)/9 - (2*xp^9)/9 - (2*xp^10)/9 -      (2*xp^11)/9 - (2*xp^12)/9) + (2 + 2*xp + 4*xp^2 + 4*xp^3 + 4*xp^4 +      4*xp^5 + 4*xp^6 + 4*xp^7 + 4*xp^8 + 4*xp^9 + 4*xp^10 + 4*xp^11 +      4*xp^12)*log(xp)) + e^3*(11/6 - xp/6 + (2*xp^2)/3 + (4*xp^3)/3 +    (7*xp^4)/3 + (46*xp^5)/15 + (11*xp^6)/3 + (439*xp^7)/105 + (139*xp^8)/30 +    (529*xp^9)/105 + (227*xp^10)/42 + (39779*xp^11)/6930 + (3811*xp^12)/630 +    NF*(-1/9 - xp/9 - (2*xp^2)/9 - (2*xp^3)/9 - (2*xp^4)/9 - (2*xp^5)/9 -      (2*xp^6)/9 - (2*xp^7)/9 - (2*xp^8)/9 - (2*xp^9)/9 - (2*xp^10)/9 -      (2*xp^11)/9 - (2*xp^12)/9) + (2 + 2*xp + 4*xp^2 + 4*xp^3 + 4*xp^4 +      4*xp^5 + 4*xp^6 + 4*xp^7 + 4*xp^8 + 4*xp^9 + 4*xp^10 + 4*xp^11 +      4*xp^12)*log(xp));

 Spgg0pgq0sigma1gg:=(11*Pi^2)/6 + (-2*Pi^2 + (86 - 2*Pi^2)*xp + (108 - 4*Pi^2)*xp^2 +    (316/3 - 4*Pi^2)*xp^3 + (223/3 - 4*Pi^2)*xp^4 + (1544/25 - 4*Pi^2)*xp^5 +    (8231/150 - 4*Pi^2)*xp^6 + (373697/7350 - 4*Pi^2)*xp^7 +    (2856241/58800 - 4*Pi^2)*xp^8 + (8380123/176400 - 4*Pi^2)*xp^9 +    (4171529/88200 - 4*Pi^2)*xp^10 + (5144471/107800 - 4*Pi^2)*xp^11 +    (518992183/10672200 - 4*Pi^2)*xp^12)*log(xp) +  (11 - 25*xp - 32*xp^2 - 20*xp^3 - 2*xp^4 + (56*xp^5)/5 + 22*xp^6 +    (1094*xp^7)/35 + (197*xp^8)/5 + (1634*xp^9)/35 + (373*xp^10)/7 +    (22839*xp^11)/385 + (2271*xp^12)/35)*log(xp)^2 +  (12 + 12*xp + 24*xp^2 + 24*xp^3 + 24*xp^4 + 24*xp^5 + 24*xp^6 + 24*xp^7 +    24*xp^8 + 24*xp^9 + 24*xp^10 + 24*xp^11 + 24*xp^12)*log(xp)^3 +  NF*(-Pi^2/9 + (-2 - Pi^2/9)*xp + (-7/2 - (2*Pi^2)/9)*xp^2 +    (-179/54 - (2*Pi^2)/9)*xp^3 + (-319/108 - (2*Pi^2)/9)*xp^4 +    (-7843/2700 - (2*Pi^2)/9)*xp^5 + (-883/300 - (2*Pi^2)/9)*xp^6 +    (-133183/44100 - (2*Pi^2)/9)*xp^7 + (-3298807/1058400 - (2*Pi^2)/9)*xp^8 +    (-30719503/9525600 - (2*Pi^2)/9)*xp^9 + (-15906161/4762800 - (2*Pi^2)/9)*    xp^10 + (-181169911/52390800 - (2*Pi^2)/9)*xp^11 +    (-2062133783/576298800 - (2*Pi^2)/9)*xp^12 +    ((4*xp)/3 + 2*xp^2 + (14*xp^3)/9 + (8*xp^4)/9 + (2*xp^5)/5 -      (12*xp^7)/35 - (29*xp^8)/45 - (32*xp^9)/35 - (73*xp^10)/63 -      (14369*xp^11)/10395 - (1501*xp^12)/945)*log(xp) +    (-2/3 - (2*xp)/3 - (4*xp^2)/3 - (4*xp^3)/3 - (4*xp^4)/3 - (4*xp^5)/3 -      (4*xp^6)/3 - (4*xp^7)/3 - (4*xp^8)/3 - (4*xp^9)/3 - (4*xp^10)/3 -      (4*xp^11)/3 - (4*xp^12)/3)*log(xp)^2) +  L*(2*Pi^2 + (-25 + 2*Pi^2)*xp + (-45/2 + 4*Pi^2)*xp^2 +    (-137/6 + 4*Pi^2)*xp^3 + (-127/12 + 4*Pi^2)*xp^4 +    (-1421/300 + 4*Pi^2)*xp^5 + (-71/75 + 4*Pi^2)*xp^6 +    (6463/3675 + 4*Pi^2)*xp^7 + (73761/19600 + 4*Pi^2)*xp^8 +    (2789567/529200 + 4*Pi^2)*xp^9 + (1695787/264600 + 4*Pi^2)*xp^10 +    (1921327/264600 + 4*Pi^2)*xp^11 + (252578617/32016600 + 4*Pi^2)*xp^12 +    (-11 + 13*xp + 14*xp^2 + 6*xp^3 - 6*xp^4 - (74*xp^5)/5 - 22*xp^6 -      (986*xp^7)/35 - (168*xp^8)/5 - (1346*xp^9)/35 - (300*xp^10)/7 -      (54148*xp^11)/1155 - (5312*xp^12)/105)*log(xp) +    (-12 - 12*xp - 24*xp^2 - 24*xp^3 - 24*xp^4 - 24*xp^5 - 24*xp^6 - 24*xp^7 -      24*xp^8 - 24*xp^9 - 24*xp^10 - 24*xp^11 - 24*xp^12)*log(xp)^2 +    NF*((-2*xp)/3 - xp^2 - (7*xp^3)/9 - (4*xp^4)/9 - xp^5/5 + (6*xp^7)/35 +      (29*xp^8)/90 + (16*xp^9)/35 + (73*xp^10)/126 + (14369*xp^11)/20790 +      (1501*xp^12)/1890 + (2/3 + (2*xp)/3 + (4*xp^2)/3 + (4*xp^3)/3 +        (4*xp^4)/3 + (4*xp^5)/3 + (4*xp^6)/3 + (4*xp^7)/3 + (4*xp^8)/3 +        (4*xp^9)/3 + (4*xp^10)/3 + (4*xp^11)/3 + (4*xp^12)/3)*log(xp))) +  24*Zeta(3) + xp*(-75 + (23*Pi^2)/6 + 24*Zeta(3)) +  xp^12*(23970008058023/295833384000 + (809*Pi^2)/630 + 48*Zeta(3)) +  xp^11*(1938745718243/26893944000 + (11041*Pi^2)/6930 + 48*Zeta(3)) +  xp^10*(13870852883/222264000 + (27*Pi^2)/14 + 48*Zeta(3)) +  xp^9*(23034140743/444528000 + (241*Pi^2)/105 + 48*Zeta(3)) +  xp^8*(1980245887/49392000 + (27*Pi^2)/10 + 48*Zeta(3)) +  xp^7*(20764273/771750 + (331*Pi^2)/105 + 48*Zeta(3)) +  xp^6*(26407/2250 + (11*Pi^2)/3 + 48*Zeta(3)) +  xp^5*(-57683/9000 + (64*Pi^2)/15 + 48*Zeta(3)) +  xp^4*(-2191/72 + 5*Pi^2 + 48*Zeta(3)) +  xp^3*(-2861/36 + 6*Pi^2 + 48*Zeta(3)) +  xp^2*(-351/4 + (20*Pi^2)/3 + 48*Zeta(3)) +  e*(-11/2 + (11*Pi^2)/6 + Pi^4/30 + (11 + 7*Pi^2 + (-147 + 7*Pi^2)*xp +      (-203 + 14*Pi^2)*xp^2 + (-185 + 14*Pi^2)*xp^3 +      (-259/2 + 14*Pi^2)*xp^4 + (-15427/150 + 14*Pi^2)*xp^5 +      (-6439/75 + 14*Pi^2)*xp^6 + (-271753/3675 + 14*Pi^2)*xp^7 +      (-479791/7350 + 14*Pi^2)*xp^8 + (-1947112/33075 + 14*Pi^2)*xp^9 +      (-3580337/66150 + 14*Pi^2)*xp^10 + (-3350177/66150 + 14*Pi^2)*xp^11 +      (-385422593/8004150 + 14*Pi^2)*xp^12)*log(xp)^2 +    (14/3 + (110*xp)/3 + (172*xp^2)/3 + (140*xp^3)/3 + (92*xp^4)/3 +      (284*xp^5)/15 + (28*xp^6)/3 + (116*xp^7)/105 - (92*xp^8)/15 -      (1324*xp^9)/105 - (388*xp^10)/21 - (82612*xp^11)/3465 -      (9068*xp^12)/315)*log(xp)^3 + (-8 - 8*xp - 16*xp^2 - 16*xp^3 - 16*xp^4 -      16*xp^5 - 16*xp^6 - 16*xp^7 - 16*xp^8 - 16*xp^9 - 16*xp^10 - 16*xp^11 -      16*xp^12)*log(xp)^4 + NF*(1/3 - Pi^2/9 + (-17/3 + Pi^2/18)*xp +      (-21/2 + Pi^2/36)*xp^2 + (-1507/162 - Pi^2/36)*xp^3 +      (-10361/1296 - Pi^2/9)*xp^4 + (-1229737/162000 - (31*Pi^2)/180)*xp^5 +      (-49687/6750 - (2*Pi^2)/9)*xp^6 + (-3702749/514500 - (167*Pi^2)/630)*      xp^7 + (-43627763/6174000 - (109*Pi^2)/360)*xp^8 +      (-2609026571/375070500 - (106*Pi^2)/315)*xp^9 +      (-20580212503/3000564000 - (185*Pi^2)/504)*xp^10 +      (-2458042364233/363068244000 - (32849*Pi^2)/83160)*xp^11 +      (-13354451499979/1996875342000 - (3181*Pi^2)/7560)*xp^12 +      (-Pi^2/6 + (16/3 - Pi^2/6)*xp + (9 - Pi^2/3)*xp^2 +        (221/27 - Pi^2/3)*xp^3 + (367/54 - Pi^2/3)*xp^4 +        (8383/1350 - Pi^2/3)*xp^5 + (883/150 - Pi^2/3)*xp^6 +        (125623/22050 - Pi^2/3)*xp^7 + (2957767/529200 - Pi^2/3)*xp^8 +        (26364943/4762800 - Pi^2/3)*xp^9 + (13146761/2381400 - Pi^2/3)*xp^10 +        (144960031/26195400 - Pi^2/3)*xp^11 + (1604448863/288149400 - Pi^2/3)*        xp^12)*log(xp) + (-2/3 - 2*xp - (10*xp^2)/3 - (26*xp^3)/9 -        (20*xp^4)/9 - (26*xp^5)/15 - (4*xp^6)/3 - (104*xp^7)/105 -        (31*xp^8)/45 - (44*xp^9)/105 - (11*xp^10)/63 + (509*xp^11)/10395 +        (241*xp^12)/945)*log(xp)^2 + (4/9 + (4*xp)/9 + (8*xp^2)/9 +        (8*xp^3)/9 + (8*xp^4)/9 + (8*xp^5)/9 + (8*xp^6)/9 + (8*xp^7)/9 +        (8*xp^8)/9 + (8*xp^9)/9 + (8*xp^10)/9 + (8*xp^11)/9 + (8*xp^12)/9)*      log(xp)^3) + L^2*(Pi^2 + (-25/2 + Pi^2)*xp + (-45/4 + 2*Pi^2)*xp^2 +      (-137/12 + 2*Pi^2)*xp^3 + (-127/24 + 2*Pi^2)*xp^4 +      (-1421/600 + 2*Pi^2)*xp^5 + (-71/150 + 2*Pi^2)*xp^6 +      (6463/7350 + 2*Pi^2)*xp^7 + (73761/39200 + 2*Pi^2)*xp^8 +      (2789567/1058400 + 2*Pi^2)*xp^9 + (1695787/529200 + 2*Pi^2)*xp^10 +      (1921327/529200 + 2*Pi^2)*xp^11 + (252578617/64033200 + 2*Pi^2)*xp^12 +      (-11/2 + (13*xp)/2 + 7*xp^2 + 3*xp^3 - 3*xp^4 - (37*xp^5)/5 - 11*xp^6 -        (493*xp^7)/35 - (84*xp^8)/5 - (673*xp^9)/35 - (150*xp^10)/7 -        (27074*xp^11)/1155 - (2656*xp^12)/105)*log(xp) +      (-6 - 6*xp - 12*xp^2 - 12*xp^3 - 12*xp^4 - 12*xp^5 - 12*xp^6 - 12*xp^7 -        12*xp^8 - 12*xp^9 - 12*xp^10 - 12*xp^11 - 12*xp^12)*log(xp)^2 +      NF*(-xp/3 - xp^2/2 - (7*xp^3)/18 - (2*xp^4)/9 - xp^5/10 + (3*xp^7)/35 +        (29*xp^8)/180 + (8*xp^9)/35 + (73*xp^10)/252 + (14369*xp^11)/41580 +        (1501*xp^12)/3780 + (1/3 + xp/3 + (2*xp^2)/3 + (2*xp^3)/3 +          (2*xp^4)/3 + (2*xp^5)/3 + (2*xp^6)/3 + (2*xp^7)/3 + (2*xp^8)/3 +          (2*xp^9)/3 + (2*xp^10)/3 + (2*xp^11)/3 + (2*xp^12)/3)*log(xp))) +    log(xp)*(-6 + (3*Pi^2)/4 + xp^2*(819/2 - (39*Pi^2)/2 - 96*Zeta(3)) +      xp^3*(6697/18 - (89*Pi^2)/6 - 96*Zeta(3)) +      xp^4*(16267/72 - (47*Pi^2)/6 - 96*Zeta(3)) +      xp^5*(1430363/9000 - (27*Pi^2)/10 - 96*Zeta(3)) +      xp^6*(124784/1125 + (3*Pi^2)/2 - 96*Zeta(3)) +      xp^7*(55731217/771750 + (51*Pi^2)/10 - 96*Zeta(3)) +      xp^8*(975075329/24696000 + (124*Pi^2)/15 - 96*Zeta(3)) +      xp^9*(7356719203/666792000 + (111*Pi^2)/10 - 96*Zeta(3)) +      xp^10*(-4725516883/333396000 + (41*Pi^2)/3 - 96*Zeta(3)) +      xp^11*(-1486003455103/40340916000 + (7927*Pi^2)/495 - 96*Zeta(3)) +      xp^12*(-25493697437393/443750076000 + (818*Pi^2)/45 - 96*Zeta(3)) +      xp*(302 - (53*Pi^2)/4 - 48*Zeta(3)) - 48*Zeta(3)) +    xp^12*(941159383066394941/12300752106720000 + (1140594263*Pi^2)/54885600 +      Pi^4/15 - (964*Zeta(3))/105) +    xp^11*(63458024738821253/1118250191520000 + (102417499*Pi^2)/4989600 +      Pi^4/15 - (2036*Zeta(3))/1155) + 24*Zeta(3) +    xp^10*(28969923230383/840157920000 + (9237269*Pi^2)/453600 + Pi^4/15 +      (44*Zeta(3))/7) + xp^9*(15346708631363/1680315840000 +      (18440713*Pi^2)/907200 + Pi^4/15 + (528*Zeta(3))/35) +    xp^8*(-416837968397/20744640000 + (2062357*Pi^2)/100800 + Pi^4/15 +      (124*Zeta(3))/5) + xp^7*(-652326789/12005000 + (14583*Pi^2)/700 +      Pi^4/15 + (1248*Zeta(3))/35) + xp^6*(-1430249/15000 + (6469*Pi^2)/300 +      Pi^4/15 + 48*Zeta(3)) + xp^5*(-39508253/270000 + (82367*Pi^2)/3600 +      Pi^4/15 + (312*Zeta(3))/5) + xp*(-593/2 + (265*Pi^2)/12 + Pi^4/30 +      72*Zeta(3)) + xp^4*(-93563/432 + (3653*Pi^2)/144 + Pi^4/15 +      80*Zeta(3)) + xp^3*(-41243/108 + (2275*Pi^2)/72 + Pi^4/15 +      104*Zeta(3)) + xp^2*(-1659/4 + (799*Pi^2)/24 + Pi^4/15 + 120*Zeta(3)) +    L*((23*Pi^2)/6 + (-11 - 2*Pi^2 + (99 - 2*Pi^2)*xp + (122 - 4*Pi^2)*xp^2 +        (334/3 - 4*Pi^2)*xp^3 + (205/3 - 4*Pi^2)*xp^4 +        (1174/25 - 4*Pi^2)*xp^5 + (4931/150 - 4*Pi^2)*xp^6 +        (166637/7350 - 4*Pi^2)*xp^7 + (880561/58800 - 4*Pi^2)*xp^8 +        (1596283/176400 - 4*Pi^2)*xp^9 + (391529/88200 - 4*Pi^2)*xp^10 +        (271973/323400 - 4*Pi^2)*xp^11 + (-20919497/10672200 - 4*Pi^2)*xp^12)*      log(xp) + (-1 - 37*xp - 56*xp^2 - 44*xp^3 - 26*xp^4 - (64*xp^5)/5 -        2*xp^6 + (254*xp^7)/35 + (77*xp^8)/5 + (794*xp^9)/35 + (205*xp^10)/7 +        (13599*xp^11)/385 + (1431*xp^12)/35)*log(xp)^2 +      (12 + 12*xp + 24*xp^2 + 24*xp^3 + 24*xp^4 + 24*xp^5 + 24*xp^6 +        24*xp^7 + 24*xp^8 + 24*xp^9 + 24*xp^10 + 24*xp^11 + 24*xp^12)*      log(xp)^3 + NF*(-Pi^2/9 + (-8/3 - Pi^2/9)*xp + (-9/2 - (2*Pi^2)/9)*        xp^2 + (-221/54 - (2*Pi^2)/9)*xp^3 + (-367/108 - (2*Pi^2)/9)*xp^4 +        (-8383/2700 - (2*Pi^2)/9)*xp^5 + (-883/300 - (2*Pi^2)/9)*xp^6 +        (-125623/44100 - (2*Pi^2)/9)*xp^7 + (-2957767/1058400 - (2*Pi^2)/9)*        xp^8 + (-26364943/9525600 - (2*Pi^2)/9)*xp^9 +        (-13146761/4762800 - (2*Pi^2)/9)*xp^10 +        (-144960031/52390800 - (2*Pi^2)/9)*xp^11 +        (-1604448863/576298800 - (2*Pi^2)/9)*xp^12 +        (2/3 + 2*xp + (10*xp^2)/3 + (26*xp^3)/9 + (20*xp^4)/9 + (26*xp^5)/15 +          (4*xp^6)/3 + (104*xp^7)/105 + (31*xp^8)/45 + (44*xp^9)/105 +          (11*xp^10)/63 - (509*xp^11)/10395 - (241*xp^12)/945)*log(xp) +        (-2/3 - (2*xp)/3 - (4*xp^2)/3 - (4*xp^3)/3 - (4*xp^4)/3 - (4*xp^5)/3 -          (4*xp^6)/3 - (4*xp^7)/3 - (4*xp^8)/3 - (4*xp^9)/3 - (4*xp^10)/3 -          (4*xp^11)/3 - (4*xp^12)/3)*log(xp)^2) + 24*Zeta(3) +      xp*(-100 + (35*Pi^2)/6 + 24*Zeta(3)) +      xp^12*(26303834479103/295833384000 + (3329*Pi^2)/630 + 48*Zeta(3)) +      xp^11*(2134029394523/26893944000 + (38761*Pi^2)/6930 + 48*Zeta(3)) +      xp^10*(15295313963/222264000 + (83*Pi^2)/14 + 48*Zeta(3)) +      xp^9*(25377377023/444528000 + (661*Pi^2)/105 + 48*Zeta(3)) +      xp^8*(2166123607/49392000 + (67*Pi^2)/10 + 48*Zeta(3)) +      xp^7*(22121503/771750 + (751*Pi^2)/105 + 48*Zeta(3)) +      xp^6*(24277/2250 + (23*Pi^2)/3 + 48*Zeta(3)) +      xp^5*(-100313/9000 + (124*Pi^2)/15 + 48*Zeta(3)) +      xp^4*(-2953/72 + 9*Pi^2 + 48*Zeta(3)) +      xp^3*(-3683/36 + 10*Pi^2 + 48*Zeta(3)) +      xp^2*(-441/4 + (32*Pi^2)/3 + 48*Zeta(3)))) +  e^2*(-22 + (11*Pi^2)/6 - (109*Pi^4)/360 +    (14/3 - (17*Pi^2)/3 + (142 - (17*Pi^2)/3)*xp + (640/3 - (34*Pi^2)/3)*      xp^2 + (1768/9 - (34*Pi^2)/3)*xp^3 + (1360/9 - (34*Pi^2)/3)*xp^4 +      (5842/45 - (34*Pi^2)/3)*xp^5 + (1049/9 - (34*Pi^2)/3)*xp^6 +      (47399/441 - (34*Pi^2)/3)*xp^7 + (594193/5880 - (34*Pi^2)/3)*xp^8 +      (15313987/158760 - (34*Pi^2)/3)*xp^9 + (36993709/396900 - (34*Pi^2)/3)*      xp^10 + (397149419/4365900 - (34*Pi^2)/3)*xp^11 +      (859747367/9604980 - (34*Pi^2)/3)*xp^12)*log(xp)^3 +    (-13/3 - (73*xp)/3 - (116*xp^2)/3 - 32*xp^3 - 22*xp^4 - (44*xp^5)/3 -      (26*xp^6)/3 - (74*xp^7)/21 + xp^8 + (106*xp^9)/21 + (61*xp^10)/7 +      (8363*xp^11)/693 + (955*xp^12)/63)*log(xp)^4 +    (4 + 4*xp + 8*xp^2 + 8*xp^3 + 8*xp^4 + 8*xp^5 + 8*xp^6 + 8*xp^7 + 8*xp^8 +      8*xp^9 + 8*xp^10 + 8*xp^11 + 8*xp^12)*log(xp)^5 +    L^3*(Pi^2/3 + (-25/6 + Pi^2/3)*xp + (-15/4 + (2*Pi^2)/3)*xp^2 +      (-137/36 + (2*Pi^2)/3)*xp^3 + (-127/72 + (2*Pi^2)/3)*xp^4 +      (-1421/1800 + (2*Pi^2)/3)*xp^5 + (-71/450 + (2*Pi^2)/3)*xp^6 +      (6463/22050 + (2*Pi^2)/3)*xp^7 + (24587/39200 + (2*Pi^2)/3)*xp^8 +      (2789567/3175200 + (2*Pi^2)/3)*xp^9 + (1695787/1587600 + (2*Pi^2)/3)*      xp^10 + (1921327/1587600 + (2*Pi^2)/3)*xp^11 +      (252578617/192099600 + (2*Pi^2)/3)*xp^12 +      (-11/6 + (13*xp)/6 + (7*xp^2)/3 + xp^3 - xp^4 - (37*xp^5)/15 -        (11*xp^6)/3 - (493*xp^7)/105 - (28*xp^8)/5 - (673*xp^9)/105 -        (50*xp^10)/7 - (27074*xp^11)/3465 - (2656*xp^12)/315)*log(xp) +      (-2 - 2*xp - 4*xp^2 - 4*xp^3 - 4*xp^4 - 4*xp^5 - 4*xp^6 - 4*xp^7 -        4*xp^8 - 4*xp^9 - 4*xp^10 - 4*xp^11 - 4*xp^12)*log(xp)^2 +      NF*(-xp/9 - xp^2/6 - (7*xp^3)/54 - (2*xp^4)/27 - xp^5/30 + xp^7/35 +        (29*xp^8)/540 + (8*xp^9)/105 + (73*xp^10)/756 + (14369*xp^11)/124740 +        (1501*xp^12)/11340 + (1/9 + xp/9 + (2*xp^2)/9 + (2*xp^3)/9 +          (2*xp^4)/9 + (2*xp^5)/9 + (2*xp^6)/9 + (2*xp^7)/9 + (2*xp^8)/9 +          (2*xp^9)/9 + (2*xp^10)/9 + (2*xp^11)/9 + (2*xp^12)/9)*log(xp))) +    24*Zeta(3) - (32*Pi^2*Zeta(3))/3 +    NF*(4/3 - Pi^2/9 + (11*Pi^4)/540 + (-20433689/1215000 + (1849*Pi^2)/3600 +        (11*Pi^4)/270)*xp^6 + (-2/3 + Pi^2/6 + (-6 + Pi^2/6)*xp +        (-31/3 + Pi^2/3)*xp^2 + (-257/27 + Pi^2/3)*xp^3 +        (-439/54 + Pi^2/3)*xp^4 + (-10183/1350 + Pi^2/3)*xp^5 +        (-361/50 + Pi^2/3)*xp^6 + (-155023/22050 + Pi^2/3)*xp^7 +        (-3663367/529200 + Pi^2/3)*xp^8 + (-32715343/4762800 + Pi^2/3)*xp^9 +        (-16321961/2381400 + Pi^2/3)*xp^10 + (-179887231/26195400 + Pi^2/3)*        xp^11 + (-1988648063/288149400 + Pi^2/3)*xp^12)*log(xp)^2 +      (4/9 + (4*xp)/3 + (20*xp^2)/9 + (52*xp^3)/27 + (40*xp^4)/27 +        (52*xp^5)/45 + (8*xp^6)/9 + (208*xp^7)/315 + (62*xp^8)/135 +        (88*xp^9)/315 + (22*xp^10)/189 - (1018*xp^11)/31185 -        (482*xp^12)/2835)*log(xp)^3 + (-2/9 - (2*xp)/9 - (4*xp^2)/9 -        (4*xp^3)/9 - (4*xp^4)/9 - (4*xp^5)/9 - (4*xp^6)/9 - (4*xp^7)/9 -        (4*xp^8)/9 - (4*xp^9)/9 - (4*xp^10)/9 - (4*xp^11)/9 - (4*xp^12)/9)*      log(xp)^4 + xp^12*(-847892133643686277/55353384480240000 +        (1092183263*Pi^2)/2305195200 + (11*Pi^4)/270 - (1501*Zeta(3))/810) +      xp^11*(-607479958436644/39313483295625 + (98390431*Pi^2)/209563200 +        (11*Pi^4)/270 - (14369*Zeta(3))/8910) +      log(xp)*(-Pi^2/6 + xp^2*(73/3 - (5*Pi^2)/6 - (28*Zeta(3))/9) +        xp^3*(1741/81 - (13*Pi^2)/18 - (28*Zeta(3))/9) +        xp^4*(11801/648 - (5*Pi^2)/9 - (28*Zeta(3))/9) +        xp^5*(1370137/81000 - (13*Pi^2)/30 - (28*Zeta(3))/9) +        xp^6*(54187/3375 - Pi^2/3 - (28*Zeta(3))/9) +        xp^7*(1319183/85750 - (26*Pi^2)/105 - (28*Zeta(3))/9) +        xp^8*(45754363/3087000 - (31*Pi^2)/180 - (28*Zeta(3))/9) +        xp^9*(2687612771/187535250 - (11*Pi^2)/105 - (28*Zeta(3))/9) +        xp^10*(20842166503/1500282000 - (11*Pi^2)/252 - (28*Zeta(3))/9) +        xp^11*(2449153391833/181534122000 + (509*Pi^2)/41580 -          (28*Zeta(3))/9) + xp^12*(13099823480179/998437671000 +          (241*Pi^2)/3780 - (28*Zeta(3))/9) +        xp*(40/3 - Pi^2/2 - (14*Zeta(3))/9) - (14*Zeta(3))/9) +      xp^10*(-14761782217843/945177660000 + (8913161*Pi^2)/19051200 +        (11*Pi^4)/270 - (73*Zeta(3))/54) +      xp^9*(-59822728334647/3780710640000 + (17897743*Pi^2)/38102400 +        (11*Pi^4)/270 - (16*Zeta(3))/15) +      xp^8*(-750485693687/46675440000 + (2016967*Pi^2)/4233600 +        (11*Pi^4)/270 - (203*Zeta(3))/270) +      xp^7*(-23923334041/1458607500 + (86423*Pi^2)/176400 + (11*Pi^4)/270 -        (2*Zeta(3))/5) + xp^5*(-84473369/4860000 + (5983*Pi^2)/10800 +        (11*Pi^4)/270 + (7*Zeta(3))/15) +      xp^4*(-142073/7776 + (271*Pi^2)/432 + (11*Pi^4)/270 + (28*Zeta(3))/27) +      xp*(-38/3 + (5*Pi^2)/9 + (11*Pi^4)/540 + (14*Zeta(3))/9) +      xp^3*(-10259/486 + (173*Pi^2)/216 + (11*Pi^4)/270 + (49*Zeta(3))/27) +      xp^2*(-49/2 + (65*Pi^2)/72 + (11*Pi^4)/270 + (7*Zeta(3))/3)) +    L^2*((23*Pi^2)/12 + (-11/2 - Pi^2 + (99/2 - Pi^2)*xp +        (61 - 2*Pi^2)*xp^2 + (167/3 - 2*Pi^2)*xp^3 + (205/6 - 2*Pi^2)*xp^4 +        (587/25 - 2*Pi^2)*xp^5 + (4931/300 - 2*Pi^2)*xp^6 +        (166637/14700 - 2*Pi^2)*xp^7 + (880561/117600 - 2*Pi^2)*xp^8 +        (1596283/352800 - 2*Pi^2)*xp^9 + (391529/176400 - 2*Pi^2)*xp^10 +        (271973/646800 - 2*Pi^2)*xp^11 + (-20919497/21344400 - 2*Pi^2)*xp^12)*      log(xp) + (-1/2 - (37*xp)/2 - 28*xp^2 - 22*xp^3 - 13*xp^4 -        (32*xp^5)/5 - xp^6 + (127*xp^7)/35 + (77*xp^8)/10 + (397*xp^9)/35 +        (205*xp^10)/14 + (13599*xp^11)/770 + (1431*xp^12)/70)*log(xp)^2 +      (6 + 6*xp + 12*xp^2 + 12*xp^3 + 12*xp^4 + 12*xp^5 + 12*xp^6 + 12*xp^7 +        12*xp^8 + 12*xp^9 + 12*xp^10 + 12*xp^11 + 12*xp^12)*log(xp)^3 +      NF*(-Pi^2/18 + (-4/3 - Pi^2/18)*xp + (-9/4 - Pi^2/9)*xp^2 +        (-221/108 - Pi^2/9)*xp^3 + (-367/216 - Pi^2/9)*xp^4 +        (-8383/5400 - Pi^2/9)*xp^5 + (-883/600 - Pi^2/9)*xp^6 +        (-125623/88200 - Pi^2/9)*xp^7 + (-2957767/2116800 - Pi^2/9)*xp^8 +        (-26364943/19051200 - Pi^2/9)*xp^9 + (-13146761/9525600 - Pi^2/9)*        xp^10 + (-144960031/104781600 - Pi^2/9)*xp^11 +        (-1604448863/1152597600 - Pi^2/9)*xp^12 +        (1/3 + xp + (5*xp^2)/3 + (13*xp^3)/9 + (10*xp^4)/9 + (13*xp^5)/15 +          (2*xp^6)/3 + (52*xp^7)/105 + (31*xp^8)/90 + (22*xp^9)/105 +          (11*xp^10)/126 - (509*xp^11)/20790 - (241*xp^12)/1890)*log(xp) +        (-1/3 - xp/3 - (2*xp^2)/3 - (2*xp^3)/3 - (2*xp^4)/3 - (2*xp^5)/3 -          (2*xp^6)/3 - (2*xp^7)/3 - (2*xp^8)/3 - (2*xp^9)/3 - (2*xp^10)/3 -          (2*xp^11)/3 - (2*xp^12)/3)*log(xp)^2) + 12*Zeta(3) +      xp*(-50 + (35*Pi^2)/12 + 12*Zeta(3)) +      xp^12*(26303834479103/591666768000 + (3329*Pi^2)/1260 + 24*Zeta(3)) +      xp^11*(2134029394523/53787888000 + (38761*Pi^2)/13860 + 24*Zeta(3)) +      xp^10*(15295313963/444528000 + (83*Pi^2)/28 + 24*Zeta(3)) +      xp^9*(25377377023/889056000 + (661*Pi^2)/210 + 24*Zeta(3)) +      xp^8*(2166123607/98784000 + (67*Pi^2)/20 + 24*Zeta(3)) +      xp^7*(22121503/1543500 + (751*Pi^2)/210 + 24*Zeta(3)) +      xp^6*(24277/4500 + (23*Pi^2)/6 + 24*Zeta(3)) +      xp^5*(-100313/18000 + (62*Pi^2)/15 + 24*Zeta(3)) +      xp^4*(-2953/144 + (9*Pi^2)/2 + 24*Zeta(3)) +      xp^3*(-3683/72 + 5*Pi^2 + 24*Zeta(3)) +      xp^2*(-441/8 + (16*Pi^2)/3 + 24*Zeta(3))) +    L*(-11/2 + (23*Pi^2)/6 + Pi^4/30 + (-1 + 7*Pi^2 + (-159 + 7*Pi^2)*xp +        (-227 + 14*Pi^2)*xp^2 + (-209 + 14*Pi^2)*xp^3 +        (-307/2 + 14*Pi^2)*xp^4 + (-19027/150 + 14*Pi^2)*xp^5 +        (-8239/75 + 14*Pi^2)*xp^6 + (-359953/3675 + 14*Pi^2)*xp^7 +        (-656191/7350 + 14*Pi^2)*xp^8 + (-2740912/33075 + 14*Pi^2)*xp^9 +        (-5167937/66150 + 14*Pi^2)*xp^10 + (-4937777/66150 + 14*Pi^2)*xp^11 +        (-577522193/8004150 + 14*Pi^2)*xp^12)*log(xp)^2 +      (14/3 + (110*xp)/3 + (172*xp^2)/3 + (140*xp^3)/3 + (92*xp^4)/3 +        (284*xp^5)/15 + (28*xp^6)/3 + (116*xp^7)/105 - (92*xp^8)/15 -        (1324*xp^9)/105 - (388*xp^10)/21 - (82612*xp^11)/3465 -        (9068*xp^12)/315)*log(xp)^3 + (-8 - 8*xp - 16*xp^2 - 16*xp^3 -        16*xp^4 - 16*xp^5 - 16*xp^6 - 16*xp^7 - 16*xp^8 - 16*xp^9 - 16*xp^10 -        16*xp^11 - 16*xp^12)*log(xp)^4 +      NF*(1/3 - Pi^2/9 + (-19/3 + Pi^2/18)*xp + (-23/2 + Pi^2/36)*xp^2 +        (-1633/162 - Pi^2/36)*xp^3 + (-10937/1296 - Pi^2/9)*xp^4 +        (-1262137/162000 - (31*Pi^2)/180)*xp^5 + (-49687/6750 - (2*Pi^2)/9)*        xp^6 + (-3614549/514500 - (167*Pi^2)/630)*xp^7 +        (-41638363/6174000 - (109*Pi^2)/360)*xp^8 +        (-2437565771/375070500 - (106*Pi^2)/315)*xp^9 +        (-18841790503/3000564000 - (185*Pi^2)/504)*xp^10 +        (-2207107895833/363068244000 - (32849*Pi^2)/83160)*xp^11 +        (-11768573252179/1996875342000 - (3181*Pi^2)/7560)*xp^12 +        (2/3 - Pi^2/6 + (6 - Pi^2/6)*xp + (31/3 - Pi^2/3)*xp^2 +          (257/27 - Pi^2/3)*xp^3 + (439/54 - Pi^2/3)*xp^4 +          (10183/1350 - Pi^2/3)*xp^5 + (361/50 - Pi^2/3)*xp^6 +          (155023/22050 - Pi^2/3)*xp^7 + (3663367/529200 - Pi^2/3)*xp^8 +          (32715343/4762800 - Pi^2/3)*xp^9 + (16321961/2381400 - Pi^2/3)*          xp^10 + (179887231/26195400 - Pi^2/3)*xp^11 +          (1988648063/288149400 - Pi^2/3)*xp^12)*log(xp) +        (-2/3 - 2*xp - (10*xp^2)/3 - (26*xp^3)/9 - (20*xp^4)/9 -          (26*xp^5)/15 - (4*xp^6)/3 - (104*xp^7)/105 - (31*xp^8)/45 -          (44*xp^9)/105 - (11*xp^10)/63 + (509*xp^11)/10395 + (241*xp^12)/945)*        log(xp)^2 + (4/9 + (4*xp)/9 + (8*xp^2)/9 + (8*xp^3)/9 + (8*xp^4)/9 +          (8*xp^5)/9 + (8*xp^6)/9 + (8*xp^7)/9 + (8*xp^8)/9 + (8*xp^9)/9 +          (8*xp^10)/9 + (8*xp^11)/9 + (8*xp^12)/9)*log(xp)^3) +      log(xp)*(-17 + (3*Pi^2)/4 + xp^2*(847/2 - (39*Pi^2)/2 - 96*Zeta(3)) +        xp^3*(6805/18 - (89*Pi^2)/6 - 96*Zeta(3)) +        xp^4*(15835/72 - (47*Pi^2)/6 - 96*Zeta(3)) +        xp^5*(1297163/9000 - (27*Pi^2)/10 - 96*Zeta(3)) +        xp^6*(100034/1125 + (3*Pi^2)/2 - 96*Zeta(3)) +        xp^7*(33989917/771750 + (51*Pi^2)/10 - 96*Zeta(3)) +        xp^8*(145289729/24696000 + (124*Pi^2)/15 - 96*Zeta(3)) +        xp^9*(-18286195997/666792000 + (111*Pi^2)/10 - 96*Zeta(3)) +        xp^10*(-19013916883/333396000 + (41*Pi^2)/3 - 96*Zeta(3)) +        xp^11*(-3377241480703/40340916000 + (7927*Pi^2)/495 - 96*Zeta(3)) +        xp^12*(-47943225091793/443750076000 + (818*Pi^2)/45 - 96*Zeta(3)) +        xp*(315 - (53*Pi^2)/4 - 48*Zeta(3)) - 48*Zeta(3)) +      xp^12*(1038199885654901341/12300752106720000 + (1360136663*Pi^2)/        54885600 + Pi^4/15 - (964*Zeta(3))/105) +      xp^11*(71577919998543653/1118250191520000 + (122375899*Pi^2)/4989600 +        Pi^4/15 - (2036*Zeta(3))/1155) + 24*Zeta(3) +      xp^10*(34354386112783/840157920000 + (11051669*Pi^2)/453600 + Pi^4/15 +        (44*Zeta(3))/7) + xp^9*(24204141769763/1680315840000 +        (22069513*Pi^2)/907200 + Pi^4/15 + (528*Zeta(3))/35) +      xp^8*(-338769325997/20744640000 + (2465557*Pi^2)/100800 + Pi^4/15 +        (124*Zeta(3))/5) + xp^7*(-1893642967/36015000 + (17383*Pi^2)/700 +        Pi^4/15 + (1248*Zeta(3))/35) + xp^6*(-481483/5000 + (7669*Pi^2)/300 +        Pi^4/15 + 48*Zeta(3)) + xp^5*(-40787153/270000 + (96767*Pi^2)/3600 +        Pi^4/15 + (312*Zeta(3))/5) + xp*(-643/2 + (289*Pi^2)/12 + Pi^4/30 +        72*Zeta(3)) + xp^4*(-98135/432 + (4229*Pi^2)/144 + Pi^4/15 +        80*Zeta(3)) + xp^3*(-43709/108 + (2563*Pi^2)/72 + Pi^4/15 +        104*Zeta(3)) + xp^2*(-1749/4 + (895*Pi^2)/24 + Pi^4/15 +        120*Zeta(3))) + log(xp)*(-24 + (3*Pi^2)/4 - (13*Pi^4)/30 +      xp^2*(2623/2 - (177*Pi^2)/2 - (13*Pi^4)/15 - (818*Zeta(3))/3) +      xp^3*(21265/18 - (1457*Pi^2)/18 - (13*Pi^4)/15 - 222*Zeta(3)) +      xp*(872 - (235*Pi^2)/4 - (13*Pi^4)/30 - (523*Zeta(3))/3) +      xp^4*(110765/144 - (2227*Pi^2)/36 - (13*Pi^4)/15 - 146*Zeta(3)) +      xp^5*(2147729/3600 - (23849*Pi^2)/450 - (13*Pi^4)/15 -        (1354*Zeta(3))/15) + xp^6*(3194873/6750 - (28523*Pi^2)/600 -        (13*Pi^4)/15 - (134*Zeta(3))/3) +      xp^7*(12164775157/32413500 - (1289221*Pi^2)/29400 - (13*Pi^4)/15 -        (586*Zeta(3))/105) - (67*Zeta(3))/3 +      xp^8*(610472320949/2074464000 - (29126219*Pi^2)/705600 - (13*Pi^4)/15 +        (144*Zeta(3))/5) + xp^9*(7587599914913/33606316800 -        (250687691*Pi^2)/6350400 - (13*Pi^4)/15 + (6254*Zeta(3))/105) +      xp^10*(70117311069961/420078960000 - (121398649*Pi^2)/3175200 -        (13*Pi^4)/15 + (612*Zeta(3))/7) +      xp^11*(64680293790469211/559125095760000 - (1306732319*Pi^2)/34927200 -        (13*Pi^4)/15 + (391252*Zeta(3))/3465) +      xp^12*(434355018400519213/6150376053360000 - (14184112231*Pi^2)/        384199200 - (13*Pi^4)/15 + (42968*Zeta(3))/315)) +    log(xp)^2*(11 + (17*Pi^2)/4 + 76*Zeta(3) +      xp*(-441 + (85*Pi^2)/4 + 76*Zeta(3)) +      xp^12*(-9781069740923/443750076000 - (14807*Pi^2)/1260 + 152*Zeta(3)) +      xp^11*(-2005156294963/40340916000 - (126463*Pi^2)/13860 + 152*Zeta(3)) +      xp^10*(-26671168123/333396000 - (527*Pi^2)/84 + 152*Zeta(3)) +      xp^9*(-3028756667/26671680 - (221*Pi^2)/70 + 152*Zeta(3)) +      xp^8*(-747191173/4939200 + (17*Pi^2)/60 + 152*Zeta(3)) +      xp^7*(-15010474/77175 + (289*Pi^2)/70 + 152*Zeta(3)) +      xp^6*(-55219/225 + (17*Pi^2)/2 + 152*Zeta(3)) +      xp^5*(-9251/30 + (68*Pi^2)/5 + 152*Zeta(3)) +      xp^4*(-2375/6 + (119*Pi^2)/6 + 152*Zeta(3)) +      xp^3*(-1167/2 + (85*Pi^2)/3 + 152*Zeta(3)) +      xp^2*(-1309/2 + 34*Pi^2 + 152*Zeta(3))) + 96*Zeta(5) +    xp*(-883 + (389*Pi^2)/6 + (47*Pi^4)/360 + (823*Zeta(3))/3 -      (32*Pi^2*Zeta(3))/3 + 96*Zeta(5)) +    xp^12*(-12823054572013162599779/170488424199139200000 +      (246883899706601*Pi^2)/10650001824000 - (42403*Pi^4)/37800 +      (22095726437*Zeta(3))/96049800 - (64*Pi^2*Zeta(3))/3 + 192*Zeta(5)) +    xp^11*(-1961466462548045696647/15498947654467200000 +      (2321606006711*Pi^2)/88016544000 - (438587*Pi^4)/415800 +      (2010704593*Zeta(3))/8731800 - (64*Pi^2*Zeta(3))/3 + 192*Zeta(5)) +    xp^10*(-194749187984772487/1058598979200000 + (239063062381*Pi^2)/      8001504000 - (55*Pi^4)/56 + (183993023*Zeta(3))/793800 -      (64*Pi^2*Zeta(3))/3 + 192*Zeta(5)) +    xp^9*(-21080146863024527/84687918336000 + (540257154569*Pi^2)/      16003008000 - (5687*Pi^4)/6300 + (373057147*Zeta(3))/1587600 -      (64*Pi^2*Zeta(3))/3 + 192*Zeta(5)) +    xp^8*(-187850802526819/580849920000 + (7534112489*Pi^2)/197568000 -      (163*Pi^4)/200 + (14137141*Zeta(3))/58800 - (64*Pi^2*Zeta(3))/3 +      192*Zeta(5)) + xp^7*(-5585940068413/13613670000 +      (133256861*Pi^2)/3087000 - (4517*Pi^4)/6300 + (2745173*Zeta(3))/11025 -      (64*Pi^2*Zeta(3))/3 + 192*Zeta(5)) +    xp^6*(-208180301/405000 + (442219*Pi^2)/9000 - (109*Pi^4)/180 +      (58979*Zeta(3))/225 - (64*Pi^2*Zeta(3))/3 + 192*Zeta(5)) +    xp^5*(-138727333/216000 + (6112687*Pi^2)/108000 - (107*Pi^4)/225 +      (254339*Zeta(3))/900 - (64*Pi^2*Zeta(3))/3 + 192*Zeta(5)) +    xp^4*(-1411961/1728 + (58079*Pi^2)/864 - (19*Pi^4)/60 +      (11425*Zeta(3))/36 - (64*Pi^2*Zeta(3))/3 + 192*Zeta(5)) +    xp^3*(-135599/108 + (39481*Pi^2)/432 - Pi^4/10 + (7127*Zeta(3))/18 -      (64*Pi^2*Zeta(3))/3 + 192*Zeta(5)) +    xp^2*(-5505/4 + (4859*Pi^2)/48 + (2*Pi^4)/45 + (849*Zeta(3))/2 -      (64*Pi^2*Zeta(3))/3 + 192*Zeta(5)));

 Spgg0pgq0sigma1qg:=(25/9 - (4*Pi^2)/9)*xp + (37/6 - (2*Pi^2)/3)*xp^2 +  (569/54 - (10*Pi^2)/9)*xp^3 + (929/72 - (13*Pi^2)/9)*xp^4 +  (391813/27000 - (233*Pi^2)/135)*xp^5 + (70961/4500 - (266*Pi^2)/135)*xp^6 +  (8647693/514500 - (2066*Pi^2)/945)*xp^7 +  (1311464107/74088000 - (1499*Pi^2)/630)*xp^8 +  (36995159119/2000376000 - (1609*Pi^2)/630)*xp^9 +  (6405947609/333396000 - (2564*Pi^2)/945)*xp^10 +  (79397465814929/3993750684000 - (89176*Pi^2)/31185)*xp^11 +  (163786312924471/7987501368000 - (93397*Pi^2)/31185)*xp^12 +  ((-14*xp)/9 - 3*xp^2 - (53*xp^3)/9 - (13*xp^4)/2 - (2849*xp^5)/450 -    (7759*xp^6)/1350 - (324913*xp^7)/66150 - (345599*xp^8)/88200 -    (2243041*xp^9)/793800 - (221141*xp^10)/132300 -    (69264127*xp^11)/144074700 + (210269713*xp^12)/288149400)*log(xp) +  ((8*xp)/3 + 4*xp^2 + (20*xp^3)/3 + (26*xp^4)/3 + (466*xp^5)/45 +    (532*xp^6)/45 + (4132*xp^7)/315 + (1499*xp^8)/105 + (1609*xp^9)/105 +    (5128*xp^10)/315 + (178352*xp^11)/10395 + (186794*xp^12)/10395)*  log(xp)^2 + L*(xp/9 + xp^2/2 + (19*xp^3)/18 + (7*xp^4)/6 +    (1453*xp^5)/1350 + (397*xp^6)/450 + (1531*xp^7)/2450 +    (173351*xp^8)/529200 + (7663*xp^9)/1587600 - (132493*xp^10)/396900 -    (19651543*xp^11)/28814940 - (37291337*xp^12)/36018675 +    NF*((2*xp)/27 + xp^2/9 + (5*xp^3)/27 + (13*xp^4)/54 + (233*xp^5)/810 +      (133*xp^6)/405 + (1033*xp^7)/2835 + (1499*xp^8)/3780 +      (1609*xp^9)/3780 + (1282*xp^10)/2835 + (44588*xp^11)/93555 +      (93397*xp^12)/187110) + ((-4*xp)/3 - 2*xp^2 - (10*xp^3)/3 -      (13*xp^4)/3 - (233*xp^5)/45 - (266*xp^6)/45 - (2066*xp^7)/315 -      (1499*xp^8)/210 - (1609*xp^9)/210 - (2564*xp^10)/315 -      (89176*xp^11)/10395 - (93397*xp^12)/10395)*log(xp)) +  NF*((2*xp)/27 + xp^2/9 + (17*xp^3)/81 + (25*xp^4)/108 + (5641*xp^5)/24300 +    (5377*xp^6)/24300 + (242239*xp^7)/1190700 + (431723*xp^8)/2381400 +    (372563*xp^9)/2381400 + (928409*xp^10)/7144200 +    (265779557*xp^11)/2593344600 + (386391679*xp^12)/5186689200 +    ((-4*xp)/27 - (2*xp^2)/9 - (10*xp^3)/27 - (13*xp^4)/27 - (233*xp^5)/405 -      (266*xp^6)/405 - (2066*xp^7)/2835 - (1499*xp^8)/1890 -      (1609*xp^9)/1890 - (2564*xp^10)/2835 - (89176*xp^11)/93555 -      (93397*xp^12)/93555)*log(xp)) +  e*(((-88/9 + (11*Pi^2)/9)*xp + (-62/3 + (11*Pi^2)/6)*xp^2 +      (-994/27 + (55*Pi^2)/18)*xp^3 + (-1187/27 + (143*Pi^2)/36)*xp^4 +      (-980833/20250 + (2563*Pi^2)/540)*xp^5 +      (-2089187/40500 + (1463*Pi^2)/270)*xp^6 +      (-749058743/13891500 + (11363*Pi^2)/1890)*xp^7 +      (-6193969189/111132000 + (16489*Pi^2)/2520)*xp^8 +      (-57208536031/1000188000 + (17699*Pi^2)/2520)*xp^9 +      (-14607434029/250047000 + (7051*Pi^2)/945)*xp^10 +      (-6597348442309/110937519000 + (22294*Pi^2)/2835)*xp^11 +      (-20100586390751/332812557000 + (93397*Pi^2)/11340)*xp^12)*log(xp) +    ((50*xp)/9 + 9*xp^2 + (49*xp^3)/3 + (58*xp^4)/3 + (14084*xp^5)/675 +      (14548*xp^6)/675 + (717436*xp^7)/33075 + (5677723*xp^8)/264600 +      (16642459*xp^9)/793800 + (2013278*xp^10)/99225 +      (25990763*xp^11)/1334025 + (892341941*xp^12)/48024900)*log(xp)^2 +    ((-8*xp)/3 - 4*xp^2 - (20*xp^3)/3 - (26*xp^4)/3 - (466*xp^5)/45 -      (532*xp^6)/45 - (4132*xp^7)/315 - (1499*xp^8)/105 - (1609*xp^9)/105 -      (5128*xp^10)/315 - (178352*xp^11)/10395 - (186794*xp^12)/10395)*    log(xp)^3 + L^2*(xp/18 + xp^2/4 + (19*xp^3)/36 + (7*xp^4)/12 +      (1453*xp^5)/2700 + (397*xp^6)/900 + (1531*xp^7)/4900 +      (173351*xp^8)/1058400 + (7663*xp^9)/3175200 - (132493*xp^10)/793800 -      (19651543*xp^11)/57629880 - (37291337*xp^12)/72037350 +      NF*(xp/27 + xp^2/18 + (5*xp^3)/54 + (13*xp^4)/108 + (233*xp^5)/1620 +        (133*xp^6)/810 + (1033*xp^7)/5670 + (1499*xp^8)/7560 +        (1609*xp^9)/7560 + (641*xp^10)/2835 + (22294*xp^11)/93555 +        (93397*xp^12)/374220) + ((-2*xp)/3 - xp^2 - (5*xp^3)/3 - (13*xp^4)/6 -        (233*xp^5)/90 - (133*xp^6)/45 - (1033*xp^7)/315 - (1499*xp^8)/420 -        (1609*xp^9)/420 - (1282*xp^10)/315 - (44588*xp^11)/10395 -        (93397*xp^12)/20790)*log(xp)) +    NF*((2/9 - Pi^2/54)*xp + (11/27 - Pi^2/36)*xp^2 +      (184/243 - (5*Pi^2)/108)*xp^3 + (1709/1944 - (13*Pi^2)/216)*xp^4 +      (699047/729000 - (233*Pi^2)/3240)*xp^5 +      (740429/729000 - (133*Pi^2)/1620)*xp^6 +      (264721781/250047000 - (1033*Pi^2)/11340)*xp^7 +      (273346181/250047000 - (1499*Pi^2)/15120)*xp^8 +      (561214487/500094000 - (1609*Pi^2)/15120)*xp^9 +      (10330907591/9001692000 - (641*Pi^2)/5670)*xp^10 +      (42078510006433/35943756156000 - (11147*Pi^2)/93555)*xp^11 +      (85690450657661/71887512312000 - (93397*Pi^2)/748440)*xp^12 +      ((-8*xp)/27 - (4*xp^2)/9 - (64*xp^3)/81 - (17*xp^4)/18 -        (12631*xp^5)/12150 - (13357*xp^6)/12150 - (676099*xp^7)/595350 -        (1376093*xp^8)/1190700 - (1386233*xp^9)/1190700 -        (4159049*xp^10)/3572100 - (1501758917*xp^11)/1296672300 -        (2975356519*xp^12)/2593344600)*log(xp) +      ((4*xp)/27 + (2*xp^2)/9 + (10*xp^3)/27 + (13*xp^4)/27 + (233*xp^5)/405 +        (266*xp^6)/405 + (2066*xp^7)/2835 + (1499*xp^8)/1890 +        (1609*xp^9)/1890 + (2564*xp^10)/2835 + (89176*xp^11)/93555 +        (93397*xp^12)/93555)*log(xp)^2) +    L*((26/9 - (4*Pi^2)/9)*xp + (20/3 - (2*Pi^2)/3)*xp^2 +      (313/27 - (10*Pi^2)/9)*xp^3 + (1013/72 - (13*Pi^2)/9)*xp^4 +      (140291/9000 - (233*Pi^2)/135)*xp^5 + (24977/1500 - (266*Pi^2)/135)*      xp^6 + (8969203/514500 - (2066*Pi^2)/945)*xp^7 +      (1335733247/74088000 - (1499*Pi^2)/630)*xp^8 +      (37004814499/2000376000 - (1609*Pi^2)/630)*xp^9 +      (6294653489/333396000 - (2564*Pi^2)/945)*xp^10 +      (76673761955129/3993750684000 - (89176*Pi^2)/31185)*xp^11 +      (155516586031351/7987501368000 - (93397*Pi^2)/31185)*xp^12 +      ((-26*xp)/9 - 5*xp^2 - (83*xp^3)/9 - (65*xp^4)/6 - (5179*xp^5)/450 -        (15739*xp^6)/1350 - (758773*xp^7)/66150 - (975179*xp^8)/88200 -        (8325061*xp^9)/793800 - (1298021*xp^10)/132300 -        (1305243487*xp^11)/144074700 - (2378695127*xp^12)/288149400)*log(xp) +      ((8*xp)/3 + 4*xp^2 + (20*xp^3)/3 + (26*xp^4)/3 + (466*xp^5)/45 +        (532*xp^6)/45 + (4132*xp^7)/315 + (1499*xp^8)/105 + (1609*xp^9)/105 +        (5128*xp^10)/315 + (178352*xp^11)/10395 + (186794*xp^12)/10395)*      log(xp)^2 + NF*((4*xp)/27 + (2*xp^2)/9 + (32*xp^3)/81 + (17*xp^4)/36 +        (12631*xp^5)/24300 + (13357*xp^6)/24300 + (676099*xp^7)/1190700 +        (1376093*xp^8)/2381400 + (1386233*xp^9)/2381400 +        (4159049*xp^10)/7144200 + (1501758917*xp^11)/2593344600 +        (2975356519*xp^12)/5186689200 + ((-4*xp)/27 - (2*xp^2)/9 -          (10*xp^3)/27 - (13*xp^4)/27 - (233*xp^5)/405 - (266*xp^6)/405 -          (2066*xp^7)/2835 - (1499*xp^8)/1890 - (1609*xp^9)/1890 -          (2564*xp^10)/2835 - (89176*xp^11)/93555 - (93397*xp^12)/93555)*        log(xp))) + xp^12*(279655292666614061/4612782040020000 -      (250146227*Pi^2)/78586200 - (373588*Zeta(3))/10395) +    xp^11*(37166302168766269/615037605336000 - (519296593*Pi^2)/157172400 -      (356704*Zeta(3))/10395) + xp^10*(37839550357291/630118440000 -      (16238717*Pi^2)/4762800 - (10256*Zeta(3))/315) +    xp^9*(149804527701649/2520473760000 - (7395797*Pi^2)/2116800 -      (3218*Zeta(3))/105) + xp^8*(5460729759977/93350880000 -      (22537541*Pi^2)/6350400 - (2998*Zeta(3))/105) +    xp^7*(333218800337/5834430000 - (2828407*Pi^2)/793800 -      (8264*Zeta(3))/315) + xp^6*(133867619/2430000 - (57001*Pi^2)/16200 -      (1064*Zeta(3))/45) + xp^5*(7915312/151875 - (54883*Pi^2)/16200 -      (932*Zeta(3))/45) + xp^4*(30881/648 - (25*Pi^2)/8 - (52*Zeta(3))/3) +    xp^3*(3241/81 - (569*Pi^2)/216 - (40*Zeta(3))/3) +    xp^2*(419/18 - (35*Pi^2)/24 - 8*Zeta(3)) +    xp*(11 - (11*Pi^2)/12 - (16*Zeta(3))/3)) +  e^2*(((148/9 - (14*Pi^2)/9)*xp + (32 - (7*Pi^2)/3)*xp^2 +      (514/9 - (35*Pi^2)/9)*xp^3 + (7393/108 - (91*Pi^2)/18)*xp^4 +      (3080113/40500 - (1631*Pi^2)/270)*xp^5 + (827104/10125 - (931*Pi^2)/135)*      xp^6 + (299000431/3472875 - (1033*Pi^2)/135)*xp^7 +      (9967280237/111132000 - (1499*Pi^2)/180)*xp^8 +      (92738947963/1000188000 - (1609*Pi^2)/180)*xp^9 +      (47686988449/500094000 - (1282*Pi^2)/135)*xp^10 +      (39018425965439/399375068400 - (44588*Pi^2)/4455)*xp^11 +      (398663592711473/3993750684000 - (93397*Pi^2)/8910)*xp^12)*log(xp)^2 +    ((-148*xp)/27 - (26*xp^2)/3 - (422*xp^3)/27 - (167*xp^4)/9 -      (40799*xp^5)/2025 - (4717*xp^6)/225 - (703657*xp^7)/33075 -      (8429909*xp^8)/396900 - (24959857*xp^9)/1190700 -      (12212161*xp^10)/595350 - (4308761321*xp^11)/216112050 -      (1665881633*xp^12)/86444820)*log(xp)^3 +    ((16*xp)/9 + (8*xp^2)/3 + (40*xp^3)/9 + (52*xp^4)/9 + (932*xp^5)/135 +      (1064*xp^6)/135 + (8264*xp^7)/945 + (2998*xp^8)/315 + (3218*xp^9)/315 +      (10256*xp^10)/945 + (356704*xp^11)/31185 + (373588*xp^12)/31185)*    log(xp)^4 + L^3*(xp/54 + xp^2/12 + (19*xp^3)/108 + (7*xp^4)/36 +      (1453*xp^5)/8100 + (397*xp^6)/2700 + (1531*xp^7)/14700 +      (173351*xp^8)/3175200 + (7663*xp^9)/9525600 - (132493*xp^10)/2381400 -      (19651543*xp^11)/172889640 - (37291337*xp^12)/216112050 +      NF*(xp/81 + xp^2/54 + (5*xp^3)/162 + (13*xp^4)/324 + (233*xp^5)/4860 +        (133*xp^6)/2430 + (1033*xp^7)/17010 + (1499*xp^8)/22680 +        (1609*xp^9)/22680 + (641*xp^10)/8505 + (22294*xp^11)/280665 +        (93397*xp^12)/1122660) + ((-2*xp)/9 - xp^2/3 - (5*xp^3)/9 -        (13*xp^4)/18 - (233*xp^5)/270 - (133*xp^6)/135 - (1033*xp^7)/945 -        (1499*xp^8)/1260 - (1609*xp^9)/1260 - (1282*xp^10)/945 -        (44588*xp^11)/31185 - (93397*xp^12)/62370)*log(xp)) +    L^2*((13/9 - (2*Pi^2)/9)*xp + (10/3 - Pi^2/3)*xp^2 +      (313/54 - (5*Pi^2)/9)*xp^3 + (1013/144 - (13*Pi^2)/18)*xp^4 +      (140291/18000 - (233*Pi^2)/270)*xp^5 + (24977/3000 - (133*Pi^2)/135)*      xp^6 + (8969203/1029000 - (1033*Pi^2)/945)*xp^7 +      (1335733247/148176000 - (1499*Pi^2)/1260)*xp^8 +      (37004814499/4000752000 - (1609*Pi^2)/1260)*xp^9 +      (6294653489/666792000 - (1282*Pi^2)/945)*xp^10 +      (76673761955129/7987501368000 - (44588*Pi^2)/31185)*xp^11 +      (155516586031351/15975002736000 - (93397*Pi^2)/62370)*xp^12 +      ((-13*xp)/9 - (5*xp^2)/2 - (83*xp^3)/18 - (65*xp^4)/12 -        (5179*xp^5)/900 - (15739*xp^6)/2700 - (758773*xp^7)/132300 -        (975179*xp^8)/176400 - (8325061*xp^9)/1587600 -        (1298021*xp^10)/264600 - (1305243487*xp^11)/288149400 -        (2378695127*xp^12)/576298800)*log(xp) +      ((4*xp)/3 + 2*xp^2 + (10*xp^3)/3 + (13*xp^4)/3 + (233*xp^5)/45 +        (266*xp^6)/45 + (2066*xp^7)/315 + (1499*xp^8)/210 + (1609*xp^9)/210 +        (2564*xp^10)/315 + (89176*xp^11)/10395 + (93397*xp^12)/10395)*      log(xp)^2 + NF*((2*xp)/27 + xp^2/9 + (16*xp^3)/81 + (17*xp^4)/72 +        (12631*xp^5)/48600 + (13357*xp^6)/48600 + (676099*xp^7)/2381400 +        (1376093*xp^8)/4762800 + (1386233*xp^9)/4762800 +        (4159049*xp^10)/14288400 + (1501758917*xp^11)/5186689200 +        (2975356519*xp^12)/10373378400 + ((-2*xp)/27 - xp^2/9 - (5*xp^3)/27 -          (13*xp^4)/54 - (233*xp^5)/810 - (133*xp^6)/405 - (1033*xp^7)/2835 -          (1499*xp^8)/3780 - (1609*xp^9)/3780 - (1282*xp^10)/2835 -          (44588*xp^11)/93555 - (93397*xp^12)/187110)*log(xp))) +    L*(((-100/9 + (11*Pi^2)/9)*xp + (-68/3 + (11*Pi^2)/6)*xp^2 +        (-1084/27 + (55*Pi^2)/18)*xp^3 + (-1304/27 + (143*Pi^2)/36)*xp^4 +        (-1085683/20250 + (2563*Pi^2)/540)*xp^5 +        (-2328587/40500 + (1463*Pi^2)/270)*xp^6 +        (-840169343/13891500 + (11363*Pi^2)/1890)*xp^7 +        (-6987239989/111132000 + (16489*Pi^2)/2520)*xp^8 +        (-64871881231/1000188000 + (17699*Pi^2)/2520)*xp^9 +        (-16642737229/250047000 + (7051*Pi^2)/945)*xp^10 +        (-7549052549509/110937519000 + (22294*Pi^2)/2835)*xp^11 +        (-23090840780951/332812557000 + (93397*Pi^2)/11340)*xp^12)*log(xp) +      ((50*xp)/9 + 9*xp^2 + (49*xp^3)/3 + (58*xp^4)/3 + (14084*xp^5)/675 +        (14548*xp^6)/675 + (717436*xp^7)/33075 + (5677723*xp^8)/264600 +        (16642459*xp^9)/793800 + (2013278*xp^10)/99225 +        (25990763*xp^11)/1334025 + (892341941*xp^12)/48024900)*log(xp)^2 +      ((-8*xp)/3 - 4*xp^2 - (20*xp^3)/3 - (26*xp^4)/3 - (466*xp^5)/45 -        (532*xp^6)/45 - (4132*xp^7)/315 - (1499*xp^8)/105 - (1609*xp^9)/105 -        (5128*xp^10)/315 - (178352*xp^11)/10395 - (186794*xp^12)/10395)*      log(xp)^3 + NF*((8/27 - Pi^2/54)*xp + (14/27 - Pi^2/36)*xp^2 +        (229/243 - (5*Pi^2)/108)*xp^3 + (2177/1944 - (13*Pi^2)/216)*xp^4 +        (908747/729000 - (233*Pi^2)/3240)*xp^5 +        (979829/729000 - (133*Pi^2)/1620)*xp^6 +        (355832381/250047000 - (1033*Pi^2)/11340)*xp^7 +        (372505031/250047000 - (1499*Pi^2)/15120)*xp^8 +        (774085187/500094000 - (1609*Pi^2)/15120)*xp^9 +        (14401513991/9001692000 - (641*Pi^2)/5670)*xp^10 +        (59209183936033/35943756156000 - (11147*Pi^2)/93555)*xp^11 +        (121573503340061/71887512312000 - (93397*Pi^2)/748440)*xp^12 +        ((-8*xp)/27 - (4*xp^2)/9 - (64*xp^3)/81 - (17*xp^4)/18 -          (12631*xp^5)/12150 - (13357*xp^6)/12150 - (676099*xp^7)/595350 -          (1376093*xp^8)/1190700 - (1386233*xp^9)/1190700 -          (4159049*xp^10)/3572100 - (1501758917*xp^11)/1296672300 -          (2975356519*xp^12)/2593344600)*log(xp) +        ((4*xp)/27 + (2*xp^2)/9 + (10*xp^3)/27 + (13*xp^4)/27 +          (233*xp^5)/405 + (266*xp^6)/405 + (2066*xp^7)/2835 +          (1499*xp^8)/1890 + (1609*xp^9)/1890 + (2564*xp^10)/2835 +          (89176*xp^11)/93555 + (93397*xp^12)/93555)*log(xp)^2) +      xp^12*(274879525385837261/4612782040020000 - (250146227*Pi^2)/78586200 -        (373588*Zeta(3))/10395) + xp^11*(36746851774357069/615037605336000 -        (519296593*Pi^2)/157172400 - (356704*Zeta(3))/10395) +      xp^10*(37629204470491/630118440000 - (16238717*Pi^2)/4762800 -        (10256*Zeta(3))/315) + xp^9*(149816693480449/2520473760000 -        (7395797*Pi^2)/2116800 - (3218*Zeta(3))/105) +      xp^8*(5491308876377/93350880000 - (22537541*Pi^2)/6350400 -        (2998*Zeta(3))/105) + xp^7*(336864723737/5834430000 -        (2828407*Pi^2)/793800 - (8264*Zeta(3))/315) +      xp^6*(136011419/2430000 - (57001*Pi^2)/16200 - (1064*Zeta(3))/45) +      xp^5*(16157549/303750 - (54883*Pi^2)/16200 - (932*Zeta(3))/45) +      xp^4*(31637/648 - (25*Pi^2)/8 - (52*Zeta(3))/3) +      xp^3*(6653/162 - (569*Pi^2)/216 - (40*Zeta(3))/3) +      xp^2*(214/9 - (35*Pi^2)/24 - 8*Zeta(3)) +      xp*(100/9 - (11*Pi^2)/12 - (16*Zeta(3))/3)) +    NF*(((-16/27 + Pi^2/27)*xp + (-28/27 + Pi^2/18)*xp^2 +        (-458/243 + (5*Pi^2)/54)*xp^3 + (-2177/972 + (13*Pi^2)/108)*xp^4 +        (-908747/364500 + (233*Pi^2)/1620)*xp^5 +        (-979829/364500 + (133*Pi^2)/810)*xp^6 +        (-355832381/125023500 + (1033*Pi^2)/5670)*xp^7 +        (-372505031/125023500 + (1499*Pi^2)/7560)*xp^8 +        (-774085187/250047000 + (1609*Pi^2)/7560)*xp^9 +        (-14401513991/4500846000 + (641*Pi^2)/2835)*xp^10 +        (-59209183936033/17971878078000 + (22294*Pi^2)/93555)*xp^11 +        (-121573503340061/35943756156000 + (93397*Pi^2)/374220)*xp^12)*      log(xp) + ((8*xp)/27 + (4*xp^2)/9 + (64*xp^3)/81 + (17*xp^4)/18 +        (12631*xp^5)/12150 + (13357*xp^6)/12150 + (676099*xp^7)/595350 +        (1376093*xp^8)/1190700 + (1386233*xp^9)/1190700 +        (4159049*xp^10)/3572100 + (1501758917*xp^11)/1296672300 +        (2975356519*xp^12)/2593344600)*log(xp)^2 +      ((-8*xp)/81 - (4*xp^2)/27 - (20*xp^3)/81 - (26*xp^4)/81 -        (466*xp^5)/1215 - (532*xp^6)/1215 - (4132*xp^7)/8505 -        (1499*xp^8)/2835 - (1609*xp^9)/2835 - (5128*xp^10)/8505 -        (178352*xp^11)/280665 - (186794*xp^12)/280665)*log(xp)^3 +      xp^12*(1397256607395054347/498180460322160000 - (2975356519*Pi^2)/        20746756800 - (93397*Zeta(3))/80190) +      xp^11*(345750948439485443/124545115080540000 - (1501758917*Pi^2)/        10373378400 - (44588*Zeta(3))/40095) +      xp^10*(7768388484041/2835532980000 - (4159049*Pi^2)/28576800 -        (1282*Zeta(3))/1215) + xp^9*(106063482103/39382402500 -        (1386233*Pi^2)/9525600 - (1609*Zeta(3))/1620) +      xp^8*(138284300929/52509870000 - (1376093*Pi^2)/9525600 -        (1499*Zeta(3))/1620) + xp^7*(33552529201/13127467500 -        (676099*Pi^2)/4762800 - (1033*Zeta(3))/1215) +      xp^6*(3352978/1366875 - (13357*Pi^2)/97200 - (931*Zeta(3))/1215) +      xp^5*(50581339/21870000 - (12631*Pi^2)/97200 - (1631*Zeta(3))/2430) +      xp^4*(24671/11664 - (17*Pi^2)/144 - (91*Zeta(3))/162) +      xp^3*(1331/729 - (8*Pi^2)/81 - (35*Zeta(3))/81) +      xp^2*(1 - Pi^2/18 - (7*Zeta(3))/27) +      xp*(14/27 - Pi^2/27 - (14*Zeta(3))/81)) +    xp^8*(6880725652398113/39207369600000 - (731875943*Pi^2)/54432000 -      (1499*Pi^4)/37800 - (67265921*Zeta(3))/1587600) +    xp^7*(104611558189097/612615150000 - (43874183*Pi^2)/3402000 -      (1033*Pi^4)/28350 - (2800849*Zeta(3))/66150) +    xp^9*(568617513947881483/3175796937600000 - (15902427493*Pi^2)/      1143072000 - (1609*Pi^4)/37800 - (199671193*Zeta(3))/4762800) +    xp^6*(5989057277/36450000 - (5942453*Pi^2)/486000 - (133*Pi^4)/4050 -      (56207*Zeta(3))/1350) + xp^10*(144307973003735417/793949234400000 -      (24551999047*Pi^2)/1714608000 - (641*Pi^4)/14175 -      (48981137*Zeta(3))/1190700) +    xp^11*(70528569679173757443521/383598954448063200000 -      (100527822479093*Pi^2)/6846429744000 - (22294*Pi^4)/467775 -      (17333302999*Zeta(3))/432224100) +    xp^5*(11318402647/72900000 - (11057833*Pi^2)/972000 - (233*Pi^4)/8100 -      (161743*Zeta(3))/4050) +    xp^12*(35579532963057232995523/191799477224031600000 -      (205591112116363*Pi^2)/13692859488000 - (93397*Pi^4)/1871100 -      (8403990839*Zeta(3))/216112050) +    xp^4*(368365/2592 - (26533*Pi^2)/2592 - (13*Pi^4)/540 -      (661*Zeta(3))/18) + xp^3*(6481/54 - (2771*Pi^2)/324 - Pi^4/54 -      (1669*Zeta(3))/54) + xp^2*(413/6 - (43*Pi^2)/9 - Pi^4/90 -      (103*Zeta(3))/6) + xp*(295/9 - (5*Pi^2)/2 - Pi^4/135 -      (295*Zeta(3))/27) +    log(xp)*(xp*(-284/9 + (5*Pi^2)/2 + (124*Zeta(3))/9) +      xp^2*(-590/9 + (47*Pi^2)/12 + (62*Zeta(3))/3) +      xp^3*(-115 + (761*Pi^2)/108 + (310*Zeta(3))/9) +      xp^4*(-29315/216 + (67*Pi^2)/8 + (403*Zeta(3))/9) +      xp^5*(-179841731/1215000 + (147659*Pi^2)/16200 + (7223*Zeta(3))/135) +      xp^6*(-63219689/405000 + (154073*Pi^2)/16200 + (8246*Zeta(3))/135) +      xp^7*(-52341648949/324135000 + (156839*Pi^2)/16200 +        (64046*Zeta(3))/945) + xp^8*(-2567952563747/15558480000 +        (628451*Pi^2)/64800 + (46469*Zeta(3))/630) +      xp^9*(-210909259171777/1260236880000 + (161401*Pi^2)/16800 +        (49879*Zeta(3))/630) + xp^10*(-53165981438573/315059220000 +        (6422083*Pi^2)/680400 + (79484*Zeta(3))/945) +      xp^11*(-2345110226725038991/13838346120060000 + (2275685971*Pi^2)/        246985200 + (2764456*Zeta(3))/31185) +      xp^12*(-4695810912025101479/27676692240120000 + (4419848219*Pi^2)/        493970400 + (2895307*Zeta(3))/31185)));

 Spgg0pqg0sigma1qg:=(25/24 - Pi^2/6)*xp - (7*xp^2)/16 + (37/18 - Pi^2/6)*xp^3 +  (53/48 - Pi^2/6)*xp^4 + (35351/36000 - (31*Pi^2)/180)*xp^5 +  (3223/3375 - (8*Pi^2)/45)*xp^6 + (439111/463050 - (23*Pi^2)/126)*xp^7 +  (28141291/29635200 - (47*Pi^2)/252)*xp^8 +  (43703099/45722880 - (41*Pi^2)/216)*xp^9 +  (13800079/14288400 - (26*Pi^2)/135)*xp^10 +  (248209786739/253571472000 - (193*Pi^2)/990)*xp^11 +  (50428342549/50714294400 - (13*Pi^2)/66)*xp^12 +  ((-7*xp)/12 + (5*xp^2)/4 - (13*xp^3)/12 - xp^4/8 + (19*xp^5)/75 +    (233*xp^6)/450 + (13051*xp^7)/17640 + (33079*xp^8)/35280 +    (101399*xp^9)/90720 + (29111*xp^10)/22680 + (13148111*xp^11)/9147600 +    (206561*xp^12)/130680)*log(xp) +  (xp + xp^3 + xp^4 + (31*xp^5)/30 + (16*xp^6)/15 + (23*xp^7)/21 +    (47*xp^8)/42 + (41*xp^9)/36 + (52*xp^10)/45 + (193*xp^11)/165 +    (13*xp^12)/11)*log(xp)^2 + L*(xp/24 - xp^2/4 + (5*xp^3)/24 -    (169*xp^5)/1800 - (293*xp^6)/1800 - (3919*xp^7)/17640 - (541*xp^8)/1960 -    (59107*xp^9)/181440 - (16879*xp^10)/45360 - (1900489*xp^11)/4573800 -    (1669711*xp^12)/3659040 + NF*(xp/36 + xp^3/36 + xp^4/36 + (31*xp^5)/1080 +      (4*xp^6)/135 + (23*xp^7)/756 + (47*xp^8)/1512 + (41*xp^9)/1296 +      (13*xp^10)/405 + (193*xp^11)/5940 + (13*xp^12)/396) +    (-xp/2 - xp^3/2 - xp^4/2 - (31*xp^5)/60 - (8*xp^6)/15 - (23*xp^7)/42 -      (47*xp^8)/84 - (41*xp^9)/72 - (26*xp^10)/45 - (193*xp^11)/330 -      (13*xp^12)/22)*log(xp)) + NF*(xp/36 - xp^2/24 + xp^3/27 + xp^4/144 -    (59*xp^5)/16200 - (173*xp^6)/16200 - (5213*xp^7)/317520 -    (13603*xp^8)/635040 - (10573*xp^9)/408240 - (1529*xp^10)/51030 -    (1109231*xp^11)/32931360 - (407381*xp^12)/10977120 +    (-xp/18 - xp^3/18 - xp^4/18 - (31*xp^5)/540 - (8*xp^6)/135 -      (23*xp^7)/378 - (47*xp^8)/756 - (41*xp^9)/648 - (26*xp^10)/405 -      (193*xp^11)/2970 - (13*xp^12)/198)*log(xp)) +  e*((-139/48 + (5*Pi^2)/16)*xp^2 + ((-11/3 + (11*Pi^2)/24)*xp + (25*xp^2)/8 +      (-133/18 + (11*Pi^2)/24)*xp^3 + (-463/144 + (11*Pi^2)/24)*xp^4 +      (-136057/54000 + (341*Pi^2)/720)*xp^5 + (-120709/54000 + (22*Pi^2)/45)*      xp^6 + (-7609409/3704400 + (253*Pi^2)/504)*xp^7 +      (-28444781/14817600 + (517*Pi^2)/1008)*xp^8 +      (-2767327/1524096 + (451*Pi^2)/864)*xp^9 +      (-16527547/9525600 + (143*Pi^2)/270)*xp^10 +      (-8839023211/5282739000 + (193*Pi^2)/360)*xp^11 +      (-41250329299/25357147200 + (13*Pi^2)/24)*xp^12)*log(xp) +    ((25*xp)/12 - 2*xp^2 + (11*xp^3)/4 + (5*xp^4)/4 + (643*xp^5)/900 +      (107*xp^6)/300 + (44*xp^7)/735 - (3601*xp^8)/17640 -      (13457*xp^9)/30240 - (1009*xp^10)/1512 - (1332391*xp^11)/1524600 -      (1951837*xp^12)/1829520)*log(xp)^2 +    (-xp - xp^3 - xp^4 - (31*xp^5)/30 - (16*xp^6)/15 - (23*xp^7)/21 -      (47*xp^8)/42 - (41*xp^9)/36 - (52*xp^10)/45 - (193*xp^11)/165 -      (13*xp^12)/11)*log(xp)^3 + L^2*(xp/48 - xp^2/8 + (5*xp^3)/48 -      (169*xp^5)/3600 - (293*xp^6)/3600 - (3919*xp^7)/35280 -      (541*xp^8)/3920 - (59107*xp^9)/362880 - (16879*xp^10)/90720 -      (1900489*xp^11)/9147600 - (1669711*xp^12)/7318080 +      NF*(xp/72 + xp^3/72 + xp^4/72 + (31*xp^5)/2160 + (2*xp^6)/135 +        (23*xp^7)/1512 + (47*xp^8)/3024 + (41*xp^9)/2592 + (13*xp^10)/810 +        (193*xp^11)/11880 + (13*xp^12)/792) +      (-xp/4 - xp^3/4 - xp^4/4 - (31*xp^5)/120 - (4*xp^6)/15 - (23*xp^7)/84 -        (47*xp^8)/168 - (41*xp^9)/144 - (13*xp^10)/45 - (193*xp^11)/660 -        (13*xp^12)/44)*log(xp)) + NF*((1/12 - Pi^2/144)*xp - (7*xp^2)/72 +      (103/648 - Pi^2/144)*xp^3 + (145/2592 - Pi^2/144)*xp^4 +      (2509/60750 - (31*Pi^2)/4320)*xp^5 + (35153/972000 - Pi^2/135)*xp^6 +      (2229613/66679200 - (23*Pi^2)/3024)*xp^7 +      (848341/26671680 - (47*Pi^2)/6048)*xp^8 +      (1270177/41150592 - (41*Pi^2)/5184)*xp^9 +      (63877/2099520 - (13*Pi^2)/1620)*xp^10 +      (1979710871/65204092800 - (193*Pi^2)/23760)*xp^11 +      (3166481/103498560 - (13*Pi^2)/1584)*xp^12 +      (-xp/9 + xp^2/12 - (7*xp^3)/54 - (5*xp^4)/72 - (203*xp^5)/4050 -        (307*xp^6)/8100 - (4447*xp^7)/158760 - (6137*xp^8)/317520 -        (1171*xp^9)/102060 - (109*xp^10)/25515 + (39239*xp^11)/16465680 +        (47021*xp^12)/5488560)*log(xp) + (xp/18 + xp^3/18 + xp^4/18 +        (31*xp^5)/540 + (8*xp^6)/135 + (23*xp^7)/378 + (47*xp^8)/756 +        (41*xp^9)/648 + (26*xp^10)/405 + (193*xp^11)/2970 + (13*xp^12)/198)*      log(xp)^2) + L*((13/12 - Pi^2/6)*xp - (11*xp^2)/16 +      (163/72 - Pi^2/6)*xp^3 + (53/48 - Pi^2/6)*xp^4 +      (10657/12000 - (31*Pi^2)/180)*xp^5 + (21389/27000 - (8*Pi^2)/45)*xp^6 +      (1344949/1852200 - (23*Pi^2)/126)*xp^7 +      (19961371/29635200 - (47*Pi^2)/252)*xp^8 +      (5761627/9144576 - (41*Pi^2)/216)*xp^9 +      (4241597/7144200 - (26*Pi^2)/135)*xp^10 +      (142846676579/253571472000 - (193*Pi^2)/990)*xp^11 +      (27286148089/50714294400 - (13*Pi^2)/66)*xp^12 +      ((-13*xp)/12 + (5*xp^2)/4 - (19*xp^3)/12 - (5*xp^4)/8 - (79*xp^5)/300 -        (7*xp^6)/450 + (3391*xp^7)/17640 + (13339*xp^8)/35280 +        (49739*xp^9)/90720 + (16007*xp^10)/22680 + (7798151*xp^11)/9147600 +        (129341*xp^12)/130680)*log(xp) + (xp + xp^3 + xp^4 + (31*xp^5)/30 +        (16*xp^6)/15 + (23*xp^7)/21 + (47*xp^8)/42 + (41*xp^9)/36 +        (52*xp^10)/45 + (193*xp^11)/165 + (13*xp^12)/11)*log(xp)^2 +      NF*(xp/18 - xp^2/24 + (7*xp^3)/108 + (5*xp^4)/144 + (203*xp^5)/8100 +        (307*xp^6)/16200 + (4447*xp^7)/317520 + (6137*xp^8)/635040 +        (1171*xp^9)/204120 + (109*xp^10)/51030 - (39239*xp^11)/32931360 -        (47021*xp^12)/10977120 + (-xp/18 - xp^3/18 - xp^4/18 - (31*xp^5)/540 -          (8*xp^6)/135 - (23*xp^7)/378 - (47*xp^8)/756 - (41*xp^9)/648 -          (26*xp^10)/405 - (193*xp^11)/2970 - (13*xp^12)/198)*log(xp))) +    xp^12*(500651245487693/702900120384000 + (185989*Pi^2)/1330560 -      (26*Zeta(3))/11) + xp^11*(131068489298963/146437525080000 +      (79141*Pi^2)/712800 - (386*Zeta(3))/165) +    xp^10*(26233075963/24004512000 + (43661*Pi^2)/544320 - (104*Zeta(3))/45) +    xp^9*(5023295881/3840721920 + (102377*Pi^2)/2177280 - (41*Zeta(3))/18) +    xp^8*(6401072291/4148928000 + (2333*Pi^2)/211680 - (47*Zeta(3))/21) +    xp^7*(933925997/518616000 - (6031*Pi^2)/211680 - (46*Zeta(3))/21) +    xp^6*(281917/135000 - (1577*Pi^2)/21600 - (32*Zeta(3))/15) +    xp^5*(7891559/3240000 - (2741*Pi^2)/21600 - (31*Zeta(3))/15) +    xp^3*(3353/432 - (127*Pi^2)/288 - 2*Zeta(3)) +    xp*(33/8 - (11*Pi^2)/32 - 2*Zeta(3)) +    xp^4*(5345/1728 - (5*Pi^2)/24 - 2*Zeta(3))) +  e^2*(((37/6 - (7*Pi^2)/12)*xp - (39*xp^2)/8 + (45/4 - (7*Pi^2)/12)*xp^3 +      (47/9 - (7*Pi^2)/12)*xp^4 + (232001/54000 - (217*Pi^2)/360)*xp^5 +      (3953/1000 - (28*Pi^2)/45)*xp^6 + (2316037/617400 - (23*Pi^2)/36)*xp^7 +      (17836597/4939200 - (47*Pi^2)/72)*xp^8 +      (2292809/653184 - (287*Pi^2)/432)*xp^9 +      (49127293/14288400 - (91*Pi^2)/135)*xp^10 +      (429727328749/126785736000 - (1351*Pi^2)/1980)*xp^11 +      (85182048109/25357147200 - (91*Pi^2)/132)*xp^12)*log(xp)^2 +    ((-37*xp)/18 + (11*xp^2)/6 - (47*xp^3)/18 - (5*xp^4)/4 -      (1049*xp^5)/1350 - (314*xp^6)/675 - (5503*xp^7)/26460 + (71*xp^8)/3528 +      (4429*xp^9)/19440 + (14263*xp^10)/34020 + (8190541*xp^11)/13721400 +      (104645*xp^12)/137214)*log(xp)^3 +    ((2*xp)/3 + (2*xp^3)/3 + (2*xp^4)/3 + (31*xp^5)/45 + (32*xp^6)/45 +      (46*xp^7)/63 + (47*xp^8)/63 + (41*xp^9)/54 + (104*xp^10)/135 +      (386*xp^11)/495 + (26*xp^12)/33)*log(xp)^4 +    L^3*(xp/144 - xp^2/24 + (5*xp^3)/144 - (169*xp^5)/10800 -      (293*xp^6)/10800 - (3919*xp^7)/105840 - (541*xp^8)/11760 -      (59107*xp^9)/1088640 - (16879*xp^10)/272160 - (1900489*xp^11)/27442800 -      (1669711*xp^12)/21954240 + NF*(xp/216 + xp^3/216 + xp^4/216 +        (31*xp^5)/6480 + (2*xp^6)/405 + (23*xp^7)/4536 + (47*xp^8)/9072 +        (41*xp^9)/7776 + (13*xp^10)/2430 + (193*xp^11)/35640 +        (13*xp^12)/2376) + (-xp/12 - xp^3/12 - xp^4/12 - (31*xp^5)/360 -        (4*xp^6)/45 - (23*xp^7)/252 - (47*xp^8)/504 - (41*xp^9)/432 -        (13*xp^10)/135 - (193*xp^11)/1980 - (13*xp^12)/132)*log(xp)) +    L^2*((13/24 - Pi^2/12)*xp - (11*xp^2)/32 + (163/144 - Pi^2/12)*xp^3 +      (53/96 - Pi^2/12)*xp^4 + (10657/24000 - (31*Pi^2)/360)*xp^5 +      (21389/54000 - (4*Pi^2)/45)*xp^6 + (1344949/3704400 - (23*Pi^2)/252)*      xp^7 + (19961371/59270400 - (47*Pi^2)/504)*xp^8 +      (5761627/18289152 - (41*Pi^2)/432)*xp^9 +      (4241597/14288400 - (13*Pi^2)/135)*xp^10 +      (142846676579/507142944000 - (193*Pi^2)/1980)*xp^11 +      (27286148089/101428588800 - (13*Pi^2)/132)*xp^12 +      ((-13*xp)/24 + (5*xp^2)/8 - (19*xp^3)/24 - (5*xp^4)/16 - (79*xp^5)/600 -        (7*xp^6)/900 + (3391*xp^7)/35280 + (13339*xp^8)/70560 +        (49739*xp^9)/181440 + (16007*xp^10)/45360 + (7798151*xp^11)/18295200 +        (129341*xp^12)/261360)*log(xp) +      (xp/2 + xp^3/2 + xp^4/2 + (31*xp^5)/60 + (8*xp^6)/15 + (23*xp^7)/42 +        (47*xp^8)/84 + (41*xp^9)/72 + (26*xp^10)/45 + (193*xp^11)/330 +        (13*xp^12)/22)*log(xp)^2 + NF*(xp/36 - xp^2/48 + (7*xp^3)/216 +        (5*xp^4)/288 + (203*xp^5)/16200 + (307*xp^6)/32400 +        (4447*xp^7)/635040 + (6137*xp^8)/1270080 + (1171*xp^9)/408240 +        (109*xp^10)/102060 - (39239*xp^11)/65862720 - (47021*xp^12)/21954240 +        (-xp/36 - xp^3/36 - xp^4/36 - (31*xp^5)/1080 - (4*xp^6)/135 -          (23*xp^7)/756 - (47*xp^8)/1512 - (41*xp^9)/1296 - (13*xp^10)/405 -          (193*xp^11)/5940 - (13*xp^12)/396)*log(xp))) +    L*((-151/48 + (5*Pi^2)/16)*xp^2 + ((-25/6 + (11*Pi^2)/24)*xp +        (25*xp^2)/8 + (-71/9 + (11*Pi^2)/24)*xp^3 + (-535/144 + (11*Pi^2)/24)*        xp^4 + (-163957/54000 + (341*Pi^2)/720)*xp^5 +        (-149509/54000 + (22*Pi^2)/45)*xp^6 +        (-9638009/3704400 + (253*Pi^2)/504)*xp^7 +        (-36735581/14817600 + (517*Pi^2)/1008)*xp^8 +        (-3635215/1524096 + (451*Pi^2)/864)*xp^9 +        (-22031227/9525600 + (143*Pi^2)/270)*xp^10 +        (-11928625111/5282739000 + (193*Pi^2)/360)*xp^11 +        (-56234098099/25357147200 + (13*Pi^2)/24)*xp^12)*log(xp) +      ((25*xp)/12 - 2*xp^2 + (11*xp^3)/4 + (5*xp^4)/4 + (643*xp^5)/900 +        (107*xp^6)/300 + (44*xp^7)/735 - (3601*xp^8)/17640 -        (13457*xp^9)/30240 - (1009*xp^10)/1512 - (1332391*xp^11)/1524600 -        (1951837*xp^12)/1829520)*log(xp)^2 +      (-xp - xp^3 - xp^4 - (31*xp^5)/30 - (16*xp^6)/15 - (23*xp^7)/21 -        (47*xp^8)/42 - (41*xp^9)/36 - (52*xp^10)/45 - (193*xp^11)/165 -        (13*xp^12)/11)*log(xp)^3 + NF*((1/9 - Pi^2/144)*xp - (7*xp^2)/72 +        (121/648 - Pi^2/144)*xp^3 + (217/2592 - Pi^2/144)*xp^4 +        (17011/243000 - (31*Pi^2)/4320)*xp^5 + (63953/972000 - Pi^2/135)*        xp^6 + (4258213/66679200 - (23*Pi^2)/3024)*xp^7 +        (1677421/26671680 - (47*Pi^2)/6048)*xp^8 +        (2572009/41150592 - (41*Pi^2)/5184)*xp^9 +        (131269/2099520 - (13*Pi^2)/1620)*xp^10 +        (4098295031/65204092800 - (193*Pi^2)/23760)*xp^11 +        (6564161/103498560 - (13*Pi^2)/1584)*xp^12 +        (-xp/9 + xp^2/12 - (7*xp^3)/54 - (5*xp^4)/72 - (203*xp^5)/4050 -          (307*xp^6)/8100 - (4447*xp^7)/158760 - (6137*xp^8)/317520 -          (1171*xp^9)/102060 - (109*xp^10)/25515 + (39239*xp^11)/16465680 +          (47021*xp^12)/5488560)*log(xp) + (xp/18 + xp^3/18 + xp^4/18 +          (31*xp^5)/540 + (8*xp^6)/135 + (23*xp^7)/378 + (47*xp^8)/756 +          (41*xp^9)/648 + (26*xp^10)/405 + (193*xp^11)/2970 + (13*xp^12)/198)*        log(xp)^2) + xp^12*(179900430272093/702900120384000 +        (185989*Pi^2)/1330560 - (26*Zeta(3))/11) +      xp^11*(70221293181563/146437525080000 + (79141*Pi^2)/712800 -        (386*Zeta(3))/165) + xp^10*(17300709163/24004512000 +        (43661*Pi^2)/544320 - (104*Zeta(3))/45) +      xp^9*(754423781/768144384 + (102377*Pi^2)/2177280 - (41*Zeta(3))/18) +      xp^8*(5255883491/4148928000 + (2333*Pi^2)/211680 - (47*Zeta(3))/21) +      xp^7*(818707397/518616000 - (6031*Pi^2)/211680 - (46*Zeta(3))/21) +      xp^6*(129971/67500 - (1577*Pi^2)/21600 - (32*Zeta(3))/15) +      xp^5*(7587359/3240000 - (2741*Pi^2)/21600 - (31*Zeta(3))/15) +      xp^3*(3443/432 - (127*Pi^2)/288 - 2*Zeta(3)) +      xp*(25/6 - (11*Pi^2)/32 - 2*Zeta(3)) +      xp^4*(5345/1728 - (5*Pi^2)/24 - 2*Zeta(3))) +    NF*((-5/24 + Pi^2/96)*xp^2 + ((-2/9 + Pi^2/72)*xp + (7*xp^2)/36 +        (-121/324 + Pi^2/72)*xp^3 + (-217/1296 + Pi^2/72)*xp^4 +        (-17011/121500 + (31*Pi^2)/2160)*xp^5 + (-63953/486000 + (2*Pi^2)/135)*        xp^6 + (-4258213/33339600 + (23*Pi^2)/1512)*xp^7 +        (-1677421/13335840 + (47*Pi^2)/3024)*xp^8 +        (-2572009/20575296 + (41*Pi^2)/2592)*xp^9 +        (-131269/1049760 + (13*Pi^2)/810)*xp^10 +        (-4098295031/32602046400 + (193*Pi^2)/11880)*xp^11 +        (-6564161/51749280 + (13*Pi^2)/792)*xp^12)*log(xp) +      (xp/9 - xp^2/12 + (7*xp^3)/54 + (5*xp^4)/72 + (203*xp^5)/4050 +        (307*xp^6)/8100 + (4447*xp^7)/158760 + (6137*xp^8)/317520 +        (1171*xp^9)/102060 + (109*xp^10)/25515 - (39239*xp^11)/16465680 -        (47021*xp^12)/5488560)*log(xp)^2 +      (-xp/27 - xp^3/27 - xp^4/27 - (31*xp^5)/810 - (16*xp^6)/405 -        (23*xp^7)/567 - (47*xp^8)/1134 - (41*xp^9)/972 - (52*xp^10)/1215 -        (193*xp^11)/4455 - (13*xp^12)/297)*log(xp)^3 +      xp^12*(46357634623/956326694400 + (47021*Pi^2)/43908480 -        (91*Zeta(3))/1188) + xp^11*(12416818421/230543042400 +        (39239*Pi^2)/131725440 - (1351*Zeta(3))/17820) +      xp^10*(31544711/529079040 - (109*Pi^2)/204120 - (91*Zeta(3))/1215) +      xp^9*(853370869/12962436480 - (1171*Pi^2)/816480 - (287*Zeta(3))/3888) +      xp^8*(10163047/140026320 - (6137*Pi^2)/2540160 - (47*Zeta(3))/648) +      xp^7*(559849901/7001316000 - (4447*Pi^2)/1270080 - (23*Zeta(3))/324) +      xp^6*(2571911/29160000 - (307*Pi^2)/64800 - (28*Zeta(3))/405) +      xp^5*(2870153/29160000 - (203*Pi^2)/32400 - (217*Zeta(3))/3240) +      xp^3*(191/486 - (7*Pi^2)/432 - (7*Zeta(3))/108) +      xp*(7/36 - Pi^2/72 - (7*Zeta(3))/108) +      xp^4*(1897/15552 - (5*Pi^2)/576 - (7*Zeta(3))/108)) +    xp^3*(5191/216 - (1457*Pi^2)/864 - Pi^4/360 - (371*Zeta(3))/72) +    xp*(295/24 - (15*Pi^2)/16 - Pi^4/360 - (295*Zeta(3))/72) +    xp^4*(313/36 - (1345*Pi^2)/1728 - Pi^4/360 - (5*Zeta(3))/2) +    xp^5*(689984519/97200000 - (832091*Pi^2)/1296000 - (31*Pi^4)/10800 -      (8561*Zeta(3))/5400) + xp^6*(67699067/10800000 - (192073*Pi^2)/324000 -      (2*Pi^4)/675 - (5317*Zeta(3))/5400) +    xp^7*(101527885559/18151560000 - (1793039*Pi^2)/3175200 - (23*Pi^4)/7560 -      (25931*Zeta(3))/52920) + xp^8*(2909439812821/580849920000 -      (27725399*Pi^2)/50803200 - (47*Pi^4)/15120 - (913*Zeta(3))/17640) +    xp^9*(1865881531963/414797967360 - (58437025*Pi^2)/109734912 -      (41*Pi^4)/12960 + (188917*Zeta(3))/544320) +    xp^10*(183756935653903/45368527680000 - (1402678*Pi^2)/2679075 -      (13*Pi^4)/4050 + (19445*Zeta(3))/27216) +    xp^11*(4451803622986884427/1217774458565280000 -      (1576062638417*Pi^2)/3042857664000 - (193*Pi^4)/59400 +      (14480593*Zeta(3))/13721400) +    xp^12*(2013270407525535271/608887229282640000 -      (104480681449*Pi^2)/202857177600 - (13*Pi^4)/3960 +      (15073489*Zeta(3))/10977120) + xp^2*(-159/16 + (145*Pi^2)/192 +      (43*Zeta(3))/12) + log(xp)*((241/24 - (13*Pi^2)/16)*xp^2 +      xp^4*(-1207/144 + (55*Pi^2)/96 + (31*Zeta(3))/6) +      xp*(-71/6 + (15*Pi^2)/16 + (31*Zeta(3))/6) +      xp^3*(-1657/72 + (169*Pi^2)/144 + (31*Zeta(3))/6) +      xp^5*(-1307189/202500 + (3959*Pi^2)/10800 + (961*Zeta(3))/180) +      xp^6*(-8810519/1620000 + (1249*Pi^2)/5400 + (248*Zeta(3))/45) +      xp^7*(-3575821993/777924000 + (3629*Pi^2)/30240 + (713*Zeta(3))/126) +      xp^8*(-23898088073/6223392000 + (1297*Pi^2)/60480 +        (1457*Zeta(3))/252) + xp^9*(-2591903381/823011840 -        (74273*Pi^2)/1088640 + (1271*Zeta(3))/216) +      xp^10*(-707378113/281302875 - (8209*Pi^2)/54432 + (806*Zeta(3))/135) +      xp^11*(-423612315464839/219656287620000 - (24964013*Pi^2)/109771200 +        (5983*Zeta(3))/990) + xp^12*(-243278091651619/175725030096000 -        (1093471*Pi^2)/3659040 + (403*Zeta(3))/66)));

 Spgg0pqg0sigma1qqb:=(-7*xp^4)/27 - (14*xp^5)/75 - (58*xp^6)/405 - (11294*xp^7)/99225 -  (14177*xp^8)/158760 - (47419*xp^9)/714420 - (22457*xp^10)/510300 -  (30769*xp^11)/1403325 - (323*xp^12)/2940300 +  NF*(-xp^4/81 - (2*xp^5)/135 - (4*xp^6)/243 - (152*xp^7)/8505 -    (65*xp^8)/3402 - (103*xp^9)/5103 - (77*xp^10)/3645 - (16*xp^11)/729 -    (101*xp^12)/4455) + ((2*xp^4)/9 + (4*xp^5)/15 + (8*xp^6)/27 +    (304*xp^7)/945 + (65*xp^8)/189 + (206*xp^9)/567 + (154*xp^10)/405 +    (32*xp^11)/81 + (202*xp^12)/495)*log(xp) +  e*((-101/108 + (2*Pi^2)/27)*xp^4 + (-169/250 + (4*Pi^2)/45)*xp^5 +    (-3971/6075 + (8*Pi^2)/81)*xp^6 + (-7165681/10418625 + (304*Pi^2)/2835)*    xp^7 + (-48742831/66679200 + (65*Pi^2)/567)*xp^8 +    (-27824291/36006768 + (206*Pi^2)/1701)*xp^9 +    (-521650447/642978000 + (154*Pi^2)/1215)*xp^10 +    (-4118470966/4862521125 + (32*Pi^2)/243)*xp^11 +    (-502318223387/570535812000 + (202*Pi^2)/1485)*xp^12 +    ((7*xp^4)/9 + (98*xp^5)/225 + (92*xp^6)/405 + (7936*xp^7)/99225 -      (3433*xp^8)/79380 - (55627*xp^9)/357210 - (66863*xp^10)/255150 -      (510602*xp^11)/1403325 - (9503063*xp^12)/20582100)*log(xp) +    ((-4*xp^4)/9 - (8*xp^5)/15 - (16*xp^6)/27 - (608*xp^7)/945 -      (130*xp^8)/189 - (412*xp^9)/567 - (308*xp^10)/405 - (64*xp^11)/81 -      (404*xp^12)/495)*log(xp)^2 + NF*((-7*xp^4)/486 - (7*xp^5)/2025 +      (4*xp^6)/1215 + (814*xp^7)/99225 + (587*xp^8)/47628 +      (51523*xp^9)/3214890 + (638*xp^10)/32805 + (57214*xp^11)/2525985 +      (633839*xp^12)/24698520 + ((2*xp^4)/81 + (4*xp^5)/135 + (8*xp^6)/243 +        (304*xp^7)/8505 + (65*xp^8)/1701 + (206*xp^9)/5103 +        (154*xp^10)/3645 + (32*xp^11)/729 + (202*xp^12)/4455)*log(xp)) +    L*((-7*xp^4)/27 - (14*xp^5)/75 - (58*xp^6)/405 - (11294*xp^7)/99225 -      (14177*xp^8)/158760 - (47419*xp^9)/714420 - (22457*xp^10)/510300 -      (30769*xp^11)/1403325 - (323*xp^12)/2940300 +      NF*(-xp^4/81 - (2*xp^5)/135 - (4*xp^6)/243 - (152*xp^7)/8505 -        (65*xp^8)/3402 - (103*xp^9)/5103 - (77*xp^10)/3645 - (16*xp^11)/729 -        (101*xp^12)/4455) + ((2*xp^4)/9 + (4*xp^5)/15 + (8*xp^6)/27 +        (304*xp^7)/945 + (65*xp^8)/189 + (206*xp^9)/567 + (154*xp^10)/405 +        (32*xp^11)/81 + (202*xp^12)/495)*log(xp))) +  e^2*(((188/81 - (11*Pi^2)/54)*xp^4 + (5372/3375 - (11*Pi^2)/45)*xp^5 +      (1057/675 - (22*Pi^2)/81)*xp^6 + (5906626/3472875 - (836*Pi^2)/2835)*      xp^7 + (766351/411600 - (715*Pi^2)/2268)*xp^8 +      (60604357/30005640 - (1133*Pi^2)/3402)*xp^9 +      (232490749/107163000 - (847*Pi^2)/2430)*xp^10 +      (3746832869/1620840375 - (88*Pi^2)/243)*xp^11 +      (174560326103/71316976500 - (101*Pi^2)/270)*xp^12)*log(xp) +    ((-28*xp^4)/27 - (112*xp^5)/225 - (68*xp^6)/405 + (6716*xp^7)/99225 +      (21043*xp^8)/79380 + (52891*xp^9)/119070 + (52061*xp^10)/85050 +      (360914*xp^11)/467775 + (4752662*xp^12)/5145525)*log(xp)^2 +    ((4*xp^4)/9 + (8*xp^5)/15 + (16*xp^6)/27 + (608*xp^7)/945 +      (130*xp^8)/189 + (412*xp^9)/567 + (308*xp^10)/405 + (64*xp^11)/81 +      (404*xp^12)/495)*log(xp)^3 + L^2*((-7*xp^4)/54 - (7*xp^5)/75 -      (29*xp^6)/405 - (5647*xp^7)/99225 - (14177*xp^8)/317520 -      (47419*xp^9)/1428840 - (22457*xp^10)/1020600 - (30769*xp^11)/2806650 -      (323*xp^12)/5880600 + NF*(-xp^4/162 - xp^5/135 - (2*xp^6)/243 -        (76*xp^7)/8505 - (65*xp^8)/6804 - (103*xp^9)/10206 - (77*xp^10)/7290 -        (8*xp^11)/729 - (101*xp^12)/8910) +      (xp^4/9 + (2*xp^5)/15 + (4*xp^6)/27 + (152*xp^7)/945 + (65*xp^8)/378 +        (103*xp^9)/567 + (77*xp^10)/405 + (16*xp^11)/81 + (101*xp^12)/495)*      log(xp)) + NF*((-73/2916 + Pi^2/324)*xp^4 + (-809/60750 + Pi^2/270)*      xp^5 + (-1571/109350 + Pi^2/243)*xp^6 +      (-1694258/93767625 + (38*Pi^2)/8505)*xp^7 +      (-33329/1500282 + (65*Pi^2)/13608)*xp^8 +      (-2668226/101269035 + (103*Pi^2)/20412)*xp^9 +      (-17941/590490 + (77*Pi^2)/14580)*xp^10 +      (-2451883/71449290 + (4*Pi^2)/729)*xp^11 +      (-17770801/465743520 + (101*Pi^2)/17820)*xp^12 +      ((7*xp^4)/243 + (14*xp^5)/2025 - (8*xp^6)/1215 - (1628*xp^7)/99225 -        (587*xp^8)/23814 - (51523*xp^9)/1607445 - (1276*xp^10)/32805 -        (114428*xp^11)/2525985 - (633839*xp^12)/12349260)*log(xp) +      ((-2*xp^4)/81 - (4*xp^5)/135 - (8*xp^6)/243 - (304*xp^7)/8505 -        (65*xp^8)/1701 - (206*xp^9)/5103 - (154*xp^10)/3645 - (32*xp^11)/729 -        (202*xp^12)/4455)*log(xp)^2) +    L*((-101/108 + (2*Pi^2)/27)*xp^4 + (-169/250 + (4*Pi^2)/45)*xp^5 +      (-3971/6075 + (8*Pi^2)/81)*xp^6 + (-7165681/10418625 + (304*Pi^2)/2835)*      xp^7 + (-48742831/66679200 + (65*Pi^2)/567)*xp^8 +      (-27824291/36006768 + (206*Pi^2)/1701)*xp^9 +      (-521650447/642978000 + (154*Pi^2)/1215)*xp^10 +      (-4118470966/4862521125 + (32*Pi^2)/243)*xp^11 +      (-502318223387/570535812000 + (202*Pi^2)/1485)*xp^12 +      ((7*xp^4)/9 + (98*xp^5)/225 + (92*xp^6)/405 + (7936*xp^7)/99225 -        (3433*xp^8)/79380 - (55627*xp^9)/357210 - (66863*xp^10)/255150 -        (510602*xp^11)/1403325 - (9503063*xp^12)/20582100)*log(xp) +      ((-4*xp^4)/9 - (8*xp^5)/15 - (16*xp^6)/27 - (608*xp^7)/945 -        (130*xp^8)/189 - (412*xp^9)/567 - (308*xp^10)/405 - (64*xp^11)/81 -        (404*xp^12)/495)*log(xp)^2 + NF*((-7*xp^4)/486 - (7*xp^5)/2025 +        (4*xp^6)/1215 + (814*xp^7)/99225 + (587*xp^8)/47628 +        (51523*xp^9)/3214890 + (638*xp^10)/32805 + (57214*xp^11)/2525985 +        (633839*xp^12)/24698520 + ((2*xp^4)/81 + (4*xp^5)/135 + (8*xp^6)/243 +          (304*xp^7)/8505 + (65*xp^8)/1701 + (206*xp^9)/5103 +          (154*xp^10)/3645 + (32*xp^11)/729 + (202*xp^12)/4455)*log(xp))) +    xp^4*(-1123/486 + (49*Pi^2)/324 + (8*Zeta(3))/9) +    xp^5*(-72991/50625 + (91*Pi^2)/1350 + (16*Zeta(3))/15) +    xp^6*(-229403/182250 + (13*Pi^2)/810 + (32*Zeta(3))/27) +    xp^7*(-1290459563/1093955625 - (4121*Pi^2)/198450 + (1216*Zeta(3))/945) +    xp^8*(-30951820283/28005264000 - (32783*Pi^2)/635040 +      (260*Zeta(3))/189) + xp^9*(-77274095611/75614212800 -      (682111*Pi^2)/8573040 + (824*Zeta(3))/567) +    xp^10*(-251380824187/270050760000 - (647189*Pi^2)/6123600 +      (616*Zeta(3))/405) + xp^11*(-18751687837481/22464847597500 -      (2196253*Pi^2)/16839900 + (128*Zeta(3))/81) +    xp^12*(-363633293199511/494226647145000 - (1152229*Pi^2)/7484400 +      (808*Zeta(3))/495));

 Spgg0pqq0sigma1qg:=11/6 - (52*Pi^2)/27 + (73/9 - (8*Pi^2)/3 + (289/9 - (8*Pi^2)/3)*xp +    (39 - (16*Pi^2)/3)*xp^2 + (1003/27 - (16*Pi^2)/3)*xp^3 +    (1757/54 - (16*Pi^2)/3)*xp^4 + (4667/150 - (16*Pi^2)/3)*xp^5 +    (41219/1350 - (16*Pi^2)/3)*xp^6 + (401167/13230 - (16*Pi^2)/3)*xp^7 +    (1604369/52920 - (16*Pi^2)/3)*xp^8 + (230107/7560 - (16*Pi^2)/3)*xp^9 +    (248191/8100 - (16*Pi^2)/3)*xp^10 + (212000237/6860700 - (16*Pi^2)/3)*    xp^11 + (428102251/13721400 - (16*Pi^2)/3)*xp^12)*log(xp) +  (104/9 - (16*xp)/9 - (20*xp^2)/9 + (44*xp^3)/9 + (92*xp^4)/9 +    (628*xp^5)/45 + (152*xp^6)/9 + (6088*xp^7)/315 + (964*xp^8)/45 +    (7328*xp^9)/315 + (7846*xp^10)/315 + (10162*xp^11)/385 + (2914*xp^12)/105)*  log(xp)^2 + (16/3 + (16*xp)/3 + (32*xp^2)/3 + (32*xp^3)/3 + (32*xp^4)/3 +    (32*xp^5)/3 + (32*xp^6)/3 + (32*xp^7)/3 + (32*xp^8)/3 + (32*xp^9)/3 +    (32*xp^10)/3 + (32*xp^11)/3 + (32*xp^12)/3)*log(xp)^3 +  NF*(-1/9 + (4*Pi^2)/81 + (-16/27 + (4*Pi^2)/81)*xp +    (-22/27 + (8*Pi^2)/81)*xp^2 + (-167/243 + (8*Pi^2)/81)*xp^3 +    (-641/972 + (8*Pi^2)/81)*xp^4 + (-15803/24300 + (8*Pi^2)/81)*xp^5 +    (-1747/2700 + (8*Pi^2)/81)*xp^6 + (-256409/396900 + (8*Pi^2)/81)*xp^7 +    (-3076873/4762800 + (8*Pi^2)/81)*xp^8 + (-27711317/42865200 + (8*Pi^2)/81)*    xp^9 + (-1733741/2679075 + (8*Pi^2)/81)*xp^10 +    (-420054517/648336150 + (8*Pi^2)/81)*xp^11 +    (-134579321/207467568 + (8*Pi^2)/81)*xp^12 +    (-10/27 + (2*xp)/27 + (2*xp^2)/9 - (2*xp^3)/27 - (2*xp^4)/9 -      (26*xp^5)/81 - (32*xp^6)/81 - (184*xp^7)/405 - (68*xp^8)/135 -      (172*xp^9)/315 - (551*xp^10)/945 - (5239*xp^11)/8505 -      (5491*xp^12)/8505)*log(xp) + (-8/27 - (8*xp)/27 - (16*xp^2)/27 -      (16*xp^3)/27 - (16*xp^4)/27 - (16*xp^5)/27 - (16*xp^6)/27 -      (16*xp^7)/27 - (16*xp^8)/27 - (16*xp^9)/27 - (16*xp^10)/27 -      (16*xp^11)/27 - (16*xp^12)/27)*log(xp)^2) +  L*(-11/6 + (4*Pi^2)/9 + (-97/18 + (4*Pi^2)/9)*xp +    (-41/6 + (8*Pi^2)/9)*xp^2 + (-373/54 + (8*Pi^2)/9)*xp^3 +    (-158/27 + (8*Pi^2)/9)*xp^4 + (-3676/675 + (8*Pi^2)/9)*xp^5 +    (-779/150 + (8*Pi^2)/9)*xp^6 + (-7361/1470 + (8*Pi^2)/9)*xp^7 +    (-514453/105840 + (8*Pi^2)/9)*xp^8 + (-215017/45360 + (8*Pi^2)/9)*xp^9 +    (-4871/1050 + (8*Pi^2)/9)*xp^10 + (-7808431/1715175 + (8*Pi^2)/9)*xp^11 +    (-1535984/343035 + (8*Pi^2)/9)*xp^12 +    (-40/9 + (8*xp)/9 + (10*xp^2)/9 - (2*xp^3)/3 - (7*xp^4)/3 -      (157*xp^5)/45 - (22*xp^6)/5 - (542*xp^7)/105 - (3667*xp^8)/630 -      (12101*xp^9)/1890 - (6544*xp^10)/945 - (6992*xp^11)/945 -      (81427*xp^12)/10395)*log(xp) + (-8/3 - (8*xp)/3 - (16*xp^2)/3 -      (16*xp^3)/3 - (16*xp^4)/3 - (16*xp^5)/3 - (16*xp^6)/3 - (16*xp^7)/3 -      (16*xp^8)/3 - (16*xp^9)/3 - (16*xp^10)/3 - (16*xp^11)/3 - (16*xp^12)/3)*    log(xp)^2 + NF*(1/9 - xp/27 - xp^2/9 - (5*xp^3)/81 - (7*xp^4)/162 -      xp^5/30 - (11*xp^6)/405 - (13*xp^7)/567 - (5*xp^8)/252 - (17*xp^9)/972 -      (19*xp^10)/1215 - (7*xp^11)/495 - (23*xp^12)/1782 +      (4/27 + (4*xp)/27 + (8*xp^2)/27 + (8*xp^3)/27 + (8*xp^4)/27 +        (8*xp^5)/27 + (8*xp^6)/27 + (8*xp^7)/27 + (8*xp^8)/27 + (8*xp^9)/27 +        (8*xp^10)/27 + (8*xp^11)/27 + (8*xp^12)/27)*log(xp))) +  (32*Zeta(3))/3 + xp*(-152/9 + (8*Pi^2)/27 + (32*Zeta(3))/3) +  xp^12*(86049091169/5071429440 - (1457*Pi^2)/315 + (64*Zeta(3))/3) +  xp^11*(412844610931/27168372000 - (5081*Pi^2)/1155 + (64*Zeta(3))/3) +  xp^10*(1892884927/142884000 - (3923*Pi^2)/945 + (64*Zeta(3))/3) +  xp^9*(633444773/57153600 - (3664*Pi^2)/945 + (64*Zeta(3))/3) +  xp^8*(76873883/8890560 - (482*Pi^2)/135 + (64*Zeta(3))/3) +  xp^7*(8136523/1389150 - (3044*Pi^2)/945 + (64*Zeta(3))/3) +  xp^6*(52403/20250 - (76*Pi^2)/27 + (64*Zeta(3))/3) +  xp^5*(-56323/40500 - (314*Pi^2)/135 + (64*Zeta(3))/3) +  xp^4*(-2159/324 - (46*Pi^2)/27 + (64*Zeta(3))/3) +  xp^3*(-2755/162 - (22*Pi^2)/27 + (64*Zeta(3))/3) +  xp^2*(-206/9 + (10*Pi^2)/27 + (64*Zeta(3))/3) +  e*(11/6 + Pi^2/72 - (7*Pi^4)/135 +    (-1 + (46*Pi^2)/9 + (-569/9 + (46*Pi^2)/9)*xp + (-683/9 + (92*Pi^2)/9)*      xp^2 + (-1705/27 + (92*Pi^2)/9)*xp^3 + (-1390/27 + (92*Pi^2)/9)*xp^4 +      (-31666/675 + (92*Pi^2)/9)*xp^5 + (-10036/225 + (92*Pi^2)/9)*xp^6 +      (-2126/49 + (92*Pi^2)/9)*xp^7 + (-2265143/52920 + (92*Pi^2)/9)*xp^8 +      (-966659/22680 + (92*Pi^2)/9)*xp^9 + (-24218/567 + (92*Pi^2)/9)*xp^10 +      (-14748631/343035 + (92*Pi^2)/9)*xp^11 +      (-10637563/245025 + (92*Pi^2)/9)*xp^12)*log(xp)^2 +    (-80/9 + (64*xp)/9 + (116*xp^2)/9 + (20*xp^3)/9 - (46*xp^4)/9 -      (154*xp^5)/15 - (644*xp^6)/45 - (5564*xp^7)/315 - (6469*xp^8)/315 -      (21787*xp^9)/945 - (23908*xp^10)/945 - (284044*xp^11)/10395 -      (303238*xp^12)/10395)*log(xp)^3 +    (-16/3 - (16*xp)/3 - (32*xp^2)/3 - (32*xp^3)/3 - (32*xp^4)/3 -      (32*xp^5)/3 - (32*xp^6)/3 - (32*xp^7)/3 - (32*xp^8)/3 - (32*xp^9)/3 -      (32*xp^10)/3 - (32*xp^11)/3 - (32*xp^12)/3)*log(xp)^4 +    L^2*(-11/12 + (2*Pi^2)/9 + (-97/36 + (2*Pi^2)/9)*xp +      (-41/12 + (4*Pi^2)/9)*xp^2 + (-373/108 + (4*Pi^2)/9)*xp^3 +      (-79/27 + (4*Pi^2)/9)*xp^4 + (-1838/675 + (4*Pi^2)/9)*xp^5 +      (-779/300 + (4*Pi^2)/9)*xp^6 + (-7361/2940 + (4*Pi^2)/9)*xp^7 +      (-514453/211680 + (4*Pi^2)/9)*xp^8 + (-215017/90720 + (4*Pi^2)/9)*xp^9 +      (-4871/2100 + (4*Pi^2)/9)*xp^10 + (-7808431/3430350 + (4*Pi^2)/9)*      xp^11 + (-767992/343035 + (4*Pi^2)/9)*xp^12 +      (-20/9 + (4*xp)/9 + (5*xp^2)/9 - xp^3/3 - (7*xp^4)/6 - (157*xp^5)/90 -        (11*xp^6)/5 - (271*xp^7)/105 - (3667*xp^8)/1260 - (12101*xp^9)/3780 -        (3272*xp^10)/945 - (3496*xp^11)/945 - (81427*xp^12)/20790)*log(xp) +      (-4/3 - (4*xp)/3 - (8*xp^2)/3 - (8*xp^3)/3 - (8*xp^4)/3 - (8*xp^5)/3 -        (8*xp^6)/3 - (8*xp^7)/3 - (8*xp^8)/3 - (8*xp^9)/3 - (8*xp^10)/3 -        (8*xp^11)/3 - (8*xp^12)/3)*log(xp)^2 +      NF*(1/18 - xp/54 - xp^2/18 - (5*xp^3)/162 - (7*xp^4)/324 - xp^5/60 -        (11*xp^6)/810 - (13*xp^7)/1134 - (5*xp^8)/504 - (17*xp^9)/1944 -        (19*xp^10)/2430 - (7*xp^11)/990 - (23*xp^12)/3564 +        (2/27 + (2*xp)/27 + (4*xp^2)/27 + (4*xp^3)/27 + (4*xp^4)/27 +          (4*xp^5)/27 + (4*xp^6)/27 + (4*xp^7)/27 + (4*xp^8)/27 +          (4*xp^9)/27 + (4*xp^10)/27 + (4*xp^11)/27 + (4*xp^12)/27)*        log(xp))) + xp^12*(47584328542777/18827681796000 +      (583661*Pi^2)/85050 - (14*Pi^4)/135 - (606476*Zeta(3))/10395) +    xp^11*(-1173891816230467/1317937725720000 + (4232663*Pi^2)/623700 -      (14*Pi^4)/135 - (568088*Zeta(3))/10395) +    xp^10*(-439339148917/90016920000 + (2290283*Pi^2)/340200 - (14*Pi^4)/135 -      (47816*Zeta(3))/945) + xp^9*(-691427806373/72013536000 +      (3651619*Pi^2)/544320 - (14*Pi^4)/135 - (43574*Zeta(3))/945) +    log(xp)*(40/9 + (110*Pi^2)/27 + xp^2*(1139/9 - (343*Pi^2)/54 -        (256*Zeta(3))/3) + xp^3*(7832/81 - (7*Pi^2)/6 - (256*Zeta(3))/3) +      xp^4*(18203/324 + (85*Pi^2)/36 - (256*Zeta(3))/3) +      xp^5*(1447909/40500 + (523*Pi^2)/108 - (256*Zeta(3))/3) +      xp^6*(93403/4500 + (611*Pi^2)/90 - (256*Zeta(3))/3) +      xp^7*(2670911/308700 + (5293*Pi^2)/630 - (256*Zeta(3))/3) +      xp^8*(-34648111/22226400 + (73961*Pi^2)/7560 - (256*Zeta(3))/3) +      xp^9*(-297544813/28576800 + (249343*Pi^2)/22680 - (256*Zeta(3))/3) +      xp^10*(-651513269/35721000 + (34226*Pi^2)/2835 - (256*Zeta(3))/3) +      xp^11*(-1201041818269/47544651000 + (406838*Pi^2)/31185 -        (256*Zeta(3))/3) + xp^12*(-53718582587/1698023250 +        (1738001*Pi^2)/124740 - (256*Zeta(3))/3) +      xp*(905/9 - (94*Pi^2)/27 - (128*Zeta(3))/3) - (128*Zeta(3))/3) +    xp^8*(-285318804077/18670176000 + (8546119*Pi^2)/1270080 - (14*Pi^4)/135 -      (12938*Zeta(3))/315) + xp^7*(-25985844071/1166886000 +      (120199*Pi^2)/17640 - (14*Pi^4)/135 - (11128*Zeta(3))/315) +    xp^6*(-75634099/2430000 + (37807*Pi^2)/5400 - (14*Pi^4)/135 -      (1288*Zeta(3))/45) + xp^5*(-104191733/2430000 + (14914*Pi^2)/2025 -      (14*Pi^4)/135 - (308*Zeta(3))/15) +    xp^4*(-233621/3888 + (437*Pi^2)/54 - (14*Pi^4)/135 - (92*Zeta(3))/9) -    (160*Zeta(3))/9 + xp^3*(-98927/972 + (2149*Pi^2)/216 - (14*Pi^4)/135 +      (40*Zeta(3))/9) + xp*(-1795/18 + (2179*Pi^2)/216 - (7*Pi^4)/135 +      (128*Zeta(3))/9) + xp^2*(-4723/36 + (2609*Pi^2)/216 - (14*Pi^4)/135 +      (232*Zeta(3))/9) + NF*(-1/9 - Pi^2/36 +      (-4/27 - (11*Pi^2)/81 + (46/27 - (11*Pi^2)/81)*xp +        (64/27 - (22*Pi^2)/81)*xp^2 + (418/243 - (22*Pi^2)/81)*xp^3 +        (379/243 - (22*Pi^2)/81)*xp^4 + (9169/6075 - (22*Pi^2)/81)*xp^5 +        (18223/12150 - (22*Pi^2)/81)*xp^6 + (898447/595350 - (22*Pi^2)/81)*        xp^7 + (606443/396900 - (22*Pi^2)/81)*xp^8 +        (16631281/10716300 - (22*Pi^2)/81)*xp^9 +        (3383813/2143260 - (22*Pi^2)/81)*xp^10 +        (416801537/259334460 - (22*Pi^2)/81)*xp^11 +        (2121774799/1296672300 - (22*Pi^2)/81)*xp^12)*log(xp) +      (2/9 - (10*xp)/27 - (22*xp^2)/27 - (26*xp^3)/81 - (5*xp^4)/81 +        (47*xp^5)/405 + (34*xp^6)/135 + (38*xp^7)/105 + (859*xp^8)/1890 +        (9091*xp^9)/17010 + (5144*xp^10)/8505 + (62464*xp^11)/93555 +        (67777*xp^12)/93555)*log(xp)^2 + (8/27 + (8*xp)/27 + (16*xp^2)/27 +        (16*xp^3)/27 + (16*xp^4)/27 + (16*xp^5)/27 + (16*xp^6)/27 +        (16*xp^7)/27 + (16*xp^8)/27 + (16*xp^9)/27 + (16*xp^10)/27 +        (16*xp^11)/27 + (16*xp^12)/27)*log(xp)^3 +      xp*(-43/27 + (19*Pi^2)/324 + (16*Zeta(3))/27) + (16*Zeta(3))/27 +      xp^12*(-7124204233009/17971878078000 - (273523*Pi^2)/2245320 +        (32*Zeta(3))/27) + xp^11*(-16463518617041/35943756156000 -        (126251*Pi^2)/1122660 + (32*Zeta(3))/27) +      xp^10*(-14204439451/27005076000 - (10421*Pi^2)/102060 +        (32*Zeta(3))/27) + xp^9*(-8125617587/13502538000 -        (36959*Pi^2)/408240 + (32*Zeta(3))/27) +      xp^8*(-57307841/83349000 - (3511*Pi^2)/45360 + (32*Zeta(3))/27) +      xp^7*(-196679303/250047000 - (2117*Pi^2)/34020 + (32*Zeta(3))/27) +      xp^6*(-659051/729000 - (43*Pi^2)/972 + (32*Zeta(3))/27) +      xp^5*(-191269/182250 - (43*Pi^2)/1944 + (32*Zeta(3))/27) +      xp^4*(-3625/2916 + (13*Pi^2)/1944 + (32*Zeta(3))/27) +      xp^3*(-2249/1458 + (47*Pi^2)/972 + (32*Zeta(3))/27) +      xp^2*(-121/54 + (41*Pi^2)/324 + (32*Zeta(3))/27)) +    L*((-40*Pi^2)/27 + (11/3 - (8*Pi^2)/3 + (33 - (8*Pi^2)/3)*xp +        (361/9 - (16*Pi^2)/3)*xp^2 + (985/27 - (16*Pi^2)/3)*xp^3 +        (1631/54 - (16*Pi^2)/3)*xp^4 + (12431/450 - (16*Pi^2)/3)*xp^5 +        (35279/1350 - (16*Pi^2)/3)*xp^6 + (66575/2646 - (16*Pi^2)/3)*xp^7 +        (1296341/52920 - (16*Pi^2)/3)*xp^8 + (181703/7560 - (16*Pi^2)/3)*        xp^9 + (1344697/56700 - (16*Pi^2)/3)*xp^10 +        (161238317/6860700 - (16*Pi^2)/3)*xp^11 +        (320618611/13721400 - (16*Pi^2)/3)*xp^12)*log(xp) +      (80/9 - (40*xp)/9 - (68*xp^2)/9 - (4*xp^3)/9 + (44*xp^4)/9 +        (388*xp^5)/45 + (104*xp^6)/9 + (4408*xp^7)/315 + (724*xp^8)/45 +        (5648*xp^9)/315 + (6166*xp^10)/315 + (24326*xp^11)/1155 +        (2354*xp^12)/105)*log(xp)^2 + (16/3 + (16*xp)/3 + (32*xp^2)/3 +        (32*xp^3)/3 + (32*xp^4)/3 + (32*xp^5)/3 + (32*xp^6)/3 + (32*xp^7)/3 +        (32*xp^8)/3 + (32*xp^9)/3 + (32*xp^10)/3 + (32*xp^11)/3 +        (32*xp^12)/3)*log(xp)^3 + NF*((4*Pi^2)/81 + (-17/27 + (4*Pi^2)/81)*        xp + (-25/27 + (8*Pi^2)/81)*xp^2 + (-182/243 + (8*Pi^2)/81)*xp^3 +        (-683/972 + (8*Pi^2)/81)*xp^4 + (-16613/24300 + (8*Pi^2)/81)*xp^5 +        (-5461/8100 + (8*Pi^2)/81)*xp^6 + (-29501/44100 + (8*Pi^2)/81)*xp^7 +        (-3171373/4762800 + (8*Pi^2)/81)*xp^8 +        (-28461017/42865200 + (8*Pi^2)/81)*xp^9 +        (-1775636/2679075 + (8*Pi^2)/81)*xp^10 +        (-429222907/648336150 + (8*Pi^2)/81)*xp^11 +        (-137257073/207467568 + (8*Pi^2)/81)*xp^12 +        (-2/9 + (2*xp)/9 + (14*xp^2)/27 + (2*xp^3)/9 + (2*xp^4)/27 -          (2*xp^5)/81 - (8*xp^6)/81 - (64*xp^7)/405 - (28*xp^8)/135 -          (236*xp^9)/945 - (271*xp^10)/945 - (2719*xp^11)/8505 -          (2971*xp^12)/8505)*log(xp) + (-8/27 - (8*xp)/27 - (16*xp^2)/27 -          (16*xp^3)/27 - (16*xp^4)/27 - (16*xp^5)/27 - (16*xp^6)/27 -          (16*xp^7)/27 - (16*xp^8)/27 - (16*xp^9)/27 - (16*xp^10)/27 -          (16*xp^11)/27 - (16*xp^12)/27)*log(xp)^2) + (32*Zeta(3))/3 +      xp*(-401/18 + (20*Pi^2)/27 + (32*Zeta(3))/3) +      xp^12*(63341103713/5071429440 - (1177*Pi^2)/315 + (64*Zeta(3))/3) +      xp^11*(289159063891/27168372000 - (12163*Pi^2)/3465 + (64*Zeta(3))/3) +      xp^10*(1230039247/142884000 - (3083*Pi^2)/945 + (64*Zeta(3))/3) +      xp^9*(362523353/57153600 - (2824*Pi^2)/945 + (64*Zeta(3))/3) +      xp^8*(33659831/8890560 - (362*Pi^2)/135 + (64*Zeta(3))/3) +      xp^7*(590189/694575 - (2204*Pi^2)/945 + (64*Zeta(3))/3) +      xp^6*(-26381/10125 - (52*Pi^2)/27 + (64*Zeta(3))/3) +      xp^5*(-276883/40500 - (194*Pi^2)/135 + (64*Zeta(3))/3) +      xp^4*(-4055/324 - (22*Pi^2)/27 + (64*Zeta(3))/3) +      xp^3*(-1937/81 + (2*Pi^2)/27 + (64*Zeta(3))/3) +      xp^2*(-535/18 + (34*Pi^2)/27 + (64*Zeta(3))/3))) +  e^2*(11/6 - (4*Pi^2)/9 - (2*Pi^4)/81 +    (22/9 - (148*Pi^2)/27 + (1970/27 - (148*Pi^2)/27)*xp +      (274/3 - (296*Pi^2)/27)*xp^2 + (5930/81 - (296*Pi^2)/27)*xp^3 +      (4943/81 - (296*Pi^2)/27)*xp^4 + (114421/2025 - (296*Pi^2)/27)*xp^5 +      (36811/675 - (296*Pi^2)/27)*xp^6 + (355871/6615 - (296*Pi^2)/27)*xp^7 +      (4267579/79380 - (296*Pi^2)/27)*xp^8 + (263221/4860 - (296*Pi^2)/27)*      xp^9 + (1554859/28350 - (296*Pi^2)/27)*xp^10 +      (573441557/10291050 - (296*Pi^2)/27)*xp^11 +      (1167675871/20582100 - (296*Pi^2)/27)*xp^12)*log(xp)^3 +    (160/27 - (176*xp)/27 - (328*xp^2)/27 - (8*xp^3)/3 + (32*xp^4)/9 +      (1072*xp^5)/135 + (512*xp^6)/45 + (128*xp^7)/9 + (3148*xp^8)/189 +      (10652*xp^9)/567 + (58636*xp^10)/2835 + (698308*xp^11)/31185 +      (149372*xp^12)/6237)*log(xp)^4 +    (32/9 + (32*xp)/9 + (64*xp^2)/9 + (64*xp^3)/9 + (64*xp^4)/9 +      (64*xp^5)/9 + (64*xp^6)/9 + (64*xp^7)/9 + (64*xp^8)/9 + (64*xp^9)/9 +      (64*xp^10)/9 + (64*xp^11)/9 + (64*xp^12)/9)*log(xp)^5 +    L^3*(-11/36 + (2*Pi^2)/27 + (-97/108 + (2*Pi^2)/27)*xp +      (-41/36 + (4*Pi^2)/27)*xp^2 + (-373/324 + (4*Pi^2)/27)*xp^3 +      (-79/81 + (4*Pi^2)/27)*xp^4 + (-1838/2025 + (4*Pi^2)/27)*xp^5 +      (-779/900 + (4*Pi^2)/27)*xp^6 + (-7361/8820 + (4*Pi^2)/27)*xp^7 +      (-514453/635040 + (4*Pi^2)/27)*xp^8 + (-215017/272160 + (4*Pi^2)/27)*      xp^9 + (-4871/6300 + (4*Pi^2)/27)*xp^10 +      (-7808431/10291050 + (4*Pi^2)/27)*xp^11 +      (-767992/1029105 + (4*Pi^2)/27)*xp^12 +      (-20/27 + (4*xp)/27 + (5*xp^2)/27 - xp^3/9 - (7*xp^4)/18 -        (157*xp^5)/270 - (11*xp^6)/15 - (271*xp^7)/315 - (3667*xp^8)/3780 -        (12101*xp^9)/11340 - (3272*xp^10)/2835 - (3496*xp^11)/2835 -        (81427*xp^12)/62370)*log(xp) + (-4/9 - (4*xp)/9 - (8*xp^2)/9 -        (8*xp^3)/9 - (8*xp^4)/9 - (8*xp^5)/9 - (8*xp^6)/9 - (8*xp^7)/9 -        (8*xp^8)/9 - (8*xp^9)/9 - (8*xp^10)/9 - (8*xp^11)/9 - (8*xp^12)/9)*      log(xp)^2 + NF*(1/54 - xp/162 - xp^2/54 - (5*xp^3)/486 - (7*xp^4)/972 -        xp^5/180 - (11*xp^6)/2430 - (13*xp^7)/3402 - (5*xp^8)/1512 -        (17*xp^9)/5832 - (19*xp^10)/7290 - (7*xp^11)/2970 - (23*xp^12)/10692 +        (2/81 + (2*xp)/81 + (4*xp^2)/81 + (4*xp^3)/81 + (4*xp^4)/81 +          (4*xp^5)/81 + (4*xp^6)/81 + (4*xp^7)/81 + (4*xp^8)/81 +          (4*xp^9)/81 + (4*xp^10)/81 + (4*xp^11)/81 + (4*xp^12)/81)*        log(xp))) + (77*Zeta(3))/18 - (292*Pi^2*Zeta(3))/27 +    NF*(-1/9 + Pi^4/1215 + ((14*Pi^2)/81 + (-22/9 + (14*Pi^2)/81)*xp +        (-94/27 + (28*Pi^2)/81)*xp^2 + (-616/243 + (28*Pi^2)/81)*xp^3 +        (-1121/486 + (28*Pi^2)/81)*xp^4 + (-27263/12150 + (28*Pi^2)/81)*xp^5 +        (-27263/12150 + (28*Pi^2)/81)*xp^6 + (-1353167/595350 + (28*Pi^2)/81)*        xp^7 + (-5517143/2381400 + (28*Pi^2)/81)*xp^8 +        (-50764907/21432600 + (28*Pi^2)/81)*xp^9 +        (-12991721/5358150 + (28*Pi^2)/81)*xp^10 +        (-1609761071/648336150 + (28*Pi^2)/81)*xp^11 +        (-6592469171/2593344600 + (28*Pi^2)/81)*xp^12)*log(xp)^2 +      (-4/27 + (28*xp)/81 + (20*xp^2)/27 + (68*xp^3)/243 + (8*xp^4)/243 -        (56*xp^5)/405 - (328*xp^6)/1215 - (3208*xp^7)/8505 - (442*xp^8)/945 -        (13934*xp^9)/25515 - (15698*xp^10)/25515 - (63346*xp^11)/93555 -        (68582*xp^12)/93555)*log(xp)^3 + (-16/81 - (16*xp)/81 - (32*xp^2)/81 -        (32*xp^3)/81 - (32*xp^4)/81 - (32*xp^5)/81 - (32*xp^6)/81 -        (32*xp^7)/81 - (32*xp^8)/81 - (32*xp^9)/81 - (32*xp^10)/81 -        (32*xp^11)/81 - (32*xp^12)/81)*log(xp)^4 +      log(xp)*(-4/27 + Pi^2/18 + xp^2*(53/9 - (53*Pi^2)/162 -          (248*Zeta(3))/81) + xp^3*(2753/729 - (59*Pi^2)/486 -          (248*Zeta(3))/81) + xp^4*(4291/1458 - (5*Pi^2)/486 -          (248*Zeta(3))/81) + xp^5*(440813/182250 + (163*Pi^2)/2430 -          (248*Zeta(3))/81) + xp^6*(739151/364500 + (154*Pi^2)/1215 -          (248*Zeta(3))/81) + xp^7*(213937103/125023500 + (1492*Pi^2)/8505 -          (248*Zeta(3))/81) + xp^8*(120188207/83349000 + (614*Pi^2)/2835 -          (248*Zeta(3))/81) + xp^9*(8142066887/6751269000 +          (6436*Pi^2)/25515 - (248*Zeta(3))/81) +        xp^10*(13430837251/13502538000 + (28957*Pi^2)/102060 -          (248*Zeta(3))/81) + xp^11*(14422669542161/17971878078000 +          (350167*Pi^2)/1122660 - (248*Zeta(3))/81) +        xp^12*(22489329096841/35943756156000 + (378811*Pi^2)/1122660 -          (248*Zeta(3))/81) + xp*(116/27 - (25*Pi^2)/162 - (124*Zeta(3))/81) -        (124*Zeta(3))/81) + xp^12*(-1105792236842108377/498180460322160000 +        (94396913*Pi^2)/256132800 + (2*Pi^4)/1215 - (91711*Zeta(3))/62370) +      xp^11*(-17650997518711111/7784069692533750 + (186019949*Pi^2)/        518668920 + (2*Pi^4)/1215 - (127133*Zeta(3))/93555) +      xp^10*(-19805725307131/8506598940000 + (747739*Pi^2)/2143260 +        (2*Pi^4)/1215 - (31529*Zeta(3))/25515) +      xp^9*(-10232842174937/4253299470000 + (58199537*Pi^2)/171460800 +        (2*Pi^4)/1215 - (112067*Zeta(3))/102060) +      xp^8*(-43871248769/17503290000 + (18897199*Pi^2)/57153600 +        (2*Pi^4)/1215 - (1187*Zeta(3))/1260) +      xp^7*(-69306246251/26254935000 + (4616141*Pi^2)/14288400 +        (2*Pi^4)/1215 - (6481*Zeta(3))/8505) +      xp^6*(-3857482/1366875 + (92669*Pi^2)/291600 + (2*Pi^4)/1215 -        (667*Zeta(3))/1215) + xp^5*(-67456637/21870000 + (10271*Pi^2)/32400 +        (2*Pi^4)/1215 - (233*Zeta(3))/810) +      xp^4*(-122285/34992 + (1267*Pi^2)/3888 + (2*Pi^4)/1215 +        (25*Zeta(3))/486) + xp^3*(-18583/4374 + (175*Pi^2)/486 +        (2*Pi^4)/1215 + (131*Zeta(3))/243) +      xp*(-119/27 + (115*Pi^2)/324 + Pi^4/1215 + (55*Zeta(3))/81) -      (7*Zeta(3))/27 + xp^2*(-169/27 + (163*Pi^2)/324 + (2*Pi^4)/1215 +        (13*Zeta(3))/9)) + L^2*((-20*Pi^2)/27 +      (11/6 - (4*Pi^2)/3 + (33/2 - (4*Pi^2)/3)*xp + (361/18 - (8*Pi^2)/3)*        xp^2 + (985/54 - (8*Pi^2)/3)*xp^3 + (1631/108 - (8*Pi^2)/3)*xp^4 +        (12431/900 - (8*Pi^2)/3)*xp^5 + (35279/2700 - (8*Pi^2)/3)*xp^6 +        (66575/5292 - (8*Pi^2)/3)*xp^7 + (1296341/105840 - (8*Pi^2)/3)*xp^8 +        (181703/15120 - (8*Pi^2)/3)*xp^9 + (1344697/113400 - (8*Pi^2)/3)*        xp^10 + (161238317/13721400 - (8*Pi^2)/3)*xp^11 +        (320618611/27442800 - (8*Pi^2)/3)*xp^12)*log(xp) +      (40/9 - (20*xp)/9 - (34*xp^2)/9 - (2*xp^3)/9 + (22*xp^4)/9 +        (194*xp^5)/45 + (52*xp^6)/9 + (2204*xp^7)/315 + (362*xp^8)/45 +        (2824*xp^9)/315 + (3083*xp^10)/315 + (12163*xp^11)/1155 +        (1177*xp^12)/105)*log(xp)^2 + (8/3 + (8*xp)/3 + (16*xp^2)/3 +        (16*xp^3)/3 + (16*xp^4)/3 + (16*xp^5)/3 + (16*xp^6)/3 + (16*xp^7)/3 +        (16*xp^8)/3 + (16*xp^9)/3 + (16*xp^10)/3 + (16*xp^11)/3 +        (16*xp^12)/3)*log(xp)^3 + NF*((2*Pi^2)/81 + (-17/54 + (2*Pi^2)/81)*        xp + (-25/54 + (4*Pi^2)/81)*xp^2 + (-91/243 + (4*Pi^2)/81)*xp^3 +        (-683/1944 + (4*Pi^2)/81)*xp^4 + (-16613/48600 + (4*Pi^2)/81)*xp^5 +        (-5461/16200 + (4*Pi^2)/81)*xp^6 + (-29501/88200 + (4*Pi^2)/81)*xp^7 +        (-3171373/9525600 + (4*Pi^2)/81)*xp^8 +        (-28461017/85730400 + (4*Pi^2)/81)*xp^9 +        (-887818/2679075 + (4*Pi^2)/81)*xp^10 +        (-429222907/1296672300 + (4*Pi^2)/81)*xp^11 +        (-137257073/414935136 + (4*Pi^2)/81)*xp^12 +        (-1/9 + xp/9 + (7*xp^2)/27 + xp^3/9 + xp^4/27 - xp^5/81 -          (4*xp^6)/81 - (32*xp^7)/405 - (14*xp^8)/135 - (118*xp^9)/945 -          (271*xp^10)/1890 - (2719*xp^11)/17010 - (2971*xp^12)/17010)*        log(xp) + (-4/27 - (4*xp)/27 - (8*xp^2)/27 - (8*xp^3)/27 -          (8*xp^4)/27 - (8*xp^5)/27 - (8*xp^6)/27 - (8*xp^7)/27 -          (8*xp^8)/27 - (8*xp^9)/27 - (8*xp^10)/27 - (8*xp^11)/27 -          (8*xp^12)/27)*log(xp)^2) + (16*Zeta(3))/3 +      xp*(-401/36 + (10*Pi^2)/27 + (16*Zeta(3))/3) +      xp^12*(63341103713/10142858880 - (1177*Pi^2)/630 + (32*Zeta(3))/3) +      xp^11*(289159063891/54336744000 - (12163*Pi^2)/6930 + (32*Zeta(3))/3) +      xp^10*(1230039247/285768000 - (3083*Pi^2)/1890 + (32*Zeta(3))/3) +      xp^9*(362523353/114307200 - (1412*Pi^2)/945 + (32*Zeta(3))/3) +      xp^8*(33659831/17781120 - (181*Pi^2)/135 + (32*Zeta(3))/3) +      xp^7*(590189/1389150 - (1102*Pi^2)/945 + (32*Zeta(3))/3) +      xp^6*(-26381/20250 - (26*Pi^2)/27 + (32*Zeta(3))/3) +      xp^5*(-276883/81000 - (97*Pi^2)/135 + (32*Zeta(3))/3) +      xp^4*(-4055/648 - (11*Pi^2)/27 + (32*Zeta(3))/3) +      xp^3*(-1937/162 + Pi^2/27 + (32*Zeta(3))/3) +      xp^2*(-535/36 + (17*Pi^2)/27 + (32*Zeta(3))/3)) +    log(xp)^2*(8/3 - (140*Pi^2)/27 + (632*Zeta(3))/9 +      xp*(-177 + (166*Pi^2)/27 + (632*Zeta(3))/9) +      xp^12*(10922333736403/190178604000 - (1377197*Pi^2)/62370 +        (1264*Zeta(3))/9) + xp^11*(1476649975333/31696434000 -        (1287149*Pi^2)/62370 + (1264*Zeta(3))/9) +      xp^10*(2479362229/71442000 - (108023*Pi^2)/5670 + (1264*Zeta(3))/9) +      xp^9*(205080011/9525600 - (49024*Pi^2)/2835 + (1264*Zeta(3))/9) +      xp^8*(148868467/22226400 - (14473*Pi^2)/945 + (1264*Zeta(3))/9) +      xp^7*(-2872519/277830 - (12338*Pi^2)/945 + (1264*Zeta(3))/9) +      xp^6*(-617203/20250 - (1406*Pi^2)/135 + (1264*Zeta(3))/9) +      xp^5*(-62332/1125 - (65*Pi^2)/9 + (1264*Zeta(3))/9) +      xp^4*(-268/3 - (85*Pi^2)/27 + (1264*Zeta(3))/9) +      xp^3*(-1390/9 + (71*Pi^2)/27 + (1264*Zeta(3))/9) +      xp^2*(-1955/9 + (311*Pi^2)/27 + (1264*Zeta(3))/9)) +    log(xp)*(40/9 - (11*Pi^2)/12 + (2*Pi^4)/27 +      xp^2*(2819/6 - (4571*Pi^2)/108 + (4*Pi^4)/27 - (2614*Zeta(3))/27) +      xp*(3292/9 - (3643*Pi^2)/108 + (2*Pi^4)/27 - (1400*Zeta(3))/27) +      xp^3*(6383/18 - (3625*Pi^2)/108 + (4*Pi^4)/27 - (194*Zeta(3))/9) +      (1240*Zeta(3))/27 + xp^4*(18173/81 - (6047*Pi^2)/216 + (4*Pi^4)/27 +        (83*Zeta(3))/3) + xp^5*(11476393/67500 - (420391*Pi^2)/16200 +        (4*Pi^4)/27 + (8419*Zeta(3))/135) +      xp^6*(54195499/405000 - (406453*Pi^2)/16200 + (4*Pi^4)/27 +        (806*Zeta(3))/9) + xp^7*(4167335461/38896200 - (562511*Pi^2)/22680 +        (4*Pi^4)/27 + (3922*Zeta(3))/35) +      xp^8*(807647228669/9335088000 - (450685*Pi^2)/18144 + (4*Pi^4)/27 +        (248173*Zeta(3))/1890) + xp^9*(280351719197/4000752000 -        (6825079*Pi^2)/272160 + (4*Pi^4)/27 + (840059*Zeta(3))/5670) +      xp^10*(510135614897/9001692000 - (2473373*Pi^2)/97200 + (4*Pi^4)/27 +        (462544*Zeta(3))/2835) + xp^11*(400303007862319/8786251504800 -        (710842637*Pi^2)/27442800 + (4*Pi^4)/27 + (5509552*Zeta(3))/31185) +      xp^12*(47747631636271187/1317937725720000 - (1450028291*Pi^2)/54885600 +        (4*Pi^4)/27 + (5893453*Zeta(3))/31185)) +    L*((11*Pi^2)/24 - (7*Pi^4)/135 + (-11/3 + (46*Pi^2)/9 +        (-593/9 + (46*Pi^2)/9)*xp + (-731/9 + (92*Pi^2)/9)*xp^2 +        (-1849/27 + (92*Pi^2)/9)*xp^3 + (-1534/27 + (92*Pi^2)/9)*xp^4 +        (-35266/675 + (92*Pi^2)/9)*xp^5 + (-11236/225 + (92*Pi^2)/9)*xp^6 +        (-7162/147 + (92*Pi^2)/9)*xp^7 + (-2547383/52920 + (92*Pi^2)/9)*xp^8 +        (-1087619/22680 + (92*Pi^2)/9)*xp^9 + (-27242/567 + (92*Pi^2)/9)*        xp^10 + (-16578151/343035 + (92*Pi^2)/9)*xp^11 +        (-11944363/245025 + (92*Pi^2)/9)*xp^12)*log(xp)^2 +      (-80/9 + (64*xp)/9 + (116*xp^2)/9 + (20*xp^3)/9 - (46*xp^4)/9 -        (154*xp^5)/15 - (644*xp^6)/45 - (5564*xp^7)/315 - (6469*xp^8)/315 -        (21787*xp^9)/945 - (23908*xp^10)/945 - (284044*xp^11)/10395 -        (303238*xp^12)/10395)*log(xp)^3 + (-16/3 - (16*xp)/3 - (32*xp^2)/3 -        (32*xp^3)/3 - (32*xp^4)/3 - (32*xp^5)/3 - (32*xp^6)/3 - (32*xp^7)/3 -        (32*xp^8)/3 - (32*xp^9)/3 - (32*xp^10)/3 - (32*xp^11)/3 -        (32*xp^12)/3)*log(xp)^4 + xp^12*(-36719074887623/18827681796000 +        (659261*Pi^2)/85050 - (14*Pi^4)/135 - (606476*Zeta(3))/10395) +      xp^11*(-7173877703140867/1317937725720000 + (4787063*Pi^2)/623700 -        (14*Pi^4)/135 - (568088*Zeta(3))/10395) +      xp^10*(-856931927317/90016920000 + (2592683*Pi^2)/340200 -        (14*Pi^4)/135 - (47816*Zeta(3))/945) +      xp^9*(-1032788795573/72013536000 + (4135459*Pi^2)/544320 -        (14*Pi^4)/135 - (43574*Zeta(3))/945) +      log(xp)*((110*Pi^2)/27 + xp^2*(383/3 - (343*Pi^2)/54 -          (256*Zeta(3))/3) + xp^3*(7778/81 - (7*Pi^2)/6 - (256*Zeta(3))/3) +        xp^4*(17447/324 + (85*Pi^2)/36 - (256*Zeta(3))/3) +        xp^5*(1306609/40500 + (523*Pi^2)/108 - (256*Zeta(3))/3) +        xp^6*(73603/4500 + (611*Pi^2)/90 - (256*Zeta(3))/3) +        xp^7*(1077431/308700 + (5293*Pi^2)/630 - (256*Zeta(3))/3) +        xp^8*(-164019871/22226400 + (73961*Pi^2)/7560 - (256*Zeta(3))/3) +        xp^9*(-480511933/28576800 + (249343*Pi^2)/22680 - (256*Zeta(3))/3) +        xp^10*(-898876469/35721000 + (34226*Pi^2)/2835 - (256*Zeta(3))/3) +        xp^11*(-1552821923869/47544651000 + (406838*Pi^2)/31185 -          (256*Zeta(3))/3) + xp^12*(-67019683037/1698023250 +          (1738001*Pi^2)/124740 - (256*Zeta(3))/3) +        xp*(913/9 - (94*Pi^2)/27 - (128*Zeta(3))/3) - (128*Zeta(3))/3) +      xp^8*(-376068313277/18670176000 + (9675079*Pi^2)/1270080 -        (14*Pi^4)/135 - (12938*Zeta(3))/315) +      xp^7*(-31829005871/1166886000 + (45293*Pi^2)/5880 - (14*Pi^4)/135 -        (11128*Zeta(3))/315) + xp^6*(-88253899/2430000 + (42607*Pi^2)/5400 -        (14*Pi^4)/135 - (1288*Zeta(3))/45) +      xp^5*(-117425333/2430000 + (16714*Pi^2)/2025 - (14*Pi^4)/135 -        (308*Zeta(3))/15) + xp^4*(-256373/3888 + (485*Pi^2)/54 -        (14*Pi^4)/135 - (92*Zeta(3))/9) - (160*Zeta(3))/9 +      xp^3*(-105641/972 + (2341*Pi^2)/216 - (14*Pi^4)/135 + (40*Zeta(3))/9) +      xp*(-946/9 + (2275*Pi^2)/216 - (7*Pi^4)/135 + (128*Zeta(3))/9) +      xp^2*(-4969/36 + (2801*Pi^2)/216 - (14*Pi^4)/135 + (232*Zeta(3))/9) +      NF*(-Pi^2/36 + ((-11*Pi^2)/81 + (50/27 - (11*Pi^2)/81)*xp +          (8/3 - (22*Pi^2)/81)*xp^2 + (490/243 - (22*Pi^2)/81)*xp^3 +          (451/243 - (22*Pi^2)/81)*xp^4 + (10969/6075 - (22*Pi^2)/81)*xp^5 +          (21823/12150 - (22*Pi^2)/81)*xp^6 + (1074847/595350 - (22*Pi^2)/81)*          xp^7 + (724043/396900 - (22*Pi^2)/81)*xp^8 +          (19806481/10716300 - (22*Pi^2)/81)*xp^9 +          (4018853/2143260 - (22*Pi^2)/81)*xp^10 +          (493641377/259334460 - (22*Pi^2)/81)*xp^11 +          (2505973999/1296672300 - (22*Pi^2)/81)*xp^12)*log(xp) +        (2/9 - (10*xp)/27 - (22*xp^2)/27 - (26*xp^3)/81 - (5*xp^4)/81 +          (47*xp^5)/405 + (34*xp^6)/135 + (38*xp^7)/105 + (859*xp^8)/1890 +          (9091*xp^9)/17010 + (5144*xp^10)/8505 + (62464*xp^11)/93555 +          (67777*xp^12)/93555)*log(xp)^2 + (8/27 + (8*xp)/27 + (16*xp^2)/27 +          (16*xp^3)/27 + (16*xp^4)/27 + (16*xp^5)/27 + (16*xp^6)/27 +          (16*xp^7)/27 + (16*xp^8)/27 + (16*xp^9)/27 + (16*xp^10)/27 +          (16*xp^11)/27 + (16*xp^12)/27)*log(xp)^3 +        xp*(-44/27 + (19*Pi^2)/324 + (16*Zeta(3))/27) + (16*Zeta(3))/27 +        xp^12*(-7356164500009/17971878078000 - (273523*Pi^2)/2245320 +          (32*Zeta(3))/27) + xp^11*(-16971814158641/35943756156000 -          (126251*Pi^2)/1122660 + (32*Zeta(3))/27) +        xp^10*(-14626741051/27005076000 - (10421*Pi^2)/102060 +          (32*Zeta(3))/27) + xp^9*(-8361773087/13502538000 -          (36959*Pi^2)/408240 + (32*Zeta(3))/27) +        xp^8*(-58961591/83349000 - (3511*Pi^2)/45360 + (32*Zeta(3))/27) +        xp^7*(-202412303/250047000 - (2117*Pi^2)/34020 + (32*Zeta(3))/27) +        xp^6*(-678851/729000 - (43*Pi^2)/972 + (32*Zeta(3))/27) +        xp^5*(-98672/91125 - (43*Pi^2)/1944 + (32*Zeta(3))/27) +        xp^4*(-3751/2916 + (13*Pi^2)/1944 + (32*Zeta(3))/27) +        xp^3*(-2339/1458 + (47*Pi^2)/972 + (32*Zeta(3))/27) +        xp^2*(-127/54 + (41*Pi^2)/324 + (32*Zeta(3))/27))) + (256*Zeta(5))/3 +    xp*(-6503/18 + (5971*Pi^2)/216 - (19*Pi^4)/405 + (7783*Zeta(3))/54 -      (292*Pi^2*Zeta(3))/27 + (256*Zeta(5))/3) +    xp^8*(-394795791938017/7841473920000 - (6780551*Pi^2)/8467200 +      (307*Pi^4)/5670 + (33626179*Zeta(3))/317520 - (584*Pi^2*Zeta(3))/27 +      (512*Zeta(5))/3) + xp^7*(-22759618031/302526000 + (534028*Pi^2)/297675 +      (121*Pi^4)/2835 + (1401401*Zeta(3))/13230 - (584*Pi^2*Zeta(3))/27 +      (512*Zeta(5))/3) + xp^9*(-33165080179307/1120210560000 -      (2098436779*Pi^2)/685843200 + (109*Pi^4)/1701 +      (14525359*Zeta(3))/136080 - (584*Pi^2*Zeta(3))/27 + (512*Zeta(5))/3) +    xp^6*(-53699531/506250 + (295411*Pi^2)/60750 + (59*Pi^4)/2025 +      (144907*Zeta(3))/1350 - (584*Pi^2*Zeta(3))/27 + (512*Zeta(5))/3) +    xp^10*(-1349590160227651/113421319200000 - (965267741*Pi^2)/190512000 +      (12391*Pi^4)/170100 + (3065879*Zeta(3))/28350 - (584*Pi^2*Zeta(3))/27 +      (512*Zeta(5))/3) + xp^11*(21321064316126725873/6088872292826400000 -      (15695686256759*Pi^2)/2282143248000 + (150973*Pi^4)/1871100 +      (565633126*Zeta(3))/5145525 - (584*Pi^2*Zeta(3))/27 + (512*Zeta(5))/3) +    xp^5*(-1183973807/8100000 + (4211021*Pi^2)/486000 + (17*Pi^4)/1350 +      (225166*Zeta(3))/2025 - (584*Pi^2*Zeta(3))/27 + (512*Zeta(5))/3) +    xp^12*(312287290795175489533/18266616878479200000 -      (38938752167137*Pi^2)/4564286496000 + (32849*Pi^4)/374220 +      (1152316031*Zeta(3))/10291050 - (584*Pi^2*Zeta(3))/27 +      (512*Zeta(5))/3) + xp^4*(-1581271/7776 + (53833*Pi^2)/3888 -      (7*Pi^4)/810 + (9728*Zeta(3))/81 - (584*Pi^2*Zeta(3))/27 +      (512*Zeta(5))/3) + xp^3*(-110959/324 + (23083*Pi^2)/972 -      (31*Pi^4)/810 + (23347*Zeta(3))/162 - (584*Pi^2*Zeta(3))/27 +      (512*Zeta(5))/3) + xp^2*(-4172/9 + (7285*Pi^2)/216 - (79*Pi^4)/810 +      (3247*Zeta(3))/18 - (584*Pi^2*Zeta(3))/27 + (512*Zeta(5))/3));

 Spgg1pgg0sigma0gg:=-221/16 - (75*Pi^2)/16 + (2995/16 - (99*Pi^2)/8)*xp^2 +  NF^2*(-5/36 + (23*xp)/36 - xp^2/18 + (17*xp^3)/54 + (8*xp^4)/27 +    (631*xp^5)/2160 + (943*xp^6)/3240 + (1319*xp^7)/4536 + (157*xp^8)/540 +    (157*xp^9)/540 + (32969*xp^10)/113400 + (21977*xp^11)/75600 +    (87013*xp^12)/299376) + (201/2 - 5*NF - (9*Pi^2)/2 +    e*(201/2 - 5*NF - (9*Pi^2)/2) + e^2*(201/2 - 5*NF - (9*Pi^2)/2) +    e^3*(201/2 - 5*NF - (9*Pi^2)/2))*DD(1, x) +  (-303/4 + (9*Pi^2)/2 + (1119/4 - 9*Pi^2)*xp - (501*xp^2)/8 +    (315/2 - (9*Pi^2)/2)*xp^3 + (4113/40 - (9*Pi^2)/2)*xp^4 +    (7683/80 - (9*Pi^2)/2)*xp^5 + (10875/112 - (9*Pi^2)/2)*xp^6 +    (224547/2240 - (9*Pi^2)/2)*xp^7 + (233041/2240 - (9*Pi^2)/2)*xp^8 +    (151219/1400 - (9*Pi^2)/2)*xp^9 + (627241/5600 - (9*Pi^2)/2)*xp^10 +    (2040721/17600 - (9*Pi^2)/2)*xp^11 + (7675761/64064 - (9*Pi^2)/2)*xp^12)*  log(xp) + (27 - (27*xp)/2 + (99*xp^2)/2 + (99*xp^3)/4 + (873*xp^4)/20 +    (531*xp^5)/10 + (2088*xp^6)/35 + (3627*xp^7)/56 + (19317*xp^8)/280 +    (363*xp^9)/5 + (116673*xp^10)/1540 + (242019*xp^11)/3080 +    (3247971*xp^12)/40040)*log(xp)^2 +  NF*(55/12 - Pi^2/8 + (-107/16 + Pi^2/4)*xp - (65*xp^2)/12 +    (-775/288 + Pi^2/8)*xp^3 + (-1187/288 + Pi^2/8)*xp^4 +    (-36653/7200 + Pi^2/8)*xp^5 + (-887021/151200 + Pi^2/8)*xp^6 +    (-5526607/846720 + Pi^2/8)*xp^7 + (-204641/28800 + Pi^2/8)*xp^8 +    (-6914147/907200 + Pi^2/8)*xp^9 + (-941576609/116424000 + Pi^2/8)*xp^10 +    (-1982234291/232848000 + Pi^2/8)*xp^11 +    (-533708655343/59935075200 + Pi^2/8)*xp^12 +    (7/2 - (63*xp)/4 - (7*xp^2)/4 - (229*xp^3)/24 - (1231*xp^4)/120 -      (257*xp^5)/24 - (13927*xp^6)/1260 - (11423*xp^7)/1008 -      (6477*xp^8)/560 - (353*xp^9)/30 - (1655183*xp^10)/138600 -      (1117859*xp^11)/92400 - (26461003*xp^12)/2162160)*log(xp)) -  (81*Zeta(3))/4 + xp^12*(722040099731/4439635200 - (2311581*Pi^2)/160160 +    (81*Zeta(3))/4) + xp^11*(1267291103/8131200 - (34065*Pi^2)/2464 +    (81*Zeta(3))/4) + xp^10*(23031979199/155232000 - (40511*Pi^2)/3080 +    (81*Zeta(3))/4) + xp^9*(1976104573/14112000 - (62*Pi^2)/5 +    (81*Zeta(3))/4) + xp^8*(2560009/19600 - (12927*Pi^2)/1120 +    (81*Zeta(3))/4) + xp^7*(536517/4480 - (2361*Pi^2)/224 + (81*Zeta(3))/4) +  xp^6*(597603/5600 - (5223*Pi^2)/560 + (81*Zeta(3))/4) +  xp^5*(3573/40 - (621*Pi^2)/80 + (81*Zeta(3))/4) +  xp^4*(18681/320 - (219*Pi^2)/40 + (81*Zeta(3))/4) +  xp^3*(-3687/64 - (3*Pi^2)/4 + (81*Zeta(3))/4) +  xp*(-2911/32 + (33*Pi^2)/4 + (81*Zeta(3))/2) +  d1(1 - x)*(33/2 + NF^2/9 - (67*Pi^2)/8 + (3*Pi^4)/8 +    NF*(-17/6 + (5*Pi^2)/12 - (9*Zeta(3))/8) + (297*Zeta(3))/16 +    e*(33/2 + NF^2/9 - (67*Pi^2)/8 + (3*Pi^4)/8 +      NF*(-17/6 + (5*Pi^2)/12 - (9*Zeta(3))/8) + (297*Zeta(3))/16) +    e^2*(33/2 + NF^2/9 - (67*Pi^2)/8 + (3*Pi^4)/8 +      NF*(-17/6 + (5*Pi^2)/12 - (9*Zeta(3))/8) + (297*Zeta(3))/16) +    e^3*(33/2 + NF^2/9 - (67*Pi^2)/8 + (3*Pi^4)/8 +      NF*(-17/6 + (5*Pi^2)/12 - (9*Zeta(3))/8) + (297*Zeta(3))/16)) +  DD(0, x)*(1025/16 + (5*NF^2)/36 - (33*Pi^2)/16 + NF*(-85/12 + Pi^2/8) +    (81*Zeta(3))/4 + e*(1025/16 + (5*NF^2)/36 - (33*Pi^2)/16 +      NF*(-85/12 + Pi^2/8) + (81*Zeta(3))/4) +    e^2*(1025/16 + (5*NF^2)/36 - (33*Pi^2)/16 + NF*(-85/12 + Pi^2/8) +      (81*Zeta(3))/4) + e^3*(1025/16 + (5*NF^2)/36 - (33*Pi^2)/16 +      NF*(-85/12 + Pi^2/8) + (81*Zeta(3))/4)) +  e*(-221/16 - (75*Pi^2)/16 + (2995/16 - (99*Pi^2)/8)*xp^2 +    NF^2*(-5/36 + (23*xp)/36 - xp^2/18 + (17*xp^3)/54 + (8*xp^4)/27 +      (631*xp^5)/2160 + (943*xp^6)/3240 + (1319*xp^7)/4536 + (157*xp^8)/540 +      (157*xp^9)/540 + (32969*xp^10)/113400 + (21977*xp^11)/75600 +      (87013*xp^12)/299376) + (-303/4 + (9*Pi^2)/2 + (1119/4 - 9*Pi^2)*xp -      (501*xp^2)/8 + (315/2 - (9*Pi^2)/2)*xp^3 + (4113/40 - (9*Pi^2)/2)*xp^4 +      (7683/80 - (9*Pi^2)/2)*xp^5 + (10875/112 - (9*Pi^2)/2)*xp^6 +      (224547/2240 - (9*Pi^2)/2)*xp^7 + (233041/2240 - (9*Pi^2)/2)*xp^8 +      (151219/1400 - (9*Pi^2)/2)*xp^9 + (627241/5600 - (9*Pi^2)/2)*xp^10 +      (2040721/17600 - (9*Pi^2)/2)*xp^11 + (7675761/64064 - (9*Pi^2)/2)*xp^12)*    log(xp) + (27 - (27*xp)/2 + (99*xp^2)/2 + (99*xp^3)/4 + (873*xp^4)/20 +      (531*xp^5)/10 + (2088*xp^6)/35 + (3627*xp^7)/56 + (19317*xp^8)/280 +      (363*xp^9)/5 + (116673*xp^10)/1540 + (242019*xp^11)/3080 +      (3247971*xp^12)/40040)*log(xp)^2 +    NF*(55/12 - Pi^2/8 + (-107/16 + Pi^2/4)*xp - (65*xp^2)/12 +      (-775/288 + Pi^2/8)*xp^3 + (-1187/288 + Pi^2/8)*xp^4 +      (-36653/7200 + Pi^2/8)*xp^5 + (-887021/151200 + Pi^2/8)*xp^6 +      (-5526607/846720 + Pi^2/8)*xp^7 + (-204641/28800 + Pi^2/8)*xp^8 +      (-6914147/907200 + Pi^2/8)*xp^9 + (-941576609/116424000 + Pi^2/8)*      xp^10 + (-1982234291/232848000 + Pi^2/8)*xp^11 +      (-533708655343/59935075200 + Pi^2/8)*xp^12 +      (7/2 - (63*xp)/4 - (7*xp^2)/4 - (229*xp^3)/24 - (1231*xp^4)/120 -        (257*xp^5)/24 - (13927*xp^6)/1260 - (11423*xp^7)/1008 -        (6477*xp^8)/560 - (353*xp^9)/30 - (1655183*xp^10)/138600 -        (1117859*xp^11)/92400 - (26461003*xp^12)/2162160)*log(xp)) -    (81*Zeta(3))/4 + xp^12*(722040099731/4439635200 - (2311581*Pi^2)/160160 +      (81*Zeta(3))/4) + xp^11*(1267291103/8131200 - (34065*Pi^2)/2464 +      (81*Zeta(3))/4) + xp^10*(23031979199/155232000 - (40511*Pi^2)/3080 +      (81*Zeta(3))/4) + xp^9*(1976104573/14112000 - (62*Pi^2)/5 +      (81*Zeta(3))/4) + xp^8*(2560009/19600 - (12927*Pi^2)/1120 +      (81*Zeta(3))/4) + xp^7*(536517/4480 - (2361*Pi^2)/224 +      (81*Zeta(3))/4) + xp^6*(597603/5600 - (5223*Pi^2)/560 +      (81*Zeta(3))/4) + xp^5*(3573/40 - (621*Pi^2)/80 + (81*Zeta(3))/4) +    xp^4*(18681/320 - (219*Pi^2)/40 + (81*Zeta(3))/4) +    xp^3*(-3687/64 - (3*Pi^2)/4 + (81*Zeta(3))/4) +    xp*(-2911/32 + (33*Pi^2)/4 + (81*Zeta(3))/2)) +  e^2*(-221/16 - (75*Pi^2)/16 + (2995/16 - (99*Pi^2)/8)*xp^2 +    NF^2*(-5/36 + (23*xp)/36 - xp^2/18 + (17*xp^3)/54 + (8*xp^4)/27 +      (631*xp^5)/2160 + (943*xp^6)/3240 + (1319*xp^7)/4536 + (157*xp^8)/540 +      (157*xp^9)/540 + (32969*xp^10)/113400 + (21977*xp^11)/75600 +      (87013*xp^12)/299376) + (-303/4 + (9*Pi^2)/2 + (1119/4 - 9*Pi^2)*xp -      (501*xp^2)/8 + (315/2 - (9*Pi^2)/2)*xp^3 + (4113/40 - (9*Pi^2)/2)*xp^4 +      (7683/80 - (9*Pi^2)/2)*xp^5 + (10875/112 - (9*Pi^2)/2)*xp^6 +      (224547/2240 - (9*Pi^2)/2)*xp^7 + (233041/2240 - (9*Pi^2)/2)*xp^8 +      (151219/1400 - (9*Pi^2)/2)*xp^9 + (627241/5600 - (9*Pi^2)/2)*xp^10 +      (2040721/17600 - (9*Pi^2)/2)*xp^11 + (7675761/64064 - (9*Pi^2)/2)*xp^12)*    log(xp) + (27 - (27*xp)/2 + (99*xp^2)/2 + (99*xp^3)/4 + (873*xp^4)/20 +      (531*xp^5)/10 + (2088*xp^6)/35 + (3627*xp^7)/56 + (19317*xp^8)/280 +      (363*xp^9)/5 + (116673*xp^10)/1540 + (242019*xp^11)/3080 +      (3247971*xp^12)/40040)*log(xp)^2 +    NF*(55/12 - Pi^2/8 + (-107/16 + Pi^2/4)*xp - (65*xp^2)/12 +      (-775/288 + Pi^2/8)*xp^3 + (-1187/288 + Pi^2/8)*xp^4 +      (-36653/7200 + Pi^2/8)*xp^5 + (-887021/151200 + Pi^2/8)*xp^6 +      (-5526607/846720 + Pi^2/8)*xp^7 + (-204641/28800 + Pi^2/8)*xp^8 +      (-6914147/907200 + Pi^2/8)*xp^9 + (-941576609/116424000 + Pi^2/8)*      xp^10 + (-1982234291/232848000 + Pi^2/8)*xp^11 +      (-533708655343/59935075200 + Pi^2/8)*xp^12 +      (7/2 - (63*xp)/4 - (7*xp^2)/4 - (229*xp^3)/24 - (1231*xp^4)/120 -        (257*xp^5)/24 - (13927*xp^6)/1260 - (11423*xp^7)/1008 -        (6477*xp^8)/560 - (353*xp^9)/30 - (1655183*xp^10)/138600 -        (1117859*xp^11)/92400 - (26461003*xp^12)/2162160)*log(xp)) -    (81*Zeta(3))/4 + xp^12*(722040099731/4439635200 - (2311581*Pi^2)/160160 +      (81*Zeta(3))/4) + xp^11*(1267291103/8131200 - (34065*Pi^2)/2464 +      (81*Zeta(3))/4) + xp^10*(23031979199/155232000 - (40511*Pi^2)/3080 +      (81*Zeta(3))/4) + xp^9*(1976104573/14112000 - (62*Pi^2)/5 +      (81*Zeta(3))/4) + xp^8*(2560009/19600 - (12927*Pi^2)/1120 +      (81*Zeta(3))/4) + xp^7*(536517/4480 - (2361*Pi^2)/224 +      (81*Zeta(3))/4) + xp^6*(597603/5600 - (5223*Pi^2)/560 +      (81*Zeta(3))/4) + xp^5*(3573/40 - (621*Pi^2)/80 + (81*Zeta(3))/4) +    xp^4*(18681/320 - (219*Pi^2)/40 + (81*Zeta(3))/4) +    xp^3*(-3687/64 - (3*Pi^2)/4 + (81*Zeta(3))/4) +    xp*(-2911/32 + (33*Pi^2)/4 + (81*Zeta(3))/2)) +  e^3*(-221/16 - (75*Pi^2)/16 + (2995/16 - (99*Pi^2)/8)*xp^2 +    NF^2*(-5/36 + (23*xp)/36 - xp^2/18 + (17*xp^3)/54 + (8*xp^4)/27 +      (631*xp^5)/2160 + (943*xp^6)/3240 + (1319*xp^7)/4536 + (157*xp^8)/540 +      (157*xp^9)/540 + (32969*xp^10)/113400 + (21977*xp^11)/75600 +      (87013*xp^12)/299376) + (-303/4 + (9*Pi^2)/2 + (1119/4 - 9*Pi^2)*xp -      (501*xp^2)/8 + (315/2 - (9*Pi^2)/2)*xp^3 + (4113/40 - (9*Pi^2)/2)*xp^4 +      (7683/80 - (9*Pi^2)/2)*xp^5 + (10875/112 - (9*Pi^2)/2)*xp^6 +      (224547/2240 - (9*Pi^2)/2)*xp^7 + (233041/2240 - (9*Pi^2)/2)*xp^8 +      (151219/1400 - (9*Pi^2)/2)*xp^9 + (627241/5600 - (9*Pi^2)/2)*xp^10 +      (2040721/17600 - (9*Pi^2)/2)*xp^11 + (7675761/64064 - (9*Pi^2)/2)*xp^12)*    log(xp) + (27 - (27*xp)/2 + (99*xp^2)/2 + (99*xp^3)/4 + (873*xp^4)/20 +      (531*xp^5)/10 + (2088*xp^6)/35 + (3627*xp^7)/56 + (19317*xp^8)/280 +      (363*xp^9)/5 + (116673*xp^10)/1540 + (242019*xp^11)/3080 +      (3247971*xp^12)/40040)*log(xp)^2 +    NF*(55/12 - Pi^2/8 + (-107/16 + Pi^2/4)*xp - (65*xp^2)/12 +      (-775/288 + Pi^2/8)*xp^3 + (-1187/288 + Pi^2/8)*xp^4 +      (-36653/7200 + Pi^2/8)*xp^5 + (-887021/151200 + Pi^2/8)*xp^6 +      (-5526607/846720 + Pi^2/8)*xp^7 + (-204641/28800 + Pi^2/8)*xp^8 +      (-6914147/907200 + Pi^2/8)*xp^9 + (-941576609/116424000 + Pi^2/8)*      xp^10 + (-1982234291/232848000 + Pi^2/8)*xp^11 +      (-533708655343/59935075200 + Pi^2/8)*xp^12 +      (7/2 - (63*xp)/4 - (7*xp^2)/4 - (229*xp^3)/24 - (1231*xp^4)/120 -        (257*xp^5)/24 - (13927*xp^6)/1260 - (11423*xp^7)/1008 -        (6477*xp^8)/560 - (353*xp^9)/30 - (1655183*xp^10)/138600 -        (1117859*xp^11)/92400 - (26461003*xp^12)/2162160)*log(xp)) -    (81*Zeta(3))/4 + xp^12*(722040099731/4439635200 - (2311581*Pi^2)/160160 +      (81*Zeta(3))/4) + xp^11*(1267291103/8131200 - (34065*Pi^2)/2464 +      (81*Zeta(3))/4) + xp^10*(23031979199/155232000 - (40511*Pi^2)/3080 +      (81*Zeta(3))/4) + xp^9*(1976104573/14112000 - (62*Pi^2)/5 +      (81*Zeta(3))/4) + xp^8*(2560009/19600 - (12927*Pi^2)/1120 +      (81*Zeta(3))/4) + xp^7*(536517/4480 - (2361*Pi^2)/224 +      (81*Zeta(3))/4) + xp^6*(597603/5600 - (5223*Pi^2)/560 +      (81*Zeta(3))/4) + xp^5*(3573/40 - (621*Pi^2)/80 + (81*Zeta(3))/4) +    xp^4*(18681/320 - (219*Pi^2)/40 + (81*Zeta(3))/4) +    xp^3*(-3687/64 - (3*Pi^2)/4 + (81*Zeta(3))/4) +    xp*(-2911/32 + (33*Pi^2)/4 + (81*Zeta(3))/2));

 Spgg1pgq0sigma0gg:=4 + (67/6 - Pi^2/2 + (103/6 - Pi^2/2)*xp + (161/6 - Pi^2)*xp^2 +    (65/2 - Pi^2)*xp^3 + (277/8 - Pi^2)*xp^4 + (22399/600 - Pi^2)*xp^5 +    (6001/150 - Pi^2)*xp^6 + (156494/3675 - Pi^2)*xp^7 +    (1766091/39200 - Pi^2)*xp^8 + (50188597/1058400 - Pi^2)*xp^9 +    (26294417/529200 - Pi^2)*xp^10 + (3320971693/64033200 - Pi^2)*xp^11 +    (3454868533/64033200 - Pi^2)*xp^12)*log(xp) +  NF*(-4/9 + xp/9 - (7*xp^2)/9 - (8*xp^3)/9 - (79*xp^4)/54 - (254*xp^5)/135 -    (481*xp^6)/216 - (19087*xp^7)/7560 - (50581*xp^8)/18144 -    (2468713*xp^9)/816480 - (165211*xp^10)/51030 - (642407*xp^11)/187110 -    (13523639*xp^12)/3742200 + (-5/9 - (5*xp)/9 - (10*xp^2)/9 - (10*xp^3)/9 -      (10*xp^4)/9 - (10*xp^5)/9 - (10*xp^6)/9 - (10*xp^7)/9 - (10*xp^8)/9 -      (10*xp^9)/9 - (10*xp^10)/9 - (10*xp^11)/9 - (10*xp^12)/9)*log(xp)) +  (9*Zeta(3))/2 + xp*(-79/6 + Pi^2/2 + (9*Zeta(3))/2) +  xp^6*(17789/4500 + 9*Zeta(3)) + xp^12*(2464532279347/177500030400 -    (1501*Pi^2)/2520 + 9*Zeta(3)) +  xp^11*(11266071868433/887500152000 - (14369*Pi^2)/27720 + 9*Zeta(3)) +  xp^10*(7583040329/666792000 - (73*Pi^2)/168 + 9*Zeta(3)) +  xp^9*(13188355741/1333584000 - (12*Pi^2)/35 + 9*Zeta(3)) +  xp^8*(45022437/5488000 - (29*Pi^2)/120 + 9*Zeta(3)) +  xp^7*(9656219/1543500 - (9*Pi^2)/70 + 9*Zeta(3)) +  xp^5*(10103/9000 + (3*Pi^2)/20 + 9*Zeta(3)) +  xp^4*(-65/24 + Pi^2/3 + 9*Zeta(3)) +  xp^3*(-253/24 + (7*Pi^2)/12 + 9*Zeta(3)) +  xp^2*(-43/8 + (3*Pi^2)/4 + 9*Zeta(3)) +  e*(4 + (67/6 - Pi^2/2 + (103/6 - Pi^2/2)*xp + (161/6 - Pi^2)*xp^2 +      (65/2 - Pi^2)*xp^3 + (277/8 - Pi^2)*xp^4 + (22399/600 - Pi^2)*xp^5 +      (6001/150 - Pi^2)*xp^6 + (156494/3675 - Pi^2)*xp^7 +      (1766091/39200 - Pi^2)*xp^8 + (50188597/1058400 - Pi^2)*xp^9 +      (26294417/529200 - Pi^2)*xp^10 + (3320971693/64033200 - Pi^2)*xp^11 +      (3454868533/64033200 - Pi^2)*xp^12)*log(xp) +    NF*(-4/9 + xp/9 - (7*xp^2)/9 - (8*xp^3)/9 - (79*xp^4)/54 -      (254*xp^5)/135 - (481*xp^6)/216 - (19087*xp^7)/7560 -      (50581*xp^8)/18144 - (2468713*xp^9)/816480 - (165211*xp^10)/51030 -      (642407*xp^11)/187110 - (13523639*xp^12)/3742200 +      (-5/9 - (5*xp)/9 - (10*xp^2)/9 - (10*xp^3)/9 - (10*xp^4)/9 -        (10*xp^5)/9 - (10*xp^6)/9 - (10*xp^7)/9 - (10*xp^8)/9 - (10*xp^9)/9 -        (10*xp^10)/9 - (10*xp^11)/9 - (10*xp^12)/9)*log(xp)) + (9*Zeta(3))/2 +    xp*(-79/6 + Pi^2/2 + (9*Zeta(3))/2) + xp^6*(17789/4500 + 9*Zeta(3)) +    xp^12*(2464532279347/177500030400 - (1501*Pi^2)/2520 + 9*Zeta(3)) +    xp^11*(11266071868433/887500152000 - (14369*Pi^2)/27720 + 9*Zeta(3)) +    xp^10*(7583040329/666792000 - (73*Pi^2)/168 + 9*Zeta(3)) +    xp^9*(13188355741/1333584000 - (12*Pi^2)/35 + 9*Zeta(3)) +    xp^8*(45022437/5488000 - (29*Pi^2)/120 + 9*Zeta(3)) +    xp^7*(9656219/1543500 - (9*Pi^2)/70 + 9*Zeta(3)) +    xp^5*(10103/9000 + (3*Pi^2)/20 + 9*Zeta(3)) +    xp^4*(-65/24 + Pi^2/3 + 9*Zeta(3)) +    xp^3*(-253/24 + (7*Pi^2)/12 + 9*Zeta(3)) +    xp^2*(-43/8 + (3*Pi^2)/4 + 9*Zeta(3))) +  e^2*(4 + (67/6 - Pi^2/2 + (103/6 - Pi^2/2)*xp + (161/6 - Pi^2)*xp^2 +      (65/2 - Pi^2)*xp^3 + (277/8 - Pi^2)*xp^4 + (22399/600 - Pi^2)*xp^5 +      (6001/150 - Pi^2)*xp^6 + (156494/3675 - Pi^2)*xp^7 +      (1766091/39200 - Pi^2)*xp^8 + (50188597/1058400 - Pi^2)*xp^9 +      (26294417/529200 - Pi^2)*xp^10 + (3320971693/64033200 - Pi^2)*xp^11 +      (3454868533/64033200 - Pi^2)*xp^12)*log(xp) +    NF*(-4/9 + xp/9 - (7*xp^2)/9 - (8*xp^3)/9 - (79*xp^4)/54 -      (254*xp^5)/135 - (481*xp^6)/216 - (19087*xp^7)/7560 -      (50581*xp^8)/18144 - (2468713*xp^9)/816480 - (165211*xp^10)/51030 -      (642407*xp^11)/187110 - (13523639*xp^12)/3742200 +      (-5/9 - (5*xp)/9 - (10*xp^2)/9 - (10*xp^3)/9 - (10*xp^4)/9 -        (10*xp^5)/9 - (10*xp^6)/9 - (10*xp^7)/9 - (10*xp^8)/9 - (10*xp^9)/9 -        (10*xp^10)/9 - (10*xp^11)/9 - (10*xp^12)/9)*log(xp)) + (9*Zeta(3))/2 +    xp*(-79/6 + Pi^2/2 + (9*Zeta(3))/2) + xp^6*(17789/4500 + 9*Zeta(3)) +    xp^12*(2464532279347/177500030400 - (1501*Pi^2)/2520 + 9*Zeta(3)) +    xp^11*(11266071868433/887500152000 - (14369*Pi^2)/27720 + 9*Zeta(3)) +    xp^10*(7583040329/666792000 - (73*Pi^2)/168 + 9*Zeta(3)) +    xp^9*(13188355741/1333584000 - (12*Pi^2)/35 + 9*Zeta(3)) +    xp^8*(45022437/5488000 - (29*Pi^2)/120 + 9*Zeta(3)) +    xp^7*(9656219/1543500 - (9*Pi^2)/70 + 9*Zeta(3)) +    xp^5*(10103/9000 + (3*Pi^2)/20 + 9*Zeta(3)) +    xp^4*(-65/24 + Pi^2/3 + 9*Zeta(3)) +    xp^3*(-253/24 + (7*Pi^2)/12 + 9*Zeta(3)) +    xp^2*(-43/8 + (3*Pi^2)/4 + 9*Zeta(3))) +  e^3*(4 + (67/6 - Pi^2/2 + (103/6 - Pi^2/2)*xp + (161/6 - Pi^2)*xp^2 +      (65/2 - Pi^2)*xp^3 + (277/8 - Pi^2)*xp^4 + (22399/600 - Pi^2)*xp^5 +      (6001/150 - Pi^2)*xp^6 + (156494/3675 - Pi^2)*xp^7 +      (1766091/39200 - Pi^2)*xp^8 + (50188597/1058400 - Pi^2)*xp^9 +      (26294417/529200 - Pi^2)*xp^10 + (3320971693/64033200 - Pi^2)*xp^11 +      (3454868533/64033200 - Pi^2)*xp^12)*log(xp) +    NF*(-4/9 + xp/9 - (7*xp^2)/9 - (8*xp^3)/9 - (79*xp^4)/54 -      (254*xp^5)/135 - (481*xp^6)/216 - (19087*xp^7)/7560 -      (50581*xp^8)/18144 - (2468713*xp^9)/816480 - (165211*xp^10)/51030 -      (642407*xp^11)/187110 - (13523639*xp^12)/3742200 +      (-5/9 - (5*xp)/9 - (10*xp^2)/9 - (10*xp^3)/9 - (10*xp^4)/9 -        (10*xp^5)/9 - (10*xp^6)/9 - (10*xp^7)/9 - (10*xp^8)/9 - (10*xp^9)/9 -        (10*xp^10)/9 - (10*xp^11)/9 - (10*xp^12)/9)*log(xp)) + (9*Zeta(3))/2 +    xp*(-79/6 + Pi^2/2 + (9*Zeta(3))/2) + xp^6*(17789/4500 + 9*Zeta(3)) +    xp^12*(2464532279347/177500030400 - (1501*Pi^2)/2520 + 9*Zeta(3)) +    xp^11*(11266071868433/887500152000 - (14369*Pi^2)/27720 + 9*Zeta(3)) +    xp^10*(7583040329/666792000 - (73*Pi^2)/168 + 9*Zeta(3)) +    xp^9*(13188355741/1333584000 - (12*Pi^2)/35 + 9*Zeta(3)) +    xp^8*(45022437/5488000 - (29*Pi^2)/120 + 9*Zeta(3)) +    xp^7*(9656219/1543500 - (9*Pi^2)/70 + 9*Zeta(3)) +    xp^5*(10103/9000 + (3*Pi^2)/20 + 9*Zeta(3)) +    xp^4*(-65/24 + Pi^2/3 + 9*Zeta(3)) +    xp^3*(-253/24 + (7*Pi^2)/12 + 9*Zeta(3)) +    xp^2*(-43/8 + (3*Pi^2)/4 + 9*Zeta(3)));

 Spgq0pgq0pqg0sigma0gg:=xp^2/18 + xp^3/18 + (5*xp^4)/54 + (11*xp^5)/90 + (241*xp^6)/1620 +  (1963*xp^7)/11340 + (8873*xp^8)/45360 + (29467*xp^9)/136080 +  (80317*xp^10)/340200 + (952067*xp^11)/3742200 + (406639*xp^12)/1496880 +  e*(xp^2/18 + xp^3/18 + (5*xp^4)/54 + (11*xp^5)/90 + (241*xp^6)/1620 +    (1963*xp^7)/11340 + (8873*xp^8)/45360 + (29467*xp^9)/136080 +    (80317*xp^10)/340200 + (952067*xp^11)/3742200 + (406639*xp^12)/1496880) +  e^2*(xp^2/18 + xp^3/18 + (5*xp^4)/54 + (11*xp^5)/90 + (241*xp^6)/1620 +    (1963*xp^7)/11340 + (8873*xp^8)/45360 + (29467*xp^9)/136080 +    (80317*xp^10)/340200 + (952067*xp^11)/3742200 + (406639*xp^12)/1496880) +  e^3*(xp^2/18 + xp^3/18 + (5*xp^4)/54 + (11*xp^5)/90 + (241*xp^6)/1620 +    (1963*xp^7)/11340 + (8873*xp^8)/45360 + (29467*xp^9)/136080 +    (80317*xp^10)/340200 + (952067*xp^11)/3742200 + (406639*xp^12)/1496880);

 Spgq0pgq0pqq0sigma0gg:=(-4*xp)/27 - (10*xp^2)/27 - (70*xp^3)/81 - (89*xp^4)/81 - (7711*xp^5)/6075 -  (8507*xp^6)/6075 - (447689*xp^7)/297675 - (945313*xp^8)/595350 -  (986533*xp^9)/595350 - (612679*xp^10)/357210 - (228818383*xp^11)/129667230 -  (468696563*xp^12)/259334460 + ((16*xp)/27 + (8*xp^2)/9 + (40*xp^3)/27 +    (52*xp^4)/27 + (932*xp^5)/405 + (1064*xp^6)/405 + (8264*xp^7)/2835 +    (2998*xp^8)/945 + (3218*xp^9)/945 + (10256*xp^10)/2835 +    (356704*xp^11)/93555 + (373588*xp^12)/93555)*log(xp) +  e*((-4*xp)/27 - (10*xp^2)/27 - (70*xp^3)/81 - (89*xp^4)/81 -    (7711*xp^5)/6075 - (8507*xp^6)/6075 - (447689*xp^7)/297675 -    (945313*xp^8)/595350 - (986533*xp^9)/595350 - (612679*xp^10)/357210 -    (228818383*xp^11)/129667230 - (468696563*xp^12)/259334460 +    ((16*xp)/27 + (8*xp^2)/9 + (40*xp^3)/27 + (52*xp^4)/27 + (932*xp^5)/405 +      (1064*xp^6)/405 + (8264*xp^7)/2835 + (2998*xp^8)/945 + (3218*xp^9)/945 +      (10256*xp^10)/2835 + (356704*xp^11)/93555 + (373588*xp^12)/93555)*    log(xp)) + e^2*((-4*xp)/27 - (10*xp^2)/27 - (70*xp^3)/81 - (89*xp^4)/81 -    (7711*xp^5)/6075 - (8507*xp^6)/6075 - (447689*xp^7)/297675 -    (945313*xp^8)/595350 - (986533*xp^9)/595350 - (612679*xp^10)/357210 -    (228818383*xp^11)/129667230 - (468696563*xp^12)/259334460 +    ((16*xp)/27 + (8*xp^2)/9 + (40*xp^3)/27 + (52*xp^4)/27 + (932*xp^5)/405 +      (1064*xp^6)/405 + (8264*xp^7)/2835 + (2998*xp^8)/945 + (3218*xp^9)/945 +      (10256*xp^10)/2835 + (356704*xp^11)/93555 + (373588*xp^12)/93555)*    log(xp)) + e^3*((-4*xp)/27 - (10*xp^2)/27 - (70*xp^3)/81 - (89*xp^4)/81 -    (7711*xp^5)/6075 - (8507*xp^6)/6075 - (447689*xp^7)/297675 -    (945313*xp^8)/595350 - (986533*xp^9)/595350 - (612679*xp^10)/357210 -    (228818383*xp^11)/129667230 - (468696563*xp^12)/259334460 +    ((16*xp)/27 + (8*xp^2)/9 + (40*xp^3)/27 + (52*xp^4)/27 + (932*xp^5)/405 +      (1064*xp^6)/405 + (8264*xp^7)/2835 + (2998*xp^8)/945 + (3218*xp^9)/945 +      (10256*xp^10)/2835 + (356704*xp^11)/93555 + (373588*xp^12)/93555)*    log(xp));

 Spgq0pgq0sigma0gg:=(4*xp)/9 + (2*xp^2)/3 + (10*xp^3)/9 + (13*xp^4)/9 + (233*xp^5)/135 +  (266*xp^6)/135 + (2066*xp^7)/945 + (1499*xp^8)/630 + (1609*xp^9)/630 +  (2564*xp^10)/945 + (89176*xp^11)/31185 + (93397*xp^12)/31185 +  e*((4*xp)/9 + (2*xp^2)/3 + (10*xp^3)/9 + (13*xp^4)/9 + (233*xp^5)/135 +    (266*xp^6)/135 + (2066*xp^7)/945 + (1499*xp^8)/630 + (1609*xp^9)/630 +    (2564*xp^10)/945 + (89176*xp^11)/31185 + (93397*xp^12)/31185) +  e^2*((4*xp)/9 + (2*xp^2)/3 + (10*xp^3)/9 + (13*xp^4)/9 + (233*xp^5)/135 +    (266*xp^6)/135 + (2066*xp^7)/945 + (1499*xp^8)/630 + (1609*xp^9)/630 +    (2564*xp^10)/945 + (89176*xp^11)/31185 + (93397*xp^12)/31185) +  e^3*((4*xp)/9 + (2*xp^2)/3 + (10*xp^3)/9 + (13*xp^4)/9 + (233*xp^5)/135 +    (266*xp^6)/135 + (2066*xp^7)/945 + (1499*xp^8)/630 + (1609*xp^9)/630 +    (2564*xp^10)/945 + (89176*xp^11)/31185 + (93397*xp^12)/31185);

 Spgq0pgq0sigma1gg:=(16/3 + (4*Pi^2)/9)*xp + (34/3 + (2*Pi^2)/3)*xp^2 +  (580/27 + (10*Pi^2)/9)*xp^3 + (2977/108 + (13*Pi^2)/9)*xp^4 +  (1302377/40500 + (233*Pi^2)/135)*xp^5 + (728257/20250 + (266*Pi^2)/135)*  xp^6 + (272476723/6945750 + (2066*Pi^2)/945)*xp^7 +  (4679052913/111132000 + (1499*Pi^2)/630)*xp^8 +  (44692236247/1000188000 + (1609*Pi^2)/630)*xp^9 +  (23522894791/500094000 + (2564*Pi^2)/945)*xp^10 +  (98266331866141/1996875342000 + (89176*Pi^2)/31185)*xp^11 +  (40925814082477/798750136800 + (93397*Pi^2)/31185)*xp^12 +  ((-16*xp)/3 - (28*xp^2)/3 - (148*xp^3)/9 - (185*xp^4)/9 - (15721*xp^5)/675 -    (17012*xp^6)/675 - (878084*xp^7)/33075 - (3636041*xp^8)/132300 -    (11158033*xp^9)/396900 - (2828927*xp^10)/99225 -    (206944673*xp^11)/7203735 - (1037443537*xp^12)/36018675)*log(xp) +  ((8*xp)/3 + 4*xp^2 + (20*xp^3)/3 + (26*xp^4)/3 + (466*xp^5)/45 +    (532*xp^6)/45 + (4132*xp^7)/315 + (1499*xp^8)/105 + (1609*xp^9)/105 +    (5128*xp^10)/315 + (178352*xp^11)/10395 + (186794*xp^12)/10395)*  log(xp)^2 + L*((8*xp)/3 + (14*xp^2)/3 + (74*xp^3)/9 + (185*xp^4)/18 +    (15721*xp^5)/1350 + (8506*xp^6)/675 + (439042*xp^7)/33075 +    (3636041*xp^8)/264600 + (11158033*xp^9)/793800 + (2828927*xp^10)/198450 +    (206944673*xp^11)/14407470 + (1037443537*xp^12)/72037350 +    ((-8*xp)/3 - 4*xp^2 - (20*xp^3)/3 - (26*xp^4)/3 - (466*xp^5)/45 -      (532*xp^6)/45 - (4132*xp^7)/315 - (1499*xp^8)/105 - (1609*xp^9)/105 -      (5128*xp^10)/315 - (178352*xp^11)/10395 - (186794*xp^12)/10395)*    log(xp)) + e*((44/3 - (2*Pi^2)/9)*xp + (34 - Pi^2/2)*xp^2 +    (5384/81 - (17*Pi^2)/18)*xp^3 + (55057/648 - (9*Pi^2)/8)*xp^4 +    (120215959/1215000 - (6401*Pi^2)/5400)*xp^5 +    (134134163/1215000 - (59*Pi^2)/50)*xp^6 +    (350127506849/2917215000 - (24967*Pi^2)/22050)*xp^7 +    (5987084983169/46675440000 - (1117721*Pi^2)/1058400)*xp^8 +    (170717666228833/1260236880000 - (3048673*Pi^2)/3175200)*xp^9 +    (44684226605087/315059220000 - (675167*Pi^2)/793800)*xp^10 +    (2041466497102241533/13838346120060000 - (8429485*Pi^2)/11525976)*xp^11 +    (4225342952453004323/27676692240120000 - (174455257*Pi^2)/288149400)*    xp^12 + ((-16 + (2*Pi^2)/3)*xp + (-32 + Pi^2)*xp^2 +      (-1604/27 + (5*Pi^2)/3)*xp^3 + (-4087/54 + (13*Pi^2)/6)*xp^4 +      (-1774007/20250 + (233*Pi^2)/90)*xp^5 + (-983437/10125 + (133*Pi^2)/45)*      xp^6 + (-364675543/3472875 + (1033*Pi^2)/315)*xp^7 +      (-6206190133/55566000 + (1499*Pi^2)/420)*xp^8 +      (-58751357827/500094000 + (1609*Pi^2)/420)*xp^9 +      (-30651790831/250047000 + (1282*Pi^2)/315)*xp^10 +      (-126948863543941/998437671000 + (44588*Pi^2)/10395)*xp^11 +      (-52428988020733/399375068400 + (93397*Pi^2)/20790)*xp^12)*log(xp) +    (8*xp + (40*xp^2)/3 + (208*xp^3)/9 + (263*xp^4)/9 + (22711*xp^5)/675 +      (24992*xp^6)/675 + (1311944*xp^7)/33075 + (5524781*xp^8)/132300 +      (17240053*xp^9)/396900 + (4444247*xp^10)/99225 +      (330542609*xp^11)/7203735 + (1684684747*xp^12)/36018675)*log(xp)^2 +    ((-16*xp)/9 - (8*xp^2)/3 - (40*xp^3)/9 - (52*xp^4)/9 - (932*xp^5)/135 -      (1064*xp^6)/135 - (8264*xp^7)/945 - (2998*xp^8)/315 - (3218*xp^9)/315 -      (10256*xp^10)/945 - (356704*xp^11)/31185 - (373588*xp^12)/31185)*    log(xp)^3 + L^2*((4*xp)/3 + (7*xp^2)/3 + (37*xp^3)/9 + (185*xp^4)/36 +      (15721*xp^5)/2700 + (4253*xp^6)/675 + (219521*xp^7)/33075 +      (3636041*xp^8)/529200 + (11158033*xp^9)/1587600 +      (2828927*xp^10)/396900 + (206944673*xp^11)/28814940 +      (1037443537*xp^12)/144074700 + ((-4*xp)/3 - 2*xp^2 - (10*xp^3)/3 -        (13*xp^4)/3 - (233*xp^5)/45 - (266*xp^6)/45 - (2066*xp^7)/315 -        (1499*xp^8)/210 - (1609*xp^9)/210 - (2564*xp^10)/315 -        (89176*xp^11)/10395 - (93397*xp^12)/10395)*log(xp)) +    L*((8 + (4*Pi^2)/9)*xp + (16 + (2*Pi^2)/3)*xp^2 +      (802/27 + (10*Pi^2)/9)*xp^3 + (4087/108 + (13*Pi^2)/9)*xp^4 +      (1774007/40500 + (233*Pi^2)/135)*xp^5 + (983437/20250 + (266*Pi^2)/135)*      xp^6 + (364675543/6945750 + (2066*Pi^2)/945)*xp^7 +      (6206190133/111132000 + (1499*Pi^2)/630)*xp^8 +      (58751357827/1000188000 + (1609*Pi^2)/630)*xp^9 +      (30651790831/500094000 + (2564*Pi^2)/945)*xp^10 +      (126948863543941/1996875342000 + (89176*Pi^2)/31185)*xp^11 +      (52428988020733/798750136800 + (93397*Pi^2)/31185)*xp^12 +      (-8*xp - (40*xp^2)/3 - (208*xp^3)/9 - (263*xp^4)/9 - (22711*xp^5)/675 -        (24992*xp^6)/675 - (1311944*xp^7)/33075 - (5524781*xp^8)/132300 -        (17240053*xp^9)/396900 - (4444247*xp^10)/99225 -        (330542609*xp^11)/7203735 - (1684684747*xp^12)/36018675)*log(xp) +      ((8*xp)/3 + 4*xp^2 + (20*xp^3)/3 + (26*xp^4)/3 + (466*xp^5)/45 +        (532*xp^6)/45 + (4132*xp^7)/315 + (1499*xp^8)/105 + (1609*xp^9)/105 +        (5128*xp^10)/315 + (178352*xp^11)/10395 + (186794*xp^12)/10395)*      log(xp)^2)) +  e^2*(((56/3 - (2*Pi^2)/3)*xp + (36 - Pi^2)*xp^2 + (1784/27 - (5*Pi^2)/3)*      xp^3 + (4555/54 - (13*Pi^2)/6)*xp^4 + (1983707/20250 - (233*Pi^2)/90)*      xp^5 + (1103137/10125 - (133*Pi^2)/45)*xp^6 +      (410230843/3472875 - (1033*Pi^2)/315)*xp^7 +      (6999460933/55566000 - (1499*Pi^2)/420)*xp^8 +      (66414703027/500094000 - (1609*Pi^2)/420)*xp^9 +      (34722397231/250047000 - (1282*Pi^2)/315)*xp^10 +      (144079537473541/998437671000 - (44588*Pi^2)/10395)*xp^11 +      (59605598557213/399375068400 - (93397*Pi^2)/20790)*xp^12)*log(xp)^2 +    ((-16*xp)/3 - (80*xp^2)/9 - (416*xp^3)/27 - (526*xp^4)/27 -      (45422*xp^5)/2025 - (49984*xp^6)/2025 - (2623888*xp^7)/99225 -      (5524781*xp^8)/198450 - (17240053*xp^9)/595350 -      (8888494*xp^10)/297675 - (661085218*xp^11)/21611205 -      (3369369494*xp^12)/108056025)*log(xp)^3 +    ((8*xp)/9 + (4*xp^2)/3 + (20*xp^3)/9 + (26*xp^4)/9 + (466*xp^5)/135 +      (532*xp^6)/135 + (4132*xp^7)/945 + (1499*xp^8)/315 + (1609*xp^9)/315 +      (5128*xp^10)/945 + (178352*xp^11)/31185 + (186794*xp^12)/31185)*    log(xp)^4 + L^3*((4*xp)/9 + (7*xp^2)/9 + (37*xp^3)/27 + (185*xp^4)/108 +      (15721*xp^5)/8100 + (4253*xp^6)/2025 + (219521*xp^7)/99225 +      (3636041*xp^8)/1587600 + (11158033*xp^9)/4762800 +      (2828927*xp^10)/1190700 + (206944673*xp^11)/86444820 +      (1037443537*xp^12)/432224100 + ((-4*xp)/9 - (2*xp^2)/3 - (10*xp^3)/9 -        (13*xp^4)/9 - (233*xp^5)/135 - (266*xp^6)/135 - (2066*xp^7)/945 -        (1499*xp^8)/630 - (1609*xp^9)/630 - (2564*xp^10)/945 -        (89176*xp^11)/31185 - (93397*xp^12)/31185)*log(xp)) +    L^2*((4 + (2*Pi^2)/9)*xp + (8 + Pi^2/3)*xp^2 + (401/27 + (5*Pi^2)/9)*      xp^3 + (4087/216 + (13*Pi^2)/18)*xp^4 +      (1774007/81000 + (233*Pi^2)/270)*xp^5 + (983437/40500 + (133*Pi^2)/135)*      xp^6 + (364675543/13891500 + (1033*Pi^2)/945)*xp^7 +      (6206190133/222264000 + (1499*Pi^2)/1260)*xp^8 +      (58751357827/2000376000 + (1609*Pi^2)/1260)*xp^9 +      (30651790831/1000188000 + (1282*Pi^2)/945)*xp^10 +      (126948863543941/3993750684000 + (44588*Pi^2)/31185)*xp^11 +      (52428988020733/1597500273600 + (93397*Pi^2)/62370)*xp^12 +      (-4*xp - (20*xp^2)/3 - (104*xp^3)/9 - (263*xp^4)/18 -        (22711*xp^5)/1350 - (12496*xp^6)/675 - (655972*xp^7)/33075 -        (5524781*xp^8)/264600 - (17240053*xp^9)/793800 -        (4444247*xp^10)/198450 - (330542609*xp^11)/14407470 -        (1684684747*xp^12)/72037350)*log(xp) +      ((4*xp)/3 + 2*xp^2 + (10*xp^3)/3 + (13*xp^4)/3 + (233*xp^5)/45 +        (266*xp^6)/45 + (2066*xp^7)/315 + (1499*xp^8)/210 + (1609*xp^9)/210 +        (2564*xp^10)/315 + (89176*xp^11)/10395 + (93397*xp^12)/10395)*      log(xp)^2) + L*((52/3 - (2*Pi^2)/9)*xp + (116/3 - Pi^2/2)*xp^2 +      (6050/81 - (17*Pi^2)/18)*xp^3 + (61717/648 - (9*Pi^2)/8)*xp^4 +      (134364859/1215000 - (6401*Pi^2)/5400)*xp^5 +      (149444963/1215000 - (59*Pi^2)/50)*xp^6 +      (388851011249/2917215000 - (24967*Pi^2)/22050)*xp^7 +      (6628482615569/46675440000 - (1117721*Pi^2)/1058400)*xp^8 +      (188432159419633/1260236880000 - (3048673*Pi^2)/3175200)*xp^9 +      (49175431110287/315059220000 - (675167*Pi^2)/793800)*xp^10 +      (2240236441629395533/13838346120060000 - (8429485*Pi^2)/11525976)*      xp^11 + (4623927929413574723/27676692240120000 -        (174455257*Pi^2)/288149400)*xp^12 +      ((-56/3 + (2*Pi^2)/3)*xp + (-36 + Pi^2)*xp^2 + (-1784/27 + (5*Pi^2)/3)*        xp^3 + (-4555/54 + (13*Pi^2)/6)*xp^4 +        (-1983707/20250 + (233*Pi^2)/90)*xp^5 +        (-1103137/10125 + (133*Pi^2)/45)*xp^6 +        (-410230843/3472875 + (1033*Pi^2)/315)*xp^7 +        (-6999460933/55566000 + (1499*Pi^2)/420)*xp^8 +        (-66414703027/500094000 + (1609*Pi^2)/420)*xp^9 +        (-34722397231/250047000 + (1282*Pi^2)/315)*xp^10 +        (-144079537473541/998437671000 + (44588*Pi^2)/10395)*xp^11 +        (-59605598557213/399375068400 + (93397*Pi^2)/20790)*xp^12)*log(xp) +      (8*xp + (40*xp^2)/3 + (208*xp^3)/9 + (263*xp^4)/9 + (22711*xp^5)/675 +        (24992*xp^6)/675 + (1311944*xp^7)/33075 + (5524781*xp^8)/132300 +        (17240053*xp^9)/396900 + (4444247*xp^10)/99225 +        (330542609*xp^11)/7203735 + (1684684747*xp^12)/36018675)*log(xp)^2 +      ((-16*xp)/9 - (8*xp^2)/3 - (40*xp^3)/9 - (52*xp^4)/9 - (932*xp^5)/135 -        (1064*xp^6)/135 - (8264*xp^7)/945 - (2998*xp^8)/315 -        (3218*xp^9)/315 - (10256*xp^10)/945 - (356704*xp^11)/31185 -        (373588*xp^12)/31185)*log(xp)^3) +    xp^12*(69654620081682146382749/191799477224031600000 -      (42860173972093*Pi^2)/3195000547200 - (93397*Pi^4)/170100 -      (1037443537*Zeta(3))/30873150) +    xp^11*(67346053019993543800889/191799477224031600000 -      (104107964971141*Pi^2)/7987501368000 - (22294*Pi^4)/42525 -      (206944673*Zeta(3))/6174630) +    xp^10*(134090153400913973/396974617200000 - (25224315631*Pi^2)/      2000376000 - (7051*Pi^4)/14175 - (2828927*Zeta(3))/85050) +    xp^9*(512609621077059907/1587898468800000 - (48533564227*Pi^2)/      4000752000 - (17699*Pi^4)/37800 - (11158033*Zeta(3))/340200) +    xp^8*(5995767330963217/19603684800000 - (5148495733*Pi^2)/444528000 -      (16489*Pi^4)/37800 - (3636041*Zeta(3))/113400) +    xp^7*(175389090910541/612615150000 - (303935143*Pi^2)/27783000 -      (11363*Pi^4)/28350 - (439042*Zeta(3))/14175) +    xp^6*(9599642681/36450000 - (823837*Pi^2)/81000 - (1463*Pi^4)/4050 -      (59542*Zeta(3))/2025) + xp^5*(8599288433/36450000 -      (1494407*Pi^2)/162000 - (2563*Pi^4)/8100 - (110047*Zeta(3))/4050) +    xp^4*(786895/3888 - (3463*Pi^2)/432 - (143*Pi^4)/540 -      (1295*Zeta(3))/54) + xp^3*(38560/243 - (341*Pi^2)/54 - (11*Pi^4)/54 -      (518*Zeta(3))/27) + xp^2*(238/3 - (10*Pi^2)/3 - (11*Pi^4)/90 -      (98*Zeta(3))/9) + xp*(32 - (14*Pi^2)/9 - (11*Pi^4)/135 -      (56*Zeta(3))/9) + log(xp)*(xp*(-112/3 + 2*Pi^2 + (56*Zeta(3))/9) +      xp^2*(-244/3 + (10*Pi^2)/3 + (28*Zeta(3))/3) +      xp^3*(-12640/81 + (52*Pi^2)/9 + (140*Zeta(3))/9) +      xp^4*(-64525/324 + (263*Pi^2)/36 + (182*Zeta(3))/9) +      xp^5*(-140655859/607500 + (22711*Pi^2)/2700 + (3262*Zeta(3))/135) +      xp^6*(-156626963/607500 + (6248*Pi^2)/675 + (3724*Zeta(3))/135) +      xp^7*(-407984237249/1458607500 + (327986*Pi^2)/33075 +        (4132*Zeta(3))/135) + xp^8*(-6961656351569/23337720000 +        (5524781*Pi^2)/529200 + (1499*Zeta(3))/45) +      xp^9*(-198087974371633/630118440000 + (17240053*Pi^2)/1587600 +        (1609*Zeta(3))/45) + xp^10*(-51739913142287/157529610000 +        (4444247*Pi^2)/396900 + (5128*Zeta(3))/135) +      xp^11*(-2358952011961523533/6919173060030000 + (330542609*Pi^2)/        28814940 + (178352*Zeta(3))/4455) +      xp^12*(-4872597484502606723/13838346120060000 + (1684684747*Pi^2)/        144074700 + (186794*Zeta(3))/4455)));

 Spgq0pqg0pqq0sigma0gg:=-xp/18 + xp^2/9 - (5*xp^3)/27 - (5*xp^4)/54 - (301*xp^5)/4050 -  (136*xp^6)/2025 - (4979*xp^7)/79380 - (4703*xp^8)/79380 -  (5741*xp^9)/102060 - (1367*xp^10)/25515 - (421133*xp^11)/8232840 -  (402931*xp^12)/8232840 + ((2*xp)/9 + (2*xp^3)/9 + (2*xp^4)/9 +    (31*xp^5)/135 + (32*xp^6)/135 + (46*xp^7)/189 + (47*xp^8)/189 +    (41*xp^9)/162 + (104*xp^10)/405 + (386*xp^11)/1485 + (26*xp^12)/99)*  log(xp) + e*(-xp/18 + xp^2/9 - (5*xp^3)/27 - (5*xp^4)/54 -    (301*xp^5)/4050 - (136*xp^6)/2025 - (4979*xp^7)/79380 -    (4703*xp^8)/79380 - (5741*xp^9)/102060 - (1367*xp^10)/25515 -    (421133*xp^11)/8232840 - (402931*xp^12)/8232840 +    ((2*xp)/9 + (2*xp^3)/9 + (2*xp^4)/9 + (31*xp^5)/135 + (32*xp^6)/135 +      (46*xp^7)/189 + (47*xp^8)/189 + (41*xp^9)/162 + (104*xp^10)/405 +      (386*xp^11)/1485 + (26*xp^12)/99)*log(xp)) +  e^2*(-xp/18 + xp^2/9 - (5*xp^3)/27 - (5*xp^4)/54 - (301*xp^5)/4050 -    (136*xp^6)/2025 - (4979*xp^7)/79380 - (4703*xp^8)/79380 -    (5741*xp^9)/102060 - (1367*xp^10)/25515 - (421133*xp^11)/8232840 -    (402931*xp^12)/8232840 + ((2*xp)/9 + (2*xp^3)/9 + (2*xp^4)/9 +      (31*xp^5)/135 + (32*xp^6)/135 + (46*xp^7)/189 + (47*xp^8)/189 +      (41*xp^9)/162 + (104*xp^10)/405 + (386*xp^11)/1485 + (26*xp^12)/99)*    log(xp)) + e^3*(-xp/18 + xp^2/9 - (5*xp^3)/27 - (5*xp^4)/54 -    (301*xp^5)/4050 - (136*xp^6)/2025 - (4979*xp^7)/79380 -    (4703*xp^8)/79380 - (5741*xp^9)/102060 - (1367*xp^10)/25515 -    (421133*xp^11)/8232840 - (402931*xp^12)/8232840 +    ((2*xp)/9 + (2*xp^3)/9 + (2*xp^4)/9 + (31*xp^5)/135 + (32*xp^6)/135 +      (46*xp^7)/189 + (47*xp^8)/189 + (41*xp^9)/162 + (104*xp^10)/405 +      (386*xp^11)/1485 + (26*xp^12)/99)*log(xp));

 Spgq0pqg0sigma0gg:=xp/6 + xp^3/6 + xp^4/6 + (31*xp^5)/180 + (8*xp^6)/45 + (23*xp^7)/126 +  (47*xp^8)/252 + (41*xp^9)/216 + (26*xp^10)/135 + (193*xp^11)/990 +  (13*xp^12)/66 + e*(xp/6 + xp^3/6 + xp^4/6 + (31*xp^5)/180 + (8*xp^6)/45 +    (23*xp^7)/126 + (47*xp^8)/252 + (41*xp^9)/216 + (26*xp^10)/135 +    (193*xp^11)/990 + (13*xp^12)/66) +  e^2*(xp/6 + xp^3/6 + xp^4/6 + (31*xp^5)/180 + (8*xp^6)/45 + (23*xp^7)/126 +    (47*xp^8)/252 + (41*xp^9)/216 + (26*xp^10)/135 + (193*xp^11)/990 +    (13*xp^12)/66) + e^3*(xp/6 + xp^3/6 + xp^4/6 + (31*xp^5)/180 +    (8*xp^6)/45 + (23*xp^7)/126 + (47*xp^8)/252 + (41*xp^9)/216 +    (26*xp^10)/135 + (193*xp^11)/990 + (13*xp^12)/66);

 Spgq0pqg0sigma1gg:=(2 + Pi^2/6)*xp - xp^2 + (149/36 + Pi^2/6)*xp^3 + (49/18 + Pi^2/6)*xp^4 +  (137329/54000 + (31*Pi^2)/180)*xp^5 + (34337/13500 + (8*Pi^2)/45)*xp^6 +  (2388997/926100 + (23*Pi^2)/126)*xp^7 + (9723409/3704400 + (47*Pi^2)/252)*  xp^8 + (61112851/22861440 + (41*Pi^2)/216)*xp^9 +  (9727777/3572100 + (26*Pi^2)/135)*xp^10 +  (351784671019/126785736000 + (193*Pi^2)/990)*xp^11 +  (71687044573/25357147200 + (13*Pi^2)/66)*xp^12 +  (-2*xp + xp^2 - (8*xp^3)/3 - (11*xp^4)/6 - (1367*xp^5)/900 -    (587*xp^6)/450 - (2468*xp^7)/2205 - (8357*xp^8)/8820 -    (35603*xp^9)/45360 - (1429*xp^10)/2268 - (275788*xp^11)/571725 -    (312269*xp^12)/914760)*log(xp) +  (xp + xp^3 + xp^4 + (31*xp^5)/30 + (16*xp^6)/15 + (23*xp^7)/21 +    (47*xp^8)/42 + (41*xp^9)/36 + (52*xp^10)/45 + (193*xp^11)/165 +    (13*xp^12)/11)*log(xp)^2 + L*(xp - xp^2/2 + (4*xp^3)/3 + (11*xp^4)/12 +    (1367*xp^5)/1800 + (587*xp^6)/900 + (1234*xp^7)/2205 + (8357*xp^8)/17640 +    (35603*xp^9)/90720 + (1429*xp^10)/4536 + (137894*xp^11)/571725 +    (312269*xp^12)/1829520 + (-xp - xp^3 - xp^4 - (31*xp^5)/30 -      (16*xp^6)/15 - (23*xp^7)/21 - (47*xp^8)/42 - (41*xp^9)/36 -      (52*xp^10)/45 - (193*xp^11)/165 - (13*xp^12)/11)*log(xp)) +  e*((11/2 - Pi^2/12)*xp + (-3 + Pi^2/8)*xp^2 + (1447/108 - Pi^2/6)*xp^3 +    (847/108 - Pi^2/16)*xp^4 + (5953909/810000 - (127*Pi^2)/7200)*xp^5 +    (5945483/810000 + (53*Pi^2)/3600)*xp^6 +    (5729195987/777924000 + (94*Pi^2)/2205)*xp^7 +    (2867822803/388962000 + (1601*Pi^2)/23520)*xp^8 +    (42427964219/5761082880 + (33277*Pi^2)/362880)*xp^9 +    (132227467177/18003384000 + (10327*Pi^2)/90720)*xp^10 +    (803641883481677/109828143810000 + (76984*Pi^2)/571725)*xp^11 +    (1280233091592241/175725030096000 + (1129171*Pi^2)/7318080)*xp^12 +    ((-6 + Pi^2/4)*xp + 3*xp^2 + (-197/18 + Pi^2/4)*xp^3 +      (-131/18 + Pi^2/4)*xp^4 + (-178339/27000 + (31*Pi^2)/120)*xp^5 +      (-21571/3375 + (4*Pi^2)/15)*xp^6 + (-2907277/463050 + (23*Pi^2)/84)*      xp^7 + (-11478379/1852200 + (47*Pi^2)/168)*xp^8 +      (-70084807/11430720 + (41*Pi^2)/144)*xp^9 +      (-21706229/3572100 + (13*Pi^2)/45)*xp^10 +      (-382364044459/63392868000 + (193*Pi^2)/660)*xp^11 +      (-76015092913/12678573600 + (13*Pi^2)/44)*xp^12)*log(xp) +    (3*xp - xp^2 + (11*xp^3)/3 + (17*xp^4)/6 + (2297*xp^5)/900 +      (1067*xp^6)/450 + (4883*xp^7)/2205 + (18227*xp^8)/8820 +      (87263*xp^9)/45360 + (20249*xp^10)/11340 + (944533*xp^11)/571725 +      (1393349*xp^12)/914760)*log(xp)^2 +    ((-2*xp)/3 - (2*xp^3)/3 - (2*xp^4)/3 - (31*xp^5)/45 - (32*xp^6)/45 -      (46*xp^7)/63 - (47*xp^8)/63 - (41*xp^9)/54 - (104*xp^10)/135 -      (386*xp^11)/495 - (26*xp^12)/33)*log(xp)^3 +    L^2*(xp/2 - xp^2/4 + (2*xp^3)/3 + (11*xp^4)/24 + (1367*xp^5)/3600 +      (587*xp^6)/1800 + (617*xp^7)/2205 + (8357*xp^8)/35280 +      (35603*xp^9)/181440 + (1429*xp^10)/9072 + (68947*xp^11)/571725 +      (312269*xp^12)/3659040 + (-xp/2 - xp^3/2 - xp^4/2 - (31*xp^5)/60 -        (8*xp^6)/15 - (23*xp^7)/42 - (47*xp^8)/84 - (41*xp^9)/72 -        (26*xp^10)/45 - (193*xp^11)/330 - (13*xp^12)/22)*log(xp)) +    L*((3 + Pi^2/6)*xp - (3*xp^2)/2 + (197/36 + Pi^2/6)*xp^3 +      (131/36 + Pi^2/6)*xp^4 + (178339/54000 + (31*Pi^2)/180)*xp^5 +      (21571/6750 + (8*Pi^2)/45)*xp^6 + (2907277/926100 + (23*Pi^2)/126)*      xp^7 + (11478379/3704400 + (47*Pi^2)/252)*xp^8 +      (70084807/22861440 + (41*Pi^2)/216)*xp^9 +      (21706229/7144200 + (26*Pi^2)/135)*xp^10 +      (382364044459/126785736000 + (193*Pi^2)/990)*xp^11 +      (76015092913/25357147200 + (13*Pi^2)/66)*xp^12 +      (-3*xp + xp^2 - (11*xp^3)/3 - (17*xp^4)/6 - (2297*xp^5)/900 -        (1067*xp^6)/450 - (4883*xp^7)/2205 - (18227*xp^8)/8820 -        (87263*xp^9)/45360 - (20249*xp^10)/11340 - (944533*xp^11)/571725 -        (1393349*xp^12)/914760)*log(xp) + (xp + xp^3 + xp^4 + (31*xp^5)/30 +        (16*xp^6)/15 + (23*xp^7)/21 + (47*xp^8)/42 + (41*xp^9)/36 +        (52*xp^10)/45 + (193*xp^11)/165 + (13*xp^12)/11)*log(xp)^2)) +  e^2*(((7 - Pi^2/4)*xp - 3*xp^2 + (215/18 - Pi^2/4)*xp^3 +      (149/18 - Pi^2/4)*xp^4 + (206239/27000 - (31*Pi^2)/120)*xp^5 +      (25171/3375 - (4*Pi^2)/15)*xp^6 + (3414427/463050 - (23*Pi^2)/84)*xp^7 +      (13551079/1852200 - (47*Pi^2)/168)*xp^8 +      (83103127/11430720 - (41*Pi^2)/144)*xp^9 +      (25833989/3572100 - (13*Pi^2)/45)*xp^10 +      (456514490059/63392868000 - (193*Pi^2)/660)*xp^11 +      (90998861713/12678573600 - (13*Pi^2)/44)*xp^12)*log(xp)^2 +    (-2*xp + (2*xp^2)/3 - (22*xp^3)/9 - (17*xp^4)/9 - (2297*xp^5)/1350 -      (1067*xp^6)/675 - (9766*xp^7)/6615 - (18227*xp^8)/13230 -      (87263*xp^9)/68040 - (20249*xp^10)/17010 - (1889066*xp^11)/1715175 -      (1393349*xp^12)/1372140)*log(xp)^3 +    (xp/3 + xp^3/3 + xp^4/3 + (31*xp^5)/90 + (16*xp^6)/45 + (23*xp^7)/63 +      (47*xp^8)/126 + (41*xp^9)/108 + (52*xp^10)/135 + (193*xp^11)/495 +      (13*xp^12)/33)*log(xp)^4 + L^3*(xp/6 - xp^2/12 + (2*xp^3)/9 +      (11*xp^4)/72 + (1367*xp^5)/10800 + (587*xp^6)/5400 + (617*xp^7)/6615 +      (8357*xp^8)/105840 + (35603*xp^9)/544320 + (1429*xp^10)/27216 +      (68947*xp^11)/1715175 + (312269*xp^12)/10977120 +      (-xp/6 - xp^3/6 - xp^4/6 - (31*xp^5)/180 - (8*xp^6)/45 - (23*xp^7)/126 -        (47*xp^8)/252 - (41*xp^9)/216 - (26*xp^10)/135 - (193*xp^11)/990 -        (13*xp^12)/66)*log(xp)) + L^2*((3/2 + Pi^2/12)*xp - (3*xp^2)/4 +      (197/72 + Pi^2/12)*xp^3 + (131/72 + Pi^2/12)*xp^4 +      (178339/108000 + (31*Pi^2)/360)*xp^5 + (21571/13500 + (4*Pi^2)/45)*      xp^6 + (2907277/1852200 + (23*Pi^2)/252)*xp^7 +      (11478379/7408800 + (47*Pi^2)/504)*xp^8 +      (70084807/45722880 + (41*Pi^2)/432)*xp^9 +      (21706229/14288400 + (13*Pi^2)/135)*xp^10 +      (382364044459/253571472000 + (193*Pi^2)/1980)*xp^11 +      (76015092913/50714294400 + (13*Pi^2)/132)*xp^12 +      ((-3*xp)/2 + xp^2/2 - (11*xp^3)/6 - (17*xp^4)/12 - (2297*xp^5)/1800 -        (1067*xp^6)/900 - (4883*xp^7)/4410 - (18227*xp^8)/17640 -        (87263*xp^9)/90720 - (20249*xp^10)/22680 - (944533*xp^11)/1143450 -        (1393349*xp^12)/1829520)*log(xp) +      (xp/2 + xp^3/2 + xp^4/2 + (31*xp^5)/60 + (8*xp^6)/15 + (23*xp^7)/42 +        (47*xp^8)/84 + (41*xp^9)/72 + (26*xp^10)/45 + (193*xp^11)/330 +        (13*xp^12)/22)*log(xp)^2) +    L*((13/2 - Pi^2/12)*xp + (-7/2 + Pi^2/8)*xp^2 + (1591/108 - Pi^2/6)*xp^3 +      (473/54 - Pi^2/16)*xp^4 + (6569059/810000 - (127*Pi^2)/7200)*xp^5 +      (6473783/810000 + (53*Pi^2)/3600)*xp^6 +      (6164551187/777924000 + (94*Pi^2)/2205)*xp^7 +      (3052094653/388962000 + (1601*Pi^2)/23520)*xp^8 +      (44688897131/5761082880 + (33277*Pi^2)/362880)*xp^9 +      (137899168177/18003384000 + (10327*Pi^2)/90720)*xp^10 +      (830131265724077/109828143810000 + (76984*Pi^2)/571725)*xp^11 +      (1310226466588441/175725030096000 + (1129171*Pi^2)/7318080)*xp^12 +      ((-7 + Pi^2/4)*xp + 3*xp^2 + (-215/18 + Pi^2/4)*xp^3 +        (-149/18 + Pi^2/4)*xp^4 + (-206239/27000 + (31*Pi^2)/120)*xp^5 +        (-25171/3375 + (4*Pi^2)/15)*xp^6 + (-3414427/463050 + (23*Pi^2)/84)*        xp^7 + (-13551079/1852200 + (47*Pi^2)/168)*xp^8 +        (-83103127/11430720 + (41*Pi^2)/144)*xp^9 +        (-25833989/3572100 + (13*Pi^2)/45)*xp^10 +        (-456514490059/63392868000 + (193*Pi^2)/660)*xp^11 +        (-90998861713/12678573600 + (13*Pi^2)/44)*xp^12)*log(xp) +      (3*xp - xp^2 + (11*xp^3)/3 + (17*xp^4)/6 + (2297*xp^5)/900 +        (1067*xp^6)/450 + (4883*xp^7)/2205 + (18227*xp^8)/8820 +        (87263*xp^9)/45360 + (20249*xp^10)/11340 + (944533*xp^11)/571725 +        (1393349*xp^12)/914760)*log(xp)^2 +      ((-2*xp)/3 - (2*xp^3)/3 - (2*xp^4)/3 - (31*xp^5)/45 - (32*xp^6)/45 -        (46*xp^7)/63 - (47*xp^8)/63 - (41*xp^9)/54 - (104*xp^10)/135 -        (386*xp^11)/495 - (26*xp^12)/33)*log(xp)^3) +    xp^3*(10661/324 - (173*Pi^2)/144 - (11*Pi^4)/360 - (28*Zeta(3))/9) +    xp*(12 - (7*Pi^2)/12 - (11*Pi^4)/360 - (7*Zeta(3))/3) +    xp^4*(5699/324 - (107*Pi^2)/144 - (11*Pi^4)/360 - (77*Zeta(3))/36) +    xp^5*(51417901/3037500 - (141139*Pi^2)/216000 - (341*Pi^4)/10800 -      (9569*Zeta(3))/5400) + xp^6*(207507323/12150000 - (16771*Pi^2)/27000 -      (22*Pi^4)/675 - (4109*Zeta(3))/2700) +    xp^7*(2805067098283/163364040000 - (2231077*Pi^2)/3704400 -      (253*Pi^4)/7560 - (1234*Zeta(3))/945) +    xp^8*(2805971713579/163364040000 - (8714779*Pi^2)/14817600 -      (517*Pi^4)/15120 - (8357*Zeta(3))/7560) +    xp^9*(4973488588001/290358577152 - (52727047*Pi^2)/91445760 -      (451*Pi^4)/12960 - (35603*Zeta(3))/38880) +    xp^10*(96711060637477/5671065960000 - (16202549*Pi^2)/28576800 -      (143*Pi^4)/4050 - (1429*Zeta(3))/1944) +    xp^11*(20659539255148733549/1217774458565280000 -      (283496783659*Pi^2)/507142944000 - (193*Pi^4)/5400 -      (137894*Zeta(3))/245025) +    xp^12*(20546294731945708597/1217774458565280000 -      (56036734513*Pi^2)/101428588800 - (13*Pi^4)/360 -      (312269*Zeta(3))/784080) + xp^2*(-7 + (3*Pi^2)/8 + (7*Zeta(3))/6) +    log(xp)*((7 - Pi^2/4)*xp^2 + xp^4*(-500/27 + (17*Pi^2)/24 +        (7*Zeta(3))/3) + xp*(-14 + (3*Pi^2)/4 + (7*Zeta(3))/3) +      xp^3*(-1645/54 + (11*Pi^2)/12 + (7*Zeta(3))/3) +      xp^5*(-6987559/405000 + (2297*Pi^2)/3600 + (217*Zeta(3))/90) +      xp^6*(-6905783/405000 + (1067*Pi^2)/1800 + (112*Zeta(3))/45) +      xp^7*(-6590557187/388962000 + (4883*Pi^2)/8820 + (23*Zeta(3))/9) +      xp^8*(-3269728153/194481000 + (18227*Pi^2)/35280 + (47*Zeta(3))/18) +      xp^9*(-47969513771/2880541440 + (87263*Pi^2)/181440 +        (287*Zeta(3))/108) + xp^10*(-148301123377/9001692000 +        (20249*Pi^2)/45360 + (364*Zeta(3))/135) +      xp^11*(-894364089225077/54914071905000 + (944533*Pi^2)/2286900 +        (1351*Zeta(3))/495) + xp^12*(-1414063984372441/87862515048000 +        (1393349*Pi^2)/3659040 + (91*Zeta(3))/33)));

 Spgq0pqg0sigma1qg:=-xp^2/9 - xp^3/18 - (11*xp^4)/81 - (221*xp^5)/1350 - (121*xp^6)/675 -  (74657*xp^7)/396900 - (1220953*xp^8)/6350400 - (33081823*xp^9)/171460800 -  (20463073*xp^10)/107163000 - (605866117*xp^11)/3241680750 -  (469987213*xp^12)/2593344600 + L*(-xp^2/18 - xp^3/18 - (5*xp^4)/54 -    (11*xp^5)/90 - (241*xp^6)/1620 - (1963*xp^7)/11340 - (8873*xp^8)/45360 -    (29467*xp^9)/136080 - (80317*xp^10)/340200 - (952067*xp^11)/3742200 -    (406639*xp^12)/1496880) + (xp^2/9 + xp^3/9 + (5*xp^4)/27 + (11*xp^5)/45 +    (241*xp^6)/810 + (1963*xp^7)/5670 + (8873*xp^8)/22680 +    (29467*xp^9)/68040 + (80317*xp^10)/170100 + (952067*xp^11)/1871100 +    (406639*xp^12)/748440)*log(xp) +  e*((-1/3 + Pi^2/72)*xp^2 + (-1/6 + Pi^2/72)*xp^3 +    (-899/1944 + (5*Pi^2)/216)*xp^4 + (-5021/9000 + (11*Pi^2)/360)*xp^5 +    (-228601/364500 + (241*Pi^2)/6480)*xp^6 +    (-85446247/125023500 + (1963*Pi^2)/45360)*xp^7 +    (-5845009307/8001504000 + (8873*Pi^2)/181440)*xp^8 +    (-166472717797/216040608000 + (29467*Pi^2)/544320)*xp^9 +    (-217463149553/270050760000 + (80317*Pi^2)/1360800)*xp^10 +    (-300412672172803/359437561560000 + (952067*Pi^2)/14968800)*xp^11 +    (-62038422413809/71887512312000 + (406639*Pi^2)/5987520)*xp^12 +    L^2*(-xp^2/36 - xp^3/36 - (5*xp^4)/108 - (11*xp^5)/180 - (241*xp^6)/3240 -      (1963*xp^7)/22680 - (8873*xp^8)/90720 - (29467*xp^9)/272160 -      (80317*xp^10)/680400 - (952067*xp^11)/7484400 -      (406639*xp^12)/2993760) + (xp^2/3 + (2*xp^3)/9 + (37*xp^4)/81 +      (386*xp^5)/675 + (2657*xp^6)/4050 + (71681*xp^7)/99225 +      (2463173*xp^8)/3175200 + (70210243*xp^9)/85730400 +      (11440732*xp^10)/13395375 + (5722376623*xp^11)/6483361500 +      (2348978561*xp^12)/2593344600)*log(xp) +    (-xp^2/9 - xp^3/9 - (5*xp^4)/27 - (11*xp^5)/45 - (241*xp^6)/810 -      (1963*xp^7)/5670 - (8873*xp^8)/22680 - (29467*xp^9)/68040 -      (80317*xp^10)/170100 - (952067*xp^11)/1871100 - (406639*xp^12)/748440)*    log(xp)^2 + L*(-xp^2/6 - xp^3/9 - (37*xp^4)/162 - (193*xp^5)/675 -      (2657*xp^6)/8100 - (71681*xp^7)/198450 - (2463173*xp^8)/6350400 -      (70210243*xp^9)/171460800 - (5720366*xp^10)/13395375 -      (5722376623*xp^11)/12966723000 - (2348978561*xp^12)/5186689200 +      (xp^2/9 + xp^3/9 + (5*xp^4)/27 + (11*xp^5)/45 + (241*xp^6)/810 +        (1963*xp^7)/5670 + (8873*xp^8)/22680 + (29467*xp^9)/68040 +        (80317*xp^10)/170100 + (952067*xp^11)/1871100 + (406639*xp^12)/748440)*      log(xp))) +  e^2*(L^3*(-xp^2/108 - xp^3/108 - (5*xp^4)/324 - (11*xp^5)/540 -      (241*xp^6)/9720 - (1963*xp^7)/68040 - (8873*xp^8)/272160 -      (29467*xp^9)/816480 - (80317*xp^10)/2041200 - (952067*xp^11)/22453200 -      (406639*xp^12)/8981280) + ((7/9 - Pi^2/36)*xp^2 + (4/9 - Pi^2/36)*xp^3 +      (1079/972 - (5*Pi^2)/108)*xp^4 + (6121/4500 - (11*Pi^2)/180)*xp^5 +      (141413/91125 - (241*Pi^2)/3240)*xp^6 +      (53544161/31255875 - (1963*Pi^2)/22680)*xp^7 +      (7410206507/4000752000 - (8873*Pi^2)/90720)*xp^8 +      (213254526997/108020304000 - (29467*Pi^2)/272160)*xp^9 +      (281218784153/135025380000 - (80317*Pi^2)/680400)*xp^10 +      (391858517109403/179718780780000 - (952067*Pi^2)/7484400)*xp^11 +      (81567219724909/35943756156000 - (406639*Pi^2)/2993760)*xp^12)*log(xp) +    (-xp^2/3 - (2*xp^3)/9 - (37*xp^4)/81 - (386*xp^5)/675 - (2657*xp^6)/4050 -      (71681*xp^7)/99225 - (2463173*xp^8)/3175200 - (70210243*xp^9)/85730400 -      (11440732*xp^10)/13395375 - (5722376623*xp^11)/6483361500 -      (2348978561*xp^12)/2593344600)*log(xp)^2 +    ((2*xp^2)/27 + (2*xp^3)/27 + (10*xp^4)/81 + (22*xp^5)/135 +      (241*xp^6)/1215 + (1963*xp^7)/8505 + (8873*xp^8)/34020 +      (29467*xp^9)/102060 + (80317*xp^10)/255150 + (952067*xp^11)/2806650 +      (406639*xp^12)/1122660)*log(xp)^3 +    L^2*(-xp^2/12 - xp^3/18 - (37*xp^4)/324 - (193*xp^5)/1350 -      (2657*xp^6)/16200 - (71681*xp^7)/396900 - (2463173*xp^8)/12700800 -      (70210243*xp^9)/342921600 - (2860183*xp^10)/13395375 -      (5722376623*xp^11)/25933446000 - (2348978561*xp^12)/10373378400 +      (xp^2/18 + xp^3/18 + (5*xp^4)/54 + (11*xp^5)/90 + (241*xp^6)/1620 +        (1963*xp^7)/11340 + (8873*xp^8)/45360 + (29467*xp^9)/136080 +        (80317*xp^10)/340200 + (952067*xp^11)/3742200 +        (406639*xp^12)/1496880)*log(xp)) +    L*((-7/18 + Pi^2/72)*xp^2 + (-2/9 + Pi^2/72)*xp^3 +      (-1079/1944 + (5*Pi^2)/216)*xp^4 + (-6121/9000 + (11*Pi^2)/360)*xp^5 +      (-141413/182250 + (241*Pi^2)/6480)*xp^6 +      (-53544161/62511750 + (1963*Pi^2)/45360)*xp^7 +      (-7410206507/8001504000 + (8873*Pi^2)/181440)*xp^8 +      (-213254526997/216040608000 + (29467*Pi^2)/544320)*xp^9 +      (-281218784153/270050760000 + (80317*Pi^2)/1360800)*xp^10 +      (-391858517109403/359437561560000 + (952067*Pi^2)/14968800)*xp^11 +      (-81567219724909/71887512312000 + (406639*Pi^2)/5987520)*xp^12 +      (xp^2/3 + (2*xp^3)/9 + (37*xp^4)/81 + (386*xp^5)/675 +        (2657*xp^6)/4050 + (71681*xp^7)/99225 + (2463173*xp^8)/3175200 +        (70210243*xp^9)/85730400 + (11440732*xp^10)/13395375 +        (5722376623*xp^11)/6483361500 + (2348978561*xp^12)/2593344600)*      log(xp) + (-xp^2/9 - xp^3/9 - (5*xp^4)/27 - (11*xp^5)/45 -        (241*xp^6)/810 - (1963*xp^7)/5670 - (8873*xp^8)/22680 -        (29467*xp^9)/68040 - (80317*xp^10)/170100 - (952067*xp^11)/1871100 -        (406639*xp^12)/748440)*log(xp)^2) +    xp^3*(-7/18 + Pi^2/36 + (7*Zeta(3))/54) +    xp^2*(-7/9 + Pi^2/24 + (7*Zeta(3))/54) +    xp^4*(-13253/11664 + (37*Pi^2)/648 + (35*Zeta(3))/162) +    xp^5*(-120859/90000 + (193*Pi^2)/2700 + (77*Zeta(3))/270) +    xp^6*(-21958091/14580000 + (2657*Pi^2)/32400 + (1687*Zeta(3))/4860) +    xp^7*(-19165264613/11668860000 + (71681*Pi^2)/793800 +      (1963*Zeta(3))/4860) + xp^8*(-656128356739/373403520000 +      (2463173*Pi^2)/25401600 + (8873*Zeta(3))/19440) +    xp^9*(-504807180515263/272211166080000 + (70210243*Pi^2)/685843200 +      (29467*Zeta(3))/58320) + xp^10*(-16484048933903/8506598940000 +      (2860183*Pi^2)/26790750 + (80317*Zeta(3))/145800) +    xp^11*(-500621608354064311/249090230161080000 +      (5722376623*Pi^2)/51866892000 + (952067*Zeta(3))/1603800) +    xp^12*(-129062022779458361/62272557540270000 +      (2348978561*Pi^2)/20746756800 + (406639*Zeta(3))/641520));

 Spgq0pqg0sigma1qqb:=(4*xp^5)/405 + (8*xp^6)/405 + (4*xp^7)/135 + (16*xp^8)/405 +  (755*xp^9)/15309 + (4516*xp^10)/76545 + (288382*xp^11)/4209975 +  (13100*xp^12)/168399 + e*((94*xp^5)/6075 + (128*xp^6)/6075 +    (974*xp^7)/42525 + (962*xp^8)/42525 + (400733*xp^9)/19289340 +    (425578*xp^10)/24111675 + (196288913*xp^11)/14587563375 +    (24395906*xp^12)/2917512675 + L*((4*xp^5)/405 + (8*xp^6)/405 +      (4*xp^7)/135 + (16*xp^8)/405 + (755*xp^9)/15309 + (4516*xp^10)/76545 +      (288382*xp^11)/4209975 + (13100*xp^12)/168399) +    ((-8*xp^5)/405 - (16*xp^6)/405 - (8*xp^7)/135 - (32*xp^8)/405 -      (1510*xp^9)/15309 - (9032*xp^10)/76545 - (576764*xp^11)/4209975 -      (26200*xp^12)/168399)*log(xp)) +  e^2*((2389/91125 - Pi^2/405)*xp^5 + (3368/91125 - (2*Pi^2)/405)*xp^6 +    (23437/496125 - Pi^2/135)*xp^7 + (261029/4465125 - (4*Pi^2)/405)*xp^8 +    (1712208167/24304568400 - (755*Pi^2)/61236)*xp^9 +    (630300763/7595177625 - (1129*Pi^2)/76545)*xp^10 +    (4849337817631/50545907094375 - (144191*Pi^2)/8419950)*xp^11 +    (1104158559646/10109181418875 - (3275*Pi^2)/168399)*xp^12 +    L^2*((2*xp^5)/405 + (4*xp^6)/405 + (2*xp^7)/135 + (8*xp^8)/405 +      (755*xp^9)/30618 + (2258*xp^10)/76545 + (144191*xp^11)/4209975 +      (6550*xp^12)/168399) + ((-188*xp^5)/6075 - (256*xp^6)/6075 -      (1948*xp^7)/42525 - (1924*xp^8)/42525 - (400733*xp^9)/9644670 -      (851156*xp^10)/24111675 - (392577826*xp^11)/14587563375 -      (48791812*xp^12)/2917512675)*log(xp) +    ((8*xp^5)/405 + (16*xp^6)/405 + (8*xp^7)/135 + (32*xp^8)/405 +      (1510*xp^9)/15309 + (9032*xp^10)/76545 + (576764*xp^11)/4209975 +      (26200*xp^12)/168399)*log(xp)^2 +    L*((94*xp^5)/6075 + (128*xp^6)/6075 + (974*xp^7)/42525 +      (962*xp^8)/42525 + (400733*xp^9)/19289340 + (425578*xp^10)/24111675 +      (196288913*xp^11)/14587563375 + (24395906*xp^12)/2917512675 +      ((-8*xp^5)/405 - (16*xp^6)/405 - (8*xp^7)/135 - (32*xp^8)/405 -        (1510*xp^9)/15309 - (9032*xp^10)/76545 - (576764*xp^11)/4209975 -        (26200*xp^12)/168399)*log(xp)));

 Spgq0pqq0pqq0sigma0gg:=2/3 - (16*Pi^2)/81 + (22/9 - (16*Pi^2)/81)*xp +  (104/27 - (32*Pi^2)/81)*xp^2 + (856/243 - (32*Pi^2)/81)*xp^3 +  (853/243 - (32*Pi^2)/81)*xp^4 + (21481/6075 - (32*Pi^2)/81)*xp^5 +  (21661/6075 - (32*Pi^2)/81)*xp^6 + (1069489/297675 - (32*Pi^2)/81)*xp^7 +  (4306271/1190700 - (32*Pi^2)/81)*xp^8 + (38976799/10716300 - (32*Pi^2)/81)*  xp^9 + (19583813/5358150 - (32*Pi^2)/81)*xp^10 +  (2379694913/648336150 - (32*Pi^2)/81)*xp^11 +  (955403903/259334460 - (32*Pi^2)/81)*xp^12 +  (16/9 - (16*xp)/27 - (16*xp^2)/9 - (80*xp^3)/81 - (56*xp^4)/81 -    (8*xp^5)/15 - (176*xp^6)/405 - (208*xp^7)/567 - (20*xp^8)/63 -    (68*xp^9)/243 - (304*xp^10)/1215 - (112*xp^11)/495 - (184*xp^12)/891)*  log(xp) + (32/27 + (32*xp)/27 + (64*xp^2)/27 + (64*xp^3)/27 +    (64*xp^4)/27 + (64*xp^5)/27 + (64*xp^6)/27 + (64*xp^7)/27 + (64*xp^8)/27 +    (64*xp^9)/27 + (64*xp^10)/27 + (64*xp^11)/27 + (64*xp^12)/27)*log(xp)^2 +  e*(2/3 - (16*Pi^2)/81 + (22/9 - (16*Pi^2)/81)*xp +    (104/27 - (32*Pi^2)/81)*xp^2 + (856/243 - (32*Pi^2)/81)*xp^3 +    (853/243 - (32*Pi^2)/81)*xp^4 + (21481/6075 - (32*Pi^2)/81)*xp^5 +    (21661/6075 - (32*Pi^2)/81)*xp^6 + (1069489/297675 - (32*Pi^2)/81)*xp^7 +    (4306271/1190700 - (32*Pi^2)/81)*xp^8 + (38976799/10716300 - (32*Pi^2)/81)*    xp^9 + (19583813/5358150 - (32*Pi^2)/81)*xp^10 +    (2379694913/648336150 - (32*Pi^2)/81)*xp^11 +    (955403903/259334460 - (32*Pi^2)/81)*xp^12 +    (16/9 - (16*xp)/27 - (16*xp^2)/9 - (80*xp^3)/81 - (56*xp^4)/81 -      (8*xp^5)/15 - (176*xp^6)/405 - (208*xp^7)/567 - (20*xp^8)/63 -      (68*xp^9)/243 - (304*xp^10)/1215 - (112*xp^11)/495 - (184*xp^12)/891)*    log(xp) + (32/27 + (32*xp)/27 + (64*xp^2)/27 + (64*xp^3)/27 +      (64*xp^4)/27 + (64*xp^5)/27 + (64*xp^6)/27 + (64*xp^7)/27 +      (64*xp^8)/27 + (64*xp^9)/27 + (64*xp^10)/27 + (64*xp^11)/27 +      (64*xp^12)/27)*log(xp)^2) +  e^2*(2/3 - (16*Pi^2)/81 + (22/9 - (16*Pi^2)/81)*xp +    (104/27 - (32*Pi^2)/81)*xp^2 + (856/243 - (32*Pi^2)/81)*xp^3 +    (853/243 - (32*Pi^2)/81)*xp^4 + (21481/6075 - (32*Pi^2)/81)*xp^5 +    (21661/6075 - (32*Pi^2)/81)*xp^6 + (1069489/297675 - (32*Pi^2)/81)*xp^7 +    (4306271/1190700 - (32*Pi^2)/81)*xp^8 + (38976799/10716300 - (32*Pi^2)/81)*    xp^9 + (19583813/5358150 - (32*Pi^2)/81)*xp^10 +    (2379694913/648336150 - (32*Pi^2)/81)*xp^11 +    (955403903/259334460 - (32*Pi^2)/81)*xp^12 +    (16/9 - (16*xp)/27 - (16*xp^2)/9 - (80*xp^3)/81 - (56*xp^4)/81 -      (8*xp^5)/15 - (176*xp^6)/405 - (208*xp^7)/567 - (20*xp^8)/63 -      (68*xp^9)/243 - (304*xp^10)/1215 - (112*xp^11)/495 - (184*xp^12)/891)*    log(xp) + (32/27 + (32*xp)/27 + (64*xp^2)/27 + (64*xp^3)/27 +      (64*xp^4)/27 + (64*xp^5)/27 + (64*xp^6)/27 + (64*xp^7)/27 +      (64*xp^8)/27 + (64*xp^9)/27 + (64*xp^10)/27 + (64*xp^11)/27 +      (64*xp^12)/27)*log(xp)^2) +  e^3*(2/3 - (16*Pi^2)/81 + (22/9 - (16*Pi^2)/81)*xp +    (104/27 - (32*Pi^2)/81)*xp^2 + (856/243 - (32*Pi^2)/81)*xp^3 +    (853/243 - (32*Pi^2)/81)*xp^4 + (21481/6075 - (32*Pi^2)/81)*xp^5 +    (21661/6075 - (32*Pi^2)/81)*xp^6 + (1069489/297675 - (32*Pi^2)/81)*xp^7 +    (4306271/1190700 - (32*Pi^2)/81)*xp^8 + (38976799/10716300 - (32*Pi^2)/81)*    xp^9 + (19583813/5358150 - (32*Pi^2)/81)*xp^10 +    (2379694913/648336150 - (32*Pi^2)/81)*xp^11 +    (955403903/259334460 - (32*Pi^2)/81)*xp^12 +    (16/9 - (16*xp)/27 - (16*xp^2)/9 - (80*xp^3)/81 - (56*xp^4)/81 -      (8*xp^5)/15 - (176*xp^6)/405 - (208*xp^7)/567 - (20*xp^8)/63 -      (68*xp^9)/243 - (304*xp^10)/1215 - (112*xp^11)/495 - (184*xp^12)/891)*    log(xp) + (32/27 + (32*xp)/27 + (64*xp^2)/27 + (64*xp^3)/27 +      (64*xp^4)/27 + (64*xp^5)/27 + (64*xp^6)/27 + (64*xp^7)/27 +      (64*xp^8)/27 + (64*xp^9)/27 + (64*xp^10)/27 + (64*xp^11)/27 +      (64*xp^12)/27)*log(xp)^2);

 Spgq0pqq0sigma0gg:=2/3 - (2*xp)/9 - (2*xp^2)/3 - (10*xp^3)/27 - (7*xp^4)/27 - xp^5/5 -  (22*xp^6)/135 - (26*xp^7)/189 - (5*xp^8)/42 - (17*xp^9)/162 -  (38*xp^10)/405 - (14*xp^11)/165 - (23*xp^12)/297 +  (8/9 + (8*xp)/9 + (16*xp^2)/9 + (16*xp^3)/9 + (16*xp^4)/9 + (16*xp^5)/9 +    (16*xp^6)/9 + (16*xp^7)/9 + (16*xp^8)/9 + (16*xp^9)/9 + (16*xp^10)/9 +    (16*xp^11)/9 + (16*xp^12)/9)*log(xp) +  e*(2/3 - (2*xp)/9 - (2*xp^2)/3 - (10*xp^3)/27 - (7*xp^4)/27 - xp^5/5 -    (22*xp^6)/135 - (26*xp^7)/189 - (5*xp^8)/42 - (17*xp^9)/162 -    (38*xp^10)/405 - (14*xp^11)/165 - (23*xp^12)/297 +    (8/9 + (8*xp)/9 + (16*xp^2)/9 + (16*xp^3)/9 + (16*xp^4)/9 + (16*xp^5)/9 +      (16*xp^6)/9 + (16*xp^7)/9 + (16*xp^8)/9 + (16*xp^9)/9 + (16*xp^10)/9 +      (16*xp^11)/9 + (16*xp^12)/9)*log(xp)) +  e^2*(2/3 - (2*xp)/9 - (2*xp^2)/3 - (10*xp^3)/27 - (7*xp^4)/27 - xp^5/5 -    (22*xp^6)/135 - (26*xp^7)/189 - (5*xp^8)/42 - (17*xp^9)/162 -    (38*xp^10)/405 - (14*xp^11)/165 - (23*xp^12)/297 +    (8/9 + (8*xp)/9 + (16*xp^2)/9 + (16*xp^3)/9 + (16*xp^4)/9 + (16*xp^5)/9 +      (16*xp^6)/9 + (16*xp^7)/9 + (16*xp^8)/9 + (16*xp^9)/9 + (16*xp^10)/9 +      (16*xp^11)/9 + (16*xp^12)/9)*log(xp)) +  e^3*(2/3 - (2*xp)/9 - (2*xp^2)/3 - (10*xp^3)/27 - (7*xp^4)/27 - xp^5/5 -    (22*xp^6)/135 - (26*xp^7)/189 - (5*xp^8)/42 - (17*xp^9)/162 -    (38*xp^10)/405 - (14*xp^11)/165 - (23*xp^12)/297 +    (8/9 + (8*xp)/9 + (16*xp^2)/9 + (16*xp^3)/9 + (16*xp^4)/9 + (16*xp^5)/9 +      (16*xp^6)/9 + (16*xp^7)/9 + (16*xp^8)/9 + (16*xp^9)/9 + (16*xp^10)/9 +      (16*xp^11)/9 + (16*xp^12)/9)*log(xp));

 Spgq0pqq0sigma1gg:=(2*Pi^2)/3 + ((-8*Pi^2)/9 + (40 - (8*Pi^2)/9)*xp +    (188/3 - (16*Pi^2)/9)*xp^2 + (524/9 - (16*Pi^2)/9)*xp^3 +    (449/9 - (16*Pi^2)/9)*xp^4 + (425/9 - (16*Pi^2)/9)*xp^5 +    (31126/675 - (16*Pi^2)/9)*xp^6 + (1511638/33075 - (16*Pi^2)/9)*xp^7 +    (1007387/22050 - (16*Pi^2)/9)*xp^8 + (27335369/595350 - (16*Pi^2)/9)*    xp^9 + (27568049/595350 - (16*Pi^2)/9)*xp^10 +    (3371920289/72037350 - (16*Pi^2)/9)*xp^11 +    (3413725493/72037350 - (16*Pi^2)/9)*xp^12)*log(xp) +  (4 - 12*xp - 20*xp^2 - (44*xp^3)/3 - (26*xp^4)/3 - (22*xp^5)/5 -    (44*xp^6)/45 + (604*xp^7)/315 + (1399*xp^8)/315 + (6317*xp^9)/945 +    (8228*xp^10)/945 + (21932*xp^11)/2079 + (127258*xp^12)/10395)*log(xp)^2 +  (16/3 + (16*xp)/3 + (32*xp^2)/3 + (32*xp^3)/3 + (32*xp^4)/3 + (32*xp^5)/3 +    (32*xp^6)/3 + (32*xp^7)/3 + (32*xp^8)/3 + (32*xp^9)/3 + (32*xp^10)/3 +    (32*xp^11)/3 + (32*xp^12)/3)*log(xp)^3 +  L*((8*Pi^2)/9 + (-12 + (8*Pi^2)/9)*xp + (-52/3 + (16*Pi^2)/9)*xp^2 +    (-428/27 + (16*Pi^2)/9)*xp^3 + (-709/54 + (16*Pi^2)/9)*xp^4 +    (-16189/1350 + (16*Pi^2)/9)*xp^5 + (-7616/675 + (16*Pi^2)/9)*xp^6 +    (-71254/6615 + (16*Pi^2)/9)*xp^7 + (-549103/52920 + (16*Pi^2)/9)*xp^8 +    (-228107/22680 + (16*Pi^2)/9)*xp^9 + (-138832/14175 + (16*Pi^2)/9)*xp^10 +    (-16417277/1715175 + (16*Pi^2)/9)*xp^11 + (-6436151/686070 + (16*Pi^2)/9)*    xp^12 + (-4 + (20*xp)/3 + 12*xp^2 + (76*xp^3)/9 + (46*xp^4)/9 +      (14*xp^5)/5 + (44*xp^6)/45 - (172*xp^7)/315 - (587*xp^8)/315 -      (2861*xp^9)/945 - (3848*xp^10)/945 - (4744*xp^11)/945 -      (61214*xp^12)/10395)*log(xp) + (-16/3 - (16*xp)/3 - (32*xp^2)/3 -      (32*xp^3)/3 - (32*xp^4)/3 - (32*xp^5)/3 - (32*xp^6)/3 - (32*xp^7)/3 -      (32*xp^8)/3 - (32*xp^9)/3 - (32*xp^10)/3 - (32*xp^11)/3 - (32*xp^12)/3)*    log(xp)^2) + (32*Zeta(3))/3 + xp*(-36 + (14*Pi^2)/9 + (32*Zeta(3))/3) +  xp^12*(-49754579498507/3993750684000 - (68459*Pi^2)/31185 +    (64*Zeta(3))/3) + xp^11*(-3589977732293/249609417750 -    (60122*Pi^2)/31185 + (64*Zeta(3))/3) +  xp^10*(-1546350194/93767625 - (4646*Pi^2)/2835 + (64*Zeta(3))/3) +  xp^9*(-28243489961/1500282000 - (7507*Pi^2)/5670 + (64*Zeta(3))/3) +  xp^8*(-397127881/18522000 - (1849*Pi^2)/1890 + (64*Zeta(3))/3) +  xp^7*(-169608121/6945750 - (562*Pi^2)/945 + (64*Zeta(3))/3) +  xp^6*(-564751/20250 - (22*Pi^2)/135 + (64*Zeta(3))/3) +  xp^5*(-86663/2700 + Pi^2/3 + (64*Zeta(3))/3) +  xp^4*(-4079/108 + (25*Pi^2)/27 + (64*Zeta(3))/3) +  xp^3*(-1355/27 + (46*Pi^2)/27 + (64*Zeta(3))/3) +  xp^2*(-173/3 + 2*Pi^2 + (64*Zeta(3))/3) +  e*(-2 + (2*Pi^2)/3 + (2*Pi^4)/135 +    (4 + (28*Pi^2)/9 + (-68 + (28*Pi^2)/9)*xp + (-332/3 + (56*Pi^2)/9)*xp^2 +      (-2684/27 + (56*Pi^2)/9)*xp^3 + (-2219/27 + (56*Pi^2)/9)*xp^4 +      (-50531/675 + (56*Pi^2)/9)*xp^5 + (-9536/135 + (56*Pi^2)/9)*xp^6 +      (-2247316/33075 + (56*Pi^2)/9)*xp^7 + (-8755549/132300 + (56*Pi^2)/9)*      xp^8 + (-77430821/1190700 + (56*Pi^2)/9)*xp^9 +      (-3829057/59535 + (56*Pi^2)/9)*xp^10 +      (-460484551/7203735 + (56*Pi^2)/9)*xp^11 +      (-2296980668/36018675 + (56*Pi^2)/9)*xp^12)*log(xp)^2 +    (8/3 + (152*xp)/9 + (88*xp^2)/3 + (664*xp^3)/27 + (508*xp^4)/27 +      (44*xp^5)/3 + (1528*xp^6)/135 + (1144*xp^7)/135 + (1886*xp^8)/315 +      (10694*xp^9)/2835 + (5024*xp^10)/2835 - (544*xp^11)/10395 -      (5996*xp^12)/3465)*log(xp)^3 + (-32/9 - (32*xp)/9 - (64*xp^2)/9 -      (64*xp^3)/9 - (64*xp^4)/9 - (64*xp^5)/9 - (64*xp^6)/9 - (64*xp^7)/9 -      (64*xp^8)/9 - (64*xp^9)/9 - (64*xp^10)/9 - (64*xp^11)/9 - (64*xp^12)/9)*    log(xp)^4 + L^2*((4*Pi^2)/9 + (-6 + (4*Pi^2)/9)*xp +      (-26/3 + (8*Pi^2)/9)*xp^2 + (-214/27 + (8*Pi^2)/9)*xp^3 +      (-709/108 + (8*Pi^2)/9)*xp^4 + (-16189/2700 + (8*Pi^2)/9)*xp^5 +      (-3808/675 + (8*Pi^2)/9)*xp^6 + (-35627/6615 + (8*Pi^2)/9)*xp^7 +      (-549103/105840 + (8*Pi^2)/9)*xp^8 + (-228107/45360 + (8*Pi^2)/9)*xp^9 +      (-69416/14175 + (8*Pi^2)/9)*xp^10 + (-16417277/3430350 + (8*Pi^2)/9)*      xp^11 + (-6436151/1372140 + (8*Pi^2)/9)*xp^12 +      (-2 + (10*xp)/3 + 6*xp^2 + (38*xp^3)/9 + (23*xp^4)/9 + (7*xp^5)/5 +        (22*xp^6)/45 - (86*xp^7)/315 - (587*xp^8)/630 - (2861*xp^9)/1890 -        (1924*xp^10)/945 - (2372*xp^11)/945 - (30607*xp^12)/10395)*log(xp) +      (-8/3 - (8*xp)/3 - (16*xp^2)/3 - (16*xp^3)/3 - (16*xp^4)/3 -        (16*xp^5)/3 - (16*xp^6)/3 - (16*xp^7)/3 - (16*xp^8)/3 - (16*xp^9)/3 -        (16*xp^10)/3 - (16*xp^11)/3 - (16*xp^12)/3)*log(xp)^2) +    log(xp)*(-8/3 + Pi^2/9 + xp^2*(234 - (91*Pi^2)/9 - (128*Zeta(3))/3) +      xp^3*(16726/81 - (217*Pi^2)/27 - (128*Zeta(3))/3) +      xp^4*(13426/81 - (293*Pi^2)/54 - (128*Zeta(3))/3) +      xp^5*(1507676/10125 - (319*Pi^2)/90 - (128*Zeta(3))/3) +      xp^6*(55579/405 - (91*Pi^2)/45 - (128*Zeta(3))/3) +      xp^7*(444373267/3472875 - (229*Pi^2)/315 - (128*Zeta(3))/3) +      xp^8*(370949029/3087000 + (1537*Pi^2)/3780 - (128*Zeta(3))/3) +      xp^9*(85077193147/750141000 + (5357*Pi^2)/3780 - (128*Zeta(3))/3) +      xp^10*(8059600699/75014100 + (734*Pi^2)/315 - (128*Zeta(3))/3) +      xp^11*(2038208088919/19968753420 + (19730*Pi^2)/6237 -        (128*Zeta(3))/3) + xp^12*(194056313699539/1996875342000 +        (245117*Pi^2)/62370 - (128*Zeta(3))/3) +      xp*(424/3 - (55*Pi^2)/9 - (64*Zeta(3))/3) - (64*Zeta(3))/3) +    xp^12*(-1496637967318740041/13838346120060000 +      (8378239217*Pi^2)/864448200 + (4*Pi^4)/135 - (3856*Zeta(3))/945) +    xp^11*(-3094682802278404459/27676692240120000 +      (4186735573*Pi^2)/432224100 + (4*Pi^4)/135 - (8144*Zeta(3))/10395) +    (32*Zeta(3))/3 + xp^10*(-219399124093099/1890355320000 +      (17352389*Pi^2)/1786050 + (4*Pi^4)/135 + (176*Zeta(3))/63) +    xp^9*(-228811334893063/1890355320000 + (279774449*Pi^2)/28576800 +      (4*Pi^4)/135 + (704*Zeta(3))/105) +    xp^8*(-2962993752823/23337720000 + (31520681*Pi^2)/3175200 +      (4*Pi^4)/135 + (496*Zeta(3))/45) +    xp^7*(-130426540877/972405000 + (671527*Pi^2)/66150 + (4*Pi^4)/135 +      (1664*Zeta(3))/105) + xp^6*(-2316881/16200 + (788*Pi^2)/75 +      (4*Pi^4)/135 + (64*Zeta(3))/3) +    xp^5*(-187714199/1215000 + (35891*Pi^2)/3240 + (4*Pi^4)/135 +      (416*Zeta(3))/15) + xp*(-418/3 + (89*Pi^2)/9 + (2*Pi^4)/135 +      32*Zeta(3)) + xp^4*(-332363/1944 + (7831*Pi^2)/648 + (4*Pi^4)/135 +      (320*Zeta(3))/9) + xp^3*(-51727/243 + (1175*Pi^2)/81 + (4*Pi^4)/135 +      (416*Zeta(3))/9) + xp^2*(-721/3 + (47*Pi^2)/3 + (4*Pi^4)/135 +      (160*Zeta(3))/3) +    L*((14*Pi^2)/9 + (-4 - (8*Pi^2)/9 + (140/3 - (8*Pi^2)/9)*xp +        (224/3 - (16*Pi^2)/9)*xp^2 + (200/3 - (16*Pi^2)/9)*xp^3 +        (55 - (16*Pi^2)/9)*xp^4 + (2251/45 - (16*Pi^2)/9)*xp^5 +        (31786/675 - (16*Pi^2)/9)*xp^6 + (1493578/33075 - (16*Pi^2)/9)*xp^7 +        (322099/7350 - (16*Pi^2)/9)*xp^8 + (25532939/595350 - (16*Pi^2)/9)*        xp^9 + (25143809/595350 - (16*Pi^2)/9)*xp^10 +        (3010285169/72037350 - (16*Pi^2)/9)*xp^11 +        (2989512473/72037350 - (16*Pi^2)/9)*xp^12)*log(xp) +      (-4/3 - (52*xp)/3 - (92*xp^2)/3 - (76*xp^3)/3 - (58*xp^4)/3 -        (226*xp^5)/15 - (524*xp^6)/45 - (2756*xp^7)/315 - (1961*xp^8)/315 -        (3763*xp^9)/945 - (1852*xp^10)/945 - (244*xp^11)/2079 +        (16378*xp^12)/10395)*log(xp)^2 + (16/3 + (16*xp)/3 + (32*xp^2)/3 +        (32*xp^3)/3 + (32*xp^4)/3 + (32*xp^5)/3 + (32*xp^6)/3 + (32*xp^7)/3 +        (32*xp^8)/3 + (32*xp^9)/3 + (32*xp^10)/3 + (32*xp^11)/3 +        (32*xp^12)/3)*log(xp)^3 + (32*Zeta(3))/3 +      xp*(-48 + (22*Pi^2)/9 + (32*Zeta(3))/3) +      xp^12*(-87220701699707/3993750684000 - (13019*Pi^2)/31185 +        (64*Zeta(3))/3) + xp^11*(-5979184054103/249609417750 -        (4682*Pi^2)/31185 + (64*Zeta(3))/3) +      xp^10*(-2464723874/93767625 + (394*Pi^2)/2835 + (64*Zeta(3))/3) +      xp^9*(-43332768011/1500282000 + (2573*Pi^2)/5670 + (64*Zeta(3))/3) +      xp^8*(-196437977/6174000 + (1511*Pi^2)/1890 + (64*Zeta(3))/3) +      xp^7*(-244424821/6945750 + (1118*Pi^2)/945 + (64*Zeta(3))/3) +      xp^6*(-793231/20250 + (218*Pi^2)/135 + (64*Zeta(3))/3) +      xp^5*(-119041/2700 + (19*Pi^2)/9 + (64*Zeta(3))/3) +      xp^4*(-5497/108 + (73*Pi^2)/27 + (64*Zeta(3))/3) +      xp^3*(-1783/27 + (94*Pi^2)/27 + (64*Zeta(3))/3) +      xp^2*(-75 + (34*Pi^2)/9 + (64*Zeta(3))/3))) +  e^2*(-8 + (2*Pi^2)/3 - (29*Pi^4)/270 +    (8/3 - (68*Pi^2)/27 + (584/9 - (68*Pi^2)/27)*xp +      (976/9 - (136*Pi^2)/27)*xp^2 + (8000/81 - (136*Pi^2)/27)*xp^3 +      (6770/81 - (136*Pi^2)/27)*xp^4 + (156194/2025 - (136*Pi^2)/27)*xp^5 +      (148748/2025 - (136*Pi^2)/27)*xp^6 + (144092/2025 - (136*Pi^2)/27)*      xp^7 + (6915058/99225 - (136*Pi^2)/27)*xp^8 +      (20474494/297675 - (136*Pi^2)/27)*xp^9 + (6773659/99225 - (136*Pi^2)/27)*      xp^10 + (2450667817/36018675 - (136*Pi^2)/27)*xp^11 +      (2450335933/36018675 - (136*Pi^2)/27)*xp^12)*log(xp)^3 +    (-20/9 - (100*xp)/9 - (172*xp^2)/9 - (436*xp^3)/27 - (334*xp^4)/27 -      (434*xp^5)/45 - (1004*xp^6)/135 - (5252*xp^7)/945 - (3697*xp^8)/945 -      (6931*xp^9)/2835 - (3172*xp^10)/2835 + (2852*xp^11)/31185 +      (37586*xp^12)/31185)*log(xp)^4 +    (16/9 + (16*xp)/9 + (32*xp^2)/9 + (32*xp^3)/9 + (32*xp^4)/9 +      (32*xp^5)/9 + (32*xp^6)/9 + (32*xp^7)/9 + (32*xp^8)/9 + (32*xp^9)/9 +      (32*xp^10)/9 + (32*xp^11)/9 + (32*xp^12)/9)*log(xp)^5 +    L^3*((4*Pi^2)/27 + (-2 + (4*Pi^2)/27)*xp + (-26/9 + (8*Pi^2)/27)*xp^2 +      (-214/81 + (8*Pi^2)/27)*xp^3 + (-709/324 + (8*Pi^2)/27)*xp^4 +      (-16189/8100 + (8*Pi^2)/27)*xp^5 + (-3808/2025 + (8*Pi^2)/27)*xp^6 +      (-35627/19845 + (8*Pi^2)/27)*xp^7 + (-549103/317520 + (8*Pi^2)/27)*      xp^8 + (-228107/136080 + (8*Pi^2)/27)*xp^9 +      (-69416/42525 + (8*Pi^2)/27)*xp^10 + (-16417277/10291050 + (8*Pi^2)/27)*      xp^11 + (-6436151/4116420 + (8*Pi^2)/27)*xp^12 +      (-2/3 + (10*xp)/9 + 2*xp^2 + (38*xp^3)/27 + (23*xp^4)/27 + (7*xp^5)/15 +        (22*xp^6)/135 - (86*xp^7)/945 - (587*xp^8)/1890 - (2861*xp^9)/5670 -        (1924*xp^10)/2835 - (2372*xp^11)/2835 - (30607*xp^12)/31185)*log(xp) +      (-8/9 - (8*xp)/9 - (16*xp^2)/9 - (16*xp^3)/9 - (16*xp^4)/9 -        (16*xp^5)/9 - (16*xp^6)/9 - (16*xp^7)/9 - (16*xp^8)/9 - (16*xp^9)/9 -        (16*xp^10)/9 - (16*xp^11)/9 - (16*xp^12)/9)*log(xp)^2) +    (32*Zeta(3))/3 - (128*Pi^2*Zeta(3))/27 +    L^2*((7*Pi^2)/9 + (-2 - (4*Pi^2)/9 + (70/3 - (4*Pi^2)/9)*xp +        (112/3 - (8*Pi^2)/9)*xp^2 + (100/3 - (8*Pi^2)/9)*xp^3 +        (55/2 - (8*Pi^2)/9)*xp^4 + (2251/90 - (8*Pi^2)/9)*xp^5 +        (15893/675 - (8*Pi^2)/9)*xp^6 + (746789/33075 - (8*Pi^2)/9)*xp^7 +        (322099/14700 - (8*Pi^2)/9)*xp^8 + (25532939/1190700 - (8*Pi^2)/9)*        xp^9 + (25143809/1190700 - (8*Pi^2)/9)*xp^10 +        (3010285169/144074700 - (8*Pi^2)/9)*xp^11 +        (2989512473/144074700 - (8*Pi^2)/9)*xp^12)*log(xp) +      (-2/3 - (26*xp)/3 - (46*xp^2)/3 - (38*xp^3)/3 - (29*xp^4)/3 -        (113*xp^5)/15 - (262*xp^6)/45 - (1378*xp^7)/315 - (1961*xp^8)/630 -        (3763*xp^9)/1890 - (926*xp^10)/945 - (122*xp^11)/2079 +        (8189*xp^12)/10395)*log(xp)^2 + (8/3 + (8*xp)/3 + (16*xp^2)/3 +        (16*xp^3)/3 + (16*xp^4)/3 + (16*xp^5)/3 + (16*xp^6)/3 + (16*xp^7)/3 +        (16*xp^8)/3 + (16*xp^9)/3 + (16*xp^10)/3 + (16*xp^11)/3 +        (16*xp^12)/3)*log(xp)^3 + (16*Zeta(3))/3 +      xp*(-24 + (11*Pi^2)/9 + (16*Zeta(3))/3) +      xp^12*(-87220701699707/7987501368000 - (13019*Pi^2)/62370 +        (32*Zeta(3))/3) + xp^11*(-5979184054103/499218835500 -        (2341*Pi^2)/31185 + (32*Zeta(3))/3) +      xp^10*(-1232361937/93767625 + (197*Pi^2)/2835 + (32*Zeta(3))/3) +      xp^9*(-43332768011/3000564000 + (2573*Pi^2)/11340 + (32*Zeta(3))/3) +      xp^8*(-196437977/12348000 + (1511*Pi^2)/3780 + (32*Zeta(3))/3) +      xp^7*(-244424821/13891500 + (559*Pi^2)/945 + (32*Zeta(3))/3) +      xp^6*(-793231/40500 + (109*Pi^2)/135 + (32*Zeta(3))/3) +      xp^5*(-119041/5400 + (19*Pi^2)/18 + (32*Zeta(3))/3) +      xp^4*(-5497/216 + (73*Pi^2)/54 + (32*Zeta(3))/3) +      xp^3*(-1783/54 + (47*Pi^2)/27 + (32*Zeta(3))/3) +      xp^2*(-75/2 + (17*Pi^2)/9 + (32*Zeta(3))/3)) +    log(xp)*(-32/3 + Pi^2/9 - (26*Pi^4)/135 +      xp^2*(2146/3 - (400*Pi^2)/9 - (52*Pi^4)/135 - (404*Zeta(3))/3) +      xp^3*(152734/243 - (3262*Pi^2)/81 - (52*Pi^4)/135 - (3028*Zeta(3))/27) +      xp^4*(125368/243 - (10903*Pi^2)/324 - (52*Pi^4)/135 -        (2242*Zeta(3))/27) + xp*(1216/3 - (241*Pi^2)/9 - (26*Pi^4)/135 -        (716*Zeta(3))/9) + xp^5*(71871667/151875 - (249823*Pi^2)/8100 -        (52*Pi^4)/135 - 62*Zeta(3)) + xp^6*(269803631/607500 -        (7897*Pi^2)/270 - (52*Pi^4)/135 - (6068*Zeta(3))/135) +      xp^7*(87899034137/208372500 - (1869373*Pi^2)/66150 - (52*Pi^4)/135 -        (28748*Zeta(3))/945) + xp^8*(4714454463197/11668860000 -        (21938941*Pi^2)/793800 - (52*Pi^4)/135 - (2389*Zeta(3))/135) +      xp^9*(122688131255119/315059220000 - (194759389*Pi^2)/7144200 -        (52*Pi^4)/135 - (17989*Zeta(3))/2835) - 12*Zeta(3) +      xp^10*(13205181305209/35006580000 - (38661263*Pi^2)/1428840 -        (52*Pi^4)/135 + (11096*Zeta(3))/2835) +      xp^11*(1692435512801620921/4612782040020000 - (4664827007*Pi^2)/        172889640 - (52*Pi^4)/135 + (414152*Zeta(3))/31185) +      xp^12*(137642510205011351/384398503335000 - (23340925123*Pi^2)/        864448200 - (52*Pi^4)/135 + (682994*Zeta(3))/31185)) +    L*(-2 + (14*Pi^2)/9 + (2*Pi^4)/135 +      (-4/3 + (28*Pi^2)/9 + (-220/3 + (28*Pi^2)/9)*xp +        (-364/3 + (56*Pi^2)/9)*xp^2 + (-2972/27 + (56*Pi^2)/9)*xp^3 +        (-2507/27 + (56*Pi^2)/9)*xp^4 + (-57731/675 + (56*Pi^2)/9)*xp^5 +        (-10976/135 + (56*Pi^2)/9)*xp^6 + (-2600116/33075 + (56*Pi^2)/9)*        xp^7 + (-10166749/132300 + (56*Pi^2)/9)*xp^8 +        (-90131621/1190700 + (56*Pi^2)/9)*xp^9 +        (-4464097/59535 + (56*Pi^2)/9)*xp^10 +        (-537324391/7203735 + (56*Pi^2)/9)*xp^11 +        (-2681179868/36018675 + (56*Pi^2)/9)*xp^12)*log(xp)^2 +      (8/3 + (152*xp)/9 + (88*xp^2)/3 + (664*xp^3)/27 + (508*xp^4)/27 +        (44*xp^5)/3 + (1528*xp^6)/135 + (1144*xp^7)/135 + (1886*xp^8)/315 +        (10694*xp^9)/2835 + (5024*xp^10)/2835 - (544*xp^11)/10395 -        (5996*xp^12)/3465)*log(xp)^3 + (-32/9 - (32*xp)/9 - (64*xp^2)/9 -        (64*xp^3)/9 - (64*xp^4)/9 - (64*xp^5)/9 - (64*xp^6)/9 - (64*xp^7)/9 -        (64*xp^8)/9 - (64*xp^9)/9 - (64*xp^10)/9 - (64*xp^11)/9 -        (64*xp^12)/9)*log(xp)^4 + log(xp)*(-20/3 + Pi^2/9 +        xp^2*(246 - (91*Pi^2)/9 - (128*Zeta(3))/3) +        xp^3*(17410/81 - (217*Pi^2)/27 - (128*Zeta(3))/3) +        xp^4*(13840/81 - (293*Pi^2)/54 - (128*Zeta(3))/3) +        xp^5*(1536026/10125 - (319*Pi^2)/90 - (128*Zeta(3))/3) +        xp^6*(11195/81 - (91*Pi^2)/45 - (128*Zeta(3))/3) +        xp^7*(442476967/3472875 - (229*Pi^2)/315 - (128*Zeta(3))/3) +        xp^8*(40577381/343000 + (1537*Pi^2)/3780 - (128*Zeta(3))/3) +        xp^9*(82806131347/750141000 + (5357*Pi^2)/3780 - (128*Zeta(3))/3) +        xp^10*(7754146459/75014100 + (734*Pi^2)/315 - (128*Zeta(3))/3) +        xp^11*(387592566731/3993750684 + (19730*Pi^2)/6237 -          (128*Zeta(3))/3) + xp^12*(182297128785139/1996875342000 +          (245117*Pi^2)/62370 - (128*Zeta(3))/3) +        xp*(148 - (55*Pi^2)/9 - (64*Zeta(3))/3) - (64*Zeta(3))/3) +      xp^12*(-1626458080745898041/13838346120060000 + (9915036017*Pi^2)/        864448200 + (4*Pi^4)/135 - (3856*Zeta(3))/945) +      xp^11*(-3359597999240697259/27676692240120000 + (4955133973*Pi^2)/        432224100 + (4*Pi^4)/135 - (8144*Zeta(3))/10395) + (32*Zeta(3))/3 +      xp^10*(-237913537481899/1890355320000 + (20527589*Pi^2)/1786050 +        (4*Pi^4)/135 + (176*Zeta(3))/63) +      xp^9*(-247823825236063/1890355320000 + (330577649*Pi^2)/28576800 +        (4*Pi^4)/135 + (704*Zeta(3))/105) +      xp^8*(-3205148175823/23337720000 + (37165481*Pi^2)/3175200 +        (4*Pi^4)/135 + (496*Zeta(3))/45) +      xp^7*(-140900878877/972405000 + (789127*Pi^2)/66150 + (4*Pi^4)/135 +        (1664*Zeta(3))/105) + xp^6*(-499933/3240 + (2764*Pi^2)/225 +        (4*Pi^4)/135 + (64*Zeta(3))/3) + xp^5*(-202284299/1215000 +        (41651*Pi^2)/3240 + (4*Pi^4)/135 + (416*Zeta(3))/15) +      xp*(-454/3 + (97*Pi^2)/9 + (2*Pi^4)/135 + 32*Zeta(3)) +      xp^4*(-357887/1944 + (8983*Pi^2)/648 + (4*Pi^4)/135 + (320*Zeta(3))/9) +      xp^3*(-55579/243 + (1319*Pi^2)/81 + (4*Pi^4)/135 + (416*Zeta(3))/9) +      xp^2*(-773/3 + (157*Pi^2)/9 + (4*Pi^4)/135 + (160*Zeta(3))/3)) +    log(xp)^2*(4 + (19*Pi^2)/9 + (304*Zeta(3))/9 +      xp*(-204 + (29*Pi^2)/3 + (304*Zeta(3))/9) +      xp^12*(-3675873067291/24652782000 - (9569*Pi^2)/8910 +        (608*Zeta(3))/9) + xp^11*(-13008709767923/83203139250 -        (41*Pi^2)/405 + (608*Zeta(3))/9) +      xp^10*(-3422959711/20837250 + (43*Pi^2)/45 + (608*Zeta(3))/9) +      xp^9*(-43269562561/250047000 + (1141*Pi^2)/540 + (608*Zeta(3))/9) +      xp^8*(-564677881/3087000 + (12827*Pi^2)/3780 + (608*Zeta(3))/9) +      xp^7*(-96386659/496125 + (169*Pi^2)/35 + (608*Zeta(3))/9) +      xp^6*(-2103619/10125 + (97*Pi^2)/15 + (608*Zeta(3))/9) +      xp^5*(-4550189/20250 + (151*Pi^2)/18 + (608*Zeta(3))/9) +      xp^4*(-40345/162 + (581*Pi^2)/54 + (608*Zeta(3))/9) +      xp^3*(-24806/81 + (379*Pi^2)/27 + (608*Zeta(3))/9) +      xp^2*(-1046/3 + (149*Pi^2)/9 + (608*Zeta(3))/9)) + (128*Zeta(5))/3 +    xp*(-1228/3 + (266*Pi^2)/9 + (23*Pi^4)/270 + 124*Zeta(3) -      (128*Pi^2*Zeta(3))/27 + (128*Zeta(5))/3) +    xp^11*(-9787832654303647839481/25573263629870880000 +      (14312955802367*Pi^2)/599062602600 + (2707*Pi^4)/187110 +      (105821459*Zeta(3))/800415 - (256*Pi^2*Zeta(3))/27 + (256*Zeta(5))/3) +    xp^12*(-15856436719490080149253/42622106049784800000 +      (1096339443558577*Pi^2)/47925008208000 + (1451*Pi^4)/170100 +      (3177149749*Zeta(3))/24012450 - (256*Pi^2*Zeta(3))/27 +      (256*Zeta(5))/3) + xp^10*(-6967209694283219/17643316320000 +      (1125230509*Pi^2)/45008460 + (1793*Pi^4)/85050 +      (7889338*Zeta(3))/59535 - (256*Pi^2*Zeta(3))/27 + (256*Zeta(5))/3) +    xp^9*(-324624098780659351/793949234400000 + (472123494721*Pi^2)/      18003384000 + (9713*Pi^4)/340200 + (105869653*Zeta(3))/793800 -      (256*Pi^2*Zeta(3))/27 + (256*Zeta(5))/3) +    xp^8*(-1389315068164157/3267280800000 + (2044633547*Pi^2)/74088000 +      (4211*Pi^4)/113400 + (107139413*Zeta(3))/793800 -      (256*Pi^2*Zeta(3))/27 + (256*Zeta(5))/3) +    xp^7*(-38922041194133/87516450000 + (810489877*Pi^2)/27783000 +      (1339*Pi^4)/28350 + (13655546*Zeta(3))/99225 - (256*Pi^2*Zeta(3))/27 +      (256*Zeta(5))/3) + xp^6*(-17084143697/36450000 + (55867*Pi^2)/1800 +      (241*Pi^4)/4050 + (57448*Zeta(3))/405 - (256*Pi^2*Zeta(3))/27 +      (256*Zeta(5))/3) + xp^5*(-9101599633/18225000 + (16220741*Pi^2)/486000 +      (203*Pi^4)/2700 + (602107*Zeta(3))/4050 - (256*Pi^2*Zeta(3))/27 +      (256*Zeta(5))/3) + xp^4*(-3166805/5832 + (142873*Pi^2)/3888 +      (157*Pi^4)/1620 + (26035*Zeta(3))/162 - (256*Pi^2*Zeta(3))/27 +      (256*Zeta(5))/3) + xp^3*(-479029/729 + (43543*Pi^2)/972 +      (107*Pi^4)/810 + (15332*Zeta(3))/81 - (256*Pi^2*Zeta(3))/27 +      (256*Zeta(5))/3) + xp^2*(-2227/3 + (1819*Pi^2)/36 + (53*Pi^4)/270 +      (1852*Zeta(3))/9 - (256*Pi^2*Zeta(3))/27 + (256*Zeta(5))/3));

 Spgq0pqq0sigma1qg:=(4/3 - (16*Pi^2)/81)*xp + (26/9 - (8*Pi^2)/27)*xp^2 +  (434/81 - (40*Pi^2)/81)*xp^3 + (535/81 - (52*Pi^2)/81)*xp^4 +  (692312/91125 - (932*Pi^2)/1215)*xp^5 + (1533523/182250 - (1064*Pi^2)/1215)*  xp^6 + (569217457/62511750 - (8264*Pi^2)/8505)*xp^7 +  (606658387/62511750 - (2998*Pi^2)/2835)*xp^8 +  (3838255007/375070500 - (3218*Pi^2)/2835)*xp^9 +  (24095624533/2250423000 - (10256*Pi^2)/8505)*xp^10 +  (100073796958859/8985939039000 - (356704*Pi^2)/280665)*xp^11 +  (207215615302933/17971878078000 - (373588*Pi^2)/280665)*xp^12 +  ((-8*xp)/9 - (44*xp^2)/27 - (92*xp^3)/27 - (328*xp^4)/81 -    (26704*xp^5)/6075 - (9256*xp^6)/2025 - (459952*xp^7)/99225 -    (153004*xp^8)/33075 - (453032*xp^9)/99225 - (3991804*xp^10)/893025 -    (1409871472*xp^11)/324168075 - (1364937247*xp^12)/324168075)*log(xp) +  ((32*xp)/27 + (16*xp^2)/9 + (80*xp^3)/27 + (104*xp^4)/27 + (1864*xp^5)/405 +    (2128*xp^6)/405 + (16528*xp^7)/2835 + (5996*xp^8)/945 + (6436*xp^9)/945 +    (20512*xp^10)/2835 + (713408*xp^11)/93555 + (747176*xp^12)/93555)*  log(xp)^2 + L*((4*xp)/27 + (10*xp^2)/27 + (70*xp^3)/81 + (89*xp^4)/81 +    (7711*xp^5)/6075 + (8507*xp^6)/6075 + (447689*xp^7)/297675 +    (945313*xp^8)/595350 + (986533*xp^9)/595350 + (612679*xp^10)/357210 +    (228818383*xp^11)/129667230 + (468696563*xp^12)/259334460 +    ((-16*xp)/27 - (8*xp^2)/9 - (40*xp^3)/27 - (52*xp^4)/27 - (932*xp^5)/405 -      (1064*xp^6)/405 - (8264*xp^7)/2835 - (2998*xp^8)/945 - (3218*xp^9)/945 -      (10256*xp^10)/2835 - (356704*xp^11)/93555 - (373588*xp^12)/93555)*    log(xp)) +  e*(((-128/27 + (44*Pi^2)/81)*xp + (-88/9 + (22*Pi^2)/27)*xp^2 +      (-4496/243 + (110*Pi^2)/81)*xp^3 + (-5453/243 + (143*Pi^2)/81)*xp^4 +      (-771667/30375 + (2563*Pi^2)/1215)*xp^5 +      (-281018/10125 + (2926*Pi^2)/1215)*xp^6 +      (-34368664/1157625 + (22726*Pi^2)/8505)*xp^7 +      (-36268979/1157625 + (16489*Pi^2)/5670)*xp^8 +      (-3071707129/93767625 + (17699*Pi^2)/5670)*xp^9 +      (-1063511384/31255875 + (28204*Pi^2)/8505)*xp^10 +      (-13167451742266/374414126625 + (89176*Pi^2)/25515)*xp^11 +      (-18077040987583/499218835500 + (93397*Pi^2)/25515)*xp^12)*log(xp) +    ((8*xp)/3 + (116*xp^2)/27 + (652*xp^3)/81 + (790*xp^4)/81 +      (21982*xp^5)/2025 + (70442*xp^6)/6075 + (3599774*xp^7)/297675 +      (3697499*xp^8)/297675 + (3758999*xp^9)/297675 + (3793831*xp^10)/297675 +      (1382536583*xp^11)/108056025 + (307192439*xp^12)/24012450)*log(xp)^2 +    ((-32*xp)/27 - (16*xp^2)/9 - (80*xp^3)/27 - (104*xp^4)/27 -      (1864*xp^5)/405 - (2128*xp^6)/405 - (16528*xp^7)/2835 -      (5996*xp^8)/945 - (6436*xp^9)/945 - (20512*xp^10)/2835 -      (713408*xp^11)/93555 - (747176*xp^12)/93555)*log(xp)^3 +    L^2*((2*xp)/27 + (5*xp^2)/27 + (35*xp^3)/81 + (89*xp^4)/162 +      (7711*xp^5)/12150 + (8507*xp^6)/12150 + (447689*xp^7)/595350 +      (945313*xp^8)/1190700 + (986533*xp^9)/1190700 + (612679*xp^10)/714420 +      (228818383*xp^11)/259334460 + (468696563*xp^12)/518668920 +      ((-8*xp)/27 - (4*xp^2)/9 - (20*xp^3)/27 - (26*xp^4)/27 -        (466*xp^5)/405 - (532*xp^6)/405 - (4132*xp^7)/2835 - (1499*xp^8)/945 -        (1609*xp^9)/945 - (5128*xp^10)/2835 - (178352*xp^11)/93555 -        (186794*xp^12)/93555)*log(xp)) +    L*((40/27 - (16*Pi^2)/81)*xp + (88/27 - (8*Pi^2)/27)*xp^2 +      (56/9 - (40*Pi^2)/81)*xp^3 + (208/27 - (52*Pi^2)/81)*xp^4 +      (807977/91125 - (932*Pi^2)/1215)*xp^5 +      (1788733/182250 - (1064*Pi^2)/1215)*xp^6 +      (663232147/62511750 - (8264*Pi^2)/8505)*xp^7 +      (352958126/31255875 - (2998*Pi^2)/2835)*xp^8 +      (4459770797/375070500 - (3218*Pi^2)/2835)*xp^9 +      (27955502233/2250423000 - (10256*Pi^2)/8505)*xp^10 +      (115930910900759/8985939039000 - (356704*Pi^2)/280665)*xp^11 +      (239696287118833/17971878078000 - (373588*Pi^2)/280665)*xp^12 +      ((-40*xp)/27 - (68*xp^2)/27 - (44*xp^3)/9 - (484*xp^4)/81 -        (40684*xp^5)/6075 - (14576*xp^6)/2025 - (749192*xp^7)/99225 -        (85978*xp^8)/11025 - (790922*xp^9)/99225 - (7222444*xp^10)/893025 -        (2645850832*xp^11)/324168075 - (2659419667*xp^12)/324168075)*log(xp) +      ((32*xp)/27 + (16*xp^2)/9 + (80*xp^3)/27 + (104*xp^4)/27 +        (1864*xp^5)/405 + (2128*xp^6)/405 + (16528*xp^7)/2835 +        (5996*xp^8)/945 + (6436*xp^9)/945 + (20512*xp^10)/2835 +        (713408*xp^11)/93555 + (747176*xp^12)/93555)*log(xp)^2) +    xp^12*(100634807968394809/2767669224012000 - (2803027327*Pi^2)/      1414551600 - (1494352*Zeta(3))/93555) +    xp^11*(147934622580712001/4151503836018000 - (127655761*Pi^2)/64297800 -      (1426816*Zeta(3))/93555) + xp^10*(365338287533/10501974000 -      (42462577*Pi^2)/21432600 - (41024*Zeta(3))/2835) +    xp^9*(15969152150657/472588830000 - (14049463*Pi^2)/7144200 -      (12872*Zeta(3))/945) + xp^8*(1711850671213/52509870000 -      (13844683*Pi^2)/7144200 - (11992*Zeta(3))/945) +    xp^7*(102245710888/3281866875 - (6751859*Pi^2)/3572100 -      (33056*Zeta(3))/2835) + xp^6*(80264447/2733750 - (132377*Pi^2)/72900 -      (4256*Zeta(3))/405) + xp^5*(49343879/1822500 - (124181*Pi^2)/72900 -      (3728*Zeta(3))/405) + xp^4*(70205/2916 - (497*Pi^2)/324 -      (208*Zeta(3))/27) + xp^3*(14612/729 - (617*Pi^2)/486 -      (160*Zeta(3))/27) + xp^2*(98/9 - (37*Pi^2)/54 - (32*Zeta(3))/9) +    xp*(140/27 - (35*Pi^2)/81 - (64*Zeta(3))/27)) +  e^2*(((208/27 - (56*Pi^2)/81)*xp + (400/27 - (28*Pi^2)/27)*xp^2 +      (6688/243 - (140*Pi^2)/81)*xp^3 + (8098/243 - (182*Pi^2)/81)*xp^4 +      (3433448/91125 - (3262*Pi^2)/1215)*xp^5 +      (3748391/91125 - (3724*Pi^2)/1215)*xp^6 +      (1374896909/31255875 - (4132*Pi^2)/1215)*xp^7 +      (1450926314/31255875 - (1499*Pi^2)/405)*xp^8 +      (9104281919/187535250 - (1609*Pi^2)/405)*xp^9 +      (11351706043/225042300 - (5128*Pi^2)/1215)*xp^10 +      (9373971150913/179718780780 - (178352*Pi^2)/40095)*xp^11 +      (96568658759791/1797187807800 - (186794*Pi^2)/40095)*xp^12)*log(xp)^2 +    ((-208*xp)/81 - (328*xp^2)/81 - (1816*xp^3)/243 - (2192*xp^4)/243 -      (182416*xp^5)/18225 - (194312*xp^6)/18225 - (9903944*xp^7)/893025 -      (10147184*xp^8)/893025 - (10290464*xp^9)/893025 -      (31081084*xp^10)/2679075 - (11298737332*xp^11)/972504225 -      (11269552372*xp^12)/972504225)*log(xp)^3 +    ((64*xp)/81 + (32*xp^2)/27 + (160*xp^3)/81 + (208*xp^4)/81 +      (3728*xp^5)/1215 + (4256*xp^6)/1215 + (33056*xp^7)/8505 +      (11992*xp^8)/2835 + (12872*xp^9)/2835 + (41024*xp^10)/8505 +      (1426816*xp^11)/280665 + (1494352*xp^12)/280665)*log(xp)^4 +    L^3*((2*xp)/81 + (5*xp^2)/81 + (35*xp^3)/243 + (89*xp^4)/486 +      (7711*xp^5)/36450 + (8507*xp^6)/36450 + (447689*xp^7)/1786050 +      (945313*xp^8)/3572100 + (986533*xp^9)/3572100 + (612679*xp^10)/2143260 +      (228818383*xp^11)/778003380 + (468696563*xp^12)/1556006760 +      ((-8*xp)/81 - (4*xp^2)/27 - (20*xp^3)/81 - (26*xp^4)/81 -        (466*xp^5)/1215 - (532*xp^6)/1215 - (4132*xp^7)/8505 -        (1499*xp^8)/2835 - (1609*xp^9)/2835 - (5128*xp^10)/8505 -        (178352*xp^11)/280665 - (186794*xp^12)/280665)*log(xp)) +    L^2*((20/27 - (8*Pi^2)/81)*xp + (44/27 - (4*Pi^2)/27)*xp^2 +      (28/9 - (20*Pi^2)/81)*xp^3 + (104/27 - (26*Pi^2)/81)*xp^4 +      (807977/182250 - (466*Pi^2)/1215)*xp^5 +      (1788733/364500 - (532*Pi^2)/1215)*xp^6 +      (663232147/125023500 - (4132*Pi^2)/8505)*xp^7 +      (176479063/31255875 - (1499*Pi^2)/2835)*xp^8 +      (4459770797/750141000 - (1609*Pi^2)/2835)*xp^9 +      (27955502233/4500846000 - (5128*Pi^2)/8505)*xp^10 +      (115930910900759/17971878078000 - (178352*Pi^2)/280665)*xp^11 +      (239696287118833/35943756156000 - (186794*Pi^2)/280665)*xp^12 +      ((-20*xp)/27 - (34*xp^2)/27 - (22*xp^3)/9 - (242*xp^4)/81 -        (20342*xp^5)/6075 - (7288*xp^6)/2025 - (374596*xp^7)/99225 -        (42989*xp^8)/11025 - (395461*xp^9)/99225 - (3611222*xp^10)/893025 -        (1322925416*xp^11)/324168075 - (2659419667*xp^12)/648336150)*log(xp) +      ((16*xp)/27 + (8*xp^2)/9 + (40*xp^3)/27 + (52*xp^4)/27 +        (932*xp^5)/405 + (1064*xp^6)/405 + (8264*xp^7)/2835 +        (2998*xp^8)/945 + (3218*xp^9)/945 + (10256*xp^10)/2835 +        (356704*xp^11)/93555 + (373588*xp^12)/93555)*log(xp)^2) +    L*(((-16/3 + (44*Pi^2)/81)*xp + (-32/3 + (22*Pi^2)/27)*xp^2 +        (-4856/243 + (110*Pi^2)/81)*xp^3 + (-5921/243 + (143*Pi^2)/81)*xp^4 +        (-841567/30375 + (2563*Pi^2)/1215)*xp^5 +        (-307618/10125 + (2926*Pi^2)/1215)*xp^6 +        (-113229392/3472875 + (22726*Pi^2)/8505)*xp^7 +        (-13313843/385875 + (16489*Pi^2)/5670)*xp^8 +        (-3391013179/93767625 + (17699*Pi^2)/5670)*xp^9 +        (-1176583784/31255875 + (28204*Pi^2)/8505)*xp^10 +        (-14595007903066/374414126625 + (89176*Pi^2)/25515)*xp^11 +        (-20070543914383/499218835500 + (93397*Pi^2)/25515)*xp^12)*log(xp) +      ((8*xp)/3 + (116*xp^2)/27 + (652*xp^3)/81 + (790*xp^4)/81 +        (21982*xp^5)/2025 + (70442*xp^6)/6075 + (3599774*xp^7)/297675 +        (3697499*xp^8)/297675 + (3758999*xp^9)/297675 +        (3793831*xp^10)/297675 + (1382536583*xp^11)/108056025 +        (307192439*xp^12)/24012450)*log(xp)^2 +      ((-32*xp)/27 - (16*xp^2)/9 - (80*xp^3)/27 - (104*xp^4)/27 -        (1864*xp^5)/405 - (2128*xp^6)/405 - (16528*xp^7)/2835 -        (5996*xp^8)/945 - (6436*xp^9)/945 - (20512*xp^10)/2835 -        (713408*xp^11)/93555 - (747176*xp^12)/93555)*log(xp)^3 +      xp^12*(105636831428043409/2767669224012000 - (2803027327*Pi^2)/        1414551600 - (1494352*Zeta(3))/93555) +      xp^11*(155260609221869801/4151503836018000 - (127655761*Pi^2)/64297800 -        (1426816*Zeta(3))/93555) + xp^10*(383351050133/10501974000 -        (42462577*Pi^2)/21432600 - (41024*Zeta(3))/2835) +      xp^9*(16752262046057/472588830000 - (14049463*Pi^2)/7144200 -        (12872*Zeta(3))/945) + xp^8*(1795227277813/52509870000 -        (13844683*Pi^2)/7144200 - (11992*Zeta(3))/945) +      xp^7*(107181482113/3281866875 - (6751859*Pi^2)/3572100 -        (33056*Zeta(3))/2835) + xp^6*(84092597/2733750 - (132377*Pi^2)/72900 -        (4256*Zeta(3))/405) + xp^5*(51657179/1822500 - (124181*Pi^2)/72900 -        (3728*Zeta(3))/405) + xp^4*(73409/2916 - (497*Pi^2)/324 -        (208*Zeta(3))/27) + xp^3*(15242/729 - (617*Pi^2)/486 -        (160*Zeta(3))/27) + xp^2*(304/27 - (37*Pi^2)/54 - (32*Zeta(3))/9) +      xp*(16/3 - (35*Pi^2)/81 - (64*Zeta(3))/27)) +    xp^11*(88678787328384631429511/863097647508142200000 -      (117352314884363*Pi^2)/15404466924000 - (89176*Pi^4)/4209975 -      (44050857413*Zeta(3))/1945008450) +    xp^10*(179003605253038687/1786385777400000 - (28439802661*Pi^2)/      3857868000 - (2564*Pi^4)/127575 - (121260941*Zeta(3))/5358150) +    xp^12*(90610924654971054987161/863097647508142200000 -      (241668126868141*Pi^2)/30808933848000 - (93397*Pi^4)/4209975 -      (87812936161*Zeta(3))/3890016900) +    xp^9*(57927008954276129/595461925800000 - (507259633*Pi^2)/71442000 -      (1609*Pi^4)/85050 - (40175323*Zeta(3))/1786050) +    xp^8*(2069980240414747/22054145400000 - (182063893*Pi^2)/26790750 -      (1499*Pi^4)/85050 - (39643423*Zeta(3))/1786050) +    xp^7*(247474967604629/2756768175000 - (690907927*Pi^2)/107163000 -      (2066*Pi^4)/127575 - (19360199*Zeta(3))/893025) +    xp^6*(13902016229/164025000 - (13204831*Pi^2)/2187000 - (266*Pi^4)/18225 -      (380117*Zeta(3))/18225) + xp^5*(6430217881/82012500 -      (6058919*Pi^2)/1093500 - (233*Pi^4)/18225 - (357121*Zeta(3))/18225) +    xp^4*(306439/4374 - (3581*Pi^2)/729 - (13*Pi^4)/1215 -      (4295*Zeta(3))/243) + xp^3*(128558/2187 - (2966*Pi^2)/729 -      (2*Pi^4)/243 - (3562*Zeta(3))/243) +    xp^2*(862/27 - (178*Pi^2)/81 - (2*Pi^4)/405 - (646*Zeta(3))/81) +    xp*(412/27 - (94*Pi^2)/81 - (4*Pi^4)/1215 - (412*Zeta(3))/81) +    log(xp)*(xp*(-400/27 + (94*Pi^2)/81 + (496*Zeta(3))/81) +      xp^2*(-824/27 + (49*Pi^2)/27 + (248*Zeta(3))/27) +      xp^3*(-41132/729 + (809*Pi^2)/243 + (1240*Zeta(3))/81) +      xp^4*(-49040/729 + (325*Pi^2)/81 + (1612*Zeta(3))/81) +      xp^5*(-102776438/1366875 + (81037*Pi^2)/18225 + (28892*Zeta(3))/1215) +      xp^6*(-110916421/1366875 + (86224*Pi^2)/18225 + (32984*Zeta(3))/1215) +      xp^7*(-281468022628/3281866875 + (627154*Pi^2)/127575 +        (256184*Zeta(3))/8505) + xp^8*(-2348364481529/26254935000 +        (1283783*Pi^2)/255150 + (92938*Zeta(3))/2835) +      xp^9*(-21843309187001/236294415000 + (1300583*Pi^2)/255150 +        (99758*Zeta(3))/2835) + xp^10*(-67289168736037/708883245000 +        (1962133*Pi^2)/382725 + (317936*Zeta(3))/8505) +      xp^11*(-3020411035207017901/31136278770135000 +        (712557994*Pi^2)/138929175 + (11057824*Zeta(3))/280665) +      xp^12*(-768864252707125969/7784069692533750 + (2839955011*Pi^2)/        555716700 + (11581228*Zeta(3))/280665)));

 Spgq1pgg0sigma0gg:=935/36 - (157*Pi^2)/72 + (1361/36 - (19*Pi^2)/18 +    (847/36 - (19*Pi^2)/18)*xp + (159/4 - (19*Pi^2)/9)*xp^2 +    (1175/36 - (19*Pi^2)/9)*xp^3 + (193/6 - (19*Pi^2)/9)*xp^4 +    (93467/2700 - (19*Pi^2)/9)*xp^5 + (33799/900 - (19*Pi^2)/9)*xp^6 +    (1789247/44100 - (19*Pi^2)/9)*xp^7 + (46099553/1058400 - (19*Pi^2)/9)*    xp^8 + (442590287/9525600 - (19*Pi^2)/9)*xp^9 +    (29338403/595350 - (19*Pi^2)/9)*xp^10 +    (2497272761/48024900 - (19*Pi^2)/9)*xp^11 +    (10493399051/192099600 - (19*Pi^2)/9)*xp^12)*log(xp) +  (427/36 + (343*xp)/36 + (212*xp^2)/9 + (289*xp^3)/9 + (337*xp^4)/9 +    (3713*xp^5)/90 + (3983*xp^6)/90 + (29447*xp^7)/630 + (30787*xp^8)/630 +    (63919*xp^9)/1260 + (13201*xp^10)/252 + (448037*xp^11)/8316 +    (2296633*xp^12)/41580)*log(xp)^2 +  (5/3 + (5*xp)/3 + (10*xp^2)/3 + (10*xp^3)/3 + (10*xp^4)/3 + (10*xp^5)/3 +    (10*xp^6)/3 + (10*xp^7)/3 + (10*xp^8)/3 + (10*xp^9)/3 + (10*xp^10)/3 +    (10*xp^11)/3 + (10*xp^12)/3)*log(xp)^3 +  NF^2*(8/81 + (2*xp)/81 + (10*xp^2)/81 + (10*xp^3)/81 + (10*xp^4)/81 +    (10*xp^5)/81 + (10*xp^6)/81 + (10*xp^7)/81 + (10*xp^8)/81 + (10*xp^9)/81 +    (10*xp^10)/81 + (10*xp^11)/81 + (10*xp^12)/81 +    (1/27 + xp/27 + (2*xp^2)/27 + (2*xp^3)/27 + (2*xp^4)/27 + (2*xp^5)/27 +      (2*xp^6)/27 + (2*xp^7)/27 + (2*xp^8)/27 + (2*xp^9)/27 + (2*xp^10)/27 +      (2*xp^11)/27 + (2*xp^12)/27)*log(xp)) +  NF*(-173/54 + (5*Pi^2)/36 + (-41/18 + (5*Pi^2)/36)*xp +    (-191/54 + (5*Pi^2)/18)*xp^2 + (-313/81 + (5*Pi^2)/18)*xp^3 +    (-5315/1296 + (5*Pi^2)/18)*xp^4 + (-1889/432 + (5*Pi^2)/18)*xp^5 +    (-28022/6075 + (5*Pi^2)/18)*xp^6 + (-1149349/238140 + (5*Pi^2)/18)*xp^7 +    (-425023/84672 + (5*Pi^2)/18)*xp^8 + (-565721/108864 + (5*Pi^2)/18)*xp^9 +    (-54029/10080 + (5*Pi^2)/18)*xp^10 + (-60506029/10977120 + (5*Pi^2)/18)*    xp^11 + (-1396489513/246985200 + (5*Pi^2)/18)*xp^12 +    (-80/27 - (25*xp)/27 - (67*xp^2)/18 - (79*xp^3)/18 - (179*xp^4)/36 -      (971*xp^5)/180 - (86*xp^6)/15 - (632*xp^7)/105 - (15793*xp^8)/2520 -      (49039*xp^9)/7560 - (5053*xp^10)/756 - (10569*xp^11)/1540 -      (24349*xp^12)/3465)*log(xp) + (-41/54 - (41*xp)/54 - (41*xp^2)/27 -      (41*xp^3)/27 - (41*xp^4)/27 - (41*xp^5)/27 - (41*xp^6)/27 -      (41*xp^7)/27 - (41*xp^8)/27 - (41*xp^9)/27 - (41*xp^10)/27 -      (41*xp^11)/27 - (41*xp^12)/27)*log(xp)^2) + (10*Zeta(3))/3 +  xp*(427/36 - (113*Pi^2)/72 + (10*Zeta(3))/3) +  xp^12*(956268823019/8320313925 - (91271*Pi^2)/9240 + (20*Zeta(3))/3) +  xp^11*(297797768364889/2662500456000 - (29621*Pi^2)/3080 + (20*Zeta(3))/3) +  xp^10*(650821035283/6001128000 - (4703*Pi^2)/504 + (20*Zeta(3))/3) +  xp^9*(2512392617227/24004512000 - (22717*Pi^2)/2520 + (20*Zeta(3))/3) +  xp^8*(89254369271/889056000 - (3637*Pi^2)/420 + (20*Zeta(3))/3) +  xp^7*(1326617039/13891500 - (3467*Pi^2)/420 + (20*Zeta(3))/3) +  xp^6*(7271743/81000 - (467*Pi^2)/60 + (20*Zeta(3))/3) +  xp^5*(839081/10125 - (433*Pi^2)/60 + (20*Zeta(3))/3) +  xp^4*(31957/432 - (13*Pi^2)/2 + (20*Zeta(3))/3) +  xp^3*(231/4 - (11*Pi^2)/2 + (20*Zeta(3))/3) +  xp^2*(101/3 - 4*Pi^2 + (20*Zeta(3))/3) +  e*(935/36 - (157*Pi^2)/72 + (1361/36 - (19*Pi^2)/18 +      (847/36 - (19*Pi^2)/18)*xp + (159/4 - (19*Pi^2)/9)*xp^2 +      (1175/36 - (19*Pi^2)/9)*xp^3 + (193/6 - (19*Pi^2)/9)*xp^4 +      (93467/2700 - (19*Pi^2)/9)*xp^5 + (33799/900 - (19*Pi^2)/9)*xp^6 +      (1789247/44100 - (19*Pi^2)/9)*xp^7 + (46099553/1058400 - (19*Pi^2)/9)*      xp^8 + (442590287/9525600 - (19*Pi^2)/9)*xp^9 +      (29338403/595350 - (19*Pi^2)/9)*xp^10 +      (2497272761/48024900 - (19*Pi^2)/9)*xp^11 +      (10493399051/192099600 - (19*Pi^2)/9)*xp^12)*log(xp) +    (427/36 + (343*xp)/36 + (212*xp^2)/9 + (289*xp^3)/9 + (337*xp^4)/9 +      (3713*xp^5)/90 + (3983*xp^6)/90 + (29447*xp^7)/630 + (30787*xp^8)/630 +      (63919*xp^9)/1260 + (13201*xp^10)/252 + (448037*xp^11)/8316 +      (2296633*xp^12)/41580)*log(xp)^2 +    (5/3 + (5*xp)/3 + (10*xp^2)/3 + (10*xp^3)/3 + (10*xp^4)/3 + (10*xp^5)/3 +      (10*xp^6)/3 + (10*xp^7)/3 + (10*xp^8)/3 + (10*xp^9)/3 + (10*xp^10)/3 +      (10*xp^11)/3 + (10*xp^12)/3)*log(xp)^3 +    NF^2*(8/81 + (2*xp)/81 + (10*xp^2)/81 + (10*xp^3)/81 + (10*xp^4)/81 +      (10*xp^5)/81 + (10*xp^6)/81 + (10*xp^7)/81 + (10*xp^8)/81 +      (10*xp^9)/81 + (10*xp^10)/81 + (10*xp^11)/81 + (10*xp^12)/81 +      (1/27 + xp/27 + (2*xp^2)/27 + (2*xp^3)/27 + (2*xp^4)/27 + (2*xp^5)/27 +        (2*xp^6)/27 + (2*xp^7)/27 + (2*xp^8)/27 + (2*xp^9)/27 + (2*xp^10)/27 +        (2*xp^11)/27 + (2*xp^12)/27)*log(xp)) +    NF*(-173/54 + (5*Pi^2)/36 + (-41/18 + (5*Pi^2)/36)*xp +      (-191/54 + (5*Pi^2)/18)*xp^2 + (-313/81 + (5*Pi^2)/18)*xp^3 +      (-5315/1296 + (5*Pi^2)/18)*xp^4 + (-1889/432 + (5*Pi^2)/18)*xp^5 +      (-28022/6075 + (5*Pi^2)/18)*xp^6 + (-1149349/238140 + (5*Pi^2)/18)*      xp^7 + (-425023/84672 + (5*Pi^2)/18)*xp^8 +      (-565721/108864 + (5*Pi^2)/18)*xp^9 + (-54029/10080 + (5*Pi^2)/18)*      xp^10 + (-60506029/10977120 + (5*Pi^2)/18)*xp^11 +      (-1396489513/246985200 + (5*Pi^2)/18)*xp^12 +      (-80/27 - (25*xp)/27 - (67*xp^2)/18 - (79*xp^3)/18 - (179*xp^4)/36 -        (971*xp^5)/180 - (86*xp^6)/15 - (632*xp^7)/105 - (15793*xp^8)/2520 -        (49039*xp^9)/7560 - (5053*xp^10)/756 - (10569*xp^11)/1540 -        (24349*xp^12)/3465)*log(xp) + (-41/54 - (41*xp)/54 - (41*xp^2)/27 -        (41*xp^3)/27 - (41*xp^4)/27 - (41*xp^5)/27 - (41*xp^6)/27 -        (41*xp^7)/27 - (41*xp^8)/27 - (41*xp^9)/27 - (41*xp^10)/27 -        (41*xp^11)/27 - (41*xp^12)/27)*log(xp)^2) + (10*Zeta(3))/3 +    xp*(427/36 - (113*Pi^2)/72 + (10*Zeta(3))/3) +    xp^12*(956268823019/8320313925 - (91271*Pi^2)/9240 + (20*Zeta(3))/3) +    xp^11*(297797768364889/2662500456000 - (29621*Pi^2)/3080 +      (20*Zeta(3))/3) + xp^10*(650821035283/6001128000 - (4703*Pi^2)/504 +      (20*Zeta(3))/3) + xp^9*(2512392617227/24004512000 - (22717*Pi^2)/2520 +      (20*Zeta(3))/3) + xp^8*(89254369271/889056000 - (3637*Pi^2)/420 +      (20*Zeta(3))/3) + xp^7*(1326617039/13891500 - (3467*Pi^2)/420 +      (20*Zeta(3))/3) + xp^6*(7271743/81000 - (467*Pi^2)/60 +      (20*Zeta(3))/3) + xp^5*(839081/10125 - (433*Pi^2)/60 + (20*Zeta(3))/3) +    xp^4*(31957/432 - (13*Pi^2)/2 + (20*Zeta(3))/3) +    xp^3*(231/4 - (11*Pi^2)/2 + (20*Zeta(3))/3) +    xp^2*(101/3 - 4*Pi^2 + (20*Zeta(3))/3)) +  e^2*(935/36 - (157*Pi^2)/72 + (1361/36 - (19*Pi^2)/18 +      (847/36 - (19*Pi^2)/18)*xp + (159/4 - (19*Pi^2)/9)*xp^2 +      (1175/36 - (19*Pi^2)/9)*xp^3 + (193/6 - (19*Pi^2)/9)*xp^4 +      (93467/2700 - (19*Pi^2)/9)*xp^5 + (33799/900 - (19*Pi^2)/9)*xp^6 +      (1789247/44100 - (19*Pi^2)/9)*xp^7 + (46099553/1058400 - (19*Pi^2)/9)*      xp^8 + (442590287/9525600 - (19*Pi^2)/9)*xp^9 +      (29338403/595350 - (19*Pi^2)/9)*xp^10 +      (2497272761/48024900 - (19*Pi^2)/9)*xp^11 +      (10493399051/192099600 - (19*Pi^2)/9)*xp^12)*log(xp) +    (427/36 + (343*xp)/36 + (212*xp^2)/9 + (289*xp^3)/9 + (337*xp^4)/9 +      (3713*xp^5)/90 + (3983*xp^6)/90 + (29447*xp^7)/630 + (30787*xp^8)/630 +      (63919*xp^9)/1260 + (13201*xp^10)/252 + (448037*xp^11)/8316 +      (2296633*xp^12)/41580)*log(xp)^2 +    (5/3 + (5*xp)/3 + (10*xp^2)/3 + (10*xp^3)/3 + (10*xp^4)/3 + (10*xp^5)/3 +      (10*xp^6)/3 + (10*xp^7)/3 + (10*xp^8)/3 + (10*xp^9)/3 + (10*xp^10)/3 +      (10*xp^11)/3 + (10*xp^12)/3)*log(xp)^3 +    NF^2*(8/81 + (2*xp)/81 + (10*xp^2)/81 + (10*xp^3)/81 + (10*xp^4)/81 +      (10*xp^5)/81 + (10*xp^6)/81 + (10*xp^7)/81 + (10*xp^8)/81 +      (10*xp^9)/81 + (10*xp^10)/81 + (10*xp^11)/81 + (10*xp^12)/81 +      (1/27 + xp/27 + (2*xp^2)/27 + (2*xp^3)/27 + (2*xp^4)/27 + (2*xp^5)/27 +        (2*xp^6)/27 + (2*xp^7)/27 + (2*xp^8)/27 + (2*xp^9)/27 + (2*xp^10)/27 +        (2*xp^11)/27 + (2*xp^12)/27)*log(xp)) +    NF*(-173/54 + (5*Pi^2)/36 + (-41/18 + (5*Pi^2)/36)*xp +      (-191/54 + (5*Pi^2)/18)*xp^2 + (-313/81 + (5*Pi^2)/18)*xp^3 +      (-5315/1296 + (5*Pi^2)/18)*xp^4 + (-1889/432 + (5*Pi^2)/18)*xp^5 +      (-28022/6075 + (5*Pi^2)/18)*xp^6 + (-1149349/238140 + (5*Pi^2)/18)*      xp^7 + (-425023/84672 + (5*Pi^2)/18)*xp^8 +      (-565721/108864 + (5*Pi^2)/18)*xp^9 + (-54029/10080 + (5*Pi^2)/18)*      xp^10 + (-60506029/10977120 + (5*Pi^2)/18)*xp^11 +      (-1396489513/246985200 + (5*Pi^2)/18)*xp^12 +      (-80/27 - (25*xp)/27 - (67*xp^2)/18 - (79*xp^3)/18 - (179*xp^4)/36 -        (971*xp^5)/180 - (86*xp^6)/15 - (632*xp^7)/105 - (15793*xp^8)/2520 -        (49039*xp^9)/7560 - (5053*xp^10)/756 - (10569*xp^11)/1540 -        (24349*xp^12)/3465)*log(xp) + (-41/54 - (41*xp)/54 - (41*xp^2)/27 -        (41*xp^3)/27 - (41*xp^4)/27 - (41*xp^5)/27 - (41*xp^6)/27 -        (41*xp^7)/27 - (41*xp^8)/27 - (41*xp^9)/27 - (41*xp^10)/27 -        (41*xp^11)/27 - (41*xp^12)/27)*log(xp)^2) + (10*Zeta(3))/3 +    xp*(427/36 - (113*Pi^2)/72 + (10*Zeta(3))/3) +    xp^12*(956268823019/8320313925 - (91271*Pi^2)/9240 + (20*Zeta(3))/3) +    xp^11*(297797768364889/2662500456000 - (29621*Pi^2)/3080 +      (20*Zeta(3))/3) + xp^10*(650821035283/6001128000 - (4703*Pi^2)/504 +      (20*Zeta(3))/3) + xp^9*(2512392617227/24004512000 - (22717*Pi^2)/2520 +      (20*Zeta(3))/3) + xp^8*(89254369271/889056000 - (3637*Pi^2)/420 +      (20*Zeta(3))/3) + xp^7*(1326617039/13891500 - (3467*Pi^2)/420 +      (20*Zeta(3))/3) + xp^6*(7271743/81000 - (467*Pi^2)/60 +      (20*Zeta(3))/3) + xp^5*(839081/10125 - (433*Pi^2)/60 + (20*Zeta(3))/3) +    xp^4*(31957/432 - (13*Pi^2)/2 + (20*Zeta(3))/3) +    xp^3*(231/4 - (11*Pi^2)/2 + (20*Zeta(3))/3) +    xp^2*(101/3 - 4*Pi^2 + (20*Zeta(3))/3)) +  e^3*(935/36 - (157*Pi^2)/72 + (1361/36 - (19*Pi^2)/18 +      (847/36 - (19*Pi^2)/18)*xp + (159/4 - (19*Pi^2)/9)*xp^2 +      (1175/36 - (19*Pi^2)/9)*xp^3 + (193/6 - (19*Pi^2)/9)*xp^4 +      (93467/2700 - (19*Pi^2)/9)*xp^5 + (33799/900 - (19*Pi^2)/9)*xp^6 +      (1789247/44100 - (19*Pi^2)/9)*xp^7 + (46099553/1058400 - (19*Pi^2)/9)*      xp^8 + (442590287/9525600 - (19*Pi^2)/9)*xp^9 +      (29338403/595350 - (19*Pi^2)/9)*xp^10 +      (2497272761/48024900 - (19*Pi^2)/9)*xp^11 +      (10493399051/192099600 - (19*Pi^2)/9)*xp^12)*log(xp) +    (427/36 + (343*xp)/36 + (212*xp^2)/9 + (289*xp^3)/9 + (337*xp^4)/9 +      (3713*xp^5)/90 + (3983*xp^6)/90 + (29447*xp^7)/630 + (30787*xp^8)/630 +      (63919*xp^9)/1260 + (13201*xp^10)/252 + (448037*xp^11)/8316 +      (2296633*xp^12)/41580)*log(xp)^2 +    (5/3 + (5*xp)/3 + (10*xp^2)/3 + (10*xp^3)/3 + (10*xp^4)/3 + (10*xp^5)/3 +      (10*xp^6)/3 + (10*xp^7)/3 + (10*xp^8)/3 + (10*xp^9)/3 + (10*xp^10)/3 +      (10*xp^11)/3 + (10*xp^12)/3)*log(xp)^3 +    NF^2*(8/81 + (2*xp)/81 + (10*xp^2)/81 + (10*xp^3)/81 + (10*xp^4)/81 +      (10*xp^5)/81 + (10*xp^6)/81 + (10*xp^7)/81 + (10*xp^8)/81 +      (10*xp^9)/81 + (10*xp^10)/81 + (10*xp^11)/81 + (10*xp^12)/81 +      (1/27 + xp/27 + (2*xp^2)/27 + (2*xp^3)/27 + (2*xp^4)/27 + (2*xp^5)/27 +        (2*xp^6)/27 + (2*xp^7)/27 + (2*xp^8)/27 + (2*xp^9)/27 + (2*xp^10)/27 +        (2*xp^11)/27 + (2*xp^12)/27)*log(xp)) +    NF*(-173/54 + (5*Pi^2)/36 + (-41/18 + (5*Pi^2)/36)*xp +      (-191/54 + (5*Pi^2)/18)*xp^2 + (-313/81 + (5*Pi^2)/18)*xp^3 +      (-5315/1296 + (5*Pi^2)/18)*xp^4 + (-1889/432 + (5*Pi^2)/18)*xp^5 +      (-28022/6075 + (5*Pi^2)/18)*xp^6 + (-1149349/238140 + (5*Pi^2)/18)*      xp^7 + (-425023/84672 + (5*Pi^2)/18)*xp^8 +      (-565721/108864 + (5*Pi^2)/18)*xp^9 + (-54029/10080 + (5*Pi^2)/18)*      xp^10 + (-60506029/10977120 + (5*Pi^2)/18)*xp^11 +      (-1396489513/246985200 + (5*Pi^2)/18)*xp^12 +      (-80/27 - (25*xp)/27 - (67*xp^2)/18 - (79*xp^3)/18 - (179*xp^4)/36 -        (971*xp^5)/180 - (86*xp^6)/15 - (632*xp^7)/105 - (15793*xp^8)/2520 -        (49039*xp^9)/7560 - (5053*xp^10)/756 - (10569*xp^11)/1540 -        (24349*xp^12)/3465)*log(xp) + (-41/54 - (41*xp)/54 - (41*xp^2)/27 -        (41*xp^3)/27 - (41*xp^4)/27 - (41*xp^5)/27 - (41*xp^6)/27 -        (41*xp^7)/27 - (41*xp^8)/27 - (41*xp^9)/27 - (41*xp^10)/27 -        (41*xp^11)/27 - (41*xp^12)/27)*log(xp)^2) + (10*Zeta(3))/3 +    xp*(427/36 - (113*Pi^2)/72 + (10*Zeta(3))/3) +    xp^12*(956268823019/8320313925 - (91271*Pi^2)/9240 + (20*Zeta(3))/3) +    xp^11*(297797768364889/2662500456000 - (29621*Pi^2)/3080 +      (20*Zeta(3))/3) + xp^10*(650821035283/6001128000 - (4703*Pi^2)/504 +      (20*Zeta(3))/3) + xp^9*(2512392617227/24004512000 - (22717*Pi^2)/2520 +      (20*Zeta(3))/3) + xp^8*(89254369271/889056000 - (3637*Pi^2)/420 +      (20*Zeta(3))/3) + xp^7*(1326617039/13891500 - (3467*Pi^2)/420 +      (20*Zeta(3))/3) + xp^6*(7271743/81000 - (467*Pi^2)/60 +      (20*Zeta(3))/3) + xp^5*(839081/10125 - (433*Pi^2)/60 + (20*Zeta(3))/3) +    xp^4*(31957/432 - (13*Pi^2)/2 + (20*Zeta(3))/3) +    xp^3*(231/4 - (11*Pi^2)/2 + (20*Zeta(3))/3) +    xp^2*(101/3 - 4*Pi^2 + (20*Zeta(3))/3));

 Spgq1pgq0sigma0gg:=(128/27 - Pi^2/9)*xp + (169/27 - Pi^2/6)*xp^2 + (767/81 - (5*Pi^2)/18)*xp^3 +  (14819/1296 - (13*Pi^2)/36)*xp^4 + (3761861/291600 - (233*Pi^2)/540)*xp^5 +  (2055007/145800 - (133*Pi^2)/270)*xp^6 +  (151034663/10001880 - (1033*Pi^2)/1890)*xp^7 +  (283941491/17781120 - (1499*Pi^2)/2520)*xp^8 +  (8032707523/480090240 - (1609*Pi^2)/2520)*xp^9 +  (39184234193/2250423000 - (641*Pi^2)/945)*xp^10 +  (323953150914191/17971878078000 - (22294*Pi^2)/31185)*xp^11 +  (1335979867229207/71887512312000 - (93397*Pi^2)/124740)*xp^12 +  ((14*xp)/9 + (22*xp^2)/9 + (116*xp^3)/27 + (679*xp^4)/108 +    (39917*xp^5)/4860 + (24427*xp^6)/2430 + (1404793*xp^7)/119070 +    (2562929*xp^8)/190512 + (529981*xp^9)/35280 + (14746051*xp^10)/893025 +    (11624984837*xp^11)/648336150 + (50006042249*xp^12)/2593344600)*log(xp) +  ((10*xp)/27 + (5*xp^2)/9 + (25*xp^3)/27 + (65*xp^4)/54 + (233*xp^5)/162 +    (133*xp^6)/81 + (1033*xp^7)/567 + (1499*xp^8)/756 + (1609*xp^9)/756 +    (1282*xp^10)/567 + (44588*xp^11)/18711 + (93397*xp^12)/37422)*log(xp)^2 +  NF*((-20*xp)/81 - (7*xp^2)/27 - (35*xp^3)/81 - (185*xp^4)/324 -    (16849*xp^5)/24300 - (4882*xp^6)/6075 - (269044*xp^7)/297675 -    (4741279*xp^8)/4762800 - (1714343*xp^9)/1587600 - (827209*xp^10)/714420 -    (1595469431*xp^11)/1296672300 - (168333383*xp^12)/129667230 +    ((-4*xp)/27 - (2*xp^2)/9 - (10*xp^3)/27 - (13*xp^4)/27 - (233*xp^5)/405 -      (266*xp^6)/405 - (2066*xp^7)/2835 - (1499*xp^8)/1890 -      (1609*xp^9)/1890 - (2564*xp^10)/2835 - (89176*xp^11)/93555 -      (93397*xp^12)/93555)*log(xp)) +  e*((128/27 - Pi^2/9)*xp + (169/27 - Pi^2/6)*xp^2 +    (767/81 - (5*Pi^2)/18)*xp^3 + (14819/1296 - (13*Pi^2)/36)*xp^4 +    (3761861/291600 - (233*Pi^2)/540)*xp^5 + (2055007/145800 - (133*Pi^2)/270)*    xp^6 + (151034663/10001880 - (1033*Pi^2)/1890)*xp^7 +    (283941491/17781120 - (1499*Pi^2)/2520)*xp^8 +    (8032707523/480090240 - (1609*Pi^2)/2520)*xp^9 +    (39184234193/2250423000 - (641*Pi^2)/945)*xp^10 +    (323953150914191/17971878078000 - (22294*Pi^2)/31185)*xp^11 +    (1335979867229207/71887512312000 - (93397*Pi^2)/124740)*xp^12 +    ((14*xp)/9 + (22*xp^2)/9 + (116*xp^3)/27 + (679*xp^4)/108 +      (39917*xp^5)/4860 + (24427*xp^6)/2430 + (1404793*xp^7)/119070 +      (2562929*xp^8)/190512 + (529981*xp^9)/35280 + (14746051*xp^10)/893025 +      (11624984837*xp^11)/648336150 + (50006042249*xp^12)/2593344600)*    log(xp) + ((10*xp)/27 + (5*xp^2)/9 + (25*xp^3)/27 + (65*xp^4)/54 +      (233*xp^5)/162 + (133*xp^6)/81 + (1033*xp^7)/567 + (1499*xp^8)/756 +      (1609*xp^9)/756 + (1282*xp^10)/567 + (44588*xp^11)/18711 +      (93397*xp^12)/37422)*log(xp)^2 +    NF*((-20*xp)/81 - (7*xp^2)/27 - (35*xp^3)/81 - (185*xp^4)/324 -      (16849*xp^5)/24300 - (4882*xp^6)/6075 - (269044*xp^7)/297675 -      (4741279*xp^8)/4762800 - (1714343*xp^9)/1587600 -      (827209*xp^10)/714420 - (1595469431*xp^11)/1296672300 -      (168333383*xp^12)/129667230 + ((-4*xp)/27 - (2*xp^2)/9 - (10*xp^3)/27 -        (13*xp^4)/27 - (233*xp^5)/405 - (266*xp^6)/405 - (2066*xp^7)/2835 -        (1499*xp^8)/1890 - (1609*xp^9)/1890 - (2564*xp^10)/2835 -        (89176*xp^11)/93555 - (93397*xp^12)/93555)*log(xp))) +  e^2*((128/27 - Pi^2/9)*xp + (169/27 - Pi^2/6)*xp^2 +    (767/81 - (5*Pi^2)/18)*xp^3 + (14819/1296 - (13*Pi^2)/36)*xp^4 +    (3761861/291600 - (233*Pi^2)/540)*xp^5 + (2055007/145800 - (133*Pi^2)/270)*    xp^6 + (151034663/10001880 - (1033*Pi^2)/1890)*xp^7 +    (283941491/17781120 - (1499*Pi^2)/2520)*xp^8 +    (8032707523/480090240 - (1609*Pi^2)/2520)*xp^9 +    (39184234193/2250423000 - (641*Pi^2)/945)*xp^10 +    (323953150914191/17971878078000 - (22294*Pi^2)/31185)*xp^11 +    (1335979867229207/71887512312000 - (93397*Pi^2)/124740)*xp^12 +    ((14*xp)/9 + (22*xp^2)/9 + (116*xp^3)/27 + (679*xp^4)/108 +      (39917*xp^5)/4860 + (24427*xp^6)/2430 + (1404793*xp^7)/119070 +      (2562929*xp^8)/190512 + (529981*xp^9)/35280 + (14746051*xp^10)/893025 +      (11624984837*xp^11)/648336150 + (50006042249*xp^12)/2593344600)*    log(xp) + ((10*xp)/27 + (5*xp^2)/9 + (25*xp^3)/27 + (65*xp^4)/54 +      (233*xp^5)/162 + (133*xp^6)/81 + (1033*xp^7)/567 + (1499*xp^8)/756 +      (1609*xp^9)/756 + (1282*xp^10)/567 + (44588*xp^11)/18711 +      (93397*xp^12)/37422)*log(xp)^2 +    NF*((-20*xp)/81 - (7*xp^2)/27 - (35*xp^3)/81 - (185*xp^4)/324 -      (16849*xp^5)/24300 - (4882*xp^6)/6075 - (269044*xp^7)/297675 -      (4741279*xp^8)/4762800 - (1714343*xp^9)/1587600 -      (827209*xp^10)/714420 - (1595469431*xp^11)/1296672300 -      (168333383*xp^12)/129667230 + ((-4*xp)/27 - (2*xp^2)/9 - (10*xp^3)/27 -        (13*xp^4)/27 - (233*xp^5)/405 - (266*xp^6)/405 - (2066*xp^7)/2835 -        (1499*xp^8)/1890 - (1609*xp^9)/1890 - (2564*xp^10)/2835 -        (89176*xp^11)/93555 - (93397*xp^12)/93555)*log(xp))) +  e^3*((128/27 - Pi^2/9)*xp + (169/27 - Pi^2/6)*xp^2 +    (767/81 - (5*Pi^2)/18)*xp^3 + (14819/1296 - (13*Pi^2)/36)*xp^4 +    (3761861/291600 - (233*Pi^2)/540)*xp^5 + (2055007/145800 - (133*Pi^2)/270)*    xp^6 + (151034663/10001880 - (1033*Pi^2)/1890)*xp^7 +    (283941491/17781120 - (1499*Pi^2)/2520)*xp^8 +    (8032707523/480090240 - (1609*Pi^2)/2520)*xp^9 +    (39184234193/2250423000 - (641*Pi^2)/945)*xp^10 +    (323953150914191/17971878078000 - (22294*Pi^2)/31185)*xp^11 +    (1335979867229207/71887512312000 - (93397*Pi^2)/124740)*xp^12 +    ((14*xp)/9 + (22*xp^2)/9 + (116*xp^3)/27 + (679*xp^4)/108 +      (39917*xp^5)/4860 + (24427*xp^6)/2430 + (1404793*xp^7)/119070 +      (2562929*xp^8)/190512 + (529981*xp^9)/35280 + (14746051*xp^10)/893025 +      (11624984837*xp^11)/648336150 + (50006042249*xp^12)/2593344600)*    log(xp) + ((10*xp)/27 + (5*xp^2)/9 + (25*xp^3)/27 + (65*xp^4)/54 +      (233*xp^5)/162 + (133*xp^6)/81 + (1033*xp^7)/567 + (1499*xp^8)/756 +      (1609*xp^9)/756 + (1282*xp^10)/567 + (44588*xp^11)/18711 +      (93397*xp^12)/37422)*log(xp)^2 +    NF*((-20*xp)/81 - (7*xp^2)/27 - (35*xp^3)/81 - (185*xp^4)/324 -      (16849*xp^5)/24300 - (4882*xp^6)/6075 - (269044*xp^7)/297675 -      (4741279*xp^8)/4762800 - (1714343*xp^9)/1587600 -      (827209*xp^10)/714420 - (1595469431*xp^11)/1296672300 -      (168333383*xp^12)/129667230 + ((-4*xp)/27 - (2*xp^2)/9 - (10*xp^3)/27 -        (13*xp^4)/27 - (233*xp^5)/405 - (266*xp^6)/405 - (2066*xp^7)/2835 -        (1499*xp^8)/1890 - (1609*xp^9)/1890 - (2564*xp^10)/2835 -        (89176*xp^11)/93555 - (93397*xp^12)/93555)*log(xp)));

 Spgq1pqg0sigma0gg:=(16/9 - Pi^2/24)*xp + xp^2/72 + (139/108 - Pi^2/24)*xp^3 +  (127/108 - Pi^2/24)*xp^4 + (439441/388800 - (31*Pi^2)/720)*xp^5 +  (107333/97200 - (2*Pi^2)/45)*xp^6 + (72303853/66679200 - (23*Pi^2)/504)*  xp^7 + (113882459/106686720 - (47*Pi^2)/1008)*xp^8 +  (173252935/164602368 - (41*Pi^2)/864)*xp^9 +  (381831379/367416000 - (13*Pi^2)/270)*xp^10 +  (334894200287/326020464000 - (193*Pi^2)/3960)*xp^11 +  (262966453/258746400 - (13*Pi^2)/264)*xp^12 +  ((7*xp)/12 + xp^2/4 + (25*xp^3)/36 + (35*xp^4)/36 + (7417*xp^5)/6480 +    (2083*xp^6)/1620 + (223463*xp^7)/158760 + (961789*xp^8)/635040 +    (2628551*xp^9)/1632960 + (865033*xp^10)/510300 +    (145931063*xp^11)/82328400 + (3372109*xp^12)/1829520)*log(xp) +  ((5*xp)/36 + (5*xp^3)/36 + (5*xp^4)/36 + (31*xp^5)/216 + (4*xp^6)/27 +    (115*xp^7)/756 + (235*xp^8)/1512 + (205*xp^9)/1296 + (13*xp^10)/81 +    (193*xp^11)/1188 + (65*xp^12)/396)*log(xp)^2 +  NF*((-5*xp)/54 - (7*xp^3)/108 - (17*xp^4)/216 - (2723*xp^5)/32400 -    (119*xp^6)/1350 - (2423*xp^7)/26460 - (1333*xp^8)/14112 -    (31649*xp^9)/326592 - (7217*xp^10)/72900 - (296383*xp^11)/2940300 -    (4459*xp^12)/43560 + (-xp/18 - xp^3/18 - xp^4/18 - (31*xp^5)/540 -      (8*xp^6)/135 - (23*xp^7)/378 - (47*xp^8)/756 - (41*xp^9)/648 -      (26*xp^10)/405 - (193*xp^11)/2970 - (13*xp^12)/198)*log(xp)) +  e*((16/9 - Pi^2/24)*xp + xp^2/72 + (139/108 - Pi^2/24)*xp^3 +    (127/108 - Pi^2/24)*xp^4 + (439441/388800 - (31*Pi^2)/720)*xp^5 +    (107333/97200 - (2*Pi^2)/45)*xp^6 + (72303853/66679200 - (23*Pi^2)/504)*    xp^7 + (113882459/106686720 - (47*Pi^2)/1008)*xp^8 +    (173252935/164602368 - (41*Pi^2)/864)*xp^9 +    (381831379/367416000 - (13*Pi^2)/270)*xp^10 +    (334894200287/326020464000 - (193*Pi^2)/3960)*xp^11 +    (262966453/258746400 - (13*Pi^2)/264)*xp^12 +    ((7*xp)/12 + xp^2/4 + (25*xp^3)/36 + (35*xp^4)/36 + (7417*xp^5)/6480 +      (2083*xp^6)/1620 + (223463*xp^7)/158760 + (961789*xp^8)/635040 +      (2628551*xp^9)/1632960 + (865033*xp^10)/510300 +      (145931063*xp^11)/82328400 + (3372109*xp^12)/1829520)*log(xp) +    ((5*xp)/36 + (5*xp^3)/36 + (5*xp^4)/36 + (31*xp^5)/216 + (4*xp^6)/27 +      (115*xp^7)/756 + (235*xp^8)/1512 + (205*xp^9)/1296 + (13*xp^10)/81 +      (193*xp^11)/1188 + (65*xp^12)/396)*log(xp)^2 +    NF*((-5*xp)/54 - (7*xp^3)/108 - (17*xp^4)/216 - (2723*xp^5)/32400 -      (119*xp^6)/1350 - (2423*xp^7)/26460 - (1333*xp^8)/14112 -      (31649*xp^9)/326592 - (7217*xp^10)/72900 - (296383*xp^11)/2940300 -      (4459*xp^12)/43560 + (-xp/18 - xp^3/18 - xp^4/18 - (31*xp^5)/540 -        (8*xp^6)/135 - (23*xp^7)/378 - (47*xp^8)/756 - (41*xp^9)/648 -        (26*xp^10)/405 - (193*xp^11)/2970 - (13*xp^12)/198)*log(xp))) +  e^2*((16/9 - Pi^2/24)*xp + xp^2/72 + (139/108 - Pi^2/24)*xp^3 +    (127/108 - Pi^2/24)*xp^4 + (439441/388800 - (31*Pi^2)/720)*xp^5 +    (107333/97200 - (2*Pi^2)/45)*xp^6 + (72303853/66679200 - (23*Pi^2)/504)*    xp^7 + (113882459/106686720 - (47*Pi^2)/1008)*xp^8 +    (173252935/164602368 - (41*Pi^2)/864)*xp^9 +    (381831379/367416000 - (13*Pi^2)/270)*xp^10 +    (334894200287/326020464000 - (193*Pi^2)/3960)*xp^11 +    (262966453/258746400 - (13*Pi^2)/264)*xp^12 +    ((7*xp)/12 + xp^2/4 + (25*xp^3)/36 + (35*xp^4)/36 + (7417*xp^5)/6480 +      (2083*xp^6)/1620 + (223463*xp^7)/158760 + (961789*xp^8)/635040 +      (2628551*xp^9)/1632960 + (865033*xp^10)/510300 +      (145931063*xp^11)/82328400 + (3372109*xp^12)/1829520)*log(xp) +    ((5*xp)/36 + (5*xp^3)/36 + (5*xp^4)/36 + (31*xp^5)/216 + (4*xp^6)/27 +      (115*xp^7)/756 + (235*xp^8)/1512 + (205*xp^9)/1296 + (13*xp^10)/81 +      (193*xp^11)/1188 + (65*xp^12)/396)*log(xp)^2 +    NF*((-5*xp)/54 - (7*xp^3)/108 - (17*xp^4)/216 - (2723*xp^5)/32400 -      (119*xp^6)/1350 - (2423*xp^7)/26460 - (1333*xp^8)/14112 -      (31649*xp^9)/326592 - (7217*xp^10)/72900 - (296383*xp^11)/2940300 -      (4459*xp^12)/43560 + (-xp/18 - xp^3/18 - xp^4/18 - (31*xp^5)/540 -        (8*xp^6)/135 - (23*xp^7)/378 - (47*xp^8)/756 - (41*xp^9)/648 -        (26*xp^10)/405 - (193*xp^11)/2970 - (13*xp^12)/198)*log(xp))) +  e^3*((16/9 - Pi^2/24)*xp + xp^2/72 + (139/108 - Pi^2/24)*xp^3 +    (127/108 - Pi^2/24)*xp^4 + (439441/388800 - (31*Pi^2)/720)*xp^5 +    (107333/97200 - (2*Pi^2)/45)*xp^6 + (72303853/66679200 - (23*Pi^2)/504)*    xp^7 + (113882459/106686720 - (47*Pi^2)/1008)*xp^8 +    (173252935/164602368 - (41*Pi^2)/864)*xp^9 +    (381831379/367416000 - (13*Pi^2)/270)*xp^10 +    (334894200287/326020464000 - (193*Pi^2)/3960)*xp^11 +    (262966453/258746400 - (13*Pi^2)/264)*xp^12 +    ((7*xp)/12 + xp^2/4 + (25*xp^3)/36 + (35*xp^4)/36 + (7417*xp^5)/6480 +      (2083*xp^6)/1620 + (223463*xp^7)/158760 + (961789*xp^8)/635040 +      (2628551*xp^9)/1632960 + (865033*xp^10)/510300 +      (145931063*xp^11)/82328400 + (3372109*xp^12)/1829520)*log(xp) +    ((5*xp)/36 + (5*xp^3)/36 + (5*xp^4)/36 + (31*xp^5)/216 + (4*xp^6)/27 +      (115*xp^7)/756 + (235*xp^8)/1512 + (205*xp^9)/1296 + (13*xp^10)/81 +      (193*xp^11)/1188 + (65*xp^12)/396)*log(xp)^2 +    NF*((-5*xp)/54 - (7*xp^3)/108 - (17*xp^4)/216 - (2723*xp^5)/32400 -      (119*xp^6)/1350 - (2423*xp^7)/26460 - (1333*xp^8)/14112 -      (31649*xp^9)/326592 - (7217*xp^10)/72900 - (296383*xp^11)/2940300 -      (4459*xp^12)/43560 + (-xp/18 - xp^3/18 - xp^4/18 - (31*xp^5)/540 -        (8*xp^6)/135 - (23*xp^7)/378 - (47*xp^8)/756 - (41*xp^9)/648 -        (26*xp^10)/405 - (193*xp^11)/2970 - (13*xp^12)/198)*log(xp)));

 Spgq1pqq0sigma0gg:=85/9 - (151*Pi^2)/162 + (433/27 - (38*Pi^2)/81 + (263/27 - (38*Pi^2)/81)*xp +    (383/27 - (76*Pi^2)/81)*xp^2 + (791/81 - (76*Pi^2)/81)*xp^3 +    (287/36 - (76*Pi^2)/81)*xp^4 + (178793/24300 - (76*Pi^2)/81)*xp^5 +    (3157/450 - (76*Pi^2)/81)*xp^6 + (448723/66150 - (76*Pi^2)/81)*xp^7 +    (31483141/4762800 - (76*Pi^2)/81)*xp^8 +    (92502383/14288400 - (76*Pi^2)/81)*xp^9 + (1136476/178605 - (76*Pi^2)/81)*    xp^10 + (2032757051/324168075 - (76*Pi^2)/81)*xp^11 +    (16058854717/2593344600 - (76*Pi^2)/81)*xp^12)*log(xp) +  (139/27 + (37*xp)/9 + (29*xp^2)/3 + (1091*xp^3)/81 + (2521*xp^4)/162 +    (511*xp^5)/30 + (7361*xp^6)/405 + (54179*xp^7)/2835 + (25079*xp^8)/1260 +    (700573*xp^9)/34020 + (36065*xp^10)/1701 + (45215*xp^11)/2079 +    (1387327*xp^12)/62370)*log(xp)^2 +  (20/27 + (20*xp)/27 + (40*xp^2)/27 + (40*xp^3)/27 + (40*xp^4)/27 +    (40*xp^5)/27 + (40*xp^6)/27 + (40*xp^7)/27 + (40*xp^8)/27 + (40*xp^9)/27 +    (40*xp^10)/27 + (40*xp^11)/27 + (40*xp^12)/27)*log(xp)^3 +  NF*(-16/27 + (4*Pi^2)/81 + (-44/81 + (4*Pi^2)/81)*xp +    (-1/3 + (8*Pi^2)/81)*xp^2 + (-157/243 + (8*Pi^2)/81)*xp^3 +    (-727/972 + (8*Pi^2)/81)*xp^4 + (-19447/24300 + (8*Pi^2)/81)*xp^5 +    (-562/675 + (8*Pi^2)/81)*xp^6 + (-84802/99225 + (8*Pi^2)/81)*xp^7 +    (-4146971/4762800 + (8*Pi^2)/81)*xp^8 + (-12615713/14288400 + (8*Pi^2)/81)*    xp^9 + (-3188363/3572100 + (8*Pi^2)/81)*xp^10 +    (-1167485449/1296672300 + (8*Pi^2)/81)*xp^11 +    (-58791701/64833615 + (8*Pi^2)/81)*xp^12 +    (-82/81 - (10*xp)/81 - (62*xp^2)/81 - (70*xp^3)/81 - (73*xp^4)/81 -      (373*xp^5)/405 - (14*xp^6)/15 - (178*xp^7)/189 - (1075*xp^8)/1134 -      (463*xp^9)/486 - (1162*xp^10)/1215 - (4274*xp^11)/4455 -      (857*xp^12)/891)*log(xp) + (-8/27 - (8*xp)/27 - (16*xp^2)/27 -      (16*xp^3)/27 - (16*xp^4)/27 - (16*xp^5)/27 - (16*xp^6)/27 -      (16*xp^7)/27 - (16*xp^8)/27 - (16*xp^9)/27 - (16*xp^10)/27 -      (16*xp^11)/27 - (16*xp^12)/27)*log(xp)^2) + (40*Zeta(3))/27 +  xp*(107/27 - (107*Pi^2)/162 + (40*Zeta(3))/27) +  xp^12*(2441136286094953/71887512312000 - (461369*Pi^2)/124740 +    (80*Zeta(3))/27) + xp^11*(4766832571223/143775024624 -    (225487*Pi^2)/62370 + (80*Zeta(3))/27) +  xp^10*(145223151539/4500846000 - (6659*Pi^2)/1890 + (80*Zeta(3))/27) +  xp^9*(1125941988343/36006768000 - (25859*Pi^2)/7560 + (80*Zeta(3))/27) +  xp^8*(13398280663/444528000 - (24979*Pi^2)/7560 + (80*Zeta(3))/27) +  xp^7*(7210414867/250047000 - (1997*Pi^2)/630 + (80*Zeta(3))/27) +  xp^6*(19899397/729000 - (271*Pi^2)/90 + (80*Zeta(3))/27) +  xp^5*(37058789/1458000 - (169*Pi^2)/60 + (80*Zeta(3))/27) +  xp^4*(89159/3888 - (277*Pi^2)/108 + (80*Zeta(3))/27) +  xp^3*(4298/243 - (119*Pi^2)/54 + (80*Zeta(3))/27) +  xp^2*(170/27 - (83*Pi^2)/54 + (80*Zeta(3))/27) +  e*(85/9 - (151*Pi^2)/162 + (433/27 - (38*Pi^2)/81 +      (263/27 - (38*Pi^2)/81)*xp + (383/27 - (76*Pi^2)/81)*xp^2 +      (791/81 - (76*Pi^2)/81)*xp^3 + (287/36 - (76*Pi^2)/81)*xp^4 +      (178793/24300 - (76*Pi^2)/81)*xp^5 + (3157/450 - (76*Pi^2)/81)*xp^6 +      (448723/66150 - (76*Pi^2)/81)*xp^7 + (31483141/4762800 - (76*Pi^2)/81)*      xp^8 + (92502383/14288400 - (76*Pi^2)/81)*xp^9 +      (1136476/178605 - (76*Pi^2)/81)*xp^10 +      (2032757051/324168075 - (76*Pi^2)/81)*xp^11 +      (16058854717/2593344600 - (76*Pi^2)/81)*xp^12)*log(xp) +    (139/27 + (37*xp)/9 + (29*xp^2)/3 + (1091*xp^3)/81 + (2521*xp^4)/162 +      (511*xp^5)/30 + (7361*xp^6)/405 + (54179*xp^7)/2835 +      (25079*xp^8)/1260 + (700573*xp^9)/34020 + (36065*xp^10)/1701 +      (45215*xp^11)/2079 + (1387327*xp^12)/62370)*log(xp)^2 +    (20/27 + (20*xp)/27 + (40*xp^2)/27 + (40*xp^3)/27 + (40*xp^4)/27 +      (40*xp^5)/27 + (40*xp^6)/27 + (40*xp^7)/27 + (40*xp^8)/27 +      (40*xp^9)/27 + (40*xp^10)/27 + (40*xp^11)/27 + (40*xp^12)/27)*    log(xp)^3 + NF*(-16/27 + (4*Pi^2)/81 + (-44/81 + (4*Pi^2)/81)*xp +      (-1/3 + (8*Pi^2)/81)*xp^2 + (-157/243 + (8*Pi^2)/81)*xp^3 +      (-727/972 + (8*Pi^2)/81)*xp^4 + (-19447/24300 + (8*Pi^2)/81)*xp^5 +      (-562/675 + (8*Pi^2)/81)*xp^6 + (-84802/99225 + (8*Pi^2)/81)*xp^7 +      (-4146971/4762800 + (8*Pi^2)/81)*xp^8 +      (-12615713/14288400 + (8*Pi^2)/81)*xp^9 +      (-3188363/3572100 + (8*Pi^2)/81)*xp^10 +      (-1167485449/1296672300 + (8*Pi^2)/81)*xp^11 +      (-58791701/64833615 + (8*Pi^2)/81)*xp^12 +      (-82/81 - (10*xp)/81 - (62*xp^2)/81 - (70*xp^3)/81 - (73*xp^4)/81 -        (373*xp^5)/405 - (14*xp^6)/15 - (178*xp^7)/189 - (1075*xp^8)/1134 -        (463*xp^9)/486 - (1162*xp^10)/1215 - (4274*xp^11)/4455 -        (857*xp^12)/891)*log(xp) + (-8/27 - (8*xp)/27 - (16*xp^2)/27 -        (16*xp^3)/27 - (16*xp^4)/27 - (16*xp^5)/27 - (16*xp^6)/27 -        (16*xp^7)/27 - (16*xp^8)/27 - (16*xp^9)/27 - (16*xp^10)/27 -        (16*xp^11)/27 - (16*xp^12)/27)*log(xp)^2) + (40*Zeta(3))/27 +    xp*(107/27 - (107*Pi^2)/162 + (40*Zeta(3))/27) +    xp^12*(2441136286094953/71887512312000 - (461369*Pi^2)/124740 +      (80*Zeta(3))/27) + xp^11*(4766832571223/143775024624 -      (225487*Pi^2)/62370 + (80*Zeta(3))/27) +    xp^10*(145223151539/4500846000 - (6659*Pi^2)/1890 + (80*Zeta(3))/27) +    xp^9*(1125941988343/36006768000 - (25859*Pi^2)/7560 + (80*Zeta(3))/27) +    xp^8*(13398280663/444528000 - (24979*Pi^2)/7560 + (80*Zeta(3))/27) +    xp^7*(7210414867/250047000 - (1997*Pi^2)/630 + (80*Zeta(3))/27) +    xp^6*(19899397/729000 - (271*Pi^2)/90 + (80*Zeta(3))/27) +    xp^5*(37058789/1458000 - (169*Pi^2)/60 + (80*Zeta(3))/27) +    xp^4*(89159/3888 - (277*Pi^2)/108 + (80*Zeta(3))/27) +    xp^3*(4298/243 - (119*Pi^2)/54 + (80*Zeta(3))/27) +    xp^2*(170/27 - (83*Pi^2)/54 + (80*Zeta(3))/27)) +  e^2*(85/9 - (151*Pi^2)/162 + (433/27 - (38*Pi^2)/81 +      (263/27 - (38*Pi^2)/81)*xp + (383/27 - (76*Pi^2)/81)*xp^2 +      (791/81 - (76*Pi^2)/81)*xp^3 + (287/36 - (76*Pi^2)/81)*xp^4 +      (178793/24300 - (76*Pi^2)/81)*xp^5 + (3157/450 - (76*Pi^2)/81)*xp^6 +      (448723/66150 - (76*Pi^2)/81)*xp^7 + (31483141/4762800 - (76*Pi^2)/81)*      xp^8 + (92502383/14288400 - (76*Pi^2)/81)*xp^9 +      (1136476/178605 - (76*Pi^2)/81)*xp^10 +      (2032757051/324168075 - (76*Pi^2)/81)*xp^11 +      (16058854717/2593344600 - (76*Pi^2)/81)*xp^12)*log(xp) +    (139/27 + (37*xp)/9 + (29*xp^2)/3 + (1091*xp^3)/81 + (2521*xp^4)/162 +      (511*xp^5)/30 + (7361*xp^6)/405 + (54179*xp^7)/2835 +      (25079*xp^8)/1260 + (700573*xp^9)/34020 + (36065*xp^10)/1701 +      (45215*xp^11)/2079 + (1387327*xp^12)/62370)*log(xp)^2 +    (20/27 + (20*xp)/27 + (40*xp^2)/27 + (40*xp^3)/27 + (40*xp^4)/27 +      (40*xp^5)/27 + (40*xp^6)/27 + (40*xp^7)/27 + (40*xp^8)/27 +      (40*xp^9)/27 + (40*xp^10)/27 + (40*xp^11)/27 + (40*xp^12)/27)*    log(xp)^3 + NF*(-16/27 + (4*Pi^2)/81 + (-44/81 + (4*Pi^2)/81)*xp +      (-1/3 + (8*Pi^2)/81)*xp^2 + (-157/243 + (8*Pi^2)/81)*xp^3 +      (-727/972 + (8*Pi^2)/81)*xp^4 + (-19447/24300 + (8*Pi^2)/81)*xp^5 +      (-562/675 + (8*Pi^2)/81)*xp^6 + (-84802/99225 + (8*Pi^2)/81)*xp^7 +      (-4146971/4762800 + (8*Pi^2)/81)*xp^8 +      (-12615713/14288400 + (8*Pi^2)/81)*xp^9 +      (-3188363/3572100 + (8*Pi^2)/81)*xp^10 +      (-1167485449/1296672300 + (8*Pi^2)/81)*xp^11 +      (-58791701/64833615 + (8*Pi^2)/81)*xp^12 +      (-82/81 - (10*xp)/81 - (62*xp^2)/81 - (70*xp^3)/81 - (73*xp^4)/81 -        (373*xp^5)/405 - (14*xp^6)/15 - (178*xp^7)/189 - (1075*xp^8)/1134 -        (463*xp^9)/486 - (1162*xp^10)/1215 - (4274*xp^11)/4455 -        (857*xp^12)/891)*log(xp) + (-8/27 - (8*xp)/27 - (16*xp^2)/27 -        (16*xp^3)/27 - (16*xp^4)/27 - (16*xp^5)/27 - (16*xp^6)/27 -        (16*xp^7)/27 - (16*xp^8)/27 - (16*xp^9)/27 - (16*xp^10)/27 -        (16*xp^11)/27 - (16*xp^12)/27)*log(xp)^2) + (40*Zeta(3))/27 +    xp*(107/27 - (107*Pi^2)/162 + (40*Zeta(3))/27) +    xp^12*(2441136286094953/71887512312000 - (461369*Pi^2)/124740 +      (80*Zeta(3))/27) + xp^11*(4766832571223/143775024624 -      (225487*Pi^2)/62370 + (80*Zeta(3))/27) +    xp^10*(145223151539/4500846000 - (6659*Pi^2)/1890 + (80*Zeta(3))/27) +    xp^9*(1125941988343/36006768000 - (25859*Pi^2)/7560 + (80*Zeta(3))/27) +    xp^8*(13398280663/444528000 - (24979*Pi^2)/7560 + (80*Zeta(3))/27) +    xp^7*(7210414867/250047000 - (1997*Pi^2)/630 + (80*Zeta(3))/27) +    xp^6*(19899397/729000 - (271*Pi^2)/90 + (80*Zeta(3))/27) +    xp^5*(37058789/1458000 - (169*Pi^2)/60 + (80*Zeta(3))/27) +    xp^4*(89159/3888 - (277*Pi^2)/108 + (80*Zeta(3))/27) +    xp^3*(4298/243 - (119*Pi^2)/54 + (80*Zeta(3))/27) +    xp^2*(170/27 - (83*Pi^2)/54 + (80*Zeta(3))/27)) +  e^3*(85/9 - (151*Pi^2)/162 + (433/27 - (38*Pi^2)/81 +      (263/27 - (38*Pi^2)/81)*xp + (383/27 - (76*Pi^2)/81)*xp^2 +      (791/81 - (76*Pi^2)/81)*xp^3 + (287/36 - (76*Pi^2)/81)*xp^4 +      (178793/24300 - (76*Pi^2)/81)*xp^5 + (3157/450 - (76*Pi^2)/81)*xp^6 +      (448723/66150 - (76*Pi^2)/81)*xp^7 + (31483141/4762800 - (76*Pi^2)/81)*      xp^8 + (92502383/14288400 - (76*Pi^2)/81)*xp^9 +      (1136476/178605 - (76*Pi^2)/81)*xp^10 +      (2032757051/324168075 - (76*Pi^2)/81)*xp^11 +      (16058854717/2593344600 - (76*Pi^2)/81)*xp^12)*log(xp) +    (139/27 + (37*xp)/9 + (29*xp^2)/3 + (1091*xp^3)/81 + (2521*xp^4)/162 +      (511*xp^5)/30 + (7361*xp^6)/405 + (54179*xp^7)/2835 +      (25079*xp^8)/1260 + (700573*xp^9)/34020 + (36065*xp^10)/1701 +      (45215*xp^11)/2079 + (1387327*xp^12)/62370)*log(xp)^2 +    (20/27 + (20*xp)/27 + (40*xp^2)/27 + (40*xp^3)/27 + (40*xp^4)/27 +      (40*xp^5)/27 + (40*xp^6)/27 + (40*xp^7)/27 + (40*xp^8)/27 +      (40*xp^9)/27 + (40*xp^10)/27 + (40*xp^11)/27 + (40*xp^12)/27)*    log(xp)^3 + NF*(-16/27 + (4*Pi^2)/81 + (-44/81 + (4*Pi^2)/81)*xp +      (-1/3 + (8*Pi^2)/81)*xp^2 + (-157/243 + (8*Pi^2)/81)*xp^3 +      (-727/972 + (8*Pi^2)/81)*xp^4 + (-19447/24300 + (8*Pi^2)/81)*xp^5 +      (-562/675 + (8*Pi^2)/81)*xp^6 + (-84802/99225 + (8*Pi^2)/81)*xp^7 +      (-4146971/4762800 + (8*Pi^2)/81)*xp^8 +      (-12615713/14288400 + (8*Pi^2)/81)*xp^9 +      (-3188363/3572100 + (8*Pi^2)/81)*xp^10 +      (-1167485449/1296672300 + (8*Pi^2)/81)*xp^11 +      (-58791701/64833615 + (8*Pi^2)/81)*xp^12 +      (-82/81 - (10*xp)/81 - (62*xp^2)/81 - (70*xp^3)/81 - (73*xp^4)/81 -        (373*xp^5)/405 - (14*xp^6)/15 - (178*xp^7)/189 - (1075*xp^8)/1134 -        (463*xp^9)/486 - (1162*xp^10)/1215 - (4274*xp^11)/4455 -        (857*xp^12)/891)*log(xp) + (-8/27 - (8*xp)/27 - (16*xp^2)/27 -        (16*xp^3)/27 - (16*xp^4)/27 - (16*xp^5)/27 - (16*xp^6)/27 -        (16*xp^7)/27 - (16*xp^8)/27 - (16*xp^9)/27 - (16*xp^10)/27 -        (16*xp^11)/27 - (16*xp^12)/27)*log(xp)^2) + (40*Zeta(3))/27 +    xp*(107/27 - (107*Pi^2)/162 + (40*Zeta(3))/27) +    xp^12*(2441136286094953/71887512312000 - (461369*Pi^2)/124740 +      (80*Zeta(3))/27) + xp^11*(4766832571223/143775024624 -      (225487*Pi^2)/62370 + (80*Zeta(3))/27) +    xp^10*(145223151539/4500846000 - (6659*Pi^2)/1890 + (80*Zeta(3))/27) +    xp^9*(1125941988343/36006768000 - (25859*Pi^2)/7560 + (80*Zeta(3))/27) +    xp^8*(13398280663/444528000 - (24979*Pi^2)/7560 + (80*Zeta(3))/27) +    xp^7*(7210414867/250047000 - (1997*Pi^2)/630 + (80*Zeta(3))/27) +    xp^6*(19899397/729000 - (271*Pi^2)/90 + (80*Zeta(3))/27) +    xp^5*(37058789/1458000 - (169*Pi^2)/60 + (80*Zeta(3))/27) +    xp^4*(89159/3888 - (277*Pi^2)/108 + (80*Zeta(3))/27) +    xp^3*(4298/243 - (119*Pi^2)/54 + (80*Zeta(3))/27) +    xp^2*(170/27 - (83*Pi^2)/54 + (80*Zeta(3))/27));

 Spqg0pqg0sigma1qqb:=xp^5/270 + xp^6/180 + (13*xp^7)/1890 + (121*xp^8)/15120 + (46*xp^9)/5103 +  (2029*xp^10)/204120 + (60581*xp^11)/5613300 + (259979*xp^12)/22453200 +  e*((47*xp^5)/8100 + (71*xp^6)/16200 + (997*xp^7)/396900 +    (5203*xp^8)/6350400 - (19013*xp^9)/25719120 - (143387*xp^10)/64297800 -    (143450107*xp^11)/38900169000 - (199389727*xp^12)/38900169000 +    L*(xp^5/270 + xp^6/180 + (13*xp^7)/1890 + (121*xp^8)/15120 +      (46*xp^9)/5103 + (2029*xp^10)/204120 + (60581*xp^11)/5613300 +      (259979*xp^12)/22453200) + (-xp^5/135 - xp^6/90 - (13*xp^7)/945 -      (121*xp^8)/7560 - (92*xp^9)/5103 - (2029*xp^10)/102060 -      (60581*xp^11)/2806650 - (259979*xp^12)/11226600)*log(xp)) +  e^2*((2389/243000 - Pi^2/1080)*xp^5 + (1259/162000 - Pi^2/720)*xp^6 +    (630523/83349000 - (13*Pi^2)/7560)*xp^7 +    (281159/32928000 - (121*Pi^2)/60480)*xp^8 +    (323920363/32406091200 - (23*Pi^2)/10206)*xp^9 +    (1885266767/162030456000 - (2029*Pi^2)/816480)*xp^10 +    (1798098061051/134789085585000 - (60581*Pi^2)/22453200)*xp^11 +    (8122548258079/539156342340000 - (259979*Pi^2)/89812800)*xp^12 +    L^2*(xp^5/540 + xp^6/360 + (13*xp^7)/3780 + (121*xp^8)/30240 +      (23*xp^9)/5103 + (2029*xp^10)/408240 + (60581*xp^11)/11226600 +      (259979*xp^12)/44906400) + ((-47*xp^5)/4050 - (71*xp^6)/8100 -      (997*xp^7)/198450 - (5203*xp^8)/3175200 + (19013*xp^9)/12859560 +      (143387*xp^10)/32148900 + (143450107*xp^11)/19450084500 +      (199389727*xp^12)/19450084500)*log(xp) +    (xp^5/135 + xp^6/90 + (13*xp^7)/945 + (121*xp^8)/7560 + (92*xp^9)/5103 +      (2029*xp^10)/102060 + (60581*xp^11)/2806650 + (259979*xp^12)/11226600)*    log(xp)^2 + L*((47*xp^5)/8100 + (71*xp^6)/16200 + (997*xp^7)/396900 +      (5203*xp^8)/6350400 - (19013*xp^9)/25719120 - (143387*xp^10)/64297800 -      (143450107*xp^11)/38900169000 - (199389727*xp^12)/38900169000 +      (-xp^5/135 - xp^6/90 - (13*xp^7)/945 - (121*xp^8)/7560 -        (92*xp^9)/5103 - (2029*xp^10)/102060 - (60581*xp^11)/2806650 -        (259979*xp^12)/11226600)*log(xp)));

 Spqg0pqq0sigma1qg:=(1/2 - (2*Pi^2)/27)*xp - xp^2/4 + (10/9 - (2*Pi^2)/27)*xp^3 +  (125/216 - (2*Pi^2)/27)*xp^4 + (134483/243000 - (31*Pi^2)/405)*xp^5 +  (136171/243000 - (32*Pi^2)/405)*xp^6 + (4735837/8334900 - (46*Pi^2)/567)*  xp^7 + (19146811/33339600 - (47*Pi^2)/567)*xp^8 +  (148912787/257191200 - (41*Pi^2)/486)*xp^9 +  (74939107/128595600 - (104*Pi^2)/1215)*xp^10 +  (22284108061/38035720800 - (386*Pi^2)/4455)*xp^11 +  (33579634309/57053581200 - (26*Pi^2)/297)*xp^12 +  (-xp/3 + (5*xp^2)/9 - (2*xp^3)/3 - (13*xp^4)/54 - (242*xp^5)/2025 -    (11*xp^6)/225 + (13*xp^7)/2205 + (1399*xp^8)/26460 + (2416*xp^9)/25515 +    (3382*xp^10)/25515 + (114683*xp^11)/686070 + (204803*xp^12)/1029105)*  log(xp) + ((4*xp)/9 + (4*xp^3)/9 + (4*xp^4)/9 + (62*xp^5)/135 +    (64*xp^6)/135 + (92*xp^7)/189 + (94*xp^8)/189 + (41*xp^9)/81 +    (208*xp^10)/405 + (772*xp^11)/1485 + (52*xp^12)/99)*log(xp)^2 +  L*(xp/18 - xp^2/9 + (5*xp^3)/27 + (5*xp^4)/54 + (301*xp^5)/4050 +    (136*xp^6)/2025 + (4979*xp^7)/79380 + (4703*xp^8)/79380 +    (5741*xp^9)/102060 + (1367*xp^10)/25515 + (421133*xp^11)/8232840 +    (402931*xp^12)/8232840 + ((-2*xp)/9 - (2*xp^3)/9 - (2*xp^4)/9 -      (31*xp^5)/135 - (32*xp^6)/135 - (46*xp^7)/189 - (47*xp^8)/189 -      (41*xp^9)/162 - (104*xp^10)/405 - (386*xp^11)/1485 - (26*xp^12)/99)*    log(xp)) + e*((-17/12 + (5*Pi^2)/36)*xp^2 +    ((-16/9 + (11*Pi^2)/54)*xp + (3*xp^2)/2 + (-313/81 + (11*Pi^2)/54)*xp^3 +      (-145/81 + (11*Pi^2)/54)*xp^4 + (-64229/40500 + (341*Pi^2)/1620)*xp^5 +      (-15637/10125 + (88*Pi^2)/405)*xp^6 +      (-4248959/2778300 + (253*Pi^2)/1134)*xp^7 +      (-1056824/694575 + (517*Pi^2)/2268)*xp^8 +      (-16261211/10716300 + (451*Pi^2)/1944)*xp^9 +      (-8123221/5358150 + (286*Pi^2)/1215)*xp^10 +      (-4327360183/2852679060 + (193*Pi^2)/810)*xp^11 +      (-5419254593/3565848825 + (13*Pi^2)/54)*xp^12)*log(xp) +    (xp - (8*xp^2)/9 + (38*xp^3)/27 + (20*xp^4)/27 + (371*xp^5)/675 +      (886*xp^6)/2025 + (13873*xp^7)/39690 + (1084*xp^8)/3969 +      (695*xp^9)/3402 + (1202*xp^10)/8505 + (68531*xp^11)/823284 +      (24161*xp^12)/823284)*log(xp)^2 +    ((-4*xp)/9 - (4*xp^3)/9 - (4*xp^4)/9 - (62*xp^5)/135 - (64*xp^6)/135 -      (92*xp^7)/189 - (94*xp^8)/189 - (41*xp^9)/81 - (208*xp^10)/405 -      (772*xp^11)/1485 - (52*xp^12)/99)*log(xp)^3 +    L^2*(xp/36 - xp^2/18 + (5*xp^3)/54 + (5*xp^4)/108 + (301*xp^5)/8100 +      (68*xp^6)/2025 + (4979*xp^7)/158760 + (4703*xp^8)/158760 +      (5741*xp^9)/204120 + (1367*xp^10)/51030 + (421133*xp^11)/16465680 +      (402931*xp^12)/16465680 + (-xp/9 - xp^3/9 - xp^4/9 - (31*xp^5)/270 -        (16*xp^6)/135 - (23*xp^7)/189 - (47*xp^8)/378 - (41*xp^9)/324 -        (52*xp^10)/405 - (193*xp^11)/1485 - (13*xp^12)/99)*log(xp)) +    L*((5/9 - (2*Pi^2)/27)*xp - (13*xp^2)/36 + (35/27 - (2*Pi^2)/27)*xp^3 +      (145/216 - (2*Pi^2)/27)*xp^4 + (152543/243000 - (31*Pi^2)/405)*xp^5 +      (152491/243000 - (32*Pi^2)/405)*xp^6 + (1314658/2083725 - (46*Pi^2)/567)*      xp^7 + (21122071/33339600 - (47*Pi^2)/567)*xp^8 +      (163380107/257191200 - (41*Pi^2)/486)*xp^9 +      (81828787/128595600 - (104*Pi^2)/1215)*xp^10 +      (24229742521/38035720800 - (386*Pi^2)/4455)*xp^11 +      (36371946139/57053581200 - (26*Pi^2)/297)*xp^12 +      ((-5*xp)/9 + (5*xp^2)/9 - (8*xp^3)/9 - (25*xp^4)/54 - (707*xp^5)/2025 -        (193*xp^6)/675 - (1571*xp^7)/6615 - (1727*xp^8)/8820 -        (8083*xp^9)/51030 - (634*xp^10)/5103 - (63649*xp^11)/686070 -        (65467*xp^12)/1029105)*log(xp) + ((4*xp)/9 + (4*xp^3)/9 + (4*xp^4)/9 +        (62*xp^5)/135 + (64*xp^6)/135 + (92*xp^7)/189 + (94*xp^8)/189 +        (41*xp^9)/81 + (208*xp^10)/405 + (772*xp^11)/1485 + (52*xp^12)/99)*      log(xp)^2) + xp^12*(353049612125897/316305054172800 -      (811*Pi^2)/997920 - (104*Zeta(3))/99) +    xp^11*(184708757751403/158152527086400 - (1121*Pi^2)/116640 -      (1544*Zeta(3))/1485) + xp^10*(2641928929/2160406080 - (167*Pi^2)/8748 -      (416*Zeta(3))/405) + xp^9*(34595416019/27005076000 -      (5137*Pi^2)/174960 - (82*Zeta(3))/81) +    xp^8*(2349015911/1750329000 - (38657*Pi^2)/952560 - (188*Zeta(3))/189) +    xp^7*(4916529553/3500658000 - (50513*Pi^2)/952560 - (184*Zeta(3))/189) +    xp^6*(10683203/7290000 - (409*Pi^2)/6075 - (128*Zeta(3))/135) +    xp^5*(3703873/2430000 - (4151*Pi^2)/48600 - (124*Zeta(3))/135) +    xp^3*(4015/972 - (71*Pi^2)/324 - (8*Zeta(3))/9) +    xp*(35/18 - (35*Pi^2)/216 - (8*Zeta(3))/9) +    xp^4*(3221/1944 - (25*Pi^2)/216 - (8*Zeta(3))/9)) +  e^2*(((26/9 - (7*Pi^2)/27)*xp - (41*xp^2)/18 + (452/81 - (7*Pi^2)/27)*xp^3 +      (869/324 - (7*Pi^2)/27)*xp^4 + (288631/121500 - (217*Pi^2)/810)*xp^5 +      (280397/121500 - (112*Pi^2)/405)*xp^6 + (1903369/833490 - (23*Pi^2)/81)*      xp^7 + (37896281/16669800 - (47*Pi^2)/162)*xp^8 +      (291980557/128595600 - (287*Pi^2)/972)*xp^9 +      (146150597/64297800 - (364*Pi^2)/1215)*xp^10 +      (130065357997/57053581200 - (1351*Pi^2)/4455)*xp^11 +      (65319896149/28526790600 - (91*Pi^2)/297)*xp^12)*log(xp)^2 +    ((-26*xp)/27 + (22*xp^2)/27 - (104*xp^3)/81 - (55*xp^4)/81 -      (3038*xp^5)/6075 - (2386*xp^6)/6075 - (3664*xp^7)/11907 -      (27817*xp^8)/119070 - (12767*xp^9)/76545 - (8084*xp^10)/76545 -      (151708*xp^11)/3087315 + (1447*xp^12)/441045)*log(xp)^3 +    ((8*xp)/27 + (8*xp^3)/27 + (8*xp^4)/27 + (124*xp^5)/405 + (128*xp^6)/405 +      (184*xp^7)/567 + (188*xp^8)/567 + (82*xp^9)/243 + (416*xp^10)/1215 +      (1544*xp^11)/4455 + (104*xp^12)/297)*log(xp)^4 +    L^3*(xp/108 - xp^2/54 + (5*xp^3)/162 + (5*xp^4)/324 + (301*xp^5)/24300 +      (68*xp^6)/6075 + (4979*xp^7)/476280 + (4703*xp^8)/476280 +      (5741*xp^9)/612360 + (1367*xp^10)/153090 + (421133*xp^11)/49397040 +      (402931*xp^12)/49397040 + (-xp/27 - xp^3/27 - xp^4/27 - (31*xp^5)/810 -        (16*xp^6)/405 - (23*xp^7)/567 - (47*xp^8)/1134 - (41*xp^9)/972 -        (52*xp^10)/1215 - (193*xp^11)/4455 - (13*xp^12)/297)*log(xp)) +    L^2*((5/18 - Pi^2/27)*xp - (13*xp^2)/72 + (35/54 - Pi^2/27)*xp^3 +      (145/432 - Pi^2/27)*xp^4 + (152543/486000 - (31*Pi^2)/810)*xp^5 +      (152491/486000 - (16*Pi^2)/405)*xp^6 + (657329/2083725 - (23*Pi^2)/567)*      xp^7 + (21122071/66679200 - (47*Pi^2)/1134)*xp^8 +      (163380107/514382400 - (41*Pi^2)/972)*xp^9 +      (81828787/257191200 - (52*Pi^2)/1215)*xp^10 +      (24229742521/76071441600 - (193*Pi^2)/4455)*xp^11 +      (36371946139/114107162400 - (13*Pi^2)/297)*xp^12 +      ((-5*xp)/18 + (5*xp^2)/18 - (4*xp^3)/9 - (25*xp^4)/108 -        (707*xp^5)/4050 - (193*xp^6)/1350 - (1571*xp^7)/13230 -        (1727*xp^8)/17640 - (8083*xp^9)/102060 - (317*xp^10)/5103 -        (63649*xp^11)/1372140 - (65467*xp^12)/2058210)*log(xp) +      ((2*xp)/9 + (2*xp^3)/9 + (2*xp^4)/9 + (31*xp^5)/135 + (32*xp^6)/135 +        (46*xp^7)/189 + (47*xp^8)/189 + (41*xp^9)/162 + (104*xp^10)/405 +        (386*xp^11)/1485 + (26*xp^12)/99)*log(xp)^2) +    L*((-55/36 + (5*Pi^2)/36)*xp^2 + ((-2 + (11*Pi^2)/54)*xp + (3*xp^2)/2 +        (-331/81 + (11*Pi^2)/54)*xp^3 + (-163/81 + (11*Pi^2)/54)*xp^4 +        (-73529/40500 + (341*Pi^2)/1620)*xp^5 + (-18037/10125 + (88*Pi^2)/405)*        xp^6 + (-4925159/2778300 + (253*Pi^2)/1134)*xp^7 +        (-1229549/694575 + (517*Pi^2)/2268)*xp^8 +        (-18973361/10716300 + (451*Pi^2)/1944)*xp^9 +        (-9499141/5358150 + (286*Pi^2)/1215)*xp^10 +        (-5068864639/2852679060 + (193*Pi^2)/810)*xp^11 +        (-6355740143/3565848825 + (13*Pi^2)/54)*xp^12)*log(xp) +      (xp - (8*xp^2)/9 + (38*xp^3)/27 + (20*xp^4)/27 + (371*xp^5)/675 +        (886*xp^6)/2025 + (13873*xp^7)/39690 + (1084*xp^8)/3969 +        (695*xp^9)/3402 + (1202*xp^10)/8505 + (68531*xp^11)/823284 +        (24161*xp^12)/823284)*log(xp)^2 +      ((-4*xp)/9 - (4*xp^3)/9 - (4*xp^4)/9 - (62*xp^5)/135 - (64*xp^6)/135 -        (92*xp^7)/189 - (94*xp^8)/189 - (41*xp^9)/81 - (208*xp^10)/405 -        (772*xp^11)/1485 - (52*xp^12)/99)*log(xp)^3 +      xp^12*(368530188911417/316305054172800 - (811*Pi^2)/997920 -        (104*Zeta(3))/99) + xp^11*(192798705836083/158152527086400 -        (1121*Pi^2)/116640 - (1544*Zeta(3))/1485) +      xp^10*(2757675553/2160406080 - (167*Pi^2)/8748 - (416*Zeta(3))/405) +      xp^9*(36114484619/27005076000 - (5137*Pi^2)/174960 - (82*Zeta(3))/81) +      xp^8*(2452717061/1750329000 - (38657*Pi^2)/952560 - (188*Zeta(3))/189) +      xp^7*(5136103453/3500658000 - (50513*Pi^2)/952560 - (184*Zeta(3))/189) +      xp^6*(11172803/7290000 - (409*Pi^2)/6075 - (128*Zeta(3))/135) +      xp^5*(3884473/2430000 - (4151*Pi^2)/48600 - (124*Zeta(3))/135) +      xp^3*(4195/972 - (71*Pi^2)/324 - (8*Zeta(3))/9) +      xp*(2 - (35*Pi^2)/216 - (8*Zeta(3))/9) +      xp^4*(3401/1944 - (25*Pi^2)/216 - (8*Zeta(3))/9)) +    xp^3*(17981/1458 - (799*Pi^2)/972 - Pi^4/810 - (203*Zeta(3))/81) +    xp*(103/18 - (47*Pi^2)/108 - Pi^4/810 - (103*Zeta(3))/54) +    xp^4*(104267/23328 - (3041*Pi^2)/7776 - Pi^4/810 - (215*Zeta(3))/162) +    xp^5*(924125989/218700000 - (1001981*Pi^2)/2916000 - (31*Pi^4)/24300 -      (11851*Zeta(3))/12150) + xp^6*(446832409/109350000 -      (969097*Pi^2)/2916000 - (8*Pi^4)/6075 - (4636*Zeta(3))/6075) +    xp^7*(579274522529/147027636000 - (1171741*Pi^2)/3572100 -      (23*Pi^4)/17010 - (141581*Zeta(3))/238140) +    xp^8*(11172546401917/2940552720000 - (18637579*Pi^2)/57153600 -      (47*Pi^4)/34020 - (21313*Zeta(3))/47628) +    xp^9*(93685473541507/25519796820000 - (1004542121*Pi^2)/3086294400 -      (41*Pi^4)/29160 - (19279*Zeta(3))/61236) +    xp^10*(362981990919007/102079187280000 - (502773601*Pi^2)/1543147200 -      (26*Pi^4)/18225 - (14801*Zeta(3))/76545) +    xp^11*(9461517234355690151/2739992531771880000 -      (17902888177*Pi^2)/54771437952 - (193*Pi^4)/133650 -      (401239*Zeta(3))/4939704) +    xp^12*(36841795381083760993/10959970127087520000 -      (74969212819*Pi^2)/228214324800 - (13*Pi^4)/8910 +      (112999*Zeta(3))/4939704) + xp^2*(-169/36 + (151*Pi^2)/432 +      (43*Zeta(3))/27) + log(xp)*((85/18 - (13*Pi^2)/36)*xp^2 +      xp^4*(-8699/1944 + (65*Pi^2)/216 + (62*Zeta(3))/27) +      xp*(-50/9 + (47*Pi^2)/108 + (62*Zeta(3))/27) +      xp^3*(-5723/486 + (46*Pi^2)/81 + (62*Zeta(3))/27) +      xp^5*(-3630893/911250 + (5369*Pi^2)/24300 + (961*Zeta(3))/405) +      xp^6*(-6872357/1822500 + (4193*Pi^2)/24300 + (992*Zeta(3))/405) +      xp^7*(-1251160651/350065800 + (4561*Pi^2)/34020 + (1426*Zeta(3))/567) +      xp^8*(-2960869411/875164500 + (2735*Pi^2)/27216 + (1457*Zeta(3))/567) +      xp^9*(-64838862791/20253807000 + (8597*Pi^2)/122472 +        (1271*Zeta(3))/486) + xp^10*(-4909358749/1620304560 +        (6499*Pi^2)/153090 + (3224*Zeta(3))/1215) +      xp^11*(-226870455583307/79076263543200 + (83177*Pi^2)/4939704 +        (11966*Zeta(3))/4455) + xp^12*(-214930669758823/79076263543200 -        (635*Pi^2)/91476 + (806*Zeta(3))/297)));

 Spqg0pqq0sigma1qqb:=(-32*xp^4)/243 - (208*xp^5)/2025 - (22*xp^6)/243 - (8504*xp^7)/99225 -  (4961*xp^8)/59535 - (131314*xp^9)/1607445 - (92102*xp^10)/1148175 -  (142048*xp^11)/1804275 - (7149473*xp^12)/92619450 +  ((8*xp^4)/81 + (16*xp^5)/135 + (32*xp^6)/243 + (1216*xp^7)/8505 +    (260*xp^8)/1701 + (824*xp^9)/5103 + (616*xp^10)/3645 + (128*xp^11)/729 +    (808*xp^12)/4455)*log(xp) + e*((-317/729 + (8*Pi^2)/243)*xp^4 +    (-9266/30375 + (16*Pi^2)/405)*xp^5 + (-16157/54675 + (32*Pi^2)/729)*xp^6 +    (-29156644/93767625 + (1216*Pi^2)/25515)*xp^7 +    (-24671789/75014100 + (260*Pi^2)/5103)*xp^8 +    (-13967953/40507614 + (824*Pi^2)/15309)*xp^9 +    (-518273947/1446700500 + (616*Pi^2)/10935)*xp^10 +    (-16171457524/43762690125 + (128*Pi^2)/2187)*xp^11 +    (-486673675303/1283705577000 + (808*Pi^2)/13365)*xp^12 +    ((92*xp^4)/243 + (472*xp^5)/2025 + (188*xp^6)/1215 + (10496*xp^7)/99225 +      (4052*xp^8)/59535 + (56536*xp^9)/1607445 + (5564*xp^10)/1148175 -      (299888*xp^11)/12629925 - (2358112*xp^12)/46309725)*log(xp) +    ((-16*xp^4)/81 - (32*xp^5)/135 - (64*xp^6)/243 - (2432*xp^7)/8505 -      (520*xp^8)/1701 - (1648*xp^9)/5103 - (1232*xp^10)/3645 -      (256*xp^11)/729 - (1616*xp^12)/4455)*log(xp)^2 +    L*((-32*xp^4)/243 - (208*xp^5)/2025 - (22*xp^6)/243 - (8504*xp^7)/99225 -      (4961*xp^8)/59535 - (131314*xp^9)/1607445 - (92102*xp^10)/1148175 -      (142048*xp^11)/1804275 - (7149473*xp^12)/92619450 +      ((8*xp^4)/81 + (16*xp^5)/135 + (32*xp^6)/243 + (1216*xp^7)/8505 +        (260*xp^8)/1701 + (824*xp^9)/5103 + (616*xp^10)/3645 +        (128*xp^11)/729 + (808*xp^12)/4455)*log(xp))) +  e^2*(((260/243 - (22*Pi^2)/243)*xp^4 + (7256/10125 - (44*Pi^2)/405)*xp^5 +      (12866/18225 - (88*Pi^2)/729)*xp^6 +      (23955784/31255875 - (3344*Pi^2)/25515)*xp^7 +      (10445863/12502350 - (715*Pi^2)/5103)*xp^8 +      (30395191/33756345 - (2266*Pi^2)/15309)*xp^9 +      (231365249/241116750 - (1694*Pi^2)/10935)*xp^10 +      (14785713916/14587563375 - (352*Pi^2)/2187)*xp^11 +      (170649189082/160463197125 - (202*Pi^2)/1215)*xp^12)*log(xp) +    ((-40*xp^4)/81 - (176*xp^5)/675 - (52*xp^6)/405 - (1328*xp^7)/33075 +      (202*xp^8)/6615 + (49852*xp^9)/535815 + (57692*xp^10)/382725 +      (862816*xp^11)/4209975 + (11865697*xp^12)/46309725)*log(xp)^2 +    ((16*xp^4)/81 + (32*xp^5)/135 + (64*xp^6)/243 + (2432*xp^7)/8505 +      (520*xp^8)/1701 + (1648*xp^9)/5103 + (1232*xp^10)/3645 +      (256*xp^11)/729 + (1616*xp^12)/4455)*log(xp)^3 +    L^2*((-16*xp^4)/243 - (104*xp^5)/2025 - (11*xp^6)/243 -      (4252*xp^7)/99225 - (4961*xp^8)/119070 - (65657*xp^9)/1607445 -      (46051*xp^10)/1148175 - (71024*xp^11)/1804275 -      (7149473*xp^12)/185238900 + ((4*xp^4)/81 + (8*xp^5)/135 +        (16*xp^6)/243 + (608*xp^7)/8505 + (130*xp^8)/1701 + (412*xp^9)/5103 +        (308*xp^10)/3645 + (64*xp^11)/729 + (404*xp^12)/4455)*log(xp)) +    L*((-317/729 + (8*Pi^2)/243)*xp^4 + (-9266/30375 + (16*Pi^2)/405)*xp^5 +      (-16157/54675 + (32*Pi^2)/729)*xp^6 +      (-29156644/93767625 + (1216*Pi^2)/25515)*xp^7 +      (-24671789/75014100 + (260*Pi^2)/5103)*xp^8 +      (-13967953/40507614 + (824*Pi^2)/15309)*xp^9 +      (-518273947/1446700500 + (616*Pi^2)/10935)*xp^10 +      (-16171457524/43762690125 + (128*Pi^2)/2187)*xp^11 +      (-486673675303/1283705577000 + (808*Pi^2)/13365)*xp^12 +      ((92*xp^4)/243 + (472*xp^5)/2025 + (188*xp^6)/1215 +        (10496*xp^7)/99225 + (4052*xp^8)/59535 + (56536*xp^9)/1607445 +        (5564*xp^10)/1148175 - (299888*xp^11)/12629925 -        (2358112*xp^12)/46309725)*log(xp) +      ((-16*xp^4)/81 - (32*xp^5)/135 - (64*xp^6)/243 - (2432*xp^7)/8505 -        (520*xp^8)/1701 - (1648*xp^9)/5103 - (1232*xp^10)/3645 -        (256*xp^11)/729 - (1616*xp^12)/4455)*log(xp)^2) +    xp^4*(-773/729 + (52*Pi^2)/729 + (32*Zeta(3))/81) +    xp^5*(-100018/151875 + (212*Pi^2)/6075 + (64*Zeta(3))/135) +    xp^6*(-108407/182250 + (101*Pi^2)/7290 + (128*Zeta(3))/243) +    xp^7*(-629502988/1093955625 - (134*Pi^2)/297675 + (4864*Zeta(3))/8505) +    xp^8*(-1948173953/3500658000 - (8597*Pi^2)/714420 + (1040*Zeta(3))/1701) +    xp^9*(-45350746969/85065989400 - (215213*Pi^2)/9644670 +      (3296*Zeta(3))/5103) + xp^10*(-307567269557/607614210000 -      (219127*Pi^2)/6889050 + (2464*Zeta(3))/3645) +    xp^11*(-24115666233811/50545907094375 - (1542808*Pi^2)/37889775 +      (512*Zeta(3))/729) + xp^12*(-1987958035948421/4448039824305000 -      (50149*Pi^2)/1020600 + (3232*Zeta(3))/4455));

 Spqg0sigma1qqb:=(2*xp^4)/27 + (4*xp^5)/45 + (8*xp^6)/81 + (304*xp^7)/2835 + (65*xp^8)/567 +  (206*xp^9)/1701 + (154*xp^10)/1215 + (32*xp^11)/243 + (202*xp^12)/1485 +  e*((7*xp^4)/81 + (14*xp^5)/675 - (8*xp^6)/405 - (1628*xp^7)/33075 -    (587*xp^8)/7938 - (51523*xp^9)/535815 - (1276*xp^10)/10935 -    (114428*xp^11)/841995 - (633839*xp^12)/4116420 +    L*((2*xp^4)/27 + (4*xp^5)/45 + (8*xp^6)/81 + (304*xp^7)/2835 +      (65*xp^8)/567 + (206*xp^9)/1701 + (154*xp^10)/1215 + (32*xp^11)/243 +      (202*xp^12)/1485) + ((-4*xp^4)/27 - (8*xp^5)/45 - (16*xp^6)/81 -      (608*xp^7)/2835 - (130*xp^8)/567 - (412*xp^9)/1701 - (308*xp^10)/1215 -      (64*xp^11)/243 - (404*xp^12)/1485)*log(xp)) +  e^2*((73/486 - Pi^2/54)*xp^4 + (809/10125 - Pi^2/45)*xp^5 +    (1571/18225 - (2*Pi^2)/81)*xp^6 + (3388516/31255875 - (76*Pi^2)/2835)*    xp^7 + (33329/250047 - (65*Pi^2)/2268)*xp^8 +    (5336452/33756345 - (103*Pi^2)/3402)*xp^9 + (17941/98415 - (77*Pi^2)/2430)*    xp^10 + (2451883/11908215 - (8*Pi^2)/243)*xp^11 +    (17770801/77623920 - (101*Pi^2)/2970)*xp^12 +    L^2*(xp^4/27 + (2*xp^5)/45 + (4*xp^6)/81 + (152*xp^7)/2835 +      (65*xp^8)/1134 + (103*xp^9)/1701 + (77*xp^10)/1215 + (16*xp^11)/243 +      (101*xp^12)/1485) + ((-14*xp^4)/81 - (28*xp^5)/675 + (16*xp^6)/405 +      (3256*xp^7)/33075 + (587*xp^8)/3969 + (103046*xp^9)/535815 +      (2552*xp^10)/10935 + (228856*xp^11)/841995 + (633839*xp^12)/2058210)*    log(xp) + ((4*xp^4)/27 + (8*xp^5)/45 + (16*xp^6)/81 + (608*xp^7)/2835 +      (130*xp^8)/567 + (412*xp^9)/1701 + (308*xp^10)/1215 + (64*xp^11)/243 +      (404*xp^12)/1485)*log(xp)^2 + L*((7*xp^4)/81 + (14*xp^5)/675 -      (8*xp^6)/405 - (1628*xp^7)/33075 - (587*xp^8)/7938 -      (51523*xp^9)/535815 - (1276*xp^10)/10935 - (114428*xp^11)/841995 -      (633839*xp^12)/4116420 + ((-4*xp^4)/27 - (8*xp^5)/45 - (16*xp^6)/81 -        (608*xp^7)/2835 - (130*xp^8)/567 - (412*xp^9)/1701 -        (308*xp^10)/1215 - (64*xp^11)/243 - (404*xp^12)/1485)*log(xp)));

 Spqg0sigma2qqb:=(1/2 - Pi^2/27)*xp^2 + (71/162 - Pi^2/27)*xp^3 +  (23627/5832 - (73*Pi^2)/486)*xp^4 + (101983/27000 - (76*Pi^2)/405)*xp^5 +  (16561589/4374000 - (1583*Pi^2)/7290)*xp^6 +  (5846269817/1500282000 - (355*Pi^2)/1458)*xp^7 +  (6899918383/1714608000 - (54569*Pi^2)/204120)*xp^8 +  (1342801115791/324060912000 - (25283*Pi^2)/87480)*xp^9 +  (430357697561/101269035000 - (472721*Pi^2)/1530900)*xp^10 +  (2341280796639739/539156342340000 - (5505001*Pi^2)/16839900)*xp^11 +  (636075074239487/143775024624000 - (771451*Pi^2)/2245320)*xp^12 +  L^2*(xp^2/18 + xp^3/18 + (5*xp^4)/54 + (11*xp^5)/90 + (241*xp^6)/1620 +    (1963*xp^7)/11340 + (8873*xp^8)/45360 + (29467*xp^9)/136080 +    (80317*xp^10)/340200 + (952067*xp^11)/3742200 + (406639*xp^12)/1496880) +  ((-4*xp^2)/9 - (2*xp^3)/9 - (511*xp^4)/243 - (164*xp^5)/75 -    (13706*xp^6)/6075 - (230593*xp^7)/99225 - (1616417*xp^8)/680400 -    (309682789*xp^9)/128595600 - (97370957*xp^10)/40186125 -    (11781377822*xp^11)/4862521125 - (1562914517*xp^12)/648336150)*log(xp) +  ((2*xp^2)/9 + (2*xp^3)/9 + (56*xp^4)/81 + (118*xp^5)/135 +    (1243*xp^6)/1215 + (9841*xp^7)/8505 + (6217*xp^8)/4860 +    (141961*xp^9)/102060 + (381091*xp^10)/255150 + (4457801*xp^11)/2806650 +    (627223*xp^12)/374220)*log(xp)^2 +  L*((2*xp^2)/9 + xp^3/9 + (557*xp^4)/486 + (2564*xp^5)/2025 +    (8228*xp^6)/6075 + (284233*xp^7)/198450 + (14259379*xp^8)/9525600 +    (398230349*xp^9)/257191200 + (255264929*xp^10)/160744500 +    (7865976071*xp^11)/4862521125 + (708442309*xp^12)/432224100 +    NF*(-xp^4/27 - (2*xp^5)/45 - (4*xp^6)/81 - (152*xp^7)/2835 -      (65*xp^8)/1134 - (103*xp^9)/1701 - (77*xp^10)/1215 - (16*xp^11)/243 -      (101*xp^12)/1485) + ((-2*xp^2)/9 - (2*xp^3)/9 - (46*xp^4)/81 -      (98*xp^5)/135 - (1043*xp^6)/1215 - (8321*xp^7)/8505 -      (37019*xp^8)/34020 - (121361*xp^9)/102060 - (327191*xp^10)/255150 -      (3841801*xp^11)/2806650 - (542383*xp^12)/374220)*log(xp)) +  NF*((-43*xp^4)/486 - (127*xp^5)/2025 - (107*xp^6)/2430 - (3001*xp^7)/99225 -    (299*xp^8)/15876 - (11189*xp^9)/1285956 + (1427*xp^10)/2296350 +    (47219*xp^11)/5051970 + (6514001*xp^12)/370477800 +    ((2*xp^4)/81 + (4*xp^5)/135 + (8*xp^6)/243 + (304*xp^7)/8505 +      (65*xp^8)/1701 + (206*xp^9)/5103 + (154*xp^10)/3645 + (32*xp^11)/729 +      (202*xp^12)/4455)*log(xp)) +  e*(L^3*(xp^2/18 + xp^3/18 + (5*xp^4)/54 + (11*xp^5)/90 + (241*xp^6)/1620 +      (1963*xp^7)/11340 + (8873*xp^8)/45360 + (29467*xp^9)/136080 +      (80317*xp^10)/340200 + (952067*xp^11)/3742200 +      (406639*xp^12)/1496880) + ((-10/3 + (11*Pi^2)/54)*xp^2 +      (-188/81 + (11*Pi^2)/54)*xp^3 + (-30209/1458 + (139*Pi^2)/162)*xp^4 +      (-553441/30375 + (289*Pi^2)/270)*xp^5 +      (-19682231/1093500 + (6011*Pi^2)/4860)*xp^6 +      (-1385645473/75014100 + (47129*Pi^2)/34020)*xp^7 +      (-114454328993/6001128000 + (206803*Pi^2)/136080)*xp^8 +      (-3183226690193/162030456000 + (670217*Pi^2)/408240)*xp^9 +      (-2041548958721/101269035000 + (1789007*Pi^2)/1020600)*xp^10 +      (-5557243254815807/269578171170000 + (1892867*Pi^2)/1020600)*xp^11 +      (-151107937761173/7188751231200 + (1749793*Pi^2)/898128)*xp^12)*    log(xp) + ((14*xp^2)/9 + (8*xp^3)/9 + (1754*xp^4)/243 +      (14536*xp^5)/2025 + (43948*xp^6)/6075 + (48592*xp^7)/6615 +      (35400847*xp^8)/4762800 + (960967727*xp^9)/128595600 +      (1200057709*xp^10)/160744500 + (72138177317*xp^11)/9725042250 +      (9513388861*xp^12)/1296672300)*log(xp)^2 +    ((-4*xp^2)/9 - (4*xp^3)/9 - (398*xp^4)/243 - (832*xp^5)/405 -      (8698*xp^6)/3645 - (13694*xp^7)/5103 - (150707*xp^8)/51030 -      (489743*xp^9)/153090 - (1310363*xp^10)/382725 -      (15283003*xp^11)/4209975 - (238297*xp^12)/62370)*log(xp)^3 +    L^2*((7*xp^2)/18 + (2*xp^3)/9 + (587*xp^4)/324 + (2729*xp^5)/1350 +      (5887*xp^6)/2700 + (230351*xp^7)/99225 + (15501599*xp^8)/6350400 +      (435358769*xp^9)/171460800 + (35070598*xp^10)/13395375 +      (34762816439*xp^11)/12966723000 + (19425193*xp^12)/7114800 +      NF*(-xp^4/18 - xp^5/15 - (2*xp^6)/27 - (76*xp^7)/945 - (65*xp^8)/756 -        (103*xp^9)/1134 - (77*xp^10)/810 - (8*xp^11)/81 - (101*xp^12)/990) +      (-xp^2/3 - xp^3/3 - (23*xp^4)/27 - (49*xp^5)/45 - (1043*xp^6)/810 -        (8321*xp^7)/5670 - (37019*xp^8)/22680 - (121361*xp^9)/68040 -        (327191*xp^10)/170100 - (3841801*xp^11)/1871100 -        (542383*xp^12)/249480)*log(xp)) +    NF*((-1051/2916 + (25*Pi^2)/972)*xp^4 + (-9187/60750 + (5*Pi^2)/162)*      xp^5 + (-65/729 + (25*Pi^2)/729)*xp^6 +      (-2354183/31255875 + (190*Pi^2)/5103)*xp^7 +      (-1565189/20003760 + (1625*Pi^2)/40824)*xp^8 +      (-14861096/168781725 + (2575*Pi^2)/61236)*xp^9 +      (-195246811/1928934000 + (385*Pi^2)/8748)*xp^10 +      (-2714859241/23340101400 + (100*Pi^2)/2187)*xp^11 +      (-170285703949/1283705577000 + (505*Pi^2)/10692)*xp^12 +      ((73*xp^4)/243 + (134*xp^5)/675 + (94*xp^6)/729 + (70144*xp^7)/893025 +        (1324*xp^8)/35721 + (151*xp^9)/535815 - (2567*xp^10)/76545 -        (54862*xp^11)/841995 - (17591593*xp^12)/185238900)*log(xp) +      ((-2*xp^4)/27 - (4*xp^5)/45 - (8*xp^6)/81 - (304*xp^7)/2835 -        (65*xp^8)/567 - (206*xp^9)/1701 - (154*xp^10)/1215 - (32*xp^11)/243 -        (202*xp^12)/1485)*log(xp)^2) +    L*((5/3 - (11*Pi^2)/108)*xp^2 + (98/81 - (11*Pi^2)/108)*xp^3 +      (10313/972 - (401*Pi^2)/972)*xp^4 + (287083/30375 - (167*Pi^2)/324)*      xp^5 + (6746987/729000 - (17393*Pi^2)/29160)*xp^6 +      (468901067/50009400 - (136523*Pi^2)/204120)*xp^7 +      (38235539921/4000752000 - (599609*Pi^2)/816480)*xp^8 +      (1050476157391/108020304000 - (1944731*Pi^2)/2449440)*xp^9 +      (1331840750489/135025380000 - (5194541*Pi^2)/6123600)*xp^10 +      (1792590354965749/179718780780000 - (5499401*Pi^2)/6123600)*xp^11 +      (723339206927741/71887512312000 - (8477477*Pi^2)/8981280)*xp^12 +      ((-14*xp^2)/9 - (8*xp^3)/9 - (575*xp^4)/81 - (15086*xp^5)/2025 -        (15721*xp^6)/2025 - (32044*xp^7)/3969 - (13225559*xp^8)/1587600 -        (365335489*xp^9)/42865200 - (115939787*xp^10)/13395375 -        (28320589879*xp^11)/3241680750 - (11378891297*xp^12)/1296672300)*      log(xp) + ((2*xp^2)/3 + (2*xp^3)/3 + (58*xp^4)/27 + (122*xp^5)/45 +        (1283*xp^6)/405 + (2029*xp^7)/567 + (44819*xp^8)/11340 +        (146081*xp^9)/34020 + (391871*xp^10)/85050 + (4581001*xp^11)/935550 +        (644191*xp^12)/124740)*log(xp)^2 +      NF*((-107*xp^4)/486 - (11*xp^5)/81 - (19*xp^6)/243 - (712*xp^7)/19845 -        (11*xp^8)/15876 + (49312*xp^9)/1607445 + (68417*xp^10)/1148175 +        (218861*xp^11)/2525985 + (41550757*xp^12)/370477800 +        ((10*xp^4)/81 + (4*xp^5)/27 + (40*xp^6)/243 + (304*xp^7)/1701 +          (325*xp^8)/1701 + (1030*xp^9)/5103 + (154*xp^10)/729 +          (160*xp^11)/729 + (202*xp^12)/891)*log(xp))) +    xp^12*(9984021192005666353/498180460322160000 -      (3233717593*Pi^2)/3112013520 - (697216*Zeta(3))/93555) +    xp^11*(11815581747319616999/597816552386592000 -      (316320337*Pi^2)/294698250 - (9932002*Zeta(3))/1403325) +    xp^10*(158624326444897/8166334982400 - (236632451*Pi^2)/214326000 -      (851117*Zeta(3))/127575) + xp^9*(7760180625238907/408316749120000 -      (387656551*Pi^2)/342921600 - (22708*Zeta(3))/3645) +    xp^8*(31087069729883/1680315840000 - (43903163*Pi^2)/38102400 -      (97763*Zeta(3))/17010) + xp^7*(125630124061/7001316000 -      (2788871*Pi^2)/2381400 - (1268*Zeta(3))/243) +    xp^6*(767132723/43740000 - (14513*Pi^2)/12150 - (5632*Zeta(3))/1215) +    xp^5*(33172667/1822500 - (15121*Pi^2)/12150 - (538*Zeta(3))/135) +    xp^4*(414731/17496 - (2611*Pi^2)/1944 - (257*Zeta(3))/81) +    xp^2*(7/2 - (13*Pi^2)/54 - (8*Zeta(3))/9) +    xp^3*(1333/486 - (5*Pi^2)/36 - (8*Zeta(3))/9));

 Spqg1pgq0sigma0gg:=(1/4 + Pi^2/216)*xp + (11*xp^2)/72 + (13/27 + Pi^2/216)*xp^3 +  (17/48 + Pi^2/216)*xp^4 + (170297/388800 + (31*Pi^2)/6480)*xp^5 +  (12739/24300 + (2*Pi^2)/405)*xp^6 + (40106417/66679200 + (23*Pi^2)/4536)*  xp^7 + (39783259/59270400 + (47*Pi^2)/9072)*xp^8 +  (3025491167/4115059200 + (41*Pi^2)/7776)*xp^9 +  (2043980843/2571912000 + (13*Pi^2)/2430)*xp^10 +  (1941085923769/2282143248000 + (193*Pi^2)/35640)*xp^11 +  (51533827531/57053581200 + (13*Pi^2)/2376)*xp^12 +  ((5*xp)/18 - xp^2/36 + (5*xp^3)/18 + (35*xp^4)/108 + (2219*xp^5)/6480 +    (193*xp^6)/540 + (4901*xp^7)/13230 + (242477*xp^8)/635040 +    (639763*xp^9)/1632960 + (204383*xp^10)/510300 + (8402077*xp^11)/20582100 +    (1708577*xp^12)/4116420)*log(xp) +  ((-5*xp)/36 - (5*xp^3)/36 - (5*xp^4)/36 - (31*xp^5)/216 - (4*xp^6)/27 -    (115*xp^7)/756 - (235*xp^8)/1512 - (205*xp^9)/1296 - (13*xp^10)/81 -    (193*xp^11)/1188 - (65*xp^12)/396)*log(xp)^2 +  e*((1/4 + Pi^2/216)*xp + (11*xp^2)/72 + (13/27 + Pi^2/216)*xp^3 +    (17/48 + Pi^2/216)*xp^4 + (170297/388800 + (31*Pi^2)/6480)*xp^5 +    (12739/24300 + (2*Pi^2)/405)*xp^6 + (40106417/66679200 + (23*Pi^2)/4536)*    xp^7 + (39783259/59270400 + (47*Pi^2)/9072)*xp^8 +    (3025491167/4115059200 + (41*Pi^2)/7776)*xp^9 +    (2043980843/2571912000 + (13*Pi^2)/2430)*xp^10 +    (1941085923769/2282143248000 + (193*Pi^2)/35640)*xp^11 +    (51533827531/57053581200 + (13*Pi^2)/2376)*xp^12 +    ((5*xp)/18 - xp^2/36 + (5*xp^3)/18 + (35*xp^4)/108 + (2219*xp^5)/6480 +      (193*xp^6)/540 + (4901*xp^7)/13230 + (242477*xp^8)/635040 +      (639763*xp^9)/1632960 + (204383*xp^10)/510300 +      (8402077*xp^11)/20582100 + (1708577*xp^12)/4116420)*log(xp) +    ((-5*xp)/36 - (5*xp^3)/36 - (5*xp^4)/36 - (31*xp^5)/216 - (4*xp^6)/27 -      (115*xp^7)/756 - (235*xp^8)/1512 - (205*xp^9)/1296 - (13*xp^10)/81 -      (193*xp^11)/1188 - (65*xp^12)/396)*log(xp)^2) +  e^2*((1/4 + Pi^2/216)*xp + (11*xp^2)/72 + (13/27 + Pi^2/216)*xp^3 +    (17/48 + Pi^2/216)*xp^4 + (170297/388800 + (31*Pi^2)/6480)*xp^5 +    (12739/24300 + (2*Pi^2)/405)*xp^6 + (40106417/66679200 + (23*Pi^2)/4536)*    xp^7 + (39783259/59270400 + (47*Pi^2)/9072)*xp^8 +    (3025491167/4115059200 + (41*Pi^2)/7776)*xp^9 +    (2043980843/2571912000 + (13*Pi^2)/2430)*xp^10 +    (1941085923769/2282143248000 + (193*Pi^2)/35640)*xp^11 +    (51533827531/57053581200 + (13*Pi^2)/2376)*xp^12 +    ((5*xp)/18 - xp^2/36 + (5*xp^3)/18 + (35*xp^4)/108 + (2219*xp^5)/6480 +      (193*xp^6)/540 + (4901*xp^7)/13230 + (242477*xp^8)/635040 +      (639763*xp^9)/1632960 + (204383*xp^10)/510300 +      (8402077*xp^11)/20582100 + (1708577*xp^12)/4116420)*log(xp) +    ((-5*xp)/36 - (5*xp^3)/36 - (5*xp^4)/36 - (31*xp^5)/216 - (4*xp^6)/27 -      (115*xp^7)/756 - (235*xp^8)/1512 - (205*xp^9)/1296 - (13*xp^10)/81 -      (193*xp^11)/1188 - (65*xp^12)/396)*log(xp)^2) +  e^3*((1/4 + Pi^2/216)*xp + (11*xp^2)/72 + (13/27 + Pi^2/216)*xp^3 +    (17/48 + Pi^2/216)*xp^4 + (170297/388800 + (31*Pi^2)/6480)*xp^5 +    (12739/24300 + (2*Pi^2)/405)*xp^6 + (40106417/66679200 + (23*Pi^2)/4536)*    xp^7 + (39783259/59270400 + (47*Pi^2)/9072)*xp^8 +    (3025491167/4115059200 + (41*Pi^2)/7776)*xp^9 +    (2043980843/2571912000 + (13*Pi^2)/2430)*xp^10 +    (1941085923769/2282143248000 + (193*Pi^2)/35640)*xp^11 +    (51533827531/57053581200 + (13*Pi^2)/2376)*xp^12 +    ((5*xp)/18 - xp^2/36 + (5*xp^3)/18 + (35*xp^4)/108 + (2219*xp^5)/6480 +      (193*xp^6)/540 + (4901*xp^7)/13230 + (242477*xp^8)/635040 +      (639763*xp^9)/1632960 + (204383*xp^10)/510300 +      (8402077*xp^11)/20582100 + (1708577*xp^12)/4116420)*log(xp) +    ((-5*xp)/36 - (5*xp^3)/36 - (5*xp^4)/36 - (31*xp^5)/216 - (4*xp^6)/27 -      (115*xp^7)/756 - (235*xp^8)/1512 - (205*xp^9)/1296 - (13*xp^10)/81 -      (193*xp^11)/1188 - (65*xp^12)/396)*log(xp)^2);

 Spqg1sigma1qqb:=(-707/5832 + Pi^2/486)*xp^4 + (-7/540 + Pi^2/405)*xp^5 +  (9397/109350 + (2*Pi^2)/729)*xp^6 + (2961956/18753525 + (76*Pi^2)/25515)*  xp^7 + (253771907/1200225600 + (65*Pi^2)/20412)*xp^8 +  (4108957117/16203045600 + (103*Pi^2)/30618)*xp^9 +  (3342571751/11573604000 + (77*Pi^2)/21870)*xp^10 +  (11191511561/35010152100 + (8*Pi^2)/2187)*xp^11 +  (1785196533629/5134822308000 + (101*Pi^2)/26730)*xp^12 +  ((125*xp^4)/486 + (7*xp^5)/27 + (34*xp^6)/135 + (14848*xp^7)/59535 +    (13283*xp^8)/52920 + (327937*xp^9)/1285956 + (1195567*xp^10)/4592700 +    (134504*xp^11)/505197 + (25228009*xp^12)/92619450)*log(xp) +  ((-5*xp^4)/81 - (2*xp^5)/27 - (20*xp^6)/243 - (152*xp^7)/1701 -    (325*xp^8)/3402 - (515*xp^9)/5103 - (77*xp^10)/729 - (80*xp^11)/729 -    (101*xp^12)/891)*log(xp)^2 +  e*(((869/972 - (11*Pi^2)/243)*xp^4 + (5639/12150 - (22*Pi^2)/405)*xp^5 +      (3077/18225 - (44*Pi^2)/729)*xp^6 + (-80207/6251175 - (1672*Pi^2)/25515)*      xp^7 + (-13355029/100018800 - (715*Pi^2)/10206)*xp^8 +      (-300767477/1350253800 - (1133*Pi^2)/15309)*xp^9 +      (-142524647/482233500 - (847*Pi^2)/10935)*xp^10 +      (-95378468/265228425 - (176*Pi^2)/2187)*xp^11 +      (-307277985851/733546044000 - (101*Pi^2)/1215)*xp^12)*log(xp) +    ((-95*xp^4)/162 - (217*xp^5)/405 - (592*xp^6)/1215 - (27254*xp^7)/59535 -      (26218*xp^8)/59535 - (46069*xp^9)/107163 - (324089*xp^10)/765450 -      (6418*xp^11)/15309 - (154286147*xp^12)/370477800)*log(xp)^2 +    ((10*xp^4)/81 + (4*xp^5)/27 + (40*xp^6)/243 + (304*xp^7)/1701 +      (325*xp^8)/1701 + (1030*xp^9)/5103 + (154*xp^10)/729 + (160*xp^11)/729 +      (202*xp^12)/891)*log(xp)^3 + L*((-707/5832 + Pi^2/486)*xp^4 +      (-7/540 + Pi^2/405)*xp^5 + (9397/109350 + (2*Pi^2)/729)*xp^6 +      (2961956/18753525 + (76*Pi^2)/25515)*xp^7 +      (253771907/1200225600 + (65*Pi^2)/20412)*xp^8 +      (4108957117/16203045600 + (103*Pi^2)/30618)*xp^9 +      (3342571751/11573604000 + (77*Pi^2)/21870)*xp^10 +      (11191511561/35010152100 + (8*Pi^2)/2187)*xp^11 +      (1785196533629/5134822308000 + (101*Pi^2)/26730)*xp^12 +      ((125*xp^4)/486 + (7*xp^5)/27 + (34*xp^6)/135 + (14848*xp^7)/59535 +        (13283*xp^8)/52920 + (327937*xp^9)/1285956 + (1195567*xp^10)/4592700 +        (134504*xp^11)/505197 + (25228009*xp^12)/92619450)*log(xp) +      ((-5*xp^4)/81 - (2*xp^5)/27 - (20*xp^6)/243 - (152*xp^7)/1701 -        (325*xp^8)/3402 - (515*xp^9)/5103 - (77*xp^10)/729 - (80*xp^11)/729 -        (101*xp^12)/891)*log(xp)^2) + xp^4*(-13583/11664 + (257*Pi^2)/2916 +      (20*Zeta(3))/81) + xp^5*(-699193/729000 + (1057*Pi^2)/12150 +      (8*Zeta(3))/27) + xp^6*(-960299/1093500 + (304*Pi^2)/3645 +      (80*Zeta(3))/243) + xp^7*(-2392620037/2625493500 + (73019*Pi^2)/893025 +      (608*Zeta(3))/1701) + xp^8*(-83368934353/84015792000 +      (29153*Pi^2)/357210 + (650*Zeta(3))/1701) +    xp^9*(-3704540152927/3402639576000 + (794081*Pi^2)/9644670 +      (2060*Zeta(3))/5103) + xp^10*(-180301141079/151903552500 +      (1150907*Pi^2)/13778100 + (308*Zeta(3))/729) +    xp^11*(-4711452194263/3676065970500 + (643913*Pi^2)/7577955 +      (320*Zeta(3))/729) + xp^12*(-27879835486106801/20333896339680000 +      (17483317*Pi^2)/202078800 + (404*Zeta(3))/891)) +  e^2*(((-406/243 + (11*Pi^2)/108)*xp^4 + (-218/225 + (11*Pi^2)/90)*xp^5 +      (-21191/36450 + (11*Pi^2)/81)*xp^6 + (-792992/2083725 + (418*Pi^2)/2835)*      xp^7 + (-53389853/200037600 + (715*Pi^2)/4536)*xp^8 +      (-522345931/2700507600 + (1133*Pi^2)/6804)*xp^9 +      (-267029741/1928934000 + (847*Pi^2)/4860)*xp^10 +      (-53503682/583502535 + (44*Pi^2)/243)*xp^11 +      (-27568518941/570535812000 + (101*Pi^2)/540)*xp^12)*log(xp)^2 +    ((160*xp^4)/243 + (224*xp^5)/405 + (572*xp^6)/1215 + (24812*xp^7)/59535 +      (90197*xp^8)/238140 + (224891*xp^9)/642978 + (748967*xp^10)/2296350 +      (154580*xp^11)/505197 + (7624873*xp^12)/26462700)*log(xp)^3 +    ((-10*xp^4)/81 - (4*xp^5)/27 - (40*xp^6)/243 - (304*xp^7)/1701 -      (325*xp^8)/1701 - (1030*xp^9)/5103 - (154*xp^10)/729 - (160*xp^11)/729 -      (202*xp^12)/891)*log(xp)^4 + L^2*((-707/11664 + Pi^2/972)*xp^4 +      (-7/1080 + Pi^2/810)*xp^5 + (9397/218700 + Pi^2/729)*xp^6 +      (1480978/18753525 + (38*Pi^2)/25515)*xp^7 +      (253771907/2400451200 + (65*Pi^2)/40824)*xp^8 +      (4108957117/32406091200 + (103*Pi^2)/61236)*xp^9 +      (3342571751/23147208000 + (77*Pi^2)/43740)*xp^10 +      (11191511561/70020304200 + (4*Pi^2)/2187)*xp^11 +      (1785196533629/10269644616000 + (101*Pi^2)/53460)*xp^12 +      ((125*xp^4)/972 + (7*xp^5)/54 + (17*xp^6)/135 + (7424*xp^7)/59535 +        (13283*xp^8)/105840 + (327937*xp^9)/2571912 +        (1195567*xp^10)/9185400 + (67252*xp^11)/505197 +        (25228009*xp^12)/185238900)*log(xp) +      ((-5*xp^4)/162 - xp^5/27 - (10*xp^6)/243 - (76*xp^7)/1701 -        (325*xp^8)/6804 - (515*xp^9)/10206 - (77*xp^10)/1458 -        (40*xp^11)/729 - (101*xp^12)/1782)*log(xp)^2) +    log(xp)*(xp^12*(1146791735354161/316305054172800 -        (1965053*Pi^2)/12629925 - (1616*Zeta(3))/891) +      xp^11*(34824503872943/10109181418875 - (4108*Pi^2)/25515 -        (1280*Zeta(3))/729) + xp^10*(315897117047/97218273600 -        (1024573*Pi^2)/6123600 - (1232*Zeta(3))/729) +      xp^9*(10349873997469/3402639576000 - (500093*Pi^2)/2857680 -        (8240*Zeta(3))/5103) + xp^8*(79338123643/28005264000 -        (1056737*Pi^2)/5715360 - (2600*Zeta(3))/1701) +      xp^7*(193724788/72930375 - (177298*Pi^2)/893025 - (2432*Zeta(3))/1701) +      xp^6*(105371/40500 - (319*Pi^2)/1458 - (320*Zeta(3))/243) +      xp^5*(29299/10125 - (6083*Pi^2)/24300 - (32*Zeta(3))/27) +      xp^4*(2801/729 - (187*Pi^2)/648 - (80*Zeta(3))/81)) +    L*(((869/972 - (11*Pi^2)/243)*xp^4 + (5639/12150 - (22*Pi^2)/405)*xp^5 +        (3077/18225 - (44*Pi^2)/729)*xp^6 +        (-80207/6251175 - (1672*Pi^2)/25515)*xp^7 +        (-13355029/100018800 - (715*Pi^2)/10206)*xp^8 +        (-300767477/1350253800 - (1133*Pi^2)/15309)*xp^9 +        (-142524647/482233500 - (847*Pi^2)/10935)*xp^10 +        (-95378468/265228425 - (176*Pi^2)/2187)*xp^11 +        (-307277985851/733546044000 - (101*Pi^2)/1215)*xp^12)*log(xp) +      ((-95*xp^4)/162 - (217*xp^5)/405 - (592*xp^6)/1215 -        (27254*xp^7)/59535 - (26218*xp^8)/59535 - (46069*xp^9)/107163 -        (324089*xp^10)/765450 - (6418*xp^11)/15309 - (154286147*xp^12)/        370477800)*log(xp)^2 + ((10*xp^4)/81 + (4*xp^5)/27 + (40*xp^6)/243 +        (304*xp^7)/1701 + (325*xp^8)/1701 + (1030*xp^9)/5103 +        (154*xp^10)/729 + (160*xp^11)/729 + (202*xp^12)/891)*log(xp)^3 +      xp^4*(-13583/11664 + (257*Pi^2)/2916 + (20*Zeta(3))/81) +      xp^5*(-699193/729000 + (1057*Pi^2)/12150 + (8*Zeta(3))/27) +      xp^6*(-960299/1093500 + (304*Pi^2)/3645 + (80*Zeta(3))/243) +      xp^7*(-2392620037/2625493500 + (73019*Pi^2)/893025 +        (608*Zeta(3))/1701) + xp^8*(-83368934353/84015792000 +        (29153*Pi^2)/357210 + (650*Zeta(3))/1701) +      xp^9*(-3704540152927/3402639576000 + (794081*Pi^2)/9644670 +        (2060*Zeta(3))/5103) + xp^10*(-180301141079/151903552500 +        (1150907*Pi^2)/13778100 + (308*Zeta(3))/729) +      xp^11*(-4711452194263/3676065970500 + (643913*Pi^2)/7577955 +        (320*Zeta(3))/729) + xp^12*(-27879835486106801/20333896339680000 +        (17483317*Pi^2)/202078800 + (404*Zeta(3))/891)) +    xp^12*(-362638367664648796937/219199402541750400000 +      (64913202397*Pi^2)/5601624336000 + (101*Pi^4)/64152 +      (7624873*Zeta(3))/13231350) +    xp^11*(-971560127872960601/560453017862430000 + (3848279*Pi^2)/202078800 +      (10*Pi^4)/6561 + (309160*Zeta(3))/505197) +    xp^10*(-11043508009278197/6124751236800000 + (414864427*Pi^2)/      15431472000 + (77*Pi^4)/52488 + (748967*Zeta(3))/1148175) +    xp^9*(-15984370716930151/8574651731520000 + (85947889*Pi^2)/2400451200 +      (515*Pi^4)/367416 + (224891*Zeta(3))/321489) +    xp^8*(-135819204715697/70573265280000 + (75682727*Pi^2)/1600300800 +      (325*Pi^4)/244944 + (90197*Zeta(3))/119070) +    xp^7*(-92440773413/45946136250 + (2017361*Pi^2)/31255875 +      (19*Pi^4)/15309 + (49624*Zeta(3))/59535) +    xp^6*(-145076579/65610000 + (551*Pi^2)/5832 + (5*Pi^4)/4374 +      (1144*Zeta(3))/1215) + xp^5*(-1674713/607500 + (220921*Pi^2)/1458000 +      Pi^4/972 + (448*Zeta(3))/405) + xp^4*(-34559/8748 + (1957*Pi^2)/7776 +      (5*Pi^4)/5832 + (320*Zeta(3))/243));

 Spqq0pqq0sigma1qg:=2/3 - (64*Pi^2)/81 + (28/9 - (32*Pi^2)/27 + (388/27 - (32*Pi^2)/27)*xp +    (560/27 - (64*Pi^2)/27)*xp^2 + (4384/243 - (64*Pi^2)/27)*xp^3 +    (4270/243 - (64*Pi^2)/27)*xp^4 + (106174/6075 - (64*Pi^2)/27)*xp^5 +    (106214/6075 - (64*Pi^2)/27)*xp^6 + (5215886/297675 - (64*Pi^2)/27)*xp^7 +    (10460017/595350 - (64*Pi^2)/27)*xp^8 + (94399433/5358150 - (64*Pi^2)/27)*    xp^9 + (47323669/2679075 - (64*Pi^2)/27)*xp^10 +    (5740131049/324168075 - (64*Pi^2)/27)*xp^11 +    (2301197113/129667230 - (64*Pi^2)/27)*xp^12)*log(xp) +  (128/27 - (32*xp)/27 - (32*xp^2)/9 - (32*xp^3)/81 + (88*xp^4)/81 +    (824*xp^5)/405 + (368*xp^6)/135 + (3088*xp^7)/945 + (3508*xp^8)/945 +    (34772*xp^9)/8505 + (37544*xp^10)/8505 + (439864*xp^11)/93555 +    (463888*xp^12)/93555)*log(xp)^2 +  (64/27 + (64*xp)/27 + (128*xp^2)/27 + (128*xp^3)/27 + (128*xp^4)/27 +    (128*xp^5)/27 + (128*xp^6)/27 + (128*xp^7)/27 + (128*xp^8)/27 +    (128*xp^9)/27 + (128*xp^10)/27 + (128*xp^11)/27 + (128*xp^12)/27)*  log(xp)^3 + L*(-2/3 + (16*Pi^2)/81 + (-22/9 + (16*Pi^2)/81)*xp +    (-104/27 + (32*Pi^2)/81)*xp^2 + (-856/243 + (32*Pi^2)/81)*xp^3 +    (-853/243 + (32*Pi^2)/81)*xp^4 + (-21481/6075 + (32*Pi^2)/81)*xp^5 +    (-21661/6075 + (32*Pi^2)/81)*xp^6 + (-1069489/297675 + (32*Pi^2)/81)*    xp^7 + (-4306271/1190700 + (32*Pi^2)/81)*xp^8 +    (-38976799/10716300 + (32*Pi^2)/81)*xp^9 +    (-19583813/5358150 + (32*Pi^2)/81)*xp^10 +    (-2379694913/648336150 + (32*Pi^2)/81)*xp^11 +    (-955403903/259334460 + (32*Pi^2)/81)*xp^12 +    (-16/9 + (16*xp)/27 + (16*xp^2)/9 + (80*xp^3)/81 + (56*xp^4)/81 +      (8*xp^5)/15 + (176*xp^6)/405 + (208*xp^7)/567 + (20*xp^8)/63 +      (68*xp^9)/243 + (304*xp^10)/1215 + (112*xp^11)/495 + (184*xp^12)/891)*    log(xp) + (-32/27 - (32*xp)/27 - (64*xp^2)/27 - (64*xp^3)/27 -      (64*xp^4)/27 - (64*xp^5)/27 - (64*xp^6)/27 - (64*xp^7)/27 -      (64*xp^8)/27 - (64*xp^9)/27 - (64*xp^10)/27 - (64*xp^11)/27 -      (64*xp^12)/27)*log(xp)^2) + (128*Zeta(3))/27 +  xp*(-224/27 + (16*Pi^2)/81 + (128*Zeta(3))/27) +  xp^12*(-29512657733849/8985939039000 - (231944*Pi^2)/280665 +    (256*Zeta(3))/27) + xp^11*(-8277314636933/2246484759750 -    (219932*Pi^2)/280665 + (256*Zeta(3))/27) +  xp^10*(-3483773114/843908625 - (18772*Pi^2)/25515 + (256*Zeta(3))/27) +  xp^9*(-62456442047/13502538000 - (17386*Pi^2)/25515 + (256*Zeta(3))/27) +  xp^8*(-2596309801/500094000 - (1754*Pi^2)/2835 + (256*Zeta(3))/27) +  xp^7*(-121872049/20837250 - (1544*Pi^2)/2835 + (256*Zeta(3))/27) +  xp^6*(-134311/20250 - (184*Pi^2)/405 + (256*Zeta(3))/27) +  xp^5*(-693167/91125 - (412*Pi^2)/1215 + (256*Zeta(3))/27) +  xp^4*(-6490/729 - (44*Pi^2)/243 + (256*Zeta(3))/27) +  xp^3*(-7924/729 + (16*Pi^2)/243 + (256*Zeta(3))/27) +  xp^2*(-400/27 + (16*Pi^2)/27 + (256*Zeta(3))/27) +  e*(2/3 - (5*Pi^2)/162 - (28*Pi^4)/1215 +    (-4/27 + (184*Pi^2)/81 + (-772/27 + (184*Pi^2)/81)*xp +      (-1120/27 + (368*Pi^2)/81)*xp^2 + (-2656/81 + (368*Pi^2)/81)*xp^3 +      (-830/27 + (368*Pi^2)/81)*xp^4 + (-60922/2025 + (368*Pi^2)/81)*xp^5 +      (-20194/675 + (368*Pi^2)/81)*xp^6 + (-990986/33075 + (368*Pi^2)/81)*      xp^7 + (-17926333/595350 + (368*Pi^2)/81)*xp^8 +      (-54141319/1786050 + (368*Pi^2)/81)*xp^9 +      (-27277373/893025 + (368*Pi^2)/81)*xp^10 +      (-3327164513/108056025 + (368*Pi^2)/81)*xp^11 +      (-6708990787/216112050 + (368*Pi^2)/81)*xp^12)*log(xp)^2 +    (-32/9 + (32*xp)/9 + (224*xp^2)/27 + (32*xp^3)/9 + (32*xp^4)/27 -      (32*xp^5)/81 - (128*xp^6)/81 - (1024*xp^7)/405 - (448*xp^8)/135 -      (3776*xp^9)/945 - (4336*xp^10)/945 - (43504*xp^11)/8505 -      (47536*xp^12)/8505)*log(xp)^3 + (-64/27 - (64*xp)/27 - (128*xp^2)/27 -      (128*xp^3)/27 - (128*xp^4)/27 - (128*xp^5)/27 - (128*xp^6)/27 -      (128*xp^7)/27 - (128*xp^8)/27 - (128*xp^9)/27 - (128*xp^10)/27 -      (128*xp^11)/27 - (128*xp^12)/27)*log(xp)^4 +    L^2*(-1/3 + (8*Pi^2)/81 + (-11/9 + (8*Pi^2)/81)*xp +      (-52/27 + (16*Pi^2)/81)*xp^2 + (-428/243 + (16*Pi^2)/81)*xp^3 +      (-853/486 + (16*Pi^2)/81)*xp^4 + (-21481/12150 + (16*Pi^2)/81)*xp^5 +      (-21661/12150 + (16*Pi^2)/81)*xp^6 + (-1069489/595350 + (16*Pi^2)/81)*      xp^7 + (-4306271/2381400 + (16*Pi^2)/81)*xp^8 +      (-38976799/21432600 + (16*Pi^2)/81)*xp^9 +      (-19583813/10716300 + (16*Pi^2)/81)*xp^10 +      (-2379694913/1296672300 + (16*Pi^2)/81)*xp^11 +      (-955403903/518668920 + (16*Pi^2)/81)*xp^12 +      (-8/9 + (8*xp)/27 + (8*xp^2)/9 + (40*xp^3)/81 + (28*xp^4)/81 +        (4*xp^5)/15 + (88*xp^6)/405 + (104*xp^7)/567 + (10*xp^8)/63 +        (34*xp^9)/243 + (152*xp^10)/1215 + (56*xp^11)/495 + (92*xp^12)/891)*      log(xp) + (-16/27 - (16*xp)/27 - (32*xp^2)/27 - (32*xp^3)/27 -        (32*xp^4)/27 - (32*xp^5)/27 - (32*xp^6)/27 - (32*xp^7)/27 -        (32*xp^8)/27 - (32*xp^9)/27 - (32*xp^10)/27 - (32*xp^11)/27 -        (32*xp^12)/27)*log(xp)^2) + log(xp)*(16/9 + (44*Pi^2)/27 +      xp^2*(1976/27 - 4*Pi^2 - (1024*Zeta(3))/27) +      xp^3*(12992/243 - (412*Pi^2)/243 - (1024*Zeta(3))/27) +      xp^4*(3622/81 - (130*Pi^2)/243 - (1024*Zeta(3))/27) +      xp^5*(1186972/30375 + (98*Pi^2)/405 - (1024*Zeta(3))/27) +      xp^6*(3176731/91125 + (1004*Pi^2)/1215 - (1024*Zeta(3))/27) +      xp^7*(983567443/31255875 + (11012*Pi^2)/8505 - (1024*Zeta(3))/27) +      xp^8*(7155719989/250047000 + (59*Pi^2)/35 - (1024*Zeta(3))/27) +      xp^9*(58857383161/2250423000 + (51571*Pi^2)/25515 - (1024*Zeta(3))/27) +      xp^10*(13492444699/562605750 + (59068*Pi^2)/25515 - (1024*Zeta(3))/27) +      xp^11*(16503144545999/748828253250 + (241036*Pi^2)/93555 -        (1024*Zeta(3))/27) + xp^12*(6074281326989/299531301300 +        (87686*Pi^2)/31185 - (1024*Zeta(3))/27) +      xp*(1268/27 - (140*Pi^2)/81 - (512*Zeta(3))/27) - (512*Zeta(3))/27) +    xp^12*(-272252932469520889/8303007672036000 + (6884624539*Pi^2)/      1414551600 - (56*Pi^4)/1215 - (95072*Zeta(3))/8505) +    xp^11*(-347959599869651897/10378759590045000 +      (3413298113*Pi^2)/707275800 - (56*Pi^4)/1215 - (87008*Zeta(3))/8505) +    xp^10*(-24383488997597/708883245000 + (307744663*Pi^2)/64297800 -      (56*Pi^4)/1215 - (8672*Zeta(3))/945) +    xp^9*(-201006711909019/5671065960000 + (610719029*Pi^2)/128595600 -      (56*Pi^4)/1215 - (7552*Zeta(3))/945) +    xp^8*(-7714865959477/210039480000 + (67399061*Pi^2)/14288400 -      (56*Pi^4)/1215 - (896*Zeta(3))/135) +    xp^7*(-167838106529/4375822500 + (16768259*Pi^2)/3572100 -      (56*Pi^4)/1215 - (2048*Zeta(3))/405) +    xp^6*(-73795699/1822500 + (341831*Pi^2)/72900 - (56*Pi^4)/1215 -      (256*Zeta(3))/81) + xp^5*(-19804241/455625 + (344051*Pi^2)/72900 -      (56*Pi^4)/1215 - (64*Zeta(3))/81) - (64*Zeta(3))/9 +    xp^4*(-11669/243 + (14087*Pi^2)/2916 - (56*Pi^4)/1215 + (64*Zeta(3))/27) +    xp^3*(-41057/729 + (3770*Pi^2)/729 - (56*Pi^4)/1215 + (64*Zeta(3))/9) +    xp*(-418/9 + (739*Pi^2)/162 - (28*Pi^4)/1215 + (64*Zeta(3))/9) +    xp^2*(-2051/27 + (178*Pi^2)/27 - (56*Pi^4)/1215 + (448*Zeta(3))/27) +    L*((-16*Pi^2)/27 + (4/3 - (32*Pi^2)/27 + (404/27 - (32*Pi^2)/27)*xp +        (608/27 - (64*Pi^2)/27)*xp^2 + (4624/243 - (64*Pi^2)/27)*xp^3 +        (4438/243 - (64*Pi^2)/27)*xp^4 + (109414/6075 - (64*Pi^2)/27)*xp^5 +        (108854/6075 - (64*Pi^2)/27)*xp^6 + (5325086/297675 - (64*Pi^2)/27)*        xp^7 + (10649017/595350 - (64*Pi^2)/27)*xp^8 +        (95898833/5358150 - (64*Pi^2)/27)*xp^9 +        (47993989/2679075 - (64*Pi^2)/27)*xp^10 +        (5813478169/324168075 - (64*Pi^2)/27)*xp^11 +        (2327974633/129667230 - (64*Pi^2)/27)*xp^12)*log(xp) +      (32/9 - (64*xp)/27 - (160*xp^2)/27 - (224*xp^3)/81 - (104*xp^4)/81 -        (136*xp^5)/405 + (16*xp^6)/45 + (848*xp^7)/945 + (1268*xp^8)/945 +        (14612*xp^9)/8505 + (17384*xp^10)/8505 + (218104*xp^11)/93555 +        (242128*xp^12)/93555)*log(xp)^2 +      (64/27 + (64*xp)/27 + (128*xp^2)/27 + (128*xp^3)/27 + (128*xp^4)/27 +        (128*xp^5)/27 + (128*xp^6)/27 + (128*xp^7)/27 + (128*xp^8)/27 +        (128*xp^9)/27 + (128*xp^10)/27 + (128*xp^11)/27 + (128*xp^12)/27)*      log(xp)^3 + (128*Zeta(3))/27 + xp*(-290/27 + (32*Pi^2)/81 +        (128*Zeta(3))/27) + xp^12*(-62617402972799/8985939039000 -        (121064*Pi^2)/280665 + (256*Zeta(3))/27) +      xp^11*(-8261478755239/1123242379875 - (109052*Pi^2)/280665 +        (256*Zeta(3))/27) + xp^10*(-13136447323/1687817250 -        (8692*Pi^2)/25515 + (256*Zeta(3))/27) +      xp^9*(-111567208787/13502538000 - (7306*Pi^2)/25515 +        (256*Zeta(3))/27) + xp^8*(-4404943621/500094000 - (634*Pi^2)/2835 +        (256*Zeta(3))/27) + xp^7*(-196736279/20837250 - (424*Pi^2)/2835 +        (256*Zeta(3))/27) + xp^6*(-619543/60750 - (8*Pi^2)/135 +        (256*Zeta(3))/27) + xp^5*(-1015382/91125 + (68*Pi^2)/1215 +        (256*Zeta(3))/27) + xp^4*(-9049/729 + (52*Pi^2)/243 +        (256*Zeta(3))/27) + xp^3*(-10492/729 + (112*Pi^2)/243 +        (256*Zeta(3))/27) + xp^2*(-56/3 + (80*Pi^2)/81 + (256*Zeta(3))/27))) +  e^2*(2/3 - (16*Pi^2)/81 - (4*Pi^4)/405 +    (8/9 - (592*Pi^2)/243 + (296/9 - (592*Pi^2)/243)*xp +      (3872/81 - (1184*Pi^2)/243)*xp^2 + (26944/729 - (1184*Pi^2)/243)*xp^3 +      (25060/729 - (1184*Pi^2)/243)*xp^4 + (612436/18225 - (1184*Pi^2)/243)*      xp^5 + (610396/18225 - (1184*Pi^2)/243)*xp^6 +      (30074284/893025 - (1184*Pi^2)/243)*xp^7 +      (30371819/893025 - (1184*Pi^2)/243)*xp^8 +      (276654571/8037225 - (1184*Pi^2)/243)*xp^9 +      (280298806/8037225 - (1184*Pi^2)/243)*xp^10 +      (34377872446/972504225 - (1184*Pi^2)/243)*xp^11 +      (34848707503/972504225 - (1184*Pi^2)/243)*xp^12)*log(xp)^3 +    (64/27 - (256*xp)/81 - (64*xp^2)/9 - (704*xp^3)/243 - (176*xp^4)/243 +      (304*xp^5)/405 + (2272*xp^6)/1215 + (23584*xp^7)/8505 +      (1112*xp^8)/315 + (106712*xp^9)/25515 + (121328*xp^10)/25515 +      (492656*xp^11)/93555 + (178592*xp^12)/31185)*log(xp)^4 +    (128/81 + (128*xp)/81 + (256*xp^2)/81 + (256*xp^3)/81 + (256*xp^4)/81 +      (256*xp^5)/81 + (256*xp^6)/81 + (256*xp^7)/81 + (256*xp^8)/81 +      (256*xp^9)/81 + (256*xp^10)/81 + (256*xp^11)/81 + (256*xp^12)/81)*    log(xp)^5 + L^3*(-1/9 + (8*Pi^2)/243 + (-11/27 + (8*Pi^2)/243)*xp +      (-52/81 + (16*Pi^2)/243)*xp^2 + (-428/729 + (16*Pi^2)/243)*xp^3 +      (-853/1458 + (16*Pi^2)/243)*xp^4 + (-21481/36450 + (16*Pi^2)/243)*xp^5 +      (-21661/36450 + (16*Pi^2)/243)*xp^6 + (-1069489/1786050 + (16*Pi^2)/243)*      xp^7 + (-4306271/7144200 + (16*Pi^2)/243)*xp^8 +      (-38976799/64297800 + (16*Pi^2)/243)*xp^9 +      (-19583813/32148900 + (16*Pi^2)/243)*xp^10 +      (-2379694913/3890016900 + (16*Pi^2)/243)*xp^11 +      (-955403903/1556006760 + (16*Pi^2)/243)*xp^12 +      (-8/27 + (8*xp)/81 + (8*xp^2)/27 + (40*xp^3)/243 + (28*xp^4)/243 +        (4*xp^5)/45 + (88*xp^6)/1215 + (104*xp^7)/1701 + (10*xp^8)/189 +        (34*xp^9)/729 + (152*xp^10)/3645 + (56*xp^11)/1485 + (92*xp^12)/2673)*      log(xp) + (-16/81 - (16*xp)/81 - (32*xp^2)/81 - (32*xp^3)/81 -        (32*xp^4)/81 - (32*xp^5)/81 - (32*xp^6)/81 - (32*xp^7)/81 -        (32*xp^8)/81 - (32*xp^9)/81 - (32*xp^10)/81 - (32*xp^11)/81 -        (32*xp^12)/81)*log(xp)^2) + (14*Zeta(3))/9 - (1168*Pi^2*Zeta(3))/243 +    L^2*((-8*Pi^2)/27 + (2/3 - (16*Pi^2)/27 + (202/27 - (16*Pi^2)/27)*xp +        (304/27 - (32*Pi^2)/27)*xp^2 + (2312/243 - (32*Pi^2)/27)*xp^3 +        (2219/243 - (32*Pi^2)/27)*xp^4 + (54707/6075 - (32*Pi^2)/27)*xp^5 +        (54427/6075 - (32*Pi^2)/27)*xp^6 + (2662543/297675 - (32*Pi^2)/27)*        xp^7 + (10649017/1190700 - (32*Pi^2)/27)*xp^8 +        (95898833/10716300 - (32*Pi^2)/27)*xp^9 +        (47993989/5358150 - (32*Pi^2)/27)*xp^10 +        (5813478169/648336150 - (32*Pi^2)/27)*xp^11 +        (2327974633/259334460 - (32*Pi^2)/27)*xp^12)*log(xp) +      (16/9 - (32*xp)/27 - (80*xp^2)/27 - (112*xp^3)/81 - (52*xp^4)/81 -        (68*xp^5)/405 + (8*xp^6)/45 + (424*xp^7)/945 + (634*xp^8)/945 +        (7306*xp^9)/8505 + (8692*xp^10)/8505 + (109052*xp^11)/93555 +        (121064*xp^12)/93555)*log(xp)^2 + (32/27 + (32*xp)/27 + (64*xp^2)/27 +        (64*xp^3)/27 + (64*xp^4)/27 + (64*xp^5)/27 + (64*xp^6)/27 +        (64*xp^7)/27 + (64*xp^8)/27 + (64*xp^9)/27 + (64*xp^10)/27 +        (64*xp^11)/27 + (64*xp^12)/27)*log(xp)^3 + (64*Zeta(3))/27 +      xp*(-145/27 + (16*Pi^2)/81 + (64*Zeta(3))/27) +      xp^12*(-62617402972799/17971878078000 - (60532*Pi^2)/280665 +        (128*Zeta(3))/27) + xp^11*(-8261478755239/2246484759750 -        (54526*Pi^2)/280665 + (128*Zeta(3))/27) +      xp^10*(-13136447323/3375634500 - (4346*Pi^2)/25515 + (128*Zeta(3))/27) +      xp^9*(-111567208787/27005076000 - (3653*Pi^2)/25515 +        (128*Zeta(3))/27) + xp^8*(-4404943621/1000188000 - (317*Pi^2)/2835 +        (128*Zeta(3))/27) + xp^7*(-196736279/41674500 - (212*Pi^2)/2835 +        (128*Zeta(3))/27) + xp^6*(-619543/121500 - (4*Pi^2)/135 +        (128*Zeta(3))/27) + xp^5*(-507691/91125 + (34*Pi^2)/1215 +        (128*Zeta(3))/27) + xp^4*(-9049/1458 + (26*Pi^2)/243 +        (128*Zeta(3))/27) + xp^3*(-5246/729 + (56*Pi^2)/243 +        (128*Zeta(3))/27) + xp^2*(-28/3 + (40*Pi^2)/81 + (128*Zeta(3))/27)) +    L*(Pi^2/6 - (28*Pi^4)/1215 + (-4/3 + (184*Pi^2)/81 +        (-268/9 + (184*Pi^2)/81)*xp + (-1184/27 + (368*Pi^2)/81)*xp^2 +        (-2848/81 + (368*Pi^2)/81)*xp^3 + (-298/9 + (368*Pi^2)/81)*xp^4 +        (-65722/2025 + (368*Pi^2)/81)*xp^5 + (-21794/675 + (368*Pi^2)/81)*        xp^6 + (-356462/11025 + (368*Pi^2)/81)*xp^7 +        (-19337533/595350 + (368*Pi^2)/81)*xp^8 +        (-58374919/1786050 + (368*Pi^2)/81)*xp^9 +        (-29394173/893025 + (368*Pi^2)/81)*xp^10 +        (-3583297313/108056025 + (368*Pi^2)/81)*xp^11 +        (-7221256387/216112050 + (368*Pi^2)/81)*xp^12)*log(xp)^2 +      (-32/9 + (32*xp)/9 + (224*xp^2)/27 + (32*xp^3)/9 + (32*xp^4)/27 -        (32*xp^5)/81 - (128*xp^6)/81 - (1024*xp^7)/405 - (448*xp^8)/135 -        (3776*xp^9)/945 - (4336*xp^10)/945 - (43504*xp^11)/8505 -        (47536*xp^12)/8505)*log(xp)^3 + (-64/27 - (64*xp)/27 - (128*xp^2)/27 -        (128*xp^3)/27 - (128*xp^4)/27 - (128*xp^5)/27 - (128*xp^6)/27 -        (128*xp^7)/27 - (128*xp^8)/27 - (128*xp^9)/27 - (128*xp^10)/27 -        (128*xp^11)/27 - (128*xp^12)/27)*log(xp)^4 +      log(xp)*((44*Pi^2)/27 + xp^2*(2024/27 - 4*Pi^2 - (1024*Zeta(3))/27) +        xp^3*(13232/243 - (412*Pi^2)/243 - (1024*Zeta(3))/27) +        xp^4*(1226/27 - (130*Pi^2)/243 - (1024*Zeta(3))/27) +        xp^5*(1203172/30375 + (98*Pi^2)/405 - (1024*Zeta(3))/27) +        xp^6*(3216331/91125 + (1004*Pi^2)/1215 - (1024*Zeta(3))/27) +        xp^7*(995033443/31255875 + (11012*Pi^2)/8505 - (1024*Zeta(3))/27) +        xp^8*(7235099989/250047000 + (59*Pi^2)/35 - (1024*Zeta(3))/27) +        xp^9*(59487131161/2250423000 + (51571*Pi^2)/25515 -          (1024*Zeta(3))/27) + xp^10*(13633211899/562605750 +          (59068*Pi^2)/25515 - (1024*Zeta(3))/27) +        xp^11*(16672576393199/748828253250 + (241036*Pi^2)/93555 -          (1024*Zeta(3))/27) + xp^12*(6136137398189/299531301300 +          (87686*Pi^2)/31185 - (1024*Zeta(3))/27) +        xp*(428/9 - (140*Pi^2)/81 - (512*Zeta(3))/27) - (512*Zeta(3))/27) +      xp^12*(-302841717070310689/8303007672036000 + (7443459739*Pi^2)/        1414551600 - (56*Pi^4)/1215 - (95072*Zeta(3))/8505) +      xp^11*(-386054469945429797/10378759590045000 + (3692715713*Pi^2)/        707275800 - (56*Pi^4)/1215 - (87008*Zeta(3))/8505) +      xp^10*(-26974427457497/708883245000 + (333146263*Pi^2)/64297800 -        (56*Pi^4)/1215 - (8672*Zeta(3))/945) +      xp^9*(-221633233939819/5671065960000 + (661522229*Pi^2)/128595600 -        (56*Pi^4)/1215 - (7552*Zeta(3))/945) +      xp^8*(-8474492163877/210039480000 + (73043861*Pi^2)/14288400 -        (56*Pi^4)/1215 - (896*Zeta(3))/135) +      xp^7*(-183559594829/4375822500 + (18179459*Pi^2)/3572100 -        (56*Pi^4)/1215 - (2048*Zeta(3))/405) +      xp^6*(-80293999/1822500 + (370631*Pi^2)/72900 - (56*Pi^4)/1215 -        (256*Zeta(3))/81) + xp^5*(-21415316/455625 + (372851*Pi^2)/72900 -        (56*Pi^4)/1215 - (64*Zeta(3))/81) - (64*Zeta(3))/9 +      xp^4*(-4174/81 + (15239*Pi^2)/2916 - (56*Pi^4)/1215 + (64*Zeta(3))/27) +      xp^3*(-43625/729 + (4058*Pi^2)/729 - (56*Pi^4)/1215 + (64*Zeta(3))/9) +      xp*(-440/9 + (257*Pi^2)/54 - (28*Pi^4)/1215 + (64*Zeta(3))/9) +      xp^2*(-2155/27 + (566*Pi^2)/81 - (56*Pi^4)/1215 + (448*Zeta(3))/27)) +    log(xp)*(16/9 - Pi^2/3 + (8*Pi^4)/243 +      xp^2*(2338/9 - (1784*Pi^2)/81 + (16*Pi^4)/243 - (1520*Zeta(3))/27) +      xp*(4544/27 - (1231*Pi^2)/81 + (8*Pi^4)/243 - (2032*Zeta(3))/81) +      xp^3*(410414/2187 - (12316*Pi^2)/729 + (16*Pi^4)/243 -        (5552*Zeta(3))/243) + xp^4*(347681/2187 - (22841*Pi^2)/1458 +        (16*Pi^4)/243 - (1352*Zeta(3))/243) + (496*Zeta(3))/27 +      xp^5*(195948533/1366875 - (557729*Pi^2)/36450 + (16*Pi^4)/243 +        (2504*Zeta(3))/405) + xp^6*(364321421/2733750 - (185323*Pi^2)/12150 +        (16*Pi^4)/243 + (18352*Zeta(3))/1215) +      xp^7*(827903769491/6563733750 - (435107*Pi^2)/28350 + (16*Pi^4)/243 +        (189712*Zeta(3))/8505) + xp^8*(12686132045701/105019740000 -        (15834037*Pi^2)/1020600 + (16*Pi^4)/243 + (26788*Zeta(3))/945) +      xp^9*(992350651417441/8506598940000 - (144388493*Pi^2)/9185400 +        (16*Pi^4)/243 + (856076*Zeta(3))/25515) +      xp^10*(120534732986753/1063324867500 - (73229089*Pi^2)/4592700 +        (16*Pi^4)/243 + (972752*Zeta(3))/25515) +      xp^11*(1722995330435044943/15568139385067500 - (8991752389*Pi^2)/        555716700 + (16*Pi^4)/243 + (3948304*Zeta(3))/93555) +      xp^12*(6754210229738877089/62272557540270000 - (18250708121*Pi^2)/        1111433400 + (16*Pi^4)/243 + (4292648*Zeta(3))/93555)) +    log(xp)^2*(32/27 - (56*Pi^2)/27 + (2528*Zeta(3))/81 +      xp*(-2212/27 + (80*Pi^2)/27 + (2528*Zeta(3))/81) +      xp^12*(-28632847517419/1123242379875 - (1546796*Pi^2)/280665 +        (5056*Zeta(3))/81) + xp^11*(-32220199360879/1123242379875 -        (1423442*Pi^2)/280665 + (5056*Zeta(3))/81) +      xp^10*(-27165236474/843908625 - (12998*Pi^2)/2835 + (5056*Zeta(3))/81) +      xp^9*(-243597928579/6751269000 - (3817*Pi^2)/945 + (5056*Zeta(3))/81) +      xp^8*(-10119616957/250047000 - (9691*Pi^2)/2835 + (5056*Zeta(3))/81) +      xp^7*(-1422907649/31255875 - (22948*Pi^2)/8505 + (5056*Zeta(3))/81) +      xp^6*(-4694633/91125 - (2236*Pi^2)/1215 + (5056*Zeta(3))/81) +      xp^5*(-5372768/91125 - (946*Pi^2)/1215 + (5056*Zeta(3))/81) +      xp^4*(-50266/729 + (50*Pi^2)/81 + (5056*Zeta(3))/81) +      xp^3*(-61720/729 + (8*Pi^2)/3 + (5056*Zeta(3))/81) +      xp^2*(-3296/27 + (536*Pi^2)/81 + (5056*Zeta(3))/81)) +    (1024*Zeta(5))/27 + xp*(-1498/9 + (689*Pi^2)/54 - (8*Pi^4)/405 +      (1754*Zeta(3))/27 - (1168*Pi^2*Zeta(3))/243 + (1024*Zeta(5))/27) +    xp^6*(-20464616177/164025000 + (16919903*Pi^2)/2187000 +      (478*Pi^4)/18225 + (1199131*Zeta(3))/18225 - (2336*Pi^2*Zeta(3))/243 +      (2048*Zeta(5))/27) + xp^5*(-22342514417/164025000 +      (4865077*Pi^2)/546750 + (313*Pi^4)/18225 + (1203391*Zeta(3))/18225 -      (2336*Pi^2*Zeta(3))/243 + (2048*Zeta(5))/27) +    xp^7*(-320390568978869/2756768175000 + (728774537*Pi^2)/107163000 +      (4306*Pi^4)/127575 + (59079079*Zeta(3))/893025 -      (2336*Pi^2*Zeta(3))/243 + (2048*Zeta(5))/27) +    xp^8*(-9654911000923393/88216581600000 + (1717786867*Pi^2)/285768000 +      (3419*Pi^4)/85050 + (238668281*Zeta(3))/3572100 -      (2336*Pi^2*Zeta(3))/243 + (2048*Zeta(5))/27) +    xp^4*(-8040049/52488 + (91483*Pi^2)/8748 + (7*Pi^4)/1215 +      (49267*Zeta(3))/729 - (2336*Pi^2*Zeta(3))/243 + (2048*Zeta(5))/27) +    xp^9*(-2226350567961547639/21436629328800000 + (123260643647*Pi^2)/      23147208000 + (557*Pi^4)/12150 + (2174259769*Zeta(3))/32148900 -      (2336*Pi^2*Zeta(3))/243 + (2048*Zeta(5))/27) +    xp^10*(-8299555307081653/83736833315625 + (13646356939*Pi^2)/2893401000 +      (103*Pi^4)/2025 + (1101611411*Zeta(3))/16074450 -      (2336*Pi^2*Zeta(3))/243 + (2048*Zeta(5))/27) +    xp^11*(-1281209519887126853483/13485900742314721875 +      (8025559995217*Pi^2)/1925558365500 + (33311*Pi^4)/601425 +      (135131794871*Zeta(3))/1945008450 - (2336*Pi^2*Zeta(3))/243 +      (2048*Zeta(5))/27) + xp^12*(-19717623646337512562327/      215774411877035550000 + (11300233065883*Pi^2)/3080893384800 +      (35786*Pi^4)/601425 + (274012640509*Zeta(3))/3890016900 -      (2336*Pi^2*Zeta(3))/243 + (2048*Zeta(5))/27) +    xp^3*(-1205699/6561 + (28237*Pi^2)/2187 - (4*Pi^4)/405 +      (53032*Zeta(3))/729 - (2336*Pi^2*Zeta(3))/243 + (2048*Zeta(5))/27) +    xp^2*(-6988/27 + (1522*Pi^2)/81 - (44*Pi^4)/1215 + (7640*Zeta(3))/81 -      (2336*Pi^2*Zeta(3))/243 + (2048*Zeta(5))/27));

 Spqq0pqq0sigma1qqb:=(11680/2187 - (256*Pi^2)/729)*xp^3 + (6688/2187 - (256*Pi^2)/729)*xp^4 +  (154336/54675 - (256*Pi^2)/729)*xp^5 + (153632/54675 - (256*Pi^2)/729)*  xp^6 + (7607504/2679075 - (256*Pi^2)/729)*xp^7 +  (7708112/2679075 - (256*Pi^2)/729)*xp^8 +  (70258948/24111675 - (256*Pi^2)/729)*xp^9 +  (71071408/24111675 - (256*Pi^2)/729)*xp^10 +  (8687989216/2917512675 - (256*Pi^2)/729)*xp^11 +  (8766972008/2917512675 - (256*Pi^2)/729)*xp^12 +  ((-3328*xp^3)/729 - (1792*xp^4)/729 - (6272*xp^5)/3645 - (4864*xp^6)/3645 -    (27904*xp^7)/25515 - (4736*xp^8)/5103 - (12352*xp^9)/15309 -    (7808*xp^10)/10935 - (77056*xp^11)/120285 - (23296*xp^12)/40095)*log(xp) +  ((512*xp^3)/243 + (512*xp^4)/243 + (512*xp^5)/243 + (512*xp^6)/243 +    (512*xp^7)/243 + (512*xp^8)/243 + (512*xp^9)/243 + (512*xp^10)/243 +    (512*xp^11)/243 + (512*xp^12)/243)*log(xp)^2 +  e*(((-18368/729 + (512*Pi^2)/243)*xp^3 + (-10688/729 + (512*Pi^2)/243)*      xp^4 + (-243968/18225 + (512*Pi^2)/243)*xp^5 +      (-241216/18225 + (512*Pi^2)/243)*xp^6 +      (-11904352/893025 + (512*Pi^2)/243)*xp^7 +      (-12042976/893025 + (512*Pi^2)/243)*xp^8 +      (-329106472/24111675 + (512*Pi^2)/243)*xp^9 +      (-332867872/24111675 + (512*Pi^2)/243)*xp^10 +      (-40696193008/2917512675 + (512*Pi^2)/243)*xp^11 +      (-41077473152/2917512675 + (512*Pi^2)/243)*xp^12)*log(xp) +    ((2560*xp^3)/243 + (1024*xp^4)/243 + (2048*xp^5)/1215 + (256*xp^6)/1215 -      (6784*xp^7)/8505 - (13184*xp^8)/8505 - (164096*xp^9)/76545 -      (201344*xp^10)/76545 - (2560192*xp^11)/841995 - (2857664*xp^12)/841995)*    log(xp)^2 + ((-1024*xp^3)/243 - (1024*xp^4)/243 - (1024*xp^5)/243 -      (1024*xp^6)/243 - (1024*xp^7)/243 - (1024*xp^8)/243 - (1024*xp^9)/243 -      (1024*xp^10)/243 - (1024*xp^11)/243 - (1024*xp^12)/243)*log(xp)^3 +    L*((11680/2187 - (256*Pi^2)/729)*xp^3 + (6688/2187 - (256*Pi^2)/729)*      xp^4 + (154336/54675 - (256*Pi^2)/729)*xp^5 +      (153632/54675 - (256*Pi^2)/729)*xp^6 +      (7607504/2679075 - (256*Pi^2)/729)*xp^7 +      (7708112/2679075 - (256*Pi^2)/729)*xp^8 +      (70258948/24111675 - (256*Pi^2)/729)*xp^9 +      (71071408/24111675 - (256*Pi^2)/729)*xp^10 +      (8687989216/2917512675 - (256*Pi^2)/729)*xp^11 +      (8766972008/2917512675 - (256*Pi^2)/729)*xp^12 +      ((-3328*xp^3)/729 - (1792*xp^4)/729 - (6272*xp^5)/3645 -        (4864*xp^6)/3645 - (27904*xp^7)/25515 - (4736*xp^8)/5103 -        (12352*xp^9)/15309 - (7808*xp^10)/10935 - (77056*xp^11)/120285 -        (23296*xp^12)/40095)*log(xp) + ((512*xp^3)/243 + (512*xp^4)/243 +        (512*xp^5)/243 + (512*xp^6)/243 + (512*xp^7)/243 + (512*xp^8)/243 +        (512*xp^9)/243 + (512*xp^10)/243 + (512*xp^11)/243 + (512*xp^12)/243)*      log(xp)^2) + xp^3*(56384/2187 - (1280*Pi^2)/729 - (2048*Zeta(3))/243) +    xp^4*(28832/2187 - (512*Pi^2)/729 - (2048*Zeta(3))/243) +    xp^5*(2855104/273375 - (1024*Pi^2)/3645 - (2048*Zeta(3))/243) +    xp^6*(2422448/273375 - (128*Pi^2)/3645 - (2048*Zeta(3))/243) +    xp^7*(723204592/93767625 + (3392*Pi^2)/25515 - (2048*Zeta(3))/243) +    xp^8*(638154896/93767625 + (6592*Pi^2)/25515 - (2048*Zeta(3))/243) +    xp^9*(45998447501/7595177625 + (82048*Pi^2)/229635 - (2048*Zeta(3))/243) +    xp^10*(41155303976/7595177625 + (100672*Pi^2)/229635 -      (2048*Zeta(3))/243) + xp^11*(49176195322768/10109181418875 +      (1280096*Pi^2)/2525985 - (2048*Zeta(3))/243) +    xp^12*(44230024007396/10109181418875 + (1428832*Pi^2)/2525985 -      (2048*Zeta(3))/243)) +  e^2*(((31168/729 - (2944*Pi^2)/729)*xp^3 + (18112/729 - (2944*Pi^2)/729)*      xp^4 + (421312/18225 - (2944*Pi^2)/729)*xp^5 +      (426944/18225 - (2944*Pi^2)/729)*xp^6 +      (21585568/893025 - (2944*Pi^2)/729)*xp^7 +      (22328864/893025 - (2944*Pi^2)/729)*xp^8 +      (69187592/2679075 - (2944*Pi^2)/729)*xp^9 +      (71280992/2679075 - (2944*Pi^2)/729)*xp^10 +      (8862971696/324168075 - (2944*Pi^2)/729)*xp^11 +      (9085816192/324168075 - (2944*Pi^2)/729)*xp^12)*log(xp)^2 +    ((-8704*xp^3)/729 - (2560*xp^4)/729 + (256*xp^5)/3645 + (8192*xp^6)/3645 +      (96512*xp^7)/25515 + (126464*xp^8)/25515 + (451712*xp^9)/76545 +      (102400*xp^10)/15309 + (6199168*xp^11)/841995 + (1338752*xp^12)/168399)*    log(xp)^3 + ((1024*xp^3)/243 + (1024*xp^4)/243 + (1024*xp^5)/243 +      (1024*xp^6)/243 + (1024*xp^7)/243 + (1024*xp^8)/243 + (1024*xp^9)/243 +      (1024*xp^10)/243 + (1024*xp^11)/243 + (1024*xp^12)/243)*log(xp)^4 +    L^2*((5840/2187 - (128*Pi^2)/729)*xp^3 + (3344/2187 - (128*Pi^2)/729)*      xp^4 + (77168/54675 - (128*Pi^2)/729)*xp^5 +      (76816/54675 - (128*Pi^2)/729)*xp^6 + (3803752/2679075 - (128*Pi^2)/729)*      xp^7 + (3854056/2679075 - (128*Pi^2)/729)*xp^8 +      (35129474/24111675 - (128*Pi^2)/729)*xp^9 +      (35535704/24111675 - (128*Pi^2)/729)*xp^10 +      (4343994608/2917512675 - (128*Pi^2)/729)*xp^11 +      (4383486004/2917512675 - (128*Pi^2)/729)*xp^12 +      ((-1664*xp^3)/729 - (896*xp^4)/729 - (3136*xp^5)/3645 -        (2432*xp^6)/3645 - (13952*xp^7)/25515 - (2368*xp^8)/5103 -        (6176*xp^9)/15309 - (3904*xp^10)/10935 - (38528*xp^11)/120285 -        (11648*xp^12)/40095)*log(xp) + ((256*xp^3)/243 + (256*xp^4)/243 +        (256*xp^5)/243 + (256*xp^6)/243 + (256*xp^7)/243 + (256*xp^8)/243 +        (256*xp^9)/243 + (256*xp^10)/243 + (256*xp^11)/243 + (256*xp^12)/243)*      log(xp)^2) + L*(((-18368/729 + (512*Pi^2)/243)*xp^3 +        (-10688/729 + (512*Pi^2)/243)*xp^4 + (-243968/18225 + (512*Pi^2)/243)*        xp^5 + (-241216/18225 + (512*Pi^2)/243)*xp^6 +        (-11904352/893025 + (512*Pi^2)/243)*xp^7 +        (-12042976/893025 + (512*Pi^2)/243)*xp^8 +        (-329106472/24111675 + (512*Pi^2)/243)*xp^9 +        (-332867872/24111675 + (512*Pi^2)/243)*xp^10 +        (-40696193008/2917512675 + (512*Pi^2)/243)*xp^11 +        (-41077473152/2917512675 + (512*Pi^2)/243)*xp^12)*log(xp) +      ((2560*xp^3)/243 + (1024*xp^4)/243 + (2048*xp^5)/1215 +        (256*xp^6)/1215 - (6784*xp^7)/8505 - (13184*xp^8)/8505 -        (164096*xp^9)/76545 - (201344*xp^10)/76545 - (2560192*xp^11)/841995 -        (2857664*xp^12)/841995)*log(xp)^2 +      ((-1024*xp^3)/243 - (1024*xp^4)/243 - (1024*xp^5)/243 -        (1024*xp^6)/243 - (1024*xp^7)/243 - (1024*xp^8)/243 -        (1024*xp^9)/243 - (1024*xp^10)/243 - (1024*xp^11)/243 -        (1024*xp^12)/243)*log(xp)^3 + xp^3*(56384/2187 - (1280*Pi^2)/729 -        (2048*Zeta(3))/243) + xp^4*(28832/2187 - (512*Pi^2)/729 -        (2048*Zeta(3))/243) + xp^5*(2855104/273375 - (1024*Pi^2)/3645 -        (2048*Zeta(3))/243) + xp^6*(2422448/273375 - (128*Pi^2)/3645 -        (2048*Zeta(3))/243) + xp^7*(723204592/93767625 + (3392*Pi^2)/25515 -        (2048*Zeta(3))/243) + xp^8*(638154896/93767625 + (6592*Pi^2)/25515 -        (2048*Zeta(3))/243) + xp^9*(45998447501/7595177625 +        (82048*Pi^2)/229635 - (2048*Zeta(3))/243) +      xp^10*(41155303976/7595177625 + (100672*Pi^2)/229635 -        (2048*Zeta(3))/243) + xp^11*(49176195322768/10109181418875 +        (1280096*Pi^2)/2525985 - (2048*Zeta(3))/243) +      xp^12*(44230024007396/10109181418875 + (1428832*Pi^2)/2525985 -        (2048*Zeta(3))/243)) + xp^3*(567776/6561 - (43832*Pi^2)/6561 +      (448*Pi^4)/10935 - (17408*Zeta(3))/729) +    xp^4*(287648/6561 - (25496*Pi^2)/6561 + (448*Pi^4)/10935 -      (5120*Zeta(3))/729) + xp^5*(144079616/4100625 - (593384*Pi^2)/164025 +      (448*Pi^4)/10935 + (512*Zeta(3))/3645) +    xp^6*(127060192/4100625 - (602008*Pi^2)/164025 + (448*Pi^4)/10935 +      (16384*Zeta(3))/3645) + xp^7*(281080690976/9845600625 -      (30476476*Pi^2)/8037225 + (448*Pi^4)/10935 + (193024*Zeta(3))/25515) +    xp^8*(265534964488/9845600625 - (31566268*Pi^2)/8037225 +      (448*Pi^4)/10935 + (252928*Zeta(3))/25515) +    xp^9*(9174448395953/354441622500 - (293779427*Pi^2)/72335025 +      (448*Pi^4)/10935 + (903424*Zeta(3))/76545) +    xp^10*(2224836563552/88610405625 - (302996612*Pi^2)/72335025 +      (448*Pi^4)/10935 + (204800*Zeta(3))/15309) +    xp^11*(31834811152235459/1297344948755625 - (3428306848*Pi^2)/795685275 +      (448*Pi^4)/10935 + (12398336*Zeta(3))/841995) +    xp^12*(31282941038772217/1297344948755625 - (3517675442*Pi^2)/795685275 +      (448*Pi^4)/10935 + (2677504*Zeta(3))/168399) +    log(xp)*(xp^12*(-2916043498744/374414126625 - (102656*Pi^2)/25515 +        (8192*Zeta(3))/243) + xp^11*(-1230600887632/124804708875 -        (171520*Pi^2)/45927 + (8192*Zeta(3))/243) +      xp^10*(-1142736368/93767625 - (781664*Pi^2)/229635 +        (8192*Zeta(3))/243) + xp^9*(-1391354938/93767625 -        (693008*Pi^2)/229635 + (8192*Zeta(3))/243) +      xp^8*(-1680216128/93767625 - (195616*Pi^2)/76545 + (8192*Zeta(3))/243) +      xp^7*(-2025073856/93767625 - (151744*Pi^2)/76545 + (8192*Zeta(3))/243) +      xp^6*(-7156064/273375 - (13504*Pi^2)/10935 + (8192*Zeta(3))/243) +      xp^5*(-8843872/273375 - (1952*Pi^2)/10935 + (8192*Zeta(3))/243) +      xp^4*(-93248/2187 + (3392*Pi^2)/2187 + (8192*Zeta(3))/243) +      xp^3*(-186752/2187 + (12224*Pi^2)/2187 + (8192*Zeta(3))/243)));

 Spqq0sigma1qqb:=(-416*xp^3)/243 - (224*xp^4)/243 - (784*xp^5)/1215 - (608*xp^6)/1215 -  (3488*xp^7)/8505 - (592*xp^8)/1701 - (1544*xp^9)/5103 - (976*xp^10)/3645 -  (9632*xp^11)/40095 - (2912*xp^12)/13365 +  ((128*xp^3)/81 + (128*xp^4)/81 + (128*xp^5)/81 + (128*xp^6)/81 +    (128*xp^7)/81 + (128*xp^8)/81 + (128*xp^9)/81 + (128*xp^10)/81 +    (128*xp^11)/81 + (128*xp^12)/81)*log(xp) +  e*((-3968/729 + (128*Pi^2)/243)*xp^3 + (-2336/729 + (128*Pi^2)/243)*xp^4 +    (-52904/18225 + (128*Pi^2)/243)*xp^5 + (-52048/18225 + (128*Pi^2)/243)*    xp^6 + (-2562256/893025 + (128*Pi^2)/243)*xp^7 +    (-2589088/893025 + (128*Pi^2)/243)*xp^8 +    (-23573572/8037225 + (128*Pi^2)/243)*xp^9 +    (-23840632/8037225 + (128*Pi^2)/243)*xp^10 +    (-2915026822/972504225 + (128*Pi^2)/243)*xp^11 +    (-2942941142/972504225 + (128*Pi^2)/243)*xp^12 +    ((1088*xp^3)/243 + (320*xp^4)/243 - (32*xp^5)/1215 - (1024*xp^6)/1215 -      (12064*xp^7)/8505 - (15808*xp^8)/8505 - (56464*xp^9)/25515 -      (12800*xp^10)/5103 - (774896*xp^11)/280665 - (167344*xp^12)/56133)*    log(xp) + ((-256*xp^3)/81 - (256*xp^4)/81 - (256*xp^5)/81 -      (256*xp^6)/81 - (256*xp^7)/81 - (256*xp^8)/81 - (256*xp^9)/81 -      (256*xp^10)/81 - (256*xp^11)/81 - (256*xp^12)/81)*log(xp)^2 +    L*((-416*xp^3)/243 - (224*xp^4)/243 - (784*xp^5)/1215 - (608*xp^6)/1215 -      (3488*xp^7)/8505 - (592*xp^8)/1701 - (1544*xp^9)/5103 -      (976*xp^10)/3645 - (9632*xp^11)/40095 - (2912*xp^12)/13365 +      ((128*xp^3)/81 + (128*xp^4)/81 + (128*xp^5)/81 + (128*xp^6)/81 +        (128*xp^7)/81 + (128*xp^8)/81 + (128*xp^9)/81 + (128*xp^10)/81 +        (128*xp^11)/81 + (128*xp^12)/81)*log(xp))) +  e^2*(((3200/243 - (352*Pi^2)/243)*xp^3 + (1856/243 - (352*Pi^2)/243)*xp^4 +      (44336/6075 - (352*Pi^2)/243)*xp^5 + (46432/6075 - (352*Pi^2)/243)*      xp^6 + (806768/99225 - (352*Pi^2)/243)*xp^7 +      (2571472/297675 - (352*Pi^2)/243)*xp^8 +      (73395464/8037225 - (352*Pi^2)/243)*xp^9 +      (77165264/8037225 - (352*Pi^2)/243)*xp^10 +      (9767638064/972504225 - (352*Pi^2)/243)*xp^11 +      (10173718144/972504225 - (352*Pi^2)/243)*xp^12)*log(xp) +    ((-448*xp^3)/81 - (64*xp^4)/81 + (544*xp^5)/405 + (1088*xp^6)/405 +      (128*xp^7)/35 + (12512*xp^8)/2835 + (128368*xp^9)/25515 +      (141664*xp^10)/25515 + (336928*xp^11)/56133 + (1795744*xp^12)/280665)*    log(xp)^2 + ((256*xp^3)/81 + (256*xp^4)/81 + (256*xp^5)/81 +      (256*xp^6)/81 + (256*xp^7)/81 + (256*xp^8)/81 + (256*xp^9)/81 +      (256*xp^10)/81 + (256*xp^11)/81 + (256*xp^12)/81)*log(xp)^3 +    L^2*((-208*xp^3)/243 - (112*xp^4)/243 - (392*xp^5)/1215 -      (304*xp^6)/1215 - (1744*xp^7)/8505 - (296*xp^8)/1701 - (772*xp^9)/5103 -      (488*xp^10)/3645 - (4816*xp^11)/40095 - (1456*xp^12)/13365 +      ((64*xp^3)/81 + (64*xp^4)/81 + (64*xp^5)/81 + (64*xp^6)/81 +        (64*xp^7)/81 + (64*xp^8)/81 + (64*xp^9)/81 + (64*xp^10)/81 +        (64*xp^11)/81 + (64*xp^12)/81)*log(xp)) +    L*((-3968/729 + (128*Pi^2)/243)*xp^3 + (-2336/729 + (128*Pi^2)/243)*xp^4 +      (-52904/18225 + (128*Pi^2)/243)*xp^5 + (-52048/18225 + (128*Pi^2)/243)*      xp^6 + (-2562256/893025 + (128*Pi^2)/243)*xp^7 +      (-2589088/893025 + (128*Pi^2)/243)*xp^8 +      (-23573572/8037225 + (128*Pi^2)/243)*xp^9 +      (-23840632/8037225 + (128*Pi^2)/243)*xp^10 +      (-2915026822/972504225 + (128*Pi^2)/243)*xp^11 +      (-2942941142/972504225 + (128*Pi^2)/243)*xp^12 +      ((1088*xp^3)/243 + (320*xp^4)/243 - (32*xp^5)/1215 - (1024*xp^6)/1215 -        (12064*xp^7)/8505 - (15808*xp^8)/8505 - (56464*xp^9)/25515 -        (12800*xp^10)/5103 - (774896*xp^11)/280665 - (167344*xp^12)/56133)*      log(xp) + ((-256*xp^3)/81 - (256*xp^4)/81 - (256*xp^5)/81 -        (256*xp^6)/81 - (256*xp^7)/81 - (256*xp^8)/81 - (256*xp^9)/81 -        (256*xp^10)/81 - (256*xp^11)/81 - (256*xp^12)/81)*log(xp)^2) +    xp^12*(1215859193588/3369727139625 - (182632*Pi^2)/168399 +      (512*Zeta(3))/81) + xp^11*(-165785156582/3369727139625 -      (95464*Pi^2)/93555 + (512*Zeta(3))/81) +    xp^10*(-1281379732/2531725875 - (1612*Pi^2)/1701 + (512*Zeta(3))/81) +    xp^9*(-2587856872/2531725875 - (7346*Pi^2)/8505 + (512*Zeta(3))/81) +    xp^8*(-50488292/31255875 - (19508*Pi^2)/25515 + (512*Zeta(3))/81) +    xp^7*(-24111028/10418625 - (16424*Pi^2)/25515 + (512*Zeta(3))/81) +    xp^6*(-288896/91125 - (1784*Pi^2)/3645 + (512*Zeta(3))/81) +    xp^5*(-391708/91125 - (1012*Pi^2)/3645 + (512*Zeta(3))/81) +    xp^4*(-4448/729 + (40*Pi^2)/729 + (512*Zeta(3))/81) +    xp^3*(-9248/729 + (568*Pi^2)/729 + (512*Zeta(3))/81));

 Spqq0sigma2qqb:=((224/27 - (32*Pi^2)/27)*xp + (1600/81 - (16*Pi^2)/9)*xp^2 +    (104968/729 - (5200*Pi^2)/729)*xp^3 + (79424/729 - (5848*Pi^2)/729)*xp^4 +    (9306722/91125 - (31976*Pi^2)/3645)*xp^5 +    (27507977/273375 - (34352*Pi^2)/3645)*xp^6 +    (9456316493/93767625 - (255152*Pi^2)/25515)*xp^7 +    (38176166867/375070500 - (268292*Pi^2)/25515)*xp^8 +    (115947808441/1125211500 - (280172*Pi^2)/25515)*xp^9 +    (39180616889/375070500 - (291008*Pi^2)/25515)*xp^10 +    (158676781646491/1497656506500 - (3310624*Pi^2)/280665)*xp^11 +    (107297267083393/998437671000 - (3411928*Pi^2)/280665)*xp^12)*log(xp) +  ((-80*xp)/27 - (136*xp^2)/27 - (11528*xp^3)/243 - (9556*xp^4)/243 -    (218612*xp^5)/6075 - (614972*xp^6)/18225 - (28488884*xp^7)/893025 -    (27014714*xp^8)/893025 - (25640714*xp^9)/893025 -    (24336026*xp^10)/893025 - (310369214*xp^11)/12006225 -    (7942441373*xp^12)/324168075)*log(xp)^2 +  ((64*xp)/27 + (32*xp^2)/9 + (3104*xp^3)/243 + (3536*xp^4)/243 +    (19504*xp^5)/1215 + (21088*xp^6)/1215 + (157408*xp^7)/8505 +    (166168*xp^8)/8505 + (174088*xp^9)/8505 + (181312*xp^10)/8505 +    (689152*xp^11)/31185 + (711664*xp^12)/31185)*log(xp)^3 +  L^2*((-4*xp)/27 - (10*xp^2)/27 - (70*xp^3)/81 - (89*xp^4)/81 -    (7711*xp^5)/6075 - (8507*xp^6)/6075 - (447689*xp^7)/297675 -    (945313*xp^8)/595350 - (986533*xp^9)/595350 - (612679*xp^10)/357210 -    (228818383*xp^11)/129667230 - (468696563*xp^12)/259334460 +    ((16*xp)/27 + (8*xp^2)/9 + (40*xp^3)/27 + (52*xp^4)/27 + (932*xp^5)/405 +      (1064*xp^6)/405 + (8264*xp^7)/2835 + (2998*xp^8)/945 + (3218*xp^9)/945 +      (10256*xp^10)/2835 + (356704*xp^11)/93555 + (373588*xp^12)/93555)*    log(xp)) + NF*((5728/2187 - (64*Pi^2)/729)*xp^3 +    (880/2187 - (64*Pi^2)/729)*xp^4 + (-1964/54675 - (64*Pi^2)/729)*xp^5 +    (-1976/10935 - (64*Pi^2)/729)*xp^6 + (-634348/2679075 - (64*Pi^2)/729)*    xp^7 + (-98797/382725 - (64*Pi^2)/729)*xp^8 +    (-707074/2679075 - (64*Pi^2)/729)*xp^9 +    (-2107157/8037225 - (64*Pi^2)/729)*xp^10 +    (-49921799/194500845 - (64*Pi^2)/729)*xp^11 +    (-66123296/265228425 - (64*Pi^2)/729)*xp^12 +    ((-1696*xp^3)/729 - (736*xp^4)/729 - (1472*xp^5)/3645 - (16*xp^6)/729 +      (6448*xp^7)/25515 + (1696*xp^8)/3645 + (1808*xp^9)/2835 +      (3992*xp^10)/5103 + (254392*xp^11)/280665 + (8632*xp^12)/8505)*log(xp) +    ((128*xp^3)/243 + (128*xp^4)/243 + (128*xp^5)/243 + (128*xp^6)/243 +      (128*xp^7)/243 + (128*xp^8)/243 + (128*xp^9)/243 + (128*xp^10)/243 +      (128*xp^11)/243 + (128*xp^12)/243)*log(xp)^2) +  L*((-8/3 + (32*Pi^2)/81)*xp + (-52/9 + (16*Pi^2)/27)*xp^2 +    (-77684/2187 + (1232*Pi^2)/729)*xp^3 + (-58898/2187 + (1448*Pi^2)/729)*    xp^4 + (-7152532/273375 + (8152*Pi^2)/3645)*xp^5 +    (-7265489/273375 + (8944*Pi^2)/3645)*xp^6 +    (-2557433051/93767625 + (67504*Pi^2)/25515)*xp^7 +    (-2628773501/93767625 + (71884*Pi^2)/25515)*xp^8 +    (-48593641283/1687817250 + (75844*Pi^2)/25515)*xp^9 +    (-99643825039/3375634500 + (79456*Pi^2)/25515)*xp^10 +    (-135737388602539/4492969519500 + (910528*Pi^2)/280665)*xp^11 +    (-3424353896773/110937519000 + (944296*Pi^2)/280665)*xp^12 +    ((16*xp)/9 + (88*xp^2)/27 + (21128*xp^3)/729 + (18992*xp^4)/729 +      (460544*xp^5)/18225 + (452848*xp^6)/18225 + (21874816*xp^7)/893025 +      (21562216*xp^8)/893025 + (63714128*xp^9)/2679075 +      (62703944*xp^10)/2679075 + (7461265984*xp^11)/324168075 +      (7332762014*xp^12)/324168075)*log(xp) +    ((-64*xp)/27 - (32*xp^2)/9 - (2464*xp^3)/243 - (2896*xp^4)/243 -      (16304*xp^5)/1215 - (17888*xp^6)/1215 - (135008*xp^7)/8505 -      (143768*xp^8)/8505 - (151688*xp^9)/8505 - (158912*xp^10)/8505 -      (1821056*xp^11)/93555 - (1888592*xp^12)/93555)*log(xp)^2 +    NF*((208*xp^3)/243 + (112*xp^4)/243 + (392*xp^5)/1215 + (304*xp^6)/1215 +      (1744*xp^7)/8505 + (296*xp^8)/1701 + (772*xp^9)/5103 +      (488*xp^10)/3645 + (4816*xp^11)/40095 + (1456*xp^12)/13365 +      ((-64*xp^3)/81 - (64*xp^4)/81 - (64*xp^5)/81 - (64*xp^6)/81 -        (64*xp^7)/81 - (64*xp^8)/81 - (64*xp^9)/81 - (64*xp^10)/81 -        (64*xp^11)/81 - (64*xp^12)/81)*log(xp))) +  xp*(-212/27 + (40*Pi^2)/81 + (128*Zeta(3))/27) +  xp^2*(-494/27 + (68*Pi^2)/81 + (64*Zeta(3))/9) +  xp^3*(-331372/2187 + (19060*Pi^2)/2187 + (6208*Zeta(3))/243) +  xp^4*(-417841/4374 + (15286*Pi^2)/2187 + (7072*Zeta(3))/243) +  xp^5*(-238229957/2733750 + (344578*Pi^2)/54675 + (39008*Zeta(3))/1215) +  xp^6*(-348005656/4100625 + (106802*Pi^2)/18225 + (42176*Zeta(3))/1215) +  xp^7*(-1656321056231/19691201250 + (4921094*Pi^2)/893025 +    (314816*Zeta(3))/8505) + xp^8*(-26414497123181/315059220000 +    (4649219*Pi^2)/893025 + (332336*Zeta(3))/8505) +  xp^9*(-237381424658989/2835532980000 + (39609421*Pi^2)/8037225 +    (348176*Zeta(3))/8505) + xp^10*(-79044242974553/945177660000 +    (37520299*Pi^2)/8037225 + (362624*Zeta(3))/8505) +  xp^11*(-3467854075218993293/41515038360180000 +    (4300306909*Pi^2)/972504225 + (1378304*Zeta(3))/31185) +  xp^12*(-6925627893778126913/83030076720360000 +    (8142561293*Pi^2)/1945008450 + (1423328*Zeta(3))/31185) +  e*(((-320/9 + (368*Pi^2)/81)*xp + (-6512/81 + (184*Pi^2)/27)*xp^2 +      (-1304504/2187 + (23320*Pi^2)/729)*xp^3 +      (-934052/2187 + (25804*Pi^2)/729)*xp^4 +      (-107820064/273375 + (139508*Pi^2)/3645)*xp^5 +      (-105763178/273375 + (148616*Pi^2)/3645)*xp^6 +      (-36333706742/93767625 + (1096616*Pi^2)/25515)*xp^7 +      (-36703009937/93767625 + (1146986*Pi^2)/25515)*xp^8 +      (-334950655363/843908625 + (1192526*Pi^2)/25515)*xp^9 +      (-680417152349/1687817250 + (1234064*Pi^2)/25515)*xp^10 +      (-920450868627553/2246484759750 + (4664864*Pi^2)/93555)*xp^11 +      (-1871250859974763/4492969519500 + (4794308*Pi^2)/93555)*xp^12)*    log(xp)^2 + ((32*xp)/3 + (464*xp^2)/27 + (329552*xp^3)/2187 +      (256640*xp^4)/2187 + (5647088*xp^5)/54675 + (5145616*xp^6)/54675 +      (232848592*xp^7)/2679075 + (216287392*xp^8)/2679075 +      (604159496*xp^9)/8037225 + (562880552*xp^10)/8037225 +      (63424577432*xp^11)/972504225 + (19662926824*xp^12)/324168075)*    log(xp)^3 + ((-128*xp)/27 - (64*xp^2)/9 - (22592*xp^3)/729 -      (25184*xp^4)/729 - (136864*xp^5)/3645 - (146368*xp^6)/3645 -      (1083328*xp^7)/25515 - (1135888*xp^8)/25515 - (1183408*xp^9)/25515 -      (1226752*xp^10)/25515 - (13932416*xp^11)/280665 -      (14337632*xp^12)/280665)*log(xp)^4 +    L^3*((-4*xp)/27 - (10*xp^2)/27 - (70*xp^3)/81 - (89*xp^4)/81 -      (7711*xp^5)/6075 - (8507*xp^6)/6075 - (447689*xp^7)/297675 -      (945313*xp^8)/595350 - (986533*xp^9)/595350 - (612679*xp^10)/357210 -      (228818383*xp^11)/129667230 - (468696563*xp^12)/259334460 +      ((16*xp)/27 + (8*xp^2)/9 + (40*xp^3)/27 + (52*xp^4)/27 +        (932*xp^5)/405 + (1064*xp^6)/405 + (8264*xp^7)/2835 +        (2998*xp^8)/945 + (3218*xp^9)/945 + (10256*xp^10)/2835 +        (356704*xp^11)/93555 + (373588*xp^12)/93555)*log(xp)) +    L^2*((-112/27 + (16*Pi^2)/27)*xp + (-244/27 + (8*Pi^2)/9)*xp^2 +      (-39472/729 + (616*Pi^2)/243)*xp^3 + (-30250/729 + (724*Pi^2)/243)*      xp^4 + (-3691931/91125 + (4076*Pi^2)/1215)*xp^5 +      (-7520699/182250 + (4472*Pi^2)/1215)*xp^6 +      (-2651447741/62511750 + (33752*Pi^2)/8505)*xp^7 +      (-1364015683/31255875 + (35942*Pi^2)/8505)*xp^8 +      (-50458188653/1125211500 + (37922*Pi^2)/8505)*xp^9 +      (-103503702739/2250423000 + (39728*Pi^2)/8505)*xp^10 +      (-141023093249839/2995313013000 + (455264*Pi^2)/93555)*xp^11 +      (-96066518747971/1996875342000 + (472148*Pi^2)/93555)*xp^12 +      ((88*xp)/27 + (52*xp^2)/9 + (10924*xp^3)/243 + (9964*xp^4)/243 +        (244252*xp^5)/6075 + (242384*xp^6)/6075 + (11805128*xp^7)/297675 +        (11725478*xp^8)/297675 + (34898074*xp^9)/893025 +        (34582612*xp^10)/893025 + (4142626112*xp^11)/108056025 +        (4097875147*xp^12)/108056025)*log(xp) +      ((-32*xp)/9 - (16*xp^2)/3 - (1232*xp^3)/81 - (1448*xp^4)/81 -        (8152*xp^5)/405 - (8944*xp^6)/405 - (67504*xp^7)/2835 -        (71884*xp^8)/2835 - (75844*xp^9)/2835 - (79456*xp^10)/2835 -        (910528*xp^11)/31185 - (944296*xp^12)/31185)*log(xp)^2 +      NF*((104*xp^3)/81 + (56*xp^4)/81 + (196*xp^5)/405 + (152*xp^6)/405 +        (872*xp^7)/2835 + (148*xp^8)/567 + (386*xp^9)/1701 +        (244*xp^10)/1215 + (2408*xp^11)/13365 + (728*xp^12)/4455 +        ((-32*xp^3)/27 - (32*xp^4)/27 - (32*xp^5)/27 - (32*xp^6)/27 -          (32*xp^7)/27 - (32*xp^8)/27 - (32*xp^9)/27 - (32*xp^10)/27 -          (32*xp^11)/27 - (32*xp^12)/27)*log(xp))) +    log(xp)*(xp^12*(17439704433007666567/24909023016108000 -        (2026886401*Pi^2)/77800338 - (38028352*Zeta(3))/93555) +      xp^11*(43652228994509544253/62272557540270000 -        (205569932*Pi^2)/7203735 - (36947776*Zeta(3))/93555) +      xp^10*(119392386454543/170131978800 - (50130034*Pi^2)/1607445 -        (361408*Zeta(3))/945) + xp^9*(747141001317997/1063324867500 -        (273636476*Pi^2)/8037225 - (1045696*Zeta(3))/2835) +      xp^8*(18485081750209/26254935000 - (99633662*Pi^2)/2679075 -        (1003456*Zeta(3))/2835) + xp^7*(4640884654451/6563733750 -        (109162472*Pi^2)/2679075 - (106304*Zeta(3))/315) +      xp^6*(1952936437/2733750 - (2459036*Pi^2)/54675 - (43072*Zeta(3))/135) +      xp^5*(3012935509/4100625 - (2760128*Pi^2)/54675 - (40256*Zeta(3))/135) +      xp^4*(5285926/6561 - (129188*Pi^2)/2187 - (22208*Zeta(3))/81) +      xp^3*(8341648/6561 - (173846*Pi^2)/2187 - (19904*Zeta(3))/81) +      xp^2*(13352/81 - (674*Pi^2)/81 - (512*Zeta(3))/9) +      xp*(1936/27 - (140*Pi^2)/27 - (1024*Zeta(3))/27)) +    NF*(((-36032/2187 + (784*Pi^2)/729)*xp^3 + (-8288/2187 + (784*Pi^2)/729)*        xp^4 + (-86504/54675 + (784*Pi^2)/729)*xp^5 +        (-65792/54675 + (784*Pi^2)/729)*xp^6 +        (-147704/107163 + (784*Pi^2)/729)*xp^7 +        (-4709756/2679075 + (784*Pi^2)/729)*xp^8 +        (-53451914/24111675 + (784*Pi^2)/729)*xp^9 +        (-65164814/24111675 + (784*Pi^2)/729)*xp^10 +        (-846509794/265228425 + (784*Pi^2)/729)*xp^11 +        (-10715191258/2917512675 + (784*Pi^2)/729)*xp^12)*log(xp) +      ((5344*xp^3)/729 + (2080*xp^4)/729 + (2864*xp^5)/3645 -        (1888*xp^6)/3645 - (7424*xp^7)/5103 - (11120*xp^8)/5103 -        (42344*xp^9)/15309 - (249328*xp^10)/76545 - (281584*xp^11)/76545 -        (681488*xp^12)/168399)*log(xp)^2 +      ((-128*xp^3)/81 - (128*xp^4)/81 - (128*xp^5)/81 - (128*xp^6)/81 -        (128*xp^7)/81 - (128*xp^8)/81 - (128*xp^9)/81 - (128*xp^10)/81 -        (128*xp^11)/81 - (128*xp^12)/81)*log(xp)^3 +      xp^3*(117536/6561 - (124*Pi^2)/81 - (256*Zeta(3))/81) +      xp^4*(21536/6561 - (52*Pi^2)/81 - (256*Zeta(3))/81) +      xp^5*(1234762/820125 - (902*Pi^2)/3645 - (256*Zeta(3))/81) +      xp^6*(740876/820125 - (44*Pi^2)/10935 - (256*Zeta(3))/81) +      xp^7*(6216998/11252115 + (12892*Pi^2)/76545 - (256*Zeta(3))/81) +      xp^8*(160307767/562605750 + (4598*Pi^2)/15309 - (256*Zeta(3))/81) +      xp^9*(1691907613/30380710500 + (6221*Pi^2)/15309 - (256*Zeta(3))/81) +      xp^10*(-4577012771/30380710500 + (1402*Pi^2)/2835 - (256*Zeta(3))/81) +      xp^11*(-250416969493/735213194100 + (479716*Pi^2)/841995 -        (256*Zeta(3))/81) + xp^12*(-5231244578711/10109181418875 +        (1604348*Pi^2)/2525985 - (256*Zeta(3))/81)) +    xp*(-1924/27 + (154*Pi^2)/27 - (56*Pi^4)/1215 + (64*Zeta(3))/3) +    xp^2*(-13666/81 + (3139*Pi^2)/243 - (28*Pi^4)/405 + (928*Zeta(3))/27) +    xp^12*(-2630086471746851330759827/3452390590032568800000 +      (2420040418205533*Pi^2)/35943756156000 - (176078*Pi^4)/200475 +      (39227755648*Zeta(3))/324168075) +    xp^11*(-261828325763007011816449/345239059003256880000 +      (1189889509340051*Pi^2)/17971878078000 - (173264*Pi^4)/200475 +      (42174892288*Zeta(3))/324168075) +    xp^10*(-8092712398005327241/10718314664400000 + (2637649693237*Pi^2)/      40507614000 - (46424*Pi^4)/54675 + (13861384*Zeta(3))/99225) +    xp^9*(-1007368184485289069/1339789333050000 + (1297940685989*Pi^2)/      20253807000 - (45521*Pi^4)/54675 + (133882388*Zeta(3))/893025) +    xp^8*(-49574039563326661/66162436200000 + (71094878513*Pi^2)/1125211500 -      (44531*Pi^4)/54675 + (47919976*Zeta(3))/297675) +    xp^7*(-1546518657901163/2067576131250 + (70388673953*Pi^2)/1125211500 -      (43436*Pi^4)/54675 + (51574576*Zeta(3))/297675) +    xp^6*(-184541442991/246037500 + (205124147*Pi^2)/3280500 -      (42212*Pi^4)/54675 + (1139248*Zeta(3))/6075) +    xp^5*(-93756959929/123018750 + (52485709*Pi^2)/820125 -      (40826*Pi^4)/54675 + (416488*Zeta(3))/2025) +    xp^4*(-32144501/39366 + (921739*Pi^2)/13122 - (7846*Pi^4)/10935 +      (56720*Zeta(3))/243) + xp^3*(-26205550/19683 + (681743*Pi^2)/6561 -      (7468*Pi^4)/10935 + (72656*Zeta(3))/243) +    L*(((704/27 - (280*Pi^2)/81)*xp + (4784/81 - (140*Pi^2)/27)*xp^2 +        (100192/243 - (15452*Pi^2)/729)*xp^3 + (220862/729 - (17342*Pi^2)/729)*        xp^4 + (8554442/30375 - (18938*Pi^2)/729)*xp^5 +        (75526606/273375 - (20324*Pi^2)/729)*xp^6 +        (25882974274/93767625 - (21548*Pi^2)/729)*xp^7 +        (52109693183/187535250 - (22643*Pi^2)/729)*xp^8 +        (473685265847/1687817250 - (23633*Pi^2)/729)*xp^9 +        (479159083553/1687817250 - (24536*Pi^2)/729)*xp^10 +        (129108447315437/449296951950 - (93008*Pi^2)/2673)*xp^11 +        (1307076424433191/4492969519500 - (95822*Pi^2)/2673)*xp^12)*log(xp) +      ((-304*xp)/27 - (56*xp^2)/3 - (12808*xp^3)/81 - (32236*xp^4)/243 -        (249332*xp^5)/2025 - (2135476*xp^6)/18225 - (100436572*xp^7)/893025 -        (96730582*xp^8)/893025 - (279873946*xp^9)/2679075 -        (270065434*xp^10)/2679075 - (31536191614*xp^11)/324168075 -        (10143686573*xp^12)/108056025)*log(xp)^2 +      ((64*xp)/9 + (32*xp^2)/3 + (3232*xp^3)/81 + (3664*xp^4)/81 +        (20144*xp^5)/405 + (21728*xp^6)/405 + (161888*xp^7)/2835 +        (170648*xp^8)/2835 + (178568*xp^9)/2835 + (185792*xp^10)/2835 +        (2116736*xp^11)/31185 + (2184272*xp^12)/31185)*log(xp)^3 +      NF*((17408/2187 - (320*Pi^2)/729)*xp^3 + (5264/2187 - (320*Pi^2)/729)*        xp^4 + (75428/54675 - (320*Pi^2)/729)*xp^5 +        (58312/54675 - (320*Pi^2)/729)*xp^6 +        (2574688/2679075 - (320*Pi^2)/729)*xp^7 +        (2500474/2679075 - (320*Pi^2)/729)*xp^8 +        (7544342/8037225 - (320*Pi^2)/729)*xp^9 +        (7706002/8037225 - (320*Pi^2)/729)*xp^10 +        (35492423/36018675 - (320*Pi^2)/729)*xp^11 +        (2959699201/2917512675 - (320*Pi^2)/729)*xp^12 +        ((-5024*xp^3)/729 - (1952*xp^4)/729 - (2896*xp^5)/3645 +          (1376*xp^6)/3645 + (30992*xp^7)/25515 + (47456*xp^8)/25515 +          (60776*xp^9)/25515 + (14384*xp^10)/5103 + (298744*xp^11)/93555 +          (988072*xp^12)/280665)*log(xp) + ((640*xp^3)/243 + (640*xp^4)/243 +          (640*xp^5)/243 + (640*xp^6)/243 + (640*xp^7)/243 + (640*xp^8)/243 +          (640*xp^9)/243 + (640*xp^10)/243 + (640*xp^11)/243 +          (640*xp^12)/243)*log(xp)^2) + xp*(-704/27 + (50*Pi^2)/27 +        (128*Zeta(3))/9) + xp^2*(-1576/27 + (247*Pi^2)/81 + (64*Zeta(3))/3) +      xp^3*(-320464/729 + (60857*Pi^2)/2187 + (6464*Zeta(3))/81) +      xp^4*(-1277257/4374 + (99715*Pi^2)/4374 + (7328*Zeta(3))/81) +      xp^5*(-249020777/911250 + (457499*Pi^2)/21870 + (40288*Zeta(3))/405) +      xp^6*(-1106092193/4100625 + (144109*Pi^2)/7290 + (43456*Zeta(3))/405) +      xp^7*(-2654721483179/9845600625 + (107057*Pi^2)/5670 +        (323776*Zeta(3))/2835) + xp^8*(-42597701367419/157529610000 +        (369805*Pi^2)/20412 + (341296*Zeta(3))/2835) +      xp^9*(-1154027131884713/4253299470000 + (16001597*Pi^2)/918540 +        (357136*Zeta(3))/2835) + xp^10*(-1157501955374627/4253299470000 +        (77010109*Pi^2)/4592700 + (371584*Zeta(3))/2835) +      xp^11*(-16987384217317387469/62272557540270000 +        (8972981639*Pi^2)/555716700 + (4233472*Zeta(3))/31185) +      xp^12*(-34033202179141738589/124545115080540000 +        (17283102203*Pi^2)/1111433400 + (4368544*Zeta(3))/31185)));

 Spqq1pgq0sigma0gg:=7/12 + (7*Pi^2)/27 + (134/27 - (2*Pi^2)/9 + (166/27 - (2*Pi^2)/9)*xp +    (292/27 - (4*Pi^2)/9)*xp^2 + (2756/243 - (4*Pi^2)/9)*xp^3 +    (2804/243 - (4*Pi^2)/9)*xp^4 + (70828/6075 - (4*Pi^2)/9)*xp^5 +    (71338/6075 - (4*Pi^2)/9)*xp^6 + (3514354/297675 - (4*Pi^2)/9)*xp^7 +    (3529124/297675 - (4*Pi^2)/9)*xp^8 + (31869896/2679075 - (4*Pi^2)/9)*    xp^9 + (31959356/2679075 - (4*Pi^2)/9)*xp^10 +    (3876234016/324168075 - (4*Pi^2)/9)*xp^11 +    (310727069/25933446 - (4*Pi^2)/9)*xp^12)*log(xp) +  NF*(-1/54 - (2*Pi^2)/81 + (61/162 - (2*Pi^2)/81)*xp +    (5/9 - (4*Pi^2)/81)*xp^2 + (131/243 - (4*Pi^2)/81)*xp^3 +    (253/486 - (4*Pi^2)/81)*xp^4 + (6187/12150 - (4*Pi^2)/81)*xp^5 +    (12199/24300 - (4*Pi^2)/81)*xp^6 + (592027/1190700 - (4*Pi^2)/81)*xp^7 +    (588037/1190700 - (4*Pi^2)/81)*xp^8 + (5266423/10716300 - (4*Pi^2)/81)*    xp^9 + (1311802/2679075 - (4*Pi^2)/81)*xp^10 +    (316574749/648336150 - (4*Pi^2)/81)*xp^11 +    (101086253/207467568 - (4*Pi^2)/81)*xp^12 +    (-20/81 - (20*xp)/81 - (40*xp^2)/81 - (40*xp^3)/81 - (40*xp^4)/81 -      (40*xp^5)/81 - (40*xp^6)/81 - (40*xp^7)/81 - (40*xp^8)/81 -      (40*xp^9)/81 - (40*xp^10)/81 - (40*xp^11)/81 - (40*xp^12)/81)*log(xp)) +  xp^12*(-302094170204081/35943756156000 + (115*Pi^2)/132 - (4*Zeta(3))/9) +  xp^11*(-60979935990871/7188751231200 + (2593*Pi^2)/2970 - (4*Zeta(3))/9) +  xp^10*(-46300776853/5401015200 + (709*Pi^2)/810 - (4*Zeta(3))/9) +  xp^9*(-468700794967/54010152000 + (569*Pi^2)/648 - (4*Zeta(3))/9) +  xp^8*(-1956872269/222264000 + (1333*Pi^2)/1512 - (4*Zeta(3))/9) +  xp^7*(-1120169381/125023500 + (335*Pi^2)/378 - (4*Zeta(3))/9) +  xp^6*(-3337991/364500 + (241*Pi^2)/270 - (4*Zeta(3))/9) +  xp^5*(-858554/91125 + (487*Pi^2)/540 - (4*Zeta(3))/9) +  xp^4*(-7139/729 + (11*Pi^2)/12 - (4*Zeta(3))/9) +  xp^3*(-15043/1458 + (17*Pi^2)/18 - (4*Zeta(3))/9) +  xp^2*(-557/54 + (55*Pi^2)/54 - (4*Zeta(3))/9) +  xp*(-769/108 + (13*Pi^2)/27 - (2*Zeta(3))/9) +  e*(7/12 + (7*Pi^2)/27 + (134/27 - (2*Pi^2)/9 + (166/27 - (2*Pi^2)/9)*xp +      (292/27 - (4*Pi^2)/9)*xp^2 + (2756/243 - (4*Pi^2)/9)*xp^3 +      (2804/243 - (4*Pi^2)/9)*xp^4 + (70828/6075 - (4*Pi^2)/9)*xp^5 +      (71338/6075 - (4*Pi^2)/9)*xp^6 + (3514354/297675 - (4*Pi^2)/9)*xp^7 +      (3529124/297675 - (4*Pi^2)/9)*xp^8 + (31869896/2679075 - (4*Pi^2)/9)*      xp^9 + (31959356/2679075 - (4*Pi^2)/9)*xp^10 +      (3876234016/324168075 - (4*Pi^2)/9)*xp^11 +      (310727069/25933446 - (4*Pi^2)/9)*xp^12)*log(xp) +    NF*(-1/54 - (2*Pi^2)/81 + (61/162 - (2*Pi^2)/81)*xp +      (5/9 - (4*Pi^2)/81)*xp^2 + (131/243 - (4*Pi^2)/81)*xp^3 +      (253/486 - (4*Pi^2)/81)*xp^4 + (6187/12150 - (4*Pi^2)/81)*xp^5 +      (12199/24300 - (4*Pi^2)/81)*xp^6 + (592027/1190700 - (4*Pi^2)/81)*xp^7 +      (588037/1190700 - (4*Pi^2)/81)*xp^8 + (5266423/10716300 - (4*Pi^2)/81)*      xp^9 + (1311802/2679075 - (4*Pi^2)/81)*xp^10 +      (316574749/648336150 - (4*Pi^2)/81)*xp^11 +      (101086253/207467568 - (4*Pi^2)/81)*xp^12 +      (-20/81 - (20*xp)/81 - (40*xp^2)/81 - (40*xp^3)/81 - (40*xp^4)/81 -        (40*xp^5)/81 - (40*xp^6)/81 - (40*xp^7)/81 - (40*xp^8)/81 -        (40*xp^9)/81 - (40*xp^10)/81 - (40*xp^11)/81 - (40*xp^12)/81)*      log(xp)) + xp^12*(-302094170204081/35943756156000 + (115*Pi^2)/132 -      (4*Zeta(3))/9) + xp^11*(-60979935990871/7188751231200 +      (2593*Pi^2)/2970 - (4*Zeta(3))/9) +    xp^10*(-46300776853/5401015200 + (709*Pi^2)/810 - (4*Zeta(3))/9) +    xp^9*(-468700794967/54010152000 + (569*Pi^2)/648 - (4*Zeta(3))/9) +    xp^8*(-1956872269/222264000 + (1333*Pi^2)/1512 - (4*Zeta(3))/9) +    xp^7*(-1120169381/125023500 + (335*Pi^2)/378 - (4*Zeta(3))/9) +    xp^6*(-3337991/364500 + (241*Pi^2)/270 - (4*Zeta(3))/9) +    xp^5*(-858554/91125 + (487*Pi^2)/540 - (4*Zeta(3))/9) +    xp^4*(-7139/729 + (11*Pi^2)/12 - (4*Zeta(3))/9) +    xp^3*(-15043/1458 + (17*Pi^2)/18 - (4*Zeta(3))/9) +    xp^2*(-557/54 + (55*Pi^2)/54 - (4*Zeta(3))/9) +    xp*(-769/108 + (13*Pi^2)/27 - (2*Zeta(3))/9) - (2*Zeta(3))/9) +  e^2*(7/12 + (7*Pi^2)/27 + (134/27 - (2*Pi^2)/9 + (166/27 - (2*Pi^2)/9)*xp +      (292/27 - (4*Pi^2)/9)*xp^2 + (2756/243 - (4*Pi^2)/9)*xp^3 +      (2804/243 - (4*Pi^2)/9)*xp^4 + (70828/6075 - (4*Pi^2)/9)*xp^5 +      (71338/6075 - (4*Pi^2)/9)*xp^6 + (3514354/297675 - (4*Pi^2)/9)*xp^7 +      (3529124/297675 - (4*Pi^2)/9)*xp^8 + (31869896/2679075 - (4*Pi^2)/9)*      xp^9 + (31959356/2679075 - (4*Pi^2)/9)*xp^10 +      (3876234016/324168075 - (4*Pi^2)/9)*xp^11 +      (310727069/25933446 - (4*Pi^2)/9)*xp^12)*log(xp) +    NF*(-1/54 - (2*Pi^2)/81 + (61/162 - (2*Pi^2)/81)*xp +      (5/9 - (4*Pi^2)/81)*xp^2 + (131/243 - (4*Pi^2)/81)*xp^3 +      (253/486 - (4*Pi^2)/81)*xp^4 + (6187/12150 - (4*Pi^2)/81)*xp^5 +      (12199/24300 - (4*Pi^2)/81)*xp^6 + (592027/1190700 - (4*Pi^2)/81)*xp^7 +      (588037/1190700 - (4*Pi^2)/81)*xp^8 + (5266423/10716300 - (4*Pi^2)/81)*      xp^9 + (1311802/2679075 - (4*Pi^2)/81)*xp^10 +      (316574749/648336150 - (4*Pi^2)/81)*xp^11 +      (101086253/207467568 - (4*Pi^2)/81)*xp^12 +      (-20/81 - (20*xp)/81 - (40*xp^2)/81 - (40*xp^3)/81 - (40*xp^4)/81 -        (40*xp^5)/81 - (40*xp^6)/81 - (40*xp^7)/81 - (40*xp^8)/81 -        (40*xp^9)/81 - (40*xp^10)/81 - (40*xp^11)/81 - (40*xp^12)/81)*      log(xp)) + xp^12*(-302094170204081/35943756156000 + (115*Pi^2)/132 -      (4*Zeta(3))/9) + xp^11*(-60979935990871/7188751231200 +      (2593*Pi^2)/2970 - (4*Zeta(3))/9) +    xp^10*(-46300776853/5401015200 + (709*Pi^2)/810 - (4*Zeta(3))/9) +    xp^9*(-468700794967/54010152000 + (569*Pi^2)/648 - (4*Zeta(3))/9) +    xp^8*(-1956872269/222264000 + (1333*Pi^2)/1512 - (4*Zeta(3))/9) +    xp^7*(-1120169381/125023500 + (335*Pi^2)/378 - (4*Zeta(3))/9) +    xp^6*(-3337991/364500 + (241*Pi^2)/270 - (4*Zeta(3))/9) +    xp^5*(-858554/91125 + (487*Pi^2)/540 - (4*Zeta(3))/9) +    xp^4*(-7139/729 + (11*Pi^2)/12 - (4*Zeta(3))/9) +    xp^3*(-15043/1458 + (17*Pi^2)/18 - (4*Zeta(3))/9) +    xp^2*(-557/54 + (55*Pi^2)/54 - (4*Zeta(3))/9) +    xp*(-769/108 + (13*Pi^2)/27 - (2*Zeta(3))/9) - (2*Zeta(3))/9) +  e^3*(7/12 + (7*Pi^2)/27 + (134/27 - (2*Pi^2)/9 + (166/27 - (2*Pi^2)/9)*xp +      (292/27 - (4*Pi^2)/9)*xp^2 + (2756/243 - (4*Pi^2)/9)*xp^3 +      (2804/243 - (4*Pi^2)/9)*xp^4 + (70828/6075 - (4*Pi^2)/9)*xp^5 +      (71338/6075 - (4*Pi^2)/9)*xp^6 + (3514354/297675 - (4*Pi^2)/9)*xp^7 +      (3529124/297675 - (4*Pi^2)/9)*xp^8 + (31869896/2679075 - (4*Pi^2)/9)*      xp^9 + (31959356/2679075 - (4*Pi^2)/9)*xp^10 +      (3876234016/324168075 - (4*Pi^2)/9)*xp^11 +      (310727069/25933446 - (4*Pi^2)/9)*xp^12)*log(xp) +    NF*(-1/54 - (2*Pi^2)/81 + (61/162 - (2*Pi^2)/81)*xp +      (5/9 - (4*Pi^2)/81)*xp^2 + (131/243 - (4*Pi^2)/81)*xp^3 +      (253/486 - (4*Pi^2)/81)*xp^4 + (6187/12150 - (4*Pi^2)/81)*xp^5 +      (12199/24300 - (4*Pi^2)/81)*xp^6 + (592027/1190700 - (4*Pi^2)/81)*xp^7 +      (588037/1190700 - (4*Pi^2)/81)*xp^8 + (5266423/10716300 - (4*Pi^2)/81)*      xp^9 + (1311802/2679075 - (4*Pi^2)/81)*xp^10 +      (316574749/648336150 - (4*Pi^2)/81)*xp^11 +      (101086253/207467568 - (4*Pi^2)/81)*xp^12 +      (-20/81 - (20*xp)/81 - (40*xp^2)/81 - (40*xp^3)/81 - (40*xp^4)/81 -        (40*xp^5)/81 - (40*xp^6)/81 - (40*xp^7)/81 - (40*xp^8)/81 -        (40*xp^9)/81 - (40*xp^10)/81 - (40*xp^11)/81 - (40*xp^12)/81)*      log(xp)) + xp^12*(-302094170204081/35943756156000 + (115*Pi^2)/132 -      (4*Zeta(3))/9) + xp^11*(-60979935990871/7188751231200 +      (2593*Pi^2)/2970 - (4*Zeta(3))/9) +    xp^10*(-46300776853/5401015200 + (709*Pi^2)/810 - (4*Zeta(3))/9) +    xp^9*(-468700794967/54010152000 + (569*Pi^2)/648 - (4*Zeta(3))/9) +    xp^8*(-1956872269/222264000 + (1333*Pi^2)/1512 - (4*Zeta(3))/9) +    xp^7*(-1120169381/125023500 + (335*Pi^2)/378 - (4*Zeta(3))/9) +    xp^6*(-3337991/364500 + (241*Pi^2)/270 - (4*Zeta(3))/9) +    xp^5*(-858554/91125 + (487*Pi^2)/540 - (4*Zeta(3))/9) +    xp^4*(-7139/729 + (11*Pi^2)/12 - (4*Zeta(3))/9) +    xp^3*(-15043/1458 + (17*Pi^2)/18 - (4*Zeta(3))/9) +    xp^2*(-557/54 + (55*Pi^2)/54 - (4*Zeta(3))/9) +    xp*(-769/108 + (13*Pi^2)/27 - (2*Zeta(3))/9) - (2*Zeta(3))/9) -  (2*Zeta(3))/9;

 Spqq1sigma1qqb:=((2144/243 - (32*Pi^2)/81)*xp^3 + (2272/243 - (32*Pi^2)/81)*xp^4 +    (2336/243 - (32*Pi^2)/81)*xp^5 + (106976/10935 - (32*Pi^2)/81)*xp^6 +    (21664/2187 - (32*Pi^2)/81)*xp^7 + (3827536/382725 - (32*Pi^2)/81)*xp^8 +    (183656/18225 - (32*Pi^2)/81)*xp^9 + (3018544/297675 - (32*Pi^2)/81)*    xp^10 + (364136/35721 - (32*Pi^2)/81)*xp^11 +    (2715905704/265228425 - (32*Pi^2)/81)*xp^12)*log(xp) +  NF*((1688/2187 - (32*Pi^2)/729)*xp^3 + (1352/2187 - (32*Pi^2)/729)*xp^4 +    (6136/10935 - (32*Pi^2)/729)*xp^5 + (1928/3645 - (32*Pi^2)/729)*xp^6 +    (32/63 - (32*Pi^2)/729)*xp^7 + (62914/127575 - (32*Pi^2)/729)*xp^8 +    (553691/1148175 - (32*Pi^2)/729)*xp^9 + (3808766/8037225 - (32*Pi^2)/729)*    xp^10 + (8263487/17681895 - (32*Pi^2)/729)*xp^11 +    (122560313/265228425 - (32*Pi^2)/729)*xp^12 +    ((-320*xp^3)/729 - (320*xp^4)/729 - (320*xp^5)/729 - (320*xp^6)/729 -      (320*xp^7)/729 - (320*xp^8)/729 - (320*xp^9)/729 - (320*xp^10)/729 -      (320*xp^11)/729 - (320*xp^12)/729)*log(xp)) +  e*(((-4288/243 + (64*Pi^2)/81)*xp^3 + (-4544/243 + (64*Pi^2)/81)*xp^4 +      (-4672/243 + (64*Pi^2)/81)*xp^5 + (-213952/10935 + (64*Pi^2)/81)*xp^6 +      (-43328/2187 + (64*Pi^2)/81)*xp^7 + (-7655072/382725 + (64*Pi^2)/81)*      xp^8 + (-367312/18225 + (64*Pi^2)/81)*xp^9 +      (-6037088/297675 + (64*Pi^2)/81)*xp^10 + (-728272/35721 + (64*Pi^2)/81)*      xp^11 + (-5431811408/265228425 + (64*Pi^2)/81)*xp^12)*log(xp)^2 +    NF*((11216/6561 - (128*Pi^2)/729)*xp^3 + (5696/6561 - (32*Pi^2)/243)*      xp^4 + (96476/164025 - (80*Pi^2)/729)*xp^5 +      (70564/164025 - (208*Pi^2)/2187)*xp^6 +      (519818/1607445 - (184*Pi^2)/2187)*xp^7 +      (19587733/80372250 - (824*Pi^2)/10935)*xp^8 +      (261027719/1446700500 - (248*Pi^2)/3645)*xp^9 +      (647718961/5063451750 - (1576*Pi^2)/25515)*xp^10 +      (101650336001/1225355323500 - (1436*Pi^2)/25515)*xp^11 +      (160049565331/3676065970500 - (11804*Pi^2)/229635)*xp^12 +      ((-4016/2187 + (64*Pi^2)/729)*xp^3 + (-2384/2187 + (64*Pi^2)/729)*xp^4 +        (-8272/10935 + (64*Pi^2)/729)*xp^5 + (-5968/10935 + (64*Pi^2)/729)*        xp^6 + (-6032/15309 + (64*Pi^2)/729)*xp^7 +        (-105884/382725 + (64*Pi^2)/729)*xp^8 +        (-208582/1148175 + (64*Pi^2)/729)*xp^9 +        (-821932/8037225 + (64*Pi^2)/729)*xp^10 +        (-606454/17681895 + (64*Pi^2)/729)*xp^11 +        (6623174/265228425 + (64*Pi^2)/729)*xp^12)*log(xp) +      ((640*xp^3)/729 + (640*xp^4)/729 + (640*xp^5)/729 + (640*xp^6)/729 +        (640*xp^7)/729 + (640*xp^8)/729 + (640*xp^9)/729 + (640*xp^10)/729 +        (640*xp^11)/729 + (640*xp^12)/729)*log(xp)^2) +    L*(((2144/243 - (32*Pi^2)/81)*xp^3 + (2272/243 - (32*Pi^2)/81)*xp^4 +        (2336/243 - (32*Pi^2)/81)*xp^5 + (106976/10935 - (32*Pi^2)/81)*xp^6 +        (21664/2187 - (32*Pi^2)/81)*xp^7 + (3827536/382725 - (32*Pi^2)/81)*        xp^8 + (183656/18225 - (32*Pi^2)/81)*xp^9 +        (3018544/297675 - (32*Pi^2)/81)*xp^10 + (364136/35721 - (32*Pi^2)/81)*        xp^11 + (2715905704/265228425 - (32*Pi^2)/81)*xp^12)*log(xp) +      NF*((1688/2187 - (32*Pi^2)/729)*xp^3 + (1352/2187 - (32*Pi^2)/729)*        xp^4 + (6136/10935 - (32*Pi^2)/729)*xp^5 +        (1928/3645 - (32*Pi^2)/729)*xp^6 + (32/63 - (32*Pi^2)/729)*xp^7 +        (62914/127575 - (32*Pi^2)/729)*xp^8 + (553691/1148175 - (32*Pi^2)/729)*        xp^9 + (3808766/8037225 - (32*Pi^2)/729)*xp^10 +        (8263487/17681895 - (32*Pi^2)/729)*xp^11 +        (122560313/265228425 - (32*Pi^2)/729)*xp^12 +        ((-320*xp^3)/729 - (320*xp^4)/729 - (320*xp^5)/729 - (320*xp^6)/729 -          (320*xp^7)/729 - (320*xp^8)/729 - (320*xp^9)/729 - (320*xp^10)/729 -          (320*xp^11)/729 - (320*xp^12)/729)*log(xp)) +      xp^12*(-32308435451977/3676065970500 + (3616*Pi^2)/4455 -        (32*Zeta(3))/81) + xp^11*(-332396464217/37131979500 +        (32768*Pi^2)/40095 - (32*Zeta(3))/81) +      xp^10*(-7718488942/843908625 + (3004*Pi^2)/3645 - (32*Zeta(3))/81) +      xp^9*(-161597314/17222625 + (4250*Pi^2)/5103 - (32*Zeta(3))/81) +      xp^8*(-129649522/13395375 + (1436*Pi^2)/1701 - (32*Zeta(3))/81) +      xp^7*(-51340/5103 + (7312*Pi^2)/8505 - (32*Zeta(3))/81) +      xp^6*(-578276/54675 + (1072*Pi^2)/1215 - (32*Zeta(3))/81) +      xp^5*(-8252/729 + (124*Pi^2)/135 - (32*Zeta(3))/81) +      xp^4*(-9124/729 + (80*Pi^2)/81 - (32*Zeta(3))/81) +      xp^3*(-11036/729 + (32*Pi^2)/27 - (32*Zeta(3))/81)) +    log(xp)*(xp^3*(26360/729 - (640*Pi^2)/243 + (64*Zeta(3))/81) +      xp^4*(16552/729 - (448*Pi^2)/243 + (64*Zeta(3))/81) +      xp^5*(11432/729 - (1832*Pi^2)/1215 + (64*Zeta(3))/81) +      xp^6*(598424/54675 - (176*Pi^2)/135 + (64*Zeta(3))/81) +      xp^7*(12592/1701 - (1096*Pi^2)/945 + (64*Zeta(3))/81) +      xp^8*(61486888/13395375 - (992*Pi^2)/945 + (64*Zeta(3))/81) +      xp^9*(39041906/17222625 - (24524*Pi^2)/25515 + (64*Zeta(3))/81) +      xp^10*(247134032/843908625 - (4528*Pi^2)/5103 + (64*Zeta(3))/81) +      xp^11*(-5273965199/3713197950 - (231316*Pi^2)/280665 +        (64*Zeta(3))/81) + xp^12*(-5388564510499/1838032985250 -        (43172*Pi^2)/56133 + (64*Zeta(3))/81)) +    xp^3*(-74600/2187 + (1168*Pi^2)/243 - (32*Pi^4)/243 - (64*Zeta(3))/243) +    xp^4*(-42904/2187 + (2672*Pi^2)/729 - (32*Pi^4)/243 + (32*Zeta(3))/243) +    xp^5*(-157438/10935 + (20042*Pi^2)/6075 - (32*Pi^4)/243 +      (80*Zeta(3))/243) + xp^6*(-28387466/2460375 + (507088*Pi^2)/164025 -      (32*Pi^4)/243 + (112*Zeta(3))/243) +    xp^7*(-46717007/4822335 + (23681926*Pi^2)/8037225 - (32*Pi^4)/243 +      (136*Zeta(3))/243) + xp^8*(-35288084569/4219543125 +      (4555898*Pi^2)/1607445 - (32*Pi^4)/243 + (776*Zeta(3))/1215) +    xp^9*(-159428935237/21700507500 + (4407563*Pi^2)/1607445 - (32*Pi^4)/243 +      (856*Zeta(3))/1215) + xp^10*(-1735208026756/265831216875 +      (21404644*Pi^2)/8037225 - (32*Pi^4)/243 + (6472*Zeta(3))/8505) +    xp^11*(-601342062497531/102929847174000 + (5045663141*Pi^2)/1945008450 -      (32*Pi^4)/243 + (6892*Zeta(3))/8505) +    xp^12*(-267643751709518839/50950274351130000 + (44332128997*Pi^2)/      17505076050 - (32*Pi^4)/243 + (21796*Zeta(3))/25515)) +  xp^12*(-32308435451977/3676065970500 + (3616*Pi^2)/4455 - (32*Zeta(3))/81) +  xp^11*(-332396464217/37131979500 + (32768*Pi^2)/40095 - (32*Zeta(3))/81) +  xp^10*(-7718488942/843908625 + (3004*Pi^2)/3645 - (32*Zeta(3))/81) +  xp^9*(-161597314/17222625 + (4250*Pi^2)/5103 - (32*Zeta(3))/81) +  xp^8*(-129649522/13395375 + (1436*Pi^2)/1701 - (32*Zeta(3))/81) +  xp^7*(-51340/5103 + (7312*Pi^2)/8505 - (32*Zeta(3))/81) +  xp^6*(-578276/54675 + (1072*Pi^2)/1215 - (32*Zeta(3))/81) +  xp^5*(-8252/729 + (124*Pi^2)/135 - (32*Zeta(3))/81) +  xp^4*(-9124/729 + (80*Pi^2)/81 - (32*Zeta(3))/81) +  xp^3*(-11036/729 + (32*Pi^2)/27 - (32*Zeta(3))/81) +  e^2*(((4288/243 - (64*Pi^2)/81)*xp^3 + (4544/243 - (64*Pi^2)/81)*xp^4 +      (4672/243 - (64*Pi^2)/81)*xp^5 + (213952/10935 - (64*Pi^2)/81)*xp^6 +      (43328/2187 - (64*Pi^2)/81)*xp^7 + (7655072/382725 - (64*Pi^2)/81)*      xp^8 + (367312/18225 - (64*Pi^2)/81)*xp^9 +      (6037088/297675 - (64*Pi^2)/81)*xp^10 + (728272/35721 - (64*Pi^2)/81)*      xp^11 + (5431811408/265228425 - (64*Pi^2)/81)*xp^12)*log(xp)^3 +    NF*(((-8864/2187 + (112*Pi^2)/243)*xp^3 + (-4544/2187 + (272*Pi^2)/729)*        xp^4 + (-86984/54675 + (80*Pi^2)/243)*xp^5 +        (-76376/54675 + (656*Pi^2)/2187)*xp^6 +        (-78068/59535 + (608*Pi^2)/2187)*xp^7 +        (-17096911/13395375 + (2848*Pi^2)/10935)*xp^8 +        (-917235719/723350250 + (896*Pi^2)/3645)*xp^9 +        (-3227568961/2531725875 + (1984*Pi^2)/8505)*xp^10 +        (-790727609501/612677661750 + (5672*Pi^2)/25515)*xp^11 +        (-2411163391831/1838032985250 + (48808*Pi^2)/229635)*xp^12)*log(xp) +      ((1552/729 - (64*Pi^2)/729)*xp^3 + (688/729 - (64*Pi^2)/729)*xp^4 +        (1424/3645 - (64*Pi^2)/729)*xp^5 + (368/10935 - (64*Pi^2)/729)*xp^6 +        (-3488/15309 - (64*Pi^2)/729)*xp^7 + (-165716/382725 - (64*Pi^2)/729)*        xp^8 + (-690218/1148175 - (64*Pi^2)/729)*xp^9 +        (-5973668/8037225 - (64*Pi^2)/729)*xp^10 +        (-15314066/17681895 - (64*Pi^2)/729)*xp^11 +        (-258366974/265228425 - (64*Pi^2)/729)*xp^12)*log(xp)^2 +      ((-640*xp^3)/729 - (640*xp^4)/729 - (640*xp^5)/729 - (640*xp^6)/729 -        (640*xp^7)/729 - (640*xp^8)/729 - (640*xp^9)/729 - (640*xp^10)/729 -        (640*xp^11)/729 - (640*xp^12)/729)*log(xp)^3 +      xp^3*(25928/6561 - (86*Pi^2)/243 + (8*Pi^4)/729 - (1280*Zeta(3))/729) +      xp^4*(13508/6561 - (34*Pi^2)/243 + (8*Pi^4)/729 - (1280*Zeta(3))/729) +      xp^5*(1281352/820125 - (218*Pi^2)/3645 + (8*Pi^4)/729 -        (1280*Zeta(3))/729) + xp^6*(3247684/2460375 - (166*Pi^2)/10935 +        (8*Pi^4)/729 - (1280*Zeta(3))/729) +      xp^7*(198606551/168781725 + (212*Pi^2)/15309 + (8*Pi^4)/729 -        (1280*Zeta(3))/729) + xp^8*(36562599469/33756345000 +        (26309*Pi^2)/765450 + (8*Pi^4)/729 - (1280*Zeta(3))/729) +      xp^9*(1856126750201/1822842630000 + (8447*Pi^2)/170100 + (8*Pi^4)/729 -        (1280*Zeta(3))/729) + xp^10*(6198687131647/6379949205000 +        (329339*Pi^2)/5358150 + (8*Pi^4)/729 - (1280*Zeta(3))/729) +      xp^11*(15918031013397001/16983424783710000 + (556573*Pi^2)/7858620 +        (8*Pi^4)/729 - (1280*Zeta(3))/729) +      xp^12*(46454434329985007/50950274351130000 + (83163667*Pi^2)/        1060913700 + (8*Pi^4)/729 - (1280*Zeta(3))/729)) +    log(xp)^2*(xp^12*(574474192973/24507106470 - (23896*Pi^2)/280665 -        (64*Zeta(3))/81) + xp^11*(385136116207/18565989750 +        (776*Pi^2)/56133 - (64*Zeta(3))/81) +      xp^10*(2988541964/168781725 + (3224*Pi^2)/25515 - (64*Zeta(3))/81) +      xp^9*(245110816/17222625 + (6548*Pi^2)/25515 - (64*Zeta(3))/81) +      xp^8*(1683028/165375 + (3496*Pi^2)/8505 - (64*Zeta(3))/81) +      xp^7*(27128/5103 + (5104*Pi^2)/8505 - (64*Zeta(3))/81) +      xp^6*(-13432/18225 + (1024*Pi^2)/1215 - (64*Zeta(3))/81) +      xp^5*(-2120/243 + (1432*Pi^2)/1215 - (64*Zeta(3))/81) +      xp^4*(-4952/243 + (416*Pi^2)/243 - (64*Zeta(3))/81) +      xp^3*(-10216/243 + (704*Pi^2)/243 - (64*Zeta(3))/81)) +    L^2*(((1072/243 - (16*Pi^2)/81)*xp^3 + (1136/243 - (16*Pi^2)/81)*xp^4 +        (1168/243 - (16*Pi^2)/81)*xp^5 + (53488/10935 - (16*Pi^2)/81)*xp^6 +        (10832/2187 - (16*Pi^2)/81)*xp^7 + (1913768/382725 - (16*Pi^2)/81)*        xp^8 + (91828/18225 - (16*Pi^2)/81)*xp^9 +        (1509272/297675 - (16*Pi^2)/81)*xp^10 + (182068/35721 - (16*Pi^2)/81)*        xp^11 + (1357952852/265228425 - (16*Pi^2)/81)*xp^12)*log(xp) +      NF*((844/2187 - (16*Pi^2)/729)*xp^3 + (676/2187 - (16*Pi^2)/729)*xp^4 +        (3068/10935 - (16*Pi^2)/729)*xp^5 + (964/3645 - (16*Pi^2)/729)*xp^6 +        (16/63 - (16*Pi^2)/729)*xp^7 + (31457/127575 - (16*Pi^2)/729)*xp^8 +        (553691/2296350 - (16*Pi^2)/729)*xp^9 +        (1904383/8037225 - (16*Pi^2)/729)*xp^10 +        (8263487/35363790 - (16*Pi^2)/729)*xp^11 +        (122560313/530456850 - (16*Pi^2)/729)*xp^12 +        ((-160*xp^3)/729 - (160*xp^4)/729 - (160*xp^5)/729 - (160*xp^6)/729 -          (160*xp^7)/729 - (160*xp^8)/729 - (160*xp^9)/729 - (160*xp^10)/729 -          (160*xp^11)/729 - (160*xp^12)/729)*log(xp)) +      xp^12*(-32308435451977/7352131941000 + (1808*Pi^2)/4455 -        (16*Zeta(3))/81) + xp^11*(-332396464217/74263959000 +        (16384*Pi^2)/40095 - (16*Zeta(3))/81) +      xp^10*(-3859244471/843908625 + (1502*Pi^2)/3645 - (16*Zeta(3))/81) +      xp^9*(-80798657/17222625 + (2125*Pi^2)/5103 - (16*Zeta(3))/81) +      xp^8*(-64824761/13395375 + (718*Pi^2)/1701 - (16*Zeta(3))/81) +      xp^7*(-25670/5103 + (3656*Pi^2)/8505 - (16*Zeta(3))/81) +      xp^6*(-289138/54675 + (536*Pi^2)/1215 - (16*Zeta(3))/81) +      xp^5*(-4126/729 + (62*Pi^2)/135 - (16*Zeta(3))/81) +      xp^4*(-4562/729 + (40*Pi^2)/81 - (16*Zeta(3))/81) +      xp^3*(-5518/729 + (16*Pi^2)/27 - (16*Zeta(3))/81)) +    log(xp)*(xp^12*(316490509436748089/8491712391855000 -        (15277196348*Pi^2)/1750507605 + (88*Pi^4)/243 -        (43592*Zeta(3))/25515) + xp^11*(9318954679953043/257324617935000 -        (8508459896*Pi^2)/972504225 + (88*Pi^4)/243 - (13784*Zeta(3))/8505) +      xp^10*(9368123204261/265831216875 - (14111092*Pi^2)/1607445 +        (88*Pi^4)/243 - (12944*Zeta(3))/8505) +      xp^9*(186730645709/5425126875 - (70885784*Pi^2)/8037225 +        (88*Pi^4)/243 - (1712*Zeta(3))/1215) +      xp^8*(47650167169/1406514375 - (71360084*Pi^2)/8037225 + (88*Pi^4)/243 -        (1552*Zeta(3))/1215) + xp^7*(54427838/1607445 -        (72074552*Pi^2)/8037225 + (88*Pi^4)/243 - (272*Zeta(3))/243) +      xp^6*(28598876/820125 - (1494536*Pi^2)/164025 + (88*Pi^4)/243 -        (224*Zeta(3))/243) + xp^5*(138932/3645 - (170852*Pi^2)/18225 +        (88*Pi^4)/243 - (160*Zeta(3))/243) +      xp^4*(34384/729 - (808*Pi^2)/81 + (88*Pi^4)/243 - (64*Zeta(3))/243) +      xp^3*(59024/729 - (9032*Pi^2)/729 + (88*Pi^4)/243 +        (128*Zeta(3))/243)) +    L*(((-4288/243 + (64*Pi^2)/81)*xp^3 + (-4544/243 + (64*Pi^2)/81)*xp^4 +        (-4672/243 + (64*Pi^2)/81)*xp^5 + (-213952/10935 + (64*Pi^2)/81)*        xp^6 + (-43328/2187 + (64*Pi^2)/81)*xp^7 +        (-7655072/382725 + (64*Pi^2)/81)*xp^8 + (-367312/18225 + (64*Pi^2)/81)*        xp^9 + (-6037088/297675 + (64*Pi^2)/81)*xp^10 +        (-728272/35721 + (64*Pi^2)/81)*xp^11 +        (-5431811408/265228425 + (64*Pi^2)/81)*xp^12)*log(xp)^2 +      NF*((11216/6561 - (128*Pi^2)/729)*xp^3 + (5696/6561 - (32*Pi^2)/243)*        xp^4 + (96476/164025 - (80*Pi^2)/729)*xp^5 +        (70564/164025 - (208*Pi^2)/2187)*xp^6 +        (519818/1607445 - (184*Pi^2)/2187)*xp^7 +        (19587733/80372250 - (824*Pi^2)/10935)*xp^8 +        (261027719/1446700500 - (248*Pi^2)/3645)*xp^9 +        (647718961/5063451750 - (1576*Pi^2)/25515)*xp^10 +        (101650336001/1225355323500 - (1436*Pi^2)/25515)*xp^11 +        (160049565331/3676065970500 - (11804*Pi^2)/229635)*xp^12 +        ((-4016/2187 + (64*Pi^2)/729)*xp^3 + (-2384/2187 + (64*Pi^2)/729)*          xp^4 + (-8272/10935 + (64*Pi^2)/729)*xp^5 +          (-5968/10935 + (64*Pi^2)/729)*xp^6 + (-6032/15309 + (64*Pi^2)/729)*          xp^7 + (-105884/382725 + (64*Pi^2)/729)*xp^8 +          (-208582/1148175 + (64*Pi^2)/729)*xp^9 +          (-821932/8037225 + (64*Pi^2)/729)*xp^10 +          (-606454/17681895 + (64*Pi^2)/729)*xp^11 +          (6623174/265228425 + (64*Pi^2)/729)*xp^12)*log(xp) +        ((640*xp^3)/729 + (640*xp^4)/729 + (640*xp^5)/729 + (640*xp^6)/729 +          (640*xp^7)/729 + (640*xp^8)/729 + (640*xp^9)/729 + (640*xp^10)/729 +          (640*xp^11)/729 + (640*xp^12)/729)*log(xp)^2) +      log(xp)*(xp^3*(26360/729 - (640*Pi^2)/243 + (64*Zeta(3))/81) +        xp^4*(16552/729 - (448*Pi^2)/243 + (64*Zeta(3))/81) +        xp^5*(11432/729 - (1832*Pi^2)/1215 + (64*Zeta(3))/81) +        xp^6*(598424/54675 - (176*Pi^2)/135 + (64*Zeta(3))/81) +        xp^7*(12592/1701 - (1096*Pi^2)/945 + (64*Zeta(3))/81) +        xp^8*(61486888/13395375 - (992*Pi^2)/945 + (64*Zeta(3))/81) +        xp^9*(39041906/17222625 - (24524*Pi^2)/25515 + (64*Zeta(3))/81) +        xp^10*(247134032/843908625 - (4528*Pi^2)/5103 + (64*Zeta(3))/81) +        xp^11*(-5273965199/3713197950 - (231316*Pi^2)/280665 +          (64*Zeta(3))/81) + xp^12*(-5388564510499/1838032985250 -          (43172*Pi^2)/56133 + (64*Zeta(3))/81)) +      xp^3*(-74600/2187 + (1168*Pi^2)/243 - (32*Pi^4)/243 -        (64*Zeta(3))/243) + xp^4*(-42904/2187 + (2672*Pi^2)/729 -        (32*Pi^4)/243 + (32*Zeta(3))/243) +      xp^5*(-157438/10935 + (20042*Pi^2)/6075 - (32*Pi^4)/243 +        (80*Zeta(3))/243) + xp^6*(-28387466/2460375 + (507088*Pi^2)/164025 -        (32*Pi^4)/243 + (112*Zeta(3))/243) +      xp^7*(-46717007/4822335 + (23681926*Pi^2)/8037225 - (32*Pi^4)/243 +        (136*Zeta(3))/243) + xp^8*(-35288084569/4219543125 +        (4555898*Pi^2)/1607445 - (32*Pi^4)/243 + (776*Zeta(3))/1215) +      xp^9*(-159428935237/21700507500 + (4407563*Pi^2)/1607445 -        (32*Pi^4)/243 + (856*Zeta(3))/1215) +      xp^10*(-1735208026756/265831216875 + (21404644*Pi^2)/8037225 -        (32*Pi^4)/243 + (6472*Zeta(3))/8505) +      xp^11*(-601342062497531/102929847174000 + (5045663141*Pi^2)/1945008450 -        (32*Pi^4)/243 + (6892*Zeta(3))/8505) +      xp^12*(-267643751709518839/50950274351130000 + (44332128997*Pi^2)/        17505076050 - (32*Pi^4)/243 + (21796*Zeta(3))/25515)) +    xp^3*(-172532/2187 + (21893*Pi^2)/2187 - (280*Pi^4)/729 +      (25312*Zeta(3))/729 - (40*Pi^2*Zeta(3))/27) +    xp^4*(-101182/2187 + (3257*Pi^2)/729 - (148*Pi^4)/729 +      (27040*Zeta(3))/729 - (40*Pi^2*Zeta(3))/27) +    xp^5*(-1978456/54675 + (628906*Pi^2)/273375 - (437*Pi^4)/3645 +      (27760*Zeta(3))/729 - (40*Pi^2*Zeta(3))/27) +    xp^6*(-126982126/4100625 + (786911*Pi^2)/820125 - (244*Pi^4)/3645 +      (422624*Zeta(3))/10935 - (40*Pi^2*Zeta(3))/27) +    xp^7*(-3112993277/112521150 + (14521*Pi^2)/31255875 - (724*Pi^4)/25515 +      (85348*Zeta(3))/2187 - (40*Pi^2*Zeta(3))/27) +    xp^8*(-9973670791589/393824025000 - (415225439*Pi^2)/562605750 +      (47*Pi^4)/25515 + (15038404*Zeta(3))/382725 - (40*Pi^2*Zeta(3))/27) +    xp^9*(-321862711363211/13671319725000 - (6751924141*Pi^2)/5063451750 +      (151*Pi^4)/5670 + (719744*Zeta(3))/18225 - (40*Pi^2*Zeta(3))/27) +    xp^10*(-14818798420198481/669894666525000 - (370431277*Pi^2)/202538070 +      Pi^4/21 + (11801176*Zeta(3))/297675 - (40*Pi^2*Zeta(3))/27) +    xp^11*(-149437215575521521839/7133038409158200000 -      (121360781670817*Pi^2)/53915634234000 + (76*Pi^4)/1155 +      (7101931*Zeta(3))/178605 - (40*Pi^2*Zeta(3))/27) +    xp^12*(-4699140937492992936949/235390267502220600000 -      (253954264232743*Pi^2)/97048141621200 + (13780*Pi^4)/168399 +      (10571270371*Zeta(3))/265228425 - (40*Pi^2*Zeta(3))/27));

 Spqqb1pgq0sigma0gg:=(5*xp^4)/216 + (19*xp^5)/360 + (13*xp^6)/162 + (601*xp^7)/5670 +  (3943*xp^8)/30240 + (1991*xp^9)/12960 + (717793*xp^10)/4082400 +  (8849927*xp^11)/44906400 + (1065221*xp^12)/4898880 +  e*((5*xp^4)/216 + (19*xp^5)/360 + (13*xp^6)/162 + (601*xp^7)/5670 +    (3943*xp^8)/30240 + (1991*xp^9)/12960 + (717793*xp^10)/4082400 +    (8849927*xp^11)/44906400 + (1065221*xp^12)/4898880) +  e^2*((5*xp^4)/216 + (19*xp^5)/360 + (13*xp^6)/162 + (601*xp^7)/5670 +    (3943*xp^8)/30240 + (1991*xp^9)/12960 + (717793*xp^10)/4082400 +    (8849927*xp^11)/44906400 + (1065221*xp^12)/4898880) +  e^3*((5*xp^4)/216 + (19*xp^5)/360 + (13*xp^6)/162 + (601*xp^7)/5670 +    (3943*xp^8)/30240 + (1991*xp^9)/12960 + (717793*xp^10)/4082400 +    (8849927*xp^11)/44906400 + (1065221*xp^12)/4898880);

 Spqqb1sigma1qg:=(-95*xp^4)/1296 - (1583*xp^5)/10800 - (157*xp^6)/810 - (90343*xp^7)/396900 -  (1071773*xp^8)/4233600 - (4456769*xp^9)/16329600 -  (1483084033*xp^10)/5143824000 - (186872801377*xp^11)/622402704000 -  (21001883491*xp^12)/67898476800 +  L*((-5*xp^4)/216 - (19*xp^5)/360 - (13*xp^6)/162 - (601*xp^7)/5670 -    (3943*xp^8)/30240 - (1991*xp^9)/12960 - (717793*xp^10)/4082400 -    (8849927*xp^11)/44906400 - (1065221*xp^12)/4898880) +  ((5*xp^4)/108 + (19*xp^5)/180 + (13*xp^6)/81 + (601*xp^7)/2835 +    (3943*xp^8)/15120 + (1991*xp^9)/6480 + (717793*xp^10)/2041200 +    (8849927*xp^11)/22453200 + (1065221*xp^12)/2449440)*log(xp) +  e*((-1895/7776 + (5*Pi^2)/864)*xp^4 + (-152611/324000 + (19*Pi^2)/1440)*    xp^5 + (-175943/291600 + (13*Pi^2)/648)*xp^6 +    (-349587227/500094000 + (601*Pi^2)/22680)*xp^7 +    (-4139744947/5334336000 + (3943*Pi^2)/120960)*xp^8 +    (-17313432191/20575296000 + (1991*Pi^2)/51840)*xp^9 +    (-5824414148299/6481218240000 + (717793*Pi^2)/16329600)*xp^10 +    (-8191172398524641/8626501477440000 + (8849927*Pi^2)/179625600)*xp^11 +    (-936655237435979/941072888448000 + (1065221*Pi^2)/19595520)*xp^12 +    L^2*((-5*xp^4)/432 - (19*xp^5)/720 - (13*xp^6)/324 - (601*xp^7)/11340 -      (3943*xp^8)/60480 - (1991*xp^9)/25920 - (717793*xp^10)/8164800 -      (8849927*xp^11)/89812800 - (1065221*xp^12)/9797760) +    ((125*xp^4)/648 + (2153*xp^5)/5400 + (74*xp^6)/135 +      (132413*xp^7)/198450 + (1623793*xp^8)/2116800 + (6965429*xp^9)/8164800 +      (2387503213*xp^10)/2571912000 + (309532789597*xp^11)/311201352000 +      (35765846551*xp^12)/33949238400)*log(xp) +    ((-5*xp^4)/108 - (19*xp^5)/180 - (13*xp^6)/81 - (601*xp^7)/2835 -      (3943*xp^8)/15120 - (1991*xp^9)/6480 - (717793*xp^10)/2041200 -      (8849927*xp^11)/22453200 - (1065221*xp^12)/2449440)*log(xp)^2 +    L*((-125*xp^4)/1296 - (2153*xp^5)/10800 - (37*xp^6)/135 -      (132413*xp^7)/396900 - (1623793*xp^8)/4233600 -      (6965429*xp^9)/16329600 - (2387503213*xp^10)/5143824000 -      (309532789597*xp^11)/622402704000 - (35765846551*xp^12)/67898476800 +      ((5*xp^4)/108 + (19*xp^5)/180 + (13*xp^6)/81 + (601*xp^7)/2835 +        (3943*xp^8)/15120 + (1991*xp^9)/6480 + (717793*xp^10)/2041200 +        (8849927*xp^11)/22453200 + (1065221*xp^12)/2449440)*log(xp)));

 Spqqb1sigma1qqb:=(2*xp^7)/1701 + (11*xp^8)/2835 + (29*xp^9)/3645 + (5021*xp^10)/382725 +  (53597*xp^11)/2806650 + (29467*xp^12)/1148175 +  e*((17*xp^7)/6615 + (8803*xp^8)/1190700 + (60941*xp^9)/4592700 +    (9279521*xp^10)/482233500 + (962002717*xp^11)/38900169000 +    (234108031*xp^12)/7956852750 + L*((2*xp^7)/1701 + (11*xp^8)/2835 +      (29*xp^9)/3645 + (5021*xp^10)/382725 + (53597*xp^11)/2806650 +      (29467*xp^12)/1148175) + ((-4*xp^7)/1701 - (22*xp^8)/2835 -      (58*xp^9)/3645 - (10042*xp^10)/382725 - (53597*xp^11)/1403325 -      (58934*xp^12)/1148175)*log(xp)) +  e^2*((172531/37507050 - Pi^2/3402)*xp^7 +    (6413579/500094000 - (11*Pi^2)/11340)*xp^8 +    (131364839/5786802000 - (29*Pi^2)/14580)*xp^9 +    (20078264483/607614210000 - (5021*Pi^2)/1530900)*xp^10 +    (23357582275901/539156342340000 - (53597*Pi^2)/11226600)*xp^11 +    (1471010379617/27570494778750 - (29467*Pi^2)/4592700)*xp^12 +    L^2*(xp^7/1701 + (11*xp^8)/5670 + (29*xp^9)/7290 + (5021*xp^10)/765450 +      (53597*xp^11)/5613300 + (29467*xp^12)/2296350) +    ((-34*xp^7)/6615 - (8803*xp^8)/595350 - (60941*xp^9)/2296350 -      (9279521*xp^10)/241116750 - (962002717*xp^11)/19450084500 -      (234108031*xp^12)/3978426375)*log(xp) +    ((4*xp^7)/1701 + (22*xp^8)/2835 + (58*xp^9)/3645 + (10042*xp^10)/382725 +      (53597*xp^11)/1403325 + (58934*xp^12)/1148175)*log(xp)^2 +    L*((17*xp^7)/6615 + (8803*xp^8)/1190700 + (60941*xp^9)/4592700 +      (9279521*xp^10)/482233500 + (962002717*xp^11)/38900169000 +      (234108031*xp^12)/7956852750 + ((-4*xp^7)/1701 - (22*xp^8)/2835 -        (58*xp^9)/3645 - (10042*xp^10)/382725 - (53597*xp^11)/1403325 -        (58934*xp^12)/1148175)*log(xp)));

 SpqQ1pgq0sigma0gg:=(5*xp^4)/216 + (19*xp^5)/360 + (131*xp^6)/1620 + (407*xp^7)/3780 +  (12097*xp^8)/90720 + (42983*xp^9)/272160 + (35279*xp^10)/194400 +  (9161813*xp^11)/44906400 + (20263247*xp^12)/89812800 +  e*((5*xp^4)/216 + (19*xp^5)/360 + (131*xp^6)/1620 + (407*xp^7)/3780 +    (12097*xp^8)/90720 + (42983*xp^9)/272160 + (35279*xp^10)/194400 +    (9161813*xp^11)/44906400 + (20263247*xp^12)/89812800) +  e^2*((5*xp^4)/216 + (19*xp^5)/360 + (131*xp^6)/1620 + (407*xp^7)/3780 +    (12097*xp^8)/90720 + (42983*xp^9)/272160 + (35279*xp^10)/194400 +    (9161813*xp^11)/44906400 + (20263247*xp^12)/89812800) +  e^3*((5*xp^4)/216 + (19*xp^5)/360 + (131*xp^6)/1620 + (407*xp^7)/3780 +    (12097*xp^8)/90720 + (42983*xp^9)/272160 + (35279*xp^10)/194400 +    (9161813*xp^11)/44906400 + (20263247*xp^12)/89812800);

 SpqQ1sigma1qg:=(-95*xp^4)/1296 - (1583*xp^5)/10800 - (3179*xp^6)/16200 -  (61781*xp^7)/264600 - (3334427*xp^8)/12700800 - (97872497*xp^9)/342921600 -  (74306579*xp^10)/244944000 - (197487952663*xp^11)/622402704000 -  (408184522717*xp^12)/1244805408000 +  L*((-5*xp^4)/216 - (19*xp^5)/360 - (131*xp^6)/1620 - (407*xp^7)/3780 -    (12097*xp^8)/90720 - (42983*xp^9)/272160 - (35279*xp^10)/194400 -    (9161813*xp^11)/44906400 - (20263247*xp^12)/89812800) +  ((5*xp^4)/108 + (19*xp^5)/180 + (131*xp^6)/810 + (407*xp^7)/1890 +    (12097*xp^8)/45360 + (42983*xp^9)/136080 + (35279*xp^10)/97200 +    (9161813*xp^11)/22453200 + (20263247*xp^12)/44906400)*log(xp) +  e*((-1895/7776 + (5*Pi^2)/864)*xp^4 + (-152611/324000 + (19*Pi^2)/1440)*    xp^5 + (-55769/91125 + (131*Pi^2)/6480)*xp^6 +    (-29972023/41674500 + (407*Pi^2)/15120)*xp^7 +    (-12917339653/16003008000 + (12097*Pi^2)/362880)*xp^8 +    (-381000965183/432081216000 + (42983*Pi^2)/1088640)*xp^9 +    (-292026135497/308629440000 + (35279*Pi^2)/777600)*xp^10 +    (-8648813249577359/8626501477440000 + (9161813*Pi^2)/179625600)*xp^11 +    (-18158481094448501/17253002954880000 + (20263247*Pi^2)/359251200)*xp^12 +    L^2*((-5*xp^4)/432 - (19*xp^5)/720 - (131*xp^6)/3240 - (407*xp^7)/7560 -      (12097*xp^8)/181440 - (42983*xp^9)/544320 - (35279*xp^10)/388800 -      (9161813*xp^11)/89812800 - (20263247*xp^12)/179625600) +    ((125*xp^4)/648 + (2153*xp^5)/5400 + (4489*xp^6)/8100 +      (90271*xp^7)/132300 + (5028007*xp^8)/6350400 +      (152031077*xp^9)/171460800 + (118758119*xp^10)/122472000 +      (324470680843*xp^11)/311201352000 + (689033126137*xp^12)/622402704000)*    log(xp) + ((-5*xp^4)/108 - (19*xp^5)/180 - (131*xp^6)/810 -      (407*xp^7)/1890 - (12097*xp^8)/45360 - (42983*xp^9)/136080 -      (35279*xp^10)/97200 - (9161813*xp^11)/22453200 -      (20263247*xp^12)/44906400)*log(xp)^2 +    L*((-125*xp^4)/1296 - (2153*xp^5)/10800 - (4489*xp^6)/16200 -      (90271*xp^7)/264600 - (5028007*xp^8)/12700800 -      (152031077*xp^9)/342921600 - (118758119*xp^10)/244944000 -      (324470680843*xp^11)/622402704000 - (689033126137*xp^12)/1244805408000 +      ((5*xp^4)/108 + (19*xp^5)/180 + (131*xp^6)/810 + (407*xp^7)/1890 +        (12097*xp^8)/45360 + (42983*xp^9)/136080 + (35279*xp^10)/97200 +        (9161813*xp^11)/22453200 + (20263247*xp^12)/44906400)*log(xp)));

 SpqQ1sigma1qqb:=(2*xp^7)/1701 + (11*xp^8)/2835 + (122*xp^9)/15309 + (5041*xp^10)/382725 +  (161849*xp^11)/8419950 + (327122*xp^12)/12629925 +  e*((17*xp^7)/6615 + (8803*xp^8)/1190700 + (128311*xp^9)/9644670 +    (9340201*xp^10)/482233500 + (2918191909*xp^11)/116700507000 +    (5233525147*xp^12)/175050760500 + L*((2*xp^7)/1701 + (11*xp^8)/2835 +      (122*xp^9)/15309 + (5041*xp^10)/382725 + (161849*xp^11)/8419950 +      (327122*xp^12)/12629925) + ((-4*xp^7)/1701 - (22*xp^8)/2835 -      (244*xp^9)/15309 - (10082*xp^10)/382725 - (161849*xp^11)/4209975 -      (654244*xp^12)/12629925)*log(xp)) +  e^2*((172531/37507050 - Pi^2/3402)*xp^7 +    (6413579/500094000 - (11*Pi^2)/11340)*xp^8 +    (276677719/12152284200 - (61*Pi^2)/30618)*xp^9 +    (20219477203/607614210000 - (5041*Pi^2)/1530900)*xp^10 +    (70872125680637/1617469027020000 - (161849*Pi^2)/33679800)*xp^11 +    (131470682637881/2426203540530000 - (163561*Pi^2)/25259850)*xp^12 +    L^2*(xp^7/1701 + (11*xp^8)/5670 + (61*xp^9)/15309 + (5041*xp^10)/765450 +      (161849*xp^11)/16839900 + (163561*xp^12)/12629925) +    ((-34*xp^7)/6615 - (8803*xp^8)/595350 - (128311*xp^9)/4822335 -      (9340201*xp^10)/241116750 - (2918191909*xp^11)/58350253500 -      (5233525147*xp^12)/87525380250)*log(xp) +    ((4*xp^7)/1701 + (22*xp^8)/2835 + (244*xp^9)/15309 +      (10082*xp^10)/382725 + (161849*xp^11)/4209975 + (654244*xp^12)/12629925)*    log(xp)^2 + L*((17*xp^7)/6615 + (8803*xp^8)/1190700 +      (128311*xp^9)/9644670 + (9340201*xp^10)/482233500 +      (2918191909*xp^11)/116700507000 + (5233525147*xp^12)/175050760500 +      ((-4*xp^7)/1701 - (22*xp^8)/2835 - (244*xp^9)/15309 -        (10082*xp^10)/382725 - (161849*xp^11)/4209975 -        (654244*xp^12)/12629925)*log(xp)));



==> anc/sigma.m <==
(* This file contains the LO, NLO and NNLO partonic cross-sections for the gluon-fusion process, through the highest order in epsilon needed for the N3LO cross section*)
(*----------------------------------------------------------------------------------------*)
(* d1[1-x] is delta(1-x), and DD[n_,x] = [log(1-x)^n/(1-x)]_+, the plus-distribution. e denotes the dimensional regulator epsilon, and L = Log[muf^2/mh^2].*)
(* To numerically evaluate the cross-sections, you may convert to the format of the Mathematica Package HPL (http://krone.physik.unizh.ch/~maitreda/HPL/) by applying the replacement rule H[a__,x_]->HPL[{a},x] .*)


sigma0gg = d1[1-x]*(e^3+e^2+e+1)

sigma1gg = (-280/3*x+(2-1/x-x+x^2)*L^3+23/8*Pi^2/x+45/8*Pi^2*x-23/8*Pi^2*x^2-57/8*Pi^2+352/9*x^2+280/3-352/9/x+(-12/(-1+x)+6/(-1+x)/x+18*x/(-1+x)-12*x^2/(-1+x)+6*x^3/(-1+x))*H[0, 0, 0, x]+(-24/(-1+x)+12/(-1+x)/x+36*x/(-1+x)-24*x^2/(-1+x)+12*x^3/(-1+x))*H[0, 0, 1, x]+(-24/(-1+x)+12/(-1+x)/x+36*x/(-1+x)-24*x^2/(-1+x)+12*x^3/(-1+x))*H[0, 1, 0, x]+(-48/(-1+x)+24/(-1+x)/x+72*x/(-1+x)-48*x^2/(-1+x)+24*x^3/(-1+x))*H[0, 1, 1, x]+(-24/(-1+x)+12/(-1+x)/x+36*x/(-1+x)-24*x^2/(-1+x)+12*x^3/(-1+x))*H[1, 0, 0, x]+(-48/(-1+x)+24/(-1+x)/x+72*x/(-1+x)-48*x^2/(-1+x)+24*x^3/(-1+x))*H[1, 0, 1, x]+(-48/(-1+x)+24/(-1+x)/x+72*x/(-1+x)-48*x^2/(-1+x)+24*x^3/(-1+x))*H[1, 1, 0, x]+(96-48/x-48*x+48*x^2)*H[1, 1, 1, x]+(1/2*L^2*Pi^2+(Pi^2-3)*L-12+Pi^2-11/60*Pi^4)*d1[1-x]+(-L^3-3*L^2+(-6+3/2*Pi^2)*L+3/2*Pi^2+14*Zeta[3])*DD[0, x]+(6*L^2-3*Pi^2+12*L+12)*DD[1, x]+(-12*L-12)*DD[2, x]+(-218/(-3+3*x)+3*Pi^2*x^2/(-1+x)+3*Pi^2/(-1+x)+68/3/(-1+x)/x-3*Pi^2*x^3/(-2+2*x)-3/2*Pi^2/(-1+x)/x+106*x/(-1+x)-9*Pi^2*x/(-2+2*x)-218*x^2/(-3+3*x)+68*x^3/(-3+3*x))*H[0, x]+(112-3*Pi^2*x^2-6*Pi^2-136/3/x+3*Pi^2/x-100*x+3*Pi^2*x+136/3*x^2)*H[1, x]+(-34/(-1+x)+23/2/(-1+x)/x+51*x/(-1+x)-34*x^2/(-1+x)+23*x^3/(-2+2*x))*H[0, 0, x]+(-68/(-1+x)+23/(-1+x)/x+102*x/(-1+x)-68*x^2/(-1+x)+23*x^3/(-1+x))*H[0, 1, x]+(-68/(-1+x)+23/(-1+x)/x+102*x/(-1+x)-68*x^2/(-1+x)+23*x^3/(-1+x))*H[1, 0, x]+(114-46/x-90*x+46*x^2)*H[1, 1, x]+((9*x/(-1+x)-6*x^2/(-1+x)-6/(-1+x)+3*x^3/(-1+x)+3/(-1+x)/x)*H[0,x]-45/4*x+(-6/x-6*x+6*x^2+12)*H[1, x]+23/4*x^2+57/4-23/4/x)*L^2+(3/2*Pi^2*x+56+(-12/(-1+x)+6/(-1+x)/x+18*x/(-1+x)-12*x^2/(-1+x)+6*x^3/(-1+x))*H[0, 0, x]+68/3*x^2+(-24/(-1+x)+12/(-1+x)/x+36*x/(-1+x)-24*x^2/(-1+x)+12*x^3/(-1+x))*H[0, 1, x]+(-34/(-1+x)+23/2/(-1+x)/x+51*x/(-1+x)-34*x^2/(-1+x)+23*x^3/(-2+2*x))*H[0, x]-50*x+(48-24/x-24*x+24*x^2)*H[1, 1, x]-3/2*Pi^2*x^2+(-24/(-1+x)+12/(-1+x)/x+36*x/(-1+x)-24*x^2/(-1+x)+12*x^3/(-1+x))*H[1, 0, x]+(57-23/x-45*x+23*x^2)*H[1, x]+3/2*Pi^2/x-3*Pi^2-68/3/x)*L+14*Zeta[3]/x+14*x*Zeta[3]-14*x^2*Zeta[3]-28*Zeta[3]+8*DD[3, x])*e^2+((L*Pi^2+Pi^2-3)*d1[1-x]+(-6*L-3*L^2+3/2*Pi^2)*DD[0, x]+(12*L+12)*DD[1, x]-12*DD[2, x]+(6-3/x-3*x+3*x^2)*L^2+(57/2+(-12/(-1+x)+6/(-1+x)/x+18*x/(-1+x)-12*x^2/(-1+x)+6*x^3/(-1+x))*H[0, x]+23/2*x^2+(24-12/x-12*x+12*x^2)*H[1, x]-23/2/x-45/2*x)*L+44+(-34/(-1+x)+23/2/(-1+x)/x+51*x/(-1+x)-34*x^2/(-1+x)+23*x^3/(-2+2*x))*H[0, x]-44*x+(-12/(-1+x)+6/(-1+x)/x+18*x/(-1+x)-12*x^2/(-1+x)+6*x^3/(-1+x))*H[0, 0, x]+(-24/(-1+x)+12/(-1+x)/x+36*x/(-1+x)-24*x^2/(-1+x)+12*x^3/(-1+x))*H[0, 1, x]+3/2*Pi^2/x+3/2*Pi^2*x+(-24/(-1+x)+12/(-1+x)/x+36*x/(-1+x)-24*x^2/(-1+x)+12*x^3/(-1+x))*H[1, 0, x]+(48-24/x-24*x+24*x^2)*H[1, 1, x]-3*Pi^2-3/2*Pi^2*x^2+50/3*x^2+(57-23/x-45*x+23*x^2)*H[1, x]-50/3/x)*e+Pi^2*d1[1-x]-6*L*DD[0, x]+12*DD[1, x]+(-6/x-6*x+6*x^2+12)*L+33/2+(-12/(-1+x)+6/(-1+x)/x+18*x/(-1+x)-12*x^2/(-1+x)+6*x^3/(-1+x))*H[0, x]-11/2/x-33/2*x+11/2*x^2+(24-12/x-12*x+12*x^2)*H[1, x]

sigma1qg = (12-10/3*x+7/12*Pi^2/x+1/4*Pi^2*x-5/6*Pi^2-8/x+(-2/9/x-1/9*x+2/9)*L^3+28/9*Zeta[3]/x+14/9*x*Zeta[3]-28/9*Zeta[3]+(20/3-1/3*Pi^2-14/3/x+1/3*Pi^2/x-2*x+1/6*Pi^2*x)*H[0, x]+(40/3-2/3*Pi^2-28/3/x+2/3*Pi^2/x-4*x+1/3*Pi^2*x)*H[1, x]+(10/3-7/3/x-x)*H[0, 0, x]+(20/3-14/3/x-2*x)*H[0, 1, x]+(20/3-14/3/x-2*x)*H[1, 0, x]+(40/3-28/3/x-4*x)*H[1, 1, x]+((4/3-4/3/x-2/3*x)*H[1, x]-7/6/x-1/2*x+(2/3-2/3/x-1/3*x)*H[0, x]+5/3)*L^2+((10/3-7/3/x-x)*H[0, x]+(4/3-4/3/x-2/3*x)*H[0, 0, x]+20/3+(8/3-8/3/x-4/3*x)*H[1, 0, x]+(16/3-16/3/x-8/3*x)*H[1, 1, x]-1/3*Pi^2+1/3*Pi^2/x+(8/3-8/3/x-4/3*x)*H[0, 1, x]+(20/3-14/3/x-2*x)*H[1, x]-14/3/x-2*x+1/6*Pi^2*x)*L+(4/3-4/3/x-2/3*x)*H[0,0, 0, x]+(8/3-8/3/x-4/3*x)*H[0, 0, 1, x]+(8/3-8/3/x-4/3*x)*H[0, 1, 0, x]+(16/3-16/3/x-8/3*x)*H[0, 1, 1, x]+(8/3-8/3/x-4/3*x)*H[1, 0, 0, x]+(16/3-16/3/x-8/3*x)*H[1, 0, 1, x]+(16/3-16/3/x-8/3*x)*H[1, 1, 0, x]+(32/3-32/3/x-16/3*x)*H[1, 1, 1, x])*e^2+((2/3-2/3/x-1/3*x)*L^2+((8/3-8/3/x-4/3*x)*H[1, x]+10/3-x-7/3/x+(4/3-4/3/x-2/3*x)*H[0, x])*L+16/3+(20/3-14/3/x-2*x)*H[1, x]+(16/3-16/3/x-8/3*x)*H[1, 1, x]-1/3*Pi^2-10/3/x+(8/3-8/3/x-4/3*x)*H[1, 0,x]+1/3*Pi^2/x-4/3*x+(8/3-8/3/x-4/3*x)*H[0, 1, x]+1/6*Pi^2*x+(10/3-7/3/x-x)*H[0, x]+(4/3-4/3/x-2/3*x)*H[0, 0, x])*e+(4/3-4/3/x-2/3*x)*L+2-1/x+(8/3-8/3/x-4/3*x)*H[1, x]-1/3*x+(4/3-4/3/x-2/3*x)*H[0, x]

sigma1qqb = ((-16/9+16/27/x-16/27*x^2+16/9*x)*L^2+((-64/9+64/27/x+64/9*x-64/27*x^2)*H[1, x]-64/27+64/81/x-64/81*x^2+64/27*x+(-32/9+32/27/x+32/9*x-32/27*x^2)*H[0, x])*L-416/81+(-128/27+128/81/x+128/27*x-128/81*x^2)*H[1, x]+8/27*Pi^2*x^2+8/9*Pi^2+416/243/x+(-64/9+64/27/x+64/9*x-64/27*x^2)*H[1, 0, x]+(-128/9+128/27/x+128/9*x-128/27*x^2)*H[1, 1, x]-8/27*Pi^2/x+416/81*x+(-64/9+64/27/x+64/9*x-64/27*x^2)*H[0, 1, x]-8/9*Pi^2*x-416/243*x^2+(-64/27+64/81/x+64/27*x-64/81*x^2)*H[0, x]+(-32/9+32/27/x+32/9*x-32/27*x^2)*H[0, 0, x])*e^2+((-32/9+32/27/x+32/9*x-32/27*x^2)*L+(-64/9+64/27/x+64/9*x-64/27*x^2)*H[1, x]-64/27+64/81/x-64/81*x^2+64/27*x+(-32/9+32/27/x+32/9*x-32/27*x^2)*H[0, x])*e-32/9+32/27/x+32/9*x-32/27*x^2

sigma2gg = -19751/48*x+7055/16*x^2-6107/16/x-15/2*Pi^2/(-1+x)/x-141*Pi^2*x/(-2+2*x)+443*Pi^2*x^2/(-4+4*x)-495*Pi^2*x^3/(-8+8*x)+18523/48+61*Pi^2/(-2+2*x)-270*x*Zeta[3]/(1+x)-90*Zeta[3]/x/(1+x)+144*Zeta[3]/(-1+x)/(1+x)-126*x^2*Zeta[3]/(1+x)-63*x^3*Zeta[3]/(1+x)+72*DD[3, x]-207/2*Zeta[3]/(-1+x)/x/(1+x)+171/2*x^2*Zeta[3]/(-1+x)/(1+x)+261/2*x^3*Zeta[3]/(-1+x)/(1+x)-171/2*x^4*Zeta[3]/(-1+x)/(1+x)+((432-216/x-216*x+216*x^2)*H[1, 1, x]+NF*(37/36*x+(8/3*x+8/3)*H[0, 0, x]+(8/3*x+8/3)*H[0, 1, x]-785/108*x^2+(-17/9/(-1+x)/x-7/(-9+9*x)-7*x/(-3+3*x)+61*x^2/(-9+9*x)-25*x^3/(-9+9*x))*H[0, x]-4/9*Pi^2-49/36-4/9*Pi^2*x+641/108/x+(2/3*x+34/9/x-8/3-34/9*x^2)*H[1, x])+(-36*x^2/(1+x)-54*x/(1+x)-18/x/(1+x)-18*x^3/(1+x)-36/(1+x))*H[-1, 0, x]+21*Pi^2*x^2/(1+x)+6*Pi^2/x/(1+x)-2161/8/x-1513/8*x+(330*x^2-330/x+381-348*x)*H[1, x]+(54/(-1+x)/(1+x)+36/(-1+x)/x/(1+x)+144*x/(-1+x)/(1+x)-54*x^2/(-1+x)/(1+x)-144*x^3/(-1+x)/(1+x)+54*x^4/(-1+x)/(1+x))*H[0, 0, x]+(-1059*x^2/(-2+2*x)+561*x^3/(-2+2*x)-537/(-2+2*x)+837*x/(-2+2*x)+231/2/(-1+x)/x)*H[0, x]+(-144-144*x+378*x/(-1+x)+126/(-1+x)/x-252*x^2/(-1+x)-252/(-1+x)+126*x^3/(-1+x))*H[0, 1, x]+2161/8*x^2+(-252/(-1+x)+126/(-1+x)/x+378*x/(-1+x)-252*x^2/(-1+x)+126*x^3/(-1+x))*H[1, 0, x]+27*Pi^2/(2+2*x)-9*Pi^2*x^3/(1+x)+1781/8+36*Pi^2*x/(1+x))*L+(NF*(17/18/x-2/3+1/6*x-17/18*x^2+H[0, x]*(2/3*x+2/3))+141/2+H[1, x]*(-36/x+72-36*x+36*x^2)-297/4/x-249/4*x+297/4*x^2+H[0, x]*(18*x^3/(-1+x)+18/(-1+x)/x+54*x/(-1+x)-72*x^2/(-1+x)))*L^2+NF*(-8887/648*x^2+1267/432*x-7/3*Zeta[3]-497/216-1/3*Zeta[3]/x-17/6*x*Zeta[3]+35*Pi^2/(-108+108*x)+(-49/18+1/36*Pi^2/x-1/36*Pi^2+641/54/x+1/72*Pi^2*x-785/54*x^2+83/36*x)*H[1, x]+17/54*Pi^2/(-1+x)/x+(-13*x/(-4+4*x)-13/(-9+9*x)-17/9/(-1+x)/x+39*x^2/(-4+4*x)-11*x^3/(-3+3*x))*H[0,0, x]+11*Pi^2*x/(-24+24*x)+(-14*x/(-3+3*x)-14/(-9+9*x)-34/9/(-1+x)/x+122*x^2/(-9+9*x)-50*x^3/(-9+9*x))*H[0, 1, x]+11*Pi^2*x^3/(-18+18*x)+(41/(-6+6*x)-17/3/(-1+x)/x-21*x/(-4+4*x)+29*x^2/(-4+4*x)-17*x^3/(-3+3*x))*H[1, 0, x]+(-16/3+68/9/x+4/3*x-68/9*x^2)*H[1, 1, x]+14939/1296/x+(16/3+16/3*x)*H[0, 0, 1, x]+(-641/108/(-1+x)/x-2/3*Pi^2+299/(-108+108*x)-2/3*Pi^2*x-37*x/(-24+24*x)+3041*x^2/(-216+216*x)-298*x^3/(-27+27*x))*H[0, x]+(16/3+16/3*x)*H[0, 1, 1, x]+(-1/6+1/6/x+1/12*x)*H[1, 0, 0, x]+(-1/6+1/6/x+1/12*x)*H[1, 1, 0, x]+(4+4*x)*H[0, 1, 0, x]-43*Pi^2*x^2/(-24+24*x)+(10/3+10/3*x)*H[0, 0, 0, x])+(-5083/(-8+8*x)-9*Pi^2/(-1+x)/(1+x)+2069/8/(-1+x)/x-27*Pi^2*x/(-1+x)/(1+x)+9*Pi^2*x^2/(-1+x)/(1+x)+5655*x/(-8+8*x)-15*Pi^2*x^4/(-1+x)/(1+x)+2027*x^3/(-4+4*x)-6427*x^2/(-8+8*x)+57/2*Pi^2*x^3/(-1+x)/(1+x)-3*Pi^2/(-1+x)/x/(1+x))*H[0, x]+(2159/4+21*Pi^2/x/(1+x)+15/4*Pi^2/(-1+x)/x/(1+x)-2295/4/x+399/4*Pi^2*x/(-1+x)/(1+x)+108*Pi^2*x^2/(1+x)-947/2*x-9*Pi^2*x^3/(1+x)-393/4*Pi^2*x^3/(-1+x)/(1+x)+2295/4*x^2-33/4*Pi^2*x^4/(-1+x)/(1+x)-411/4*Pi^2*x^2/(-1+x)/(1+x)+93*Pi^2/(1+x)+417/4*Pi^2/(-1+x)/(1+x)+195*Pi^2*x/(1+x))*H[1, x]+(-18-21/x+63/2*x+33/2*x^2)*H[-1, 0, x]+(-1167/(-4+4*x)+231/2/(-1+x)/x+2097*x/(-4+4*x)-2481*x^2/(-4+4*x)+561*x^3/(-2+2*x))*H[0, 0, x]+(-1095*x^2/(-1+x)-633/(-1+x)+936*x/(-1+x)+264/(-1+x)/x+561*x^3/(-1+x))*H[0, 1, x]+(-1857/(-2+2*x)+1923/4/(-1+x)/x+3681*x/(-4+4*x)-885*x^2/(-1+x)+1815*x^3/(-4+4*x))*H[1, 0, x]+(762-660/x-696*x+660*x^2)*H[1, 1, x]+(-108*L+2*NF-33)*DD[2, x]+(36*L^2+(33-2*NF)*L-15*Pi^2+67-10/3*NF)*DD[1, x]+((1/2*NF-33/4)*L^2+(15/2*Pi^2+5/3*NF-67/2)*L+NF*(14/9-1/3*Pi^2)+11/2*Pi^2-101/3+351/2*Zeta[3])*DD[0, x]+(-3*L^2*Pi^2+(-171/2*Zeta[3]+27/2+11/4*Pi^2+NF*(-11/6-1/6*Pi^2))*L-1/80*Pi^4+67/12*Pi^2+837/16+NF*(-5/18*Pi^2-247/36+5/6*Zeta[3])-165/4*Zeta[3])*d1[1-x]-180*Zeta[3]/(1+x)+(-3501/32*Pi^2/(-1+x)/x-13/4*Pi^4/(-1+x)/x-7987*Pi^2*x/(-16+16*x)-39*Pi^4*x/(-4+4*x)+10287*Pi^2*x^2/(-16+16*x)+53*Pi^4*x^2/(-10+10*x)-37879*Pi^2*x^3/(-96+96*x)-59*Pi^4*x^3/(-20+20*x)-3*Pi^4*x^4/(-10+10*x)-697/80*Pi^4/(-1+x)/(1+x)-219/80*Pi^4/x/(1+x)-657*Pi^4*x/(80+80*x)+27*Pi^4*x^2/(5+5*x)+3*Pi^4*x^3/(1+x)-614485/288/x/(1+x)+17491*Pi^2/(-48+48*x)+199*Pi^4/(-20+20*x)-219*Pi^4/(40+40*x)-2024*x/(9+9*x)+44767*x^2/(144+144*x)+708373*x^3/(288+288*x)+179/80*Pi^4/(-1+x)/x/(1+x)+55/16*Pi^4*x/(-1+x)/(1+x)+1567/80*Pi^4*x^2/(-1+x)/(1+x)-421/40*Pi^4*x^3/(-1+x)/(1+x)+27/8*Pi^4*x^4/(-1+x)/(1+x)+3/10*Pi^4*x^5/(-1+x)/(1+x)-10069/(48+48*x)-162*x*Zeta[3]/(1+x)-321*Zeta[3]/x/(1+x)+1020*Zeta[3]/(-1+x)/(1+x)+438*x^2*Zeta[3]/(1+x)+168*x^3*Zeta[3]/(1+x)-120*DD[4, x]-1425/2*Zeta[3]/(-1+x)/x/(1+x)+414*x^2*Zeta[3]/(-1+x)/(1+x)+5373/4*x^3*Zeta[3]/(-1+x)/(1+x)-4797/4*x^4*Zeta[3]/(-1+x)/(1+x)-513*x*Zeta[3]/(-1+x)/(1+x)-636*Zeta[3]/(1+x)+(-31529/24*x+12923/8*x^2-11975/8/x+349/4*Pi^2/(-1+x)/(1+x)-309/2*Pi^2*x/(-1+x)/(1+x)+891/8*Pi^2*x^2/(-1+x)/(1+x)-1579/8*Pi^2*x^4/(-1+x)/(1+x)+1691/8*Pi^2*x^3/(-1+x)/(1+x)-421/8*Pi^2/(-1+x)/x/(1+x)+30673/24-540*x*Zeta[3]/(1+x)-180*Zeta[3]/x/(1+x)+360*Zeta[3]/(-1+x)/(1+x)-252*x^2*Zeta[3]/(1+x)-126*x^3*Zeta[3]/(1+x)-279*Zeta[3]/(-1+x)/x/(1+x)+243*x^2*Zeta[3]/(-1+x)/(1+x)+477*x^3*Zeta[3]/(-1+x)/(1+x)-243*x^4*Zeta[3]/(-1+x)/(1+x)-72*x*Zeta[3]/(-1+x)/(1+x)+NF*((-34/3/(-1+x)/x-4/(-3+3*x)-34*x/(-3+3*x)+104*x^2/(-3+3*x)-50*x^3/(-3+3*x))*H[0, 1, x]+(32/3+32/3*x)*H[0, 1, 0, x]+H[1, x]*(-1/18*Pi^2+19/3*x-635/18*x^2+1/36*Pi^2*x+587/18/x+1/18*Pi^2/x-71/6)+163/24*x-22/3*Zeta[3]+(16+16*x)*H[0, 1, 1, x]+(1/3/x-1/3+1/6*x)*H[1, 1, 0, x]+(8+8*x)*H[0,0, 0, x]+(163/(-9+9*x)-83*x/(-6+6*x)-136/9/(-1+x)/x+341*x^2/(-18+18*x)-136*x^3/(-9+9*x))*H[1, 0, x]-503*Pi^2*x^2/(-108+108*x)+(40/3+40/3*x)*H[0, 0, 1, x]+(-17/3/(-1+x)/x-10/(-3+3*x)-15*x/(-2+2*x)+443*x^2/(-18+18*x)-91*x^3/(-9+9*x))*H[0, 0, x]+31*Pi^2/(-108+108*x)-2/3*Zeta[3]/x+(-16+68/3/x+4*x-68/3*x^2)*H[1, 1, x]+(1/3/x-1/3+1/6*x)*H[1, 0, 0, x]+7393/216/x+10*Pi^2*x/(-9+9*x)-329/36-25/3*x*Zeta[3]+119/108*Pi^2/(-1+x)/x+215*Pi^2*x^3/(-108+108*x)+H[0,x]*(-269*x/(-36+36*x)-587/36/(-1+x)/x-949*x^3/(-36+36*x)-5/3*Pi^2*x-5/3*Pi^2+55/(-6+6*x)+1319*x^2/(-36+36*x))-3959/108*x^2)+(-114/(1+x)-27*x/(1+x)-60/x/(1+x)+15*x^3/(1+x)+60*x^2/(1+x))*H[-1, 0, x]+(-414/(-1+x)/(1+x)+765/2/(-1+x)/x/(1+x)+1485/2*x/(-1+x)/(1+x)-657/2*x^2/(-1+x)/(1+x)-1056*x^3/(-1+x)/(1+x)+1659/2*x^4/(-1+x)/(1+x))*H[0, 0, x]+(1710*x^3/(-1+x)-3612*x^2/(-1+x)+3177*x/(-1+x)+918/(-1+x)/x-1968/(-1+x))*H[0, 1, x]+(2793*x^3/(-2+2*x)+2901/2/(-1+x)/x-2919/(-1+x)+6291*x/(-2+2*x)-2832*x^2/(-1+x))*H[1, 0, x]+(-2262/x-2502*x+2916+2262*x^2)*H[1, 1, x]+(108/(1+x)+162*x/(1+x)+54/x/(1+x))*H[-1, -1, 0, x]+(-162/(1+x)-81/x/(1+x)-243*x/(1+x)-72*x^2/(1+x)-36*x^3/(1+x))*H[-1, 0, 0, x]+(-144/(1+x)-72/x/(1+x)-216*x/(1+x)-144*x^2/(1+x)-72*x^3/(1+x))*H[-1, 0, 1, x]+(-72/(1+x)-36/x/(1+x)-108*x/(1+x)-72*x^2/(1+x)-54*x^3/(1+x))*H[0, -1, 0, x]+(-36*x^3/(-1+x)+198/(-1+x)/(1+x)+144/(-1+x)/x/(1+x)+540*x/(-1+x)/(1+x)-36/(-1+x)/x-198*x^2/(-1+x)/(1+x)-108*x/(-1+x)-522*x^3/(-1+x)/(1+x)+144*x^2/(-1+x)+234*x^4/(-1+x)/(1+x))*H[0, 0, 0, x]+(324*x^3/(-1+x)+612/(-1+x)/(1+x)+36/(-1+x)/x/(1+x)-792/(-1+x)+756*x/(-1+x)/(1+x)+324/(-1+x)/x-648*x^2/(-1+x)/(1+x)+972*x/(-1+x)-792*x^3/(-1+x)/(1+x)-468*x^2/(-1+x)+108*x^4/(-1+x)/(1+x))*H[0, 0, 1, x]+(288*x^3/(-1+x)+540/(-1+x)/(1+x)+216/(-1+x)/x/(1+x)-720/(-1+x)+936*x/(-1+x)/(1+x)+288/(-1+x)/x-576*x^2/(-1+x)/(1+x)+864*x/(-1+x)-963*x^3/(-1+x)/(1+x)-396*x^2/(-1+x)+189*x^4/(-1+x)/(1+x))*H[0, 1, 0, x]+(144/x+990/(-1+x)/x-1872*x+2970*x/(-1+x)-144*x^2-2304-828*x^2/(-1+x)-3276/(-1+x)+990*x^3/(-1+x))*H[0,1, 1, x]+(-648/(-1+x)+324/(-1+x)/x+972*x/(-1+x)-612*x^2/(-1+x)+324*x^3/(-1+x))*H[1, 0, 0, x]+(144/x+990/(-1+x)/x-1008*x+2970*x/(-1+x)-144*x^2-1440-828*x^2/(-1+x)-3276/(-1+x)+990*x^3/(-1+x))*H[1, 0, 1, x]+(-828*x^2/(-1+x)+144*x-144*x^2-288+144/x+72*x^3/(1+x)+1251/(-1+x)/(1+x)+990*x^3/(-1+x)+144/(1+x)+990/(-1+x)/x+2970*x/(-1+x)-3276/(-1+x)+216*x/(1+x)+144*x^2/(1+x)+45/(-1+x)/x/(1+x)+72/x/(1+x)-1233*x^2/(-1+x)/(1+x)-1179*x^3/(-1+x)/(1+x)-99*x^4/(-1+x)/(1+x)+1197*x/(-1+x)/(1+x))*H[1, 1, 0, x]+(2880-1440/x-1440*x+1440*x^2)*H[1, 1, 1,x]+H[-1, x]*(33/2*Pi^2/x/(1+x)+99*Pi^2*x/(2+2*x)+24*Pi^2*x^2/(1+x)+12*Pi^2*x^3/(1+x)+33*Pi^2/(1+x))+H[1, x]*(417/2*Pi^2/(-1+x)/(1+x)-33/2*Pi^2*x^4/(-1+x)/(1+x)+399/2*Pi^2*x/(-1+x)/(1+x)-393/2*Pi^2*x^3/(-1+x)/(1+x)+216*Pi^2*x^2/(1+x)+348*Pi^2*x/(1+x)-411/2*Pi^2*x^2/(-1+x)/(1+x)-8339/4/x-60*Pi^2*x^3/(1+x)+144*Pi^2/(1+x)+8233/4+84*Pi^2/x/(1+x)+8339/4*x^2+15/2*Pi^2/(-1+x)/x/(1+x)-7571/4*x)+H[0, x]*(-87*Pi^2*x/(-1+x)/(1+x)+2430*x/(-1+x)-11475*x^2/(-4+4*x)-8047/(-4+4*x)+13533*x^3/(-8+8*x)+21*Pi^2*x^2/(-1+x)/(1+x)+90*Pi^2*x^3/(-1+x)/(1+x)-21*Pi^2/(-1+x)/x/(1+x)-21*Pi^2/(-1+x)/(1+x)-45*Pi^2*x^4/(-1+x)/(1+x)+6739/8/(-1+x)/x)-360*Zeta[3]/(1+x))*L+(-12*Pi^2*x^3/(1+x)+H[1, x]*(-558*x+531*x^2-531/x+1287/2)-5753/16*x+(-36*x^2/(1+x)-54*x/(1+x)-18/x/(1+x)-18*x^3/(1+x)-36/(1+x))*H[-1, 0, x]+57*Pi^2*x/(1+x)+H[0, x]*(765/4/(-1+x)/x-825*x^2/(-1+x)-384/(-1+x)+1623*x^3/(-4+4*x)+2619*x/(-4+4*x))+9*Pi^2/x/(1+x)+(648-324/x-324*x+324*x^2)*H[1, 1, x]+33*Pi^2*x^2/(1+x)-7671/16/x+45*Pi^2/(2+2*x)+(72/(-1+x)/(1+x)-72*x^2/(-1+x)/(1+x)-198*x^3/(-1+x)/(1+x)+72*x^4/(-1+x)/(1+x)+54/(-1+x)/x/(1+x)+198*x/(-1+x)/(1+x))*H[0, 0, x]+NF*(-2/3*Pi^2*x+(4+4*x)*H[0, 1, x]+(10/3+10/3*x)*H[0, 0, x]-635/72*x^2+H[1, x]*(x-4+17/3/x-17/3*x^2)-71/24-2/3*Pi^2+587/72/x+35/24*x+H[0, x]*(-1/(-3+3*x)-17*x/(-6+6*x)+26*x^2/(-3+3*x)-25*x^3/(-6+6*x)-17/6/(-1+x)/x))+6421/16+(-216+540*x/(-1+x)-360*x^2/(-1+x)+180*x^3/(-1+x)-216*x+180/(-1+x)/x-360/(-1+x))*H[0, 1, x]+7671/16*x^2+(180*x^3/(-1+x)+180/(-1+x)/x-360/(-1+x)+540*x/(-1+x)-360*x^2/(-1+x))*H[1, 0, x])*L^2+(NF*(17/18/x-2/3+1/6*x-17/18*x^2+H[0, x]*(2/3*x+2/3))+141/2+H[1, x]*(-36/x+72-36*x+36*x^2)-297/4/x-249/4*x+297/4*x^2+H[0, x]*(18*x^3/(-1+x)+18/(-1+x)/x+54*x/(-1+x)-72*x^2/(-1+x)))*L^3+(-6489/(-2+2*x)+3765/2*x/(-1+x)/(1+x)+6471/4/(-1+x)/x-2433/2*x^2/(-1+x)/(1+x)+11313*x/(-4+4*x)-5577/4*x^3/(-1+x)/(1+x)-2289*x^2/(-1+x)+3645/4*x^4/(-1+x)/(1+x)+5139*x^3/(-4+4*x)+1593/4/(-1+x)/(1+x)-1509/4/(-1+x)/x/(1+x))*H[0, 1, 0, x]+(-396-9678*x^2/(-1+x)-5154/(-1+x)+4416*x^3/(-1+x)+540/x+2469/(-1+x)/x+1296*x+8424*x/(-1+x)-936*x^2)*H[0, 1, 1, x]+(-6177/(-2+2*x)+6351/4/(-1+x)/x+12537*x/(-4+4*x)-2853*x^2/(-1+x)+5811*x^3/(-4+4*x))*H[1, 0, 0, x]+(-918-7494*x^2/(-1+x)-7812/(-1+x)+3624*x^3/(-1+x)+738/x+3732/(-1+x)/x+774*x+8460*x/(-1+x)-738*x^2)*H[1, 0, 1, x]+(-918+1617/2*x^4/(-1+x)/(1+x)-738*x^2+738/x-10470/(-1+x)-120*x^2/(1+x)+774*x+3231/2/(-1+x)/(1+x)-5310*x^2/(-1+x)+2832*x^3/(-1+x)+4995/(-1+x)/x+8496*x/(-1+x)+120/x/(1+x)+54*x/(1+x)-2427/2*x^3/(-1+x)/(1+x)-30*x^3/(1+x)+2439*x/(-1+x)/(1+x)-2481*x^2/(-1+x)/(1+x)-2421/2/(-1+x)/x/(1+x)+228/(1+x))*H[1, 1, 0, x]+(5832-4524/x-5004*x+4524*x^2)*H[1, 1, 1, x]+H[-1, x]*(231*Pi^2/(4+4*x)+54*x^3*Zeta[3]/(1+x)+117/4*Pi^2/x/(1+x)+441/2*Zeta[3]/x/(1+x)+117*Pi^2*x/(8+8*x)+108*x^2*Zeta[3]/(1+x)-39*Pi^2*x^2/(1+x)-117*Pi^2*x^3/(8+8*x)+441*Zeta[3]/(1+x)+1323*x*Zeta[3]/(2+2*x))+H[1, x]*(-18331/6*x+40805/12*x^2-19093/6/x-30*Pi^2*x^2/(1+x)+30*Pi^2/x/(1+x)+817/2*Pi^2/(-1+x)/(1+x)+27*Pi^2*x/(2+2*x)-15*Pi^2*x^3/(2+2*x)+57*Pi^2/(1+x)-101/2*Pi^2*x/(-1+x)/(1+x)-435/4*Pi^2*x^2/(-1+x)/(1+x)-1227/4*Pi^2*x^4/(-1+x)/(1+x)+1419/4*Pi^2*x^3/(-1+x)/(1+x)-1173/4*Pi^2/(-1+x)/x/(1+x)+35989/12-432*x*Zeta[3]/(1+x)-144*Zeta[3]/x/(1+x)+2619/2*Zeta[3]/(-1+x)/(1+x)-360*x^2*Zeta[3]/(1+x)-198*x^3*Zeta[3]/(1+x)-1215/2*Zeta[3]/(-1+x)/x/(1+x)-909/2*x^2*Zeta[3]/(-1+x)/(1+x)+1125/2*x^3*Zeta[3]/(-1+x)/(1+x)-531/2*x^4*Zeta[3]/(-1+x)/(1+x)+765/2*x*Zeta[3]/(-1+x)/(1+x)-288*Zeta[3]/(1+x))+H[0, x]*(-1269*x*Zeta[3]/(2+2*x)-495*x^3*Zeta[3]/(2+2*x)+2435/8*Pi^2*x^3/(-1+x)/(1+x)-393/2*Pi^2*x^4/(-1+x)/(1+x)+34423/24/(-1+x)/x+585/2*x^2*Zeta[3]/(-1+x)/(1+x)-423*Zeta[3]/(1+x)-85481/(-24+24*x)-507/8*Pi^2/(-1+x)/x/(1+x)+62657*x/(-16+16*x)-110129*x^2/(-24+24*x)+138343*x^3/(-48+48*x)-351/2*x^4*Zeta[3]/(-1+x)/(1+x)-248*Pi^2*x/(-1+x)/(1+x)+83/2*Pi^2*x^2/(-1+x)/(1+x)+1143/2*x^3*Zeta[3]/(-1+x)/(1+x)-477/2*Zeta[3]/(-1+x)/(1+x)-585/2*Zeta[3]/(-1+x)/x/(1+x)-1305/2*x*Zeta[3]/(-1+x)/(1+x)+269/2*Pi^2/(-1+x)/(1+x)-423/2*Zeta[3]/x/(1+x)-369*x^2*Zeta[3]/(1+x))+NF*(4159/288*x+67/540*Pi^4-81659/1296*x^2+162217/2592/x+4163/1296*Pi^2/(-1+x)/x+245*Pi^2*x/(-216+216*x)-2999*Pi^2*x^2/(-324+324*x)+8363*Pi^2*x^3/(-1296+1296*x)-143*Pi^2/(-81+81*x)-1/36*Pi^4/x+89/1080*Pi^4*x-8039/432+19/3*Zeta[3]/(-1+x)/x+121*x*Zeta[3]/(-12+12*x)-115*x^2*Zeta[3]/(-4+4*x)+11*x^3*Zeta[3]/(-1+x)+(-8-364*x^3/(-9+9*x)-64/(-9+9*x)-32/9/x-236/9/(-1+x)/x-44*x/(-3+3*x)+64/9*x^2+688*x^2/(-9+9*x))*H[0, 1, 1, x]+(-4/3-172/9/(-1+x)/x+395/(-18+18*x)-16/9/x-14*x/(-1+x)+16/9*x^2+4/3*x-169*x^3/(-9+9*x)+211*x^2/(-9+9*x))*H[1, 0, 0, x]+(-8/3-307/9/(-1+x)/x+337/(-9+9*x)-32/9/x-89*x/(-4+4*x)+32/9*x^2+8/3*x-304*x^3/(-9+9*x)+1357*x^2/(-36+36*x))*H[1, 1, 0, x]+H[0, x]*(239*Pi^2*x^3/(-108+108*x)-2/3*Zeta[3]/x-26/3*Zeta[3]-7393/216/(-1+x)/x+821/(-24+24*x)+119/108*Pi^2/(-1+x)/x-29/3*x*Zeta[3]+41*Pi^2*x/(-24+24*x)+59*Pi^2/(-54+54*x)-12065*x^3/(-216+216*x)-5093*x/(-432+432*x)-1249*Pi^2*x^2/(-216+216*x)+27275*x^2/(-432+432*x))+H[1, x]*(-169/9+221*Pi^2*x/(-72+72*x)-1993/27*x^2+5/6*Zeta[3]-158*Pi^2/(-27+27*x)+3737/54/x+187*Pi^2*x^3/(-54+54*x)-5/6*Zeta[3]/x+92/27*Pi^2/(-1+x)/x+61/4*x-919*Pi^2*x^2/(-216+216*x)-5/12*x*Zeta[3])+(-587/36/(-1+x)/x-16/9*Pi^2+287/(-36+36*x)-16/9*Pi^2*x-239*x/(-24+24*x)+10067*x^2/(-216+216*x)-1691*x^3/(-54+54*x))*H[0, 0, x]+(-949*x^3/(-18+18*x)-5/2*Pi^2+55/(-3+3*x)+664*x^2/(-9+9*x)+1/18*Pi^2/x-587/18/(-1+x)/x-29/12*Pi^2*x-139*x/(-9+9*x))*H[0, 1, x]+(1/12*Pi^2+2621/(-54+54*x)-1/24*Pi^2*x-1/12*Pi^2/x-2321/54/(-1+x)/x+3035*x^2/(-54+54*x)-235*x/(-9+9*x)-2465*x^3/(-54+54*x))*H[1, 0, x]+(-71/3+587/9/x+161/12*x-635/9*x^2)*H[1, 1,x]+(-2-115*x^3/(-9+9*x)-101/(-18+18*x)-8/9/x-59/9/(-1+x)/x-20*x/(-3+3*x)+16/9*x^2+551*x^2/(-18+18*x))*H[0, 0, 0, x]+(-4-214*x^3/(-9+9*x)-80/(-9+9*x)-16/9/x-118/9/(-1+x)/x-11*x/(-1+x)+32/9*x^2+475*x^2/(-9+9*x))*H[0, 0, 1, x]+(-4-232*x^3/(-9+9*x)-59/(-18+18*x)-16/9/x-152/9/(-1+x)/x-131*x/(-12+12*x)+32/9*x^2+1777*x^2/(-36+36*x))*H[0, 1, 0, x]+(-8/3+334/(-9+9*x)-32/9/x-304/9/(-1+x)/x+8/3*x-67*x/(-3+3*x)+32/9*x^2+349*x^2/(-9+9*x)-304*x^3/(-9+9*x))*H[1, 0, 1, x]+(-32+136/3/x+8*x-136/3*x^2)*H[1, 1, 1, x]+(26/3+26/3*x)*H[0, 0, 0, 0, x]+(16+16*x)*H[0, 0, 0, 1, x]+(52/3+52/3*x)*H[0, 0, 1, 0, x]+(80/3+80/3*x)*H[0, 0, 1, 1, x]+(35/3+1/3/x+73/6*x)*H[0, 1, 0, 0, x]+(64/3+64/3*x)*H[0,1, 0, 1, x]+(21+1/3/x+43/2*x)*H[0, 1, 1, 0, x]+(32+32*x)*H[0, 1, 1, 1, x]+(-2/3+2/3/x+1/3*x)*H[1, 0, 0, 0, x]+(-2/3+2/3/x+1/3*x)*H[1, 0, 0, 1, x]+(-1/6+1/6/x+1/12*x)*H[1, 0, 1, 0, x]+(-7/6+7/6/x+7/12*x)*H[1, 1, 0, 0, x]+(-2/3+2/3/x+1/3*x)*H[1, 1, 0, 1, x]+(-2/3+2/3/x+1/3*x)*H[1, 1, 1, 0, x]-25*Zeta[3]/(-6+6*x))+(-111-103/x+303/2*x+117*x^2+369*Pi^2*x/(4+4*x)+15*Pi^2*x^3/(2+2*x)+123*Pi^2/(2+2*x)+15*Pi^2*x^2/(1+x)+123/4*Pi^2/x/(1+x))*H[-1, 0, x]+(6*Pi^2/(1+x)+6739/8/(-1+x)/x+1704*x^3/(-1+x)+123/2*Pi^2*x^2/(-1+x)/(1+x)-17925/(-8+8*x)+22119*x/(-8+8*x)-24097*x^2/(-8+8*x)+48*Pi^2*x^2/(1+x)+81/2*Pi^2*x^3/(-1+x)/(1+x)-123/2*Pi^2*x^4/(-1+x)/(1+x)+3*Pi^2/x/(1+x)-87*Pi^2*x/(-1+x)/(1+x)-39/2*Pi^2/(-1+x)/(1+x)+9*Pi^2*x/(1+x)-18*Pi^2/(-1+x)/x/(1+x))*H[0, 0, x]+(45*Pi^2*x^3/(2+2*x)+117*Pi^2*x/(2+2*x)-489/2*Pi^2*x/(-1+x)/(1+x)+13667*x^3/(-4+4*x)-8993/(-2+2*x)-225/2*Pi^2/(-1+x)/x/(1+x)+5424*x/(-1+x)+33/2*Pi^2*x^2/(-1+x)/(1+x)+39*Pi^2/(1+x)+7407/4/(-1+x)/x-150*Pi^2*x^4/(-1+x)/(1+x)-6029*x^2/(-1+x)+27/2*Pi^2/(-1+x)/(1+x)+216*Pi^2*x^3/(-1+x)/(1+x)+39/2*Pi^2/x/(1+x)+69*Pi^2*x^2/(1+x))*H[0, 1, x]+(19089*x/(-4+4*x)-20605/(-4+4*x)-9757*x^2/(-2+2*x)-255/4*Pi^2/(-1+x)/x/(1+x)-255/4*Pi^2*x/(-1+x)/(1+x)-321/4*Pi^2*x^2/(-1+x)/(1+x)+117/4*Pi^2*x^3/(-1+x)/(1+x)+39*Pi^2/(1+x)+11205/4/(-1+x)/x+69*Pi^2*x^2/(1+x)+411/4*Pi^2/(-1+x)/(1+x)+45*Pi^2*x^3/(2+2*x)+10593*x^3/(-4+4*x)+39/2*Pi^2/x/(1+x)-423/4*Pi^2*x^4/(-1+x)/(1+x)+117*Pi^2*x/(2+2*x))*H[1, 0, x]+(4220+174*Pi^2/x-15565/4*x+84*Pi^2/(1+x)+546*Pi^2*x+138*Pi^2*x^2/(1+x)-426*Pi^2*x^3/(-1+x)/(1+x)-69*Pi^2*x^4/(-1+x)/(1+x)+42*Pi^2/x/(1+x)+4203*x^2+66*Pi^2*x^3/(1+x)+420*Pi^2/(-1+x)/(1+x)-189*Pi^2*x^2+408*Pi^2*x/(-1+x)/(1+x)-369*Pi^2*x^2/(-1+x)/(1+x)-4203/x+24*Pi^2/(-1+x)/x/(1+x)+126*Pi^2*x/(1+x))*H[1, 1, x]+(237/(1+x)+111/x/(1+x)-231*x^3/(2+2*x)+135*x/(2+2*x)-228*x^2/(1+x))*H[-1, -1, 0, x]+(-675/(2+2*x)-333/2/x/(1+x)-297*x/(4+4*x)+282*x^2/(1+x)+489*x^3/(4+4*x))*H[-1,0, 0, x]+(-228/(1+x)-120/x/(1+x)-54*x/(1+x)+120*x^2/(1+x)+30*x^3/(1+x))*H[-1, 0, 1, x]+(-123/(1+x)-60/x/(1+x)-81*x/(2+2*x)+72*x^2/(1+x)+45*x^3/(2+2*x))*H[0, -1, 0, x]+(198/(-1+x)-135/(-1+x)/x-450*x^2/(-1+x)/(1+x)-423*x/(-1+x)-1479*x^3/(-1+x)/(1+x)+558*x^2/(-1+x)+4263/4*x^4/(-1+x)/(1+x)-234*x^3/(-1+x)-1929/4/(-1+x)/(1+x)+1035/2/(-1+x)/x/(1+x)+1059*x/(-1+x)/(1+x))*H[0, 0, 0, x]+(-6897/(-2+2*x)+8205/4*x/(-1+x)/(1+x)+6747/4/(-1+x)/x-4185/4*x^2/(-1+x)/(1+x)+12537*x/(-4+4*x)-5295/4*x^3/(-1+x)/(1+x)-2493*x^2/(-1+x)+1833/4*x^4/(-1+x)/(1+x)+5415*x^3/(-4+4*x)+2331/4/(-1+x)/(1+x)-3075/4/(-1+x)/x/(1+x))*H[0, 0, 1, x]+(138-4*NF+240*L)*DD[3, x]+(-162*L^2+(6*NF-207)*L+93*Pi^2+26/3*NF-167)*DD[2, x]+(36*L^3+(171/2-3*NF)*L^2+(-26/3*NF-72*Pi^2+167)*L+497/3-990*Zeta[3]-181/4*Pi^2+NF*(-86/9+11/6*Pi^2))*DD[1, x]+(-111*Pi^2/(2+2*x)-111/4*Pi^2/x/(1+x)-333*Pi^2*x/(4+4*x)+3*Pi^2*x^2/(1+x)+3*Pi^2*x^3/(2+2*x))*H[-1, -1, x]+(33*Pi^2/(1+x)+33/2*Pi^2/x/(1+x)+99*Pi^2*x/(2+2*x)+33*Pi^2*x^2/(1+x)+111*Pi^2*x^3/(4+4*x))*H[0, -1, x]+(-234/(1+x)-117/x/(1+x)-351*x/(1+x)+36*x^2/(1+x)+18*x^3/(1+x))*H[-1, -1, -1, 0, x]+(315/(1+x)+315/2/x/(1+x)+945*x/(2+2*x)-54*x^2/(1+x)-27*x^3/(1+x))*H[-1, -1, 0, 0, x]+(216/(1+x)+108/x/(1+x)+324*x/(1+x))*H[-1, -1, 0, 1, x]+(126/(1+x)+63/x/(1+x)+189*x/(1+x))*H[-1, 0, -1, 0, x]+(-234/(1+x)-117/x/(1+x)-351*x/(1+x)-72*x^2/(1+x)-36*x^3/(1+x))*H[-1, 0, 0, 0, x]+(-324/(1+x)-162/x/(1+x)-486*x/(1+x)-144*x^2/(1+x)-72*x^3/(1+x))*H[-1, 0, 0, 1, x]+(-144/(1+x)-72/x/(1+x)-216*x/(1+x)-180*x^2/(1+x)-90*x^3/(1+x))*H[-1,0, 1, 0, x]+(-288/(1+x)-144/x/(1+x)-432*x/(1+x)-288*x^2/(1+x)-144*x^3/(1+x))*H[-1, 0, 1, 1, x]+(108/(1+x)+54/x/(1+x)+162*x/(1+x)+108*x^2/(1+x)+117*x^3/(1+x))*H[0, -1, -1, 0, x]+(-162/(1+x)-81/x/(1+x)-243*x/(1+x)-162*x^2/(1+x)-315*x^3/(2+2*x))*H[0, -1, 0, 0, x]+(-144/(1+x)-72/x/(1+x)-216*x/(1+x)-144*x^2/(1+x)-108*x^3/(1+x))*H[0, -1, 0, 1, x]+(-72/(1+x)-36/x/(1+x)-108*x/(1+x)-72*x^2/(1+x)-63*x^3/(1+x))*H[0, 0, -1, 0, x]+(-36/(-1+x)/x-108*x/(-1+x)+144*x^2/(-1+x)-36*x^3/(-1+x)+144/(1+x)+279/(-1+x)/(1+x)+72/x/(1+x)+216/(-1+x)/x/(1+x)+216*x/(1+x)+630*x/(-1+x)/(1+x)+1152*x^2/(1+x)+729*x^2/(-1+x)/(1+x)-1683*x^3/(-1+x)/(1+x)+270*x^4/(-1+x)/(1+x))*H[0, 0, 0, 0, x]+(-72/(-1+x)/x-216*x/(-1+x)-90*x^2+288*x^2/(-1+x)-72*x^3/(-1+x)+252/(-1+x)/(1+x)+432/(-1+x)/x/(1+x)+1224*x/(-1+x)/(1+x)+864*x^2/(1+x)+522*x^2/(-1+x)/(1+x)+288*x^3/(1+x)-1764*x^3/(-1+x)/(1+x)+414*x^4/(-1+x)/(1+x))*H[0, 0, 0, 1, x]+(72/(-1+x)-108/(-1+x)/x-324*x/(-1+x)+360*x^2/(-1+x)-108*x^3/(-1+x)+72/(1+x)+270/(-1+x)/(1+x)+36/x/(1+x)+648/(-1+x)/x/(1+x)+108*x/(1+x)+1548*x/(-1+x)/(1+x)+576*x^2/(1+x)+234*x^2/(-1+x)/(1+x)-4149/2*x^3/(-1+x)/(1+x)+1323/2*x^4/(-1+x)/(1+x))*H[0, 0, 1, 0, x]+(-144/(-1+x)/x-432*x/(-1+x)-90*x^2+576*x^2/(-1+x)-144*x^3/(-1+x)+306/(-1+x)/(1+x)+990/(-1+x)/x/(1+x)+2430*x/(-1+x)/(1+x)+432*x^2/(1+x)+36*x^2/(-1+x)/(1+x)+144*x^3/(1+x)-2718*x^3/(-1+x)/(1+x)+1080*x^4/(-1+x)/(1+x))*H[0, 0, 1, 1, x]+(72/(-1+x)-108/(-1+x)/x-324*x/(-1+x)+360*x^2/(-1+x)-108*x^3/(-1+x)+72/(1+x)+306/(-1+x)/(1+x)+36/x/(1+x)+648/(-1+x)/x/(1+x)+108*x/(1+x)+1440*x/(-1+x)/(1+x)+576*x^2/(1+x)+198*x^2/(-1+x)/(1+x)-3915/2*x^3/(-1+x)/(1+x)+1089/2*x^4/(-1+x)/(1+x))*H[0, 1, 0, 0, x]+(144/(-1+x)-216/(-1+x)/x-648*x/(-1+x)-90*x^2+720*x^2/(-1+x)-216*x^3/(-1+x)+180/(-1+x)/(1+x)+1332/(-1+x)/x/(1+x)+2772*x/(-1+x)/(1+x)+432*x^2/(1+x)+162*x^2/(-1+x)/(1+x)+144*x^3/(1+x)-3042*x^3/(-1+x)/(1+x)+1224*x^4/(-1+x)/(1+x))*H[0, 1, 0, 1, x]+(144/(-1+x)-216/(-1+x)/x-648*x/(-1+x)+720*x^2/(-1+x)-216*x^3/(-1+x)+180/(1+x)+297/(-1+x)/(1+x)+90/x/(1+x)+1359/(-1+x)/x/(1+x)+270*x/(1+x)+2799*x/(-1+x)/(1+x)+468*x^2/(1+x)-9*x^2/(-1+x)/(1+x)+90*x^3/(1+x)-3078*x^3/(-1+x)/(1+x)+1152*x^4/(-1+x)/(1+x))*H[0, 1, 1, 0, x]+(-6912+288/x-6048*x-378*x^2-6957/(-1+x)/(1+x)+2061/(-1+x)/x/(1+x)-2835*x/(-1+x)/(1+x)+216*x^2/(1+x)+6795*x^2/(-1+x)/(1+x)+72*x^3/(1+x)+2403*x^3/(-1+x)/(1+x)+2079*x^4/(-1+x)/(1+x))*H[0, 1, 1, 1, x]+(144/(-1+x)-72/(-1+x)/x-216*x/(-1+x)+144*x^2/(-1+x)-72*x^3/(-1+x)+72/(1+x)-639/2/(-1+x)/(1+x)+36/x/(1+x)+783/2/(-1+x)/x/(1+x)+108*x/(1+x)+783/2*x/(-1+x)/(1+x)+576*x^2/(1+x)+1845/2*x^2/(-1+x)/(1+x)-1665/2*x^3/(-1+x)/(1+x)+711/2*x^4/(-1+x)/(1+x))*H[1, 0, 0, 0, x]+(288/(-1+x)-144/(-1+x)/x-432*x/(-1+x)-90*x^2+288*x^2/(-1+x)-144*x^3/(-1+x)-954/(-1+x)/(1+x)+954/(-1+x)/x/(1+x)+954*x/(-1+x)/(1+x)+432*x^2/(1+x)+1368*x^2/(-1+x)/(1+x)+144*x^3/(1+x)-1170*x^3/(-1+x)/(1+x)+900*x^4/(-1+x)/(1+x))*H[1, 0, 0, 1, x]+(432/(-1+x)-216/(-1+x)/x-648*x/(-1+x)+432*x^2/(-1+x)-216*x^3/(-1+x)+180/(1+x)-2331/2/(-1+x)/(1+x)+90/x/(1+x)+2691/2/(-1+x)/x/(1+x)+270*x/(1+x)+2691/2*x/(-1+x)/(1+x)+468*x^2/(1+x)+2961/2*x^2/(-1+x)/(1+x)+90*x^3/(1+x)-3213/2*x^3/(-1+x)/(1+x)+2331/2*x^4/(-1+x)/(1+x))*H[1, 0, 1, 0, x]+(-5184+288/x-4320*x-378*x^2-6957/(-1+x)/(1+x)+2061/(-1+x)/x/(1+x)-2835*x/(-1+x)/(1+x)+216*x^2/(1+x)+6795*x^2/(-1+x)/(1+x)+72*x^3/(1+x)+2403*x^3/(-1+x)/(1+x)+2079*x^4/(-1+x)/(1+x))*H[1, 0, 1, 1, x]+(288/(-1+x)-144/(-1+x)/x-432*x/(-1+x)+288*x^2/(-1+x)-144*x^3/(-1+x)+324/(1+x)-1431/2/(-1+x)/(1+x)+162/x/(1+x)+2079/2/(-1+x)/x/(1+x)+486*x/(1+x)+2079/2*x/(-1+x)/(1+x)+648*x^2/(1+x)+2241/2*x^2/(-1+x)/(1+x)+180*x^3/(1+x)-2529/2*x^3/(-1+x)/(1+x)+1395/2*x^4/(-1+x)/(1+x))*H[1, 1, 0, 0, x]+(-2880+288/x-2016*x-378*x^2+288/(1+x)-4464/(-1+x)/(1+x)+144/x/(1+x)+2160/(-1+x)/x/(1+x)+432*x/(1+x)-432*x/(-1+x)/(1+x)+504*x^2/(1+x)+4338*x^2/(-1+x)/(1+x)+216*x^3/(1+x)+36*x^3/(-1+x)/(1+x)+1890*x^4/(-1+x)/(1+x))*H[1, 1, 0, 1, x]+(-576+288/x+288*x-288*x^2+648/(1+x)-1944/(-1+x)/(1+x)+324/x/(1+x)+2304/(-1+x)/x/(1+x)+972*x/(1+x)+2016*x/(-1+x)/(1+x)+1080*x^2/(1+x)+2124*x^2/(-1+x)/(1+x)+504*x^3/(1+x)-2520*x^3/(-1+x)/(1+x)+1476*x^4/(-1+x)/(1+x))*H[1, 1, 1, 0, x]+(-90*x^2+2880/(1+x)-2880/x/(1+x)+2880*x/(1+x)+90*x^2/(1+x)+2970*x^3/(1+x))*H[1, 1, 1, 1, x]+(-3*L^3*Pi^2+(27/2+9/8*Pi^2-243/2*Zeta[3]+NF*(-1/4*Pi^2-11/6))*L^2+(NF*(5/3*Zeta[3]-13/18*Pi^2-271/18)+167/12*Pi^2-168*Zeta[3]+879/8-1/8*Pi^4)*L-17/18*Pi^2+609/8*Pi^2*Zeta[3]+NF*(32/27*Pi^2-16027/432+247/1620*Pi^4+67/36*Zeta[3])-243/80*Pi^4+8397/32-701/4*Zeta[3]-1161/2*Zeta[5])*d1[1-x]+((1/2*NF-33/4)*L^3+(21/2*Pi^2-167/4+13/6*NF)*L^2+(NF*(43/9-11/12*Pi^2)-497/6+181/8*Pi^2+495*Zeta[3])*L+9/4*Pi^4-910/9+615/2*Zeta[3]+601/24*Pi^2+NF*(-47/36*Pi^2-8*Zeta[3]+124/27))*DD[0, x])*e+(33*Pi^2/(2+2*x)+33/4*Pi^2/x/(1+x)+99*Pi^2*x/(4+4*x)+12*Pi^2*x^2/(1+x)+6*Pi^2*x^3/(1+x))*H[-1, x]+(54/(1+x)+27/x/(1+x)+81*x/(1+x))*H[-1, -1, 0, x]+(-81/(1+x)-81/2/x/(1+x)-243*x/(2+2*x)-36*x^2/(1+x)-18*x^3/(1+x))*H[-1, 0, 0, x]+(-72/(1+x)-36/x/(1+x)-108*x/(1+x)-72*x^2/(1+x)-36*x^3/(1+x))*H[-1, 0, 1, x]+(-36/(1+x)-18/x/(1+x)-54*x/(1+x)-36*x^2/(1+x)-27*x^3/(1+x))*H[0, -1, 0, x]+(-36/(-1+x)/x-108*x/(-1+x)+144*x^2/(-1+x)-36*x^3/(-1+x)+99/(-1+x)/(1+x)+72/(-1+x)/x/(1+x)+270*x/(-1+x)/(1+x)-99*x^2/(-1+x)/(1+x)-261*x^3/(-1+x)/(1+x)+117*x^4/(-1+x)/(1+x))*H[0, 0, 0, x]+(-360/(-1+x)+108/(-1+x)/x+324*x/(-1+x)-54*x^2/(-1+x)+108*x^3/(-1+x)+306/(-1+x)/(1+x)+18/(-1+x)/x/(1+x)+378*x/(-1+x)/(1+x)-324*x^2/(-1+x)/(1+x)-396*x^3/(-1+x)/(1+x)+54*x^4/(-1+x)/(1+x))*H[0, 0, 1, x]+(-288/(-1+x)+72/(-1+x)/x+216*x/(-1+x)+18*x^2/(-1+x)+72*x^3/(-1+x)+270/(-1+x)/(1+x)+108/(-1+x)/x/(1+x)+468*x/(-1+x)/(1+x)-288*x^2/(-1+x)/(1+x)-963/2*x^3/(-1+x)/(1+x)+189/2*x^4/(-1+x)/(1+x))*H[0, 1, 0, x]+(-1152-1566/(-1+x)+144/x+423/(-1+x)/x-720*x+1269*x/(-1+x)-144*x^2-270*x^2/(-1+x)+423*x^3/(-1+x))*H[0, 1, 1, x]+(-216/(-1+x)+108/(-1+x)/x+324*x/(-1+x)-198*x^2/(-1+x)+108*x^3/(-1+x))*H[1, 0, 0, x]+(-864-1566/(-1+x)+144/x+423/(-1+x)/x-432*x+1269*x/(-1+x)-144*x^2-270*x^2/(-1+x)+423*x^3/(-1+x))*H[1, 0, 1,x]+(-288-1566/(-1+x)+144/x+423/(-1+x)/x+144*x+1269*x/(-1+x)-144*x^2-270*x^2/(-1+x)+423*x^3/(-1+x)+72/(1+x)+1251/2/(-1+x)/(1+x)+36/x/(1+x)+45/2/(-1+x)/x/(1+x)+108*x/(1+x)+1197/2*x/(-1+x)/(1+x)+72*x^2/(1+x)-1233/2*x^2/(-1+x)/(1+x)+36*x^3/(1+x)-1179/2*x^3/(-1+x)/(1+x)-99/2*x^4/(-1+x)/(1+x))*H[1, 1, 0, x]+(864-432/x-432*x+432*x^2)*H[1, 1, 1, x]

sigma2qg = 3581/648*x+221/162*Pi^2/x+8/9*Pi^2*x-146/81*Pi^2*x^2-41/9*Pi^2+1537/486*x^2-199423/1944/x+92/9*Zeta[3]/x+10*x*Zeta[3]+14683/162-18*Zeta[3]+(H[1, x]*(-31/9*x+62/9-62/9/x)+NF*(-2/9+2/9/x+1/9*x)-115/6/x-4/9*x+2*x^2+145/9+H[0, x]*(-56/9*x-50/9-6/x))*L^2+((-128/9-12/x-134/9*x)*H[0, 0, x]+(344/9-31/x-44/9*x+200/27*x^2)*H[0, x]+(124/3-124/3/x-62/3*x)*H[1, 1, x]+NF*(29/27/x+(-4/9+4/9/x+2/9*x)*H[0, x]+19/27*x+(-4/9+4/9/x+2/9*x)*H[1, x]-38/27)-11111/162/x+443/9+196/81*x^2+128/27*Pi^2+62/27*Pi^2/x+(616/9-229/3/x+2/9*x+8*x^2)*H[1, x]+(-4-4/x-2*x)*H[-1, 0, x]+(212/9-212/9/x-106/9*x)*H[1, 0,x]+89/27*Pi^2*x+21/2*x+(-112/9-304/9/x-268/9*x)*H[0, 1, x])*L+(734/9+70/27*Pi^2-11021/162/x+26/27*Pi^2/x+2381/108*x+64/27*Pi^2*x+616/81*x^2)*H[0, x]+(274/3-59/27*Pi^2-21295/162/x+59/27*Pi^2/x+71/3*x+59/54*Pi^2*x+392/81*x^2)*H[1, x]+(-74/9-166/27/x-11/9*x-4/27*x^2)*H[-1, 0, x]+(488/9-31/x-26/3*x+226/27*x^2)*H[0, 0, x]+(680/9-185/3/x-58/9*x+400/27*x^2)*H[0, 1, x]+(826/9-5935/54/x+121/18*x+326/27*x^2)*H[1, 0, x]+(1139/9-144/x+37/6*x+16*x^2)*H[1, 1, x]+NF*(-209/81+(-4/9+4/9/x+2/9*x)*H[0, 1, x]+(-4/9+4/9/x+2/9*x)*H[1, 0, x]+265/162/x+(-2/9+2/9/x+1/9*x)*H[1, 1, x]+(-38/27+29/27/x+19/27*x)*H[0, x]+179/162*x+(-16/9+13/9/x+x)*H[1, x]+(-4/9+4/9/x+2/9*x)*H[0, 0, x])+(289297/3888*x+50125/1944*Pi^2/x-10469/648*Pi^2*x-653/81*Pi^2*x^2-15077/324*Pi^2+22/135*Pi^4+2221/108*x^2-249661/432/x+19/81*Pi^4/x-1/27*Pi^4*x+2555/27*Zeta[3]/x+502/9*x*Zeta[3]-616/27*x^2*Zeta[3]+114497/243-2246/9*Zeta[3]+(667/12*x+4175/324*Pi^2/x+433/54*Pi^2*x-131/27*Pi^2*x^2-73/6*Pi^2+9731/486*x^2-382603/972/x+5527/18+380/9*Zeta[3]/x+394/9*x*Zeta[3]-104/9*Zeta[3]+H[1, x]*(208/3*x+366-35/3*Pi^2-13082/27/x+35/6*Pi^2*x+872/27*x^2+35/3*Pi^2/x)+NF*((-4/3+4/3/x+2/3*x)*H[0, 0, x]-622/81+(-16/9+16/9/x+8/9*x)*H[1, 0, x]+(-20/9+20/9/x+10/9*x)*H[1, 1, x]+(-106/27+79/27/x+47/27*x)*H[0, x]-1/9*Pi^2/x+(-16/9+16/9/x+8/9*x)*H[0, 1, x]+(-16/3+4/x+22/9*x)*H[1, x]+415/81/x+263/81*x+1/9*Pi^2-1/18*Pi^2*x)+H[0, x]*(1309/27*x+258+7*Pi^2-11945/54/x+25/3*Pi^2*x+2564/81*x^2+53/9*Pi^2/x)+H[-1, x]*(4*Pi^2+4*Pi^2/x+2*Pi^2*x)+(-24-24/x-12*x)*H[-1, 0, 0, x]+(-16-16/x-8*x)*H[-1, 0, 1, x]+(-8-8/x-4*x)*H[0, -1, 0, x]+(-128/3-36/x-134/3*x)*H[0, 0, 0, x]+(-484/9-292/3/x-874/9*x)*H[0, 0, 1, x]+(-560/9-392/3/x-1052/9*x)*H[0, 1, 0, x]+(-572/9-1924/9/x-1658/9*x)*H[0, 1, 1, x]+(604/9-604/9/x-302/9*x)*H[1, 0, 0, x]+(1412/9-1412/9/x-706/9*x)*H[1,0, 1, x]+(1376/9-1376/9/x-688/9*x)*H[1, 1, 0, x]+(2380/9-2380/9/x-1190/9*x)*H[1, 1, 1, x]+(-184/9-440/27/x-40/9*x-8/27*x^2)*H[-1, 0, x]+(364/3-105/x-365/9*x+580/27*x^2)*H[0, 0, x]+(1814/9-2011/9/x-547/9*x+352/9*x^2)*H[0, 1,x]+(2600/9-8875/27/x-3*x+868/27*x^2)*H[1, 0, x]+(458-500/x-53/3*x+48*x^2)*H[1, 1, x]+(16+16/x+8*x)*H[-1, -1, 0, x])*L+(H[1, x]*(-31/9*x+62/9-62/9/x)+NF*(-2/9+2/9/x+1/9*x)-115/6/x-4/9*x+2*x^2+145/9+H[0, x]*(-56/9*x-50/9-6/x))*L^3+(218/27*x^2+H[1, x]*(-2227/18/x-29/6*x+12*x^2+1007/9)+814/9+(-62/3-146/3/x-131/3*x)*H[0, 1, x]-13127/108/x+NF*((-8/9+8/9/x+4/9*x)*H[1, x]+79/54/x+47/54*x+(-2/3+2/3/x+1/3*x)*H[0, x]-53/27)+67/9*Pi^2+H[0, x]*(-105/2/x-275/18*x+88/9*x^2+416/9)+89/18*Pi^2*x+(548/9-548/9/x-274/9*x)*H[1, 1, x]+(-4-4/x-2*x)*H[-1, 0, x]+199/12*x+31/9*Pi^2/x+(-178/9-18/x-190/9*x)*H[0, 0, x]+(100/3-100/3/x-50/3*x)*H[1, 0, x])*L^2+H[1, x]*(9731/243*x^2+13753/108*x-302/3*Zeta[3]-596/81*Pi^2*x^2-29/18*Pi^2*x+21983/324*Pi^2/x+302/3*Zeta[3]/x+151/3*x*Zeta[3]-746693/972/x+31463/54-1568/27*Pi^2)+NF*((-622/81+1/9*Pi^2+415/81/x-1/9*Pi^2/x+263/81*x-1/18*Pi^2*x)*H[0, x]+(-4/3+4/3/x+2/3*x)*H[0,0, 0, x]+(-16/9+16/9/x+8/9*x)*H[0, 0, 1, x]+(-287/27+1/9*Pi^2+385/54/x-1/9*Pi^2/x+251/54*x-1/18*Pi^2*x)*H[1, x]+(-20/9+20/9/x+10/9*x)*H[0, 1, 1, x]+(-16/9+16/9/x+8/9*x)*H[1, 0, 0, x]+(-106/27+79/27/x+47/27*x)*H[0, 0, x]+(-20/9+20/9/x+10/9*x)*H[1, 1, 0, x]+(-16/3+4/x+22/9*x)*H[0, 1, x]-6149/486+(-16/3+4/x+22/9*x)*H[1, 0, x]+8/9*Zeta[3]+(-62/9+47/9/x+10/3*x)*H[1, 1, x]-19/108*Pi^2*x+19/54*Pi^2-8/9*Zeta[3]/x+(-16/9+16/9/x+8/9*x)*H[0, 1, 0, x]+(-22/9+22/9/x+11/9*x)*H[1, 1, 1, x]-29/108*Pi^2/x+(-20/9+20/9/x+10/9*x)*H[1, 0, 1, x]+7717/972/x+5057/972*x-4/9*x*Zeta[3])+H[-1, x]*(92/9*Pi^2+30*x*Zeta[3]+220/27*Pi^2/x+60*Zeta[3]+20/9*Pi^2*x+4/27*Pi^2*x^2+60*Zeta[3]/x)+H[0, x]*(7325/162*x^2+2663/24*x+68/9*Zeta[3]-368/81*Pi^2*x^2+301/27*Pi^2*x+4733/324*Pi^2/x+380/9*Zeta[3]/x+452/9*x*Zeta[3]-367141/972/x+39779/81-293/9*Pi^2)+(-184/3-440/9/x-40/3*x-8/9*x^2)*H[-1, 0, 0, x]+(-368/9-880/27/x-80/9*x-16/27*x^2)*H[-1, 0, 1, x]+(-184/9-440/27/x-40/9*x-8/27*x^2)*H[0, -1,0, x]+(138-105/x-392/9*x+610/27*x^2)*H[0, 0, 0, x]+(2422/9-2011/9/x-805/9*x+1160/27*x^2)*H[0, 0, 1, x]+(2020/9-7939/27/x-214/3*x+1384/27*x^2)*H[0, 1,0, x]+(1196/3-442/x-1040/9*x+704/9*x^2)*H[0, 1, 1, x]+(922/3-19655/54/x+161/18*x+982/27*x^2)*H[1, 0, 0, x]+(5224/9-17678/27/x-13/3*x+1736/27*x^2)*H[1,0, 1, x]+(5060/9-17296/27/x-1/9*x+1732/27*x^2)*H[1, 1, 0, x]+(7895/9-8726/9/x-33/2*x+96*x^2)*H[1, 1, 1, x]+(-1114/27+9*Pi^2-2494/81/x+9*Pi^2/x-271/27*x+9/2*Pi^2*x-46/81*x^2)*H[-1, 0, x]+(8962/27+196/27*Pi^2-11945/54/x+53/9*Pi^2/x+8477/108*x+461/54*Pi^2*x+3181/81*x^2)*H[0, 0, x]+(1490/3+334/27*Pi^2-11900/27/x+94/3*Pi^2/x+2918/27*x+742/27*Pi^2*x+5128/81*x^2)*H[0, 1, x]+(12277/27-391/27*Pi^2-51802/81/x+391/27*Pi^2/x+3269/27*x+391/54*Pi^2*x+3751/81*x^2)*H[1, 0, x]+(6115/9-887/27*Pi^2-50225/54/x+887/27*Pi^2/x+961/6*x+887/54*Pi^2*x+1744/27*x^2)*H[1, 1, x]+(368/9+880/27/x+80/9*x+16/27*x^2)*H[-1, -1,0, x]+(-8*Pi^2-8*Pi^2/x-4*Pi^2*x)*H[-1, -1, x]+(4*Pi^2+4*Pi^2/x+2*Pi^2*x)*H[0, -1, x]+(-32-32/x-16*x)*H[-1, -1, -1, 0, x]+(48+48/x+24*x)*H[-1, -1, 0, 0, x]+(32+32/x+16*x)*H[-1, -1, 0, 1, x]+(16+16/x+8*x)*H[-1, 0, -1, 0, x]+(-36-36/x-18*x)*H[-1, 0, 0, 0, x]+(-48-48/x-24*x)*H[-1, 0, 0, 1, x]+(-16-16/x-8*x)*H[-1, 0, 1, 0, x]+(-32-32/x-16*x)*H[-1, 0, 1, 1, x]+(16+16/x+8*x)*H[0, -1, -1, 0, x]+(-24-24/x-12*x)*H[0, -1, 0, 0, x]+(-16-16/x-8*x)*H[0, -1, 0, 1, x]+(-8-8/x-4*x)*H[0, 0, -1, 0, x]+(-398/9-36/x-413/9*x)*H[0,0, 0, 0, x]+(-60-292/3/x-102*x)*H[0, 0, 0, 1, x]+(-700/9-392/3/x-1162/9*x)*H[0, 0, 1, 0, x]+(-796/9-1924/9/x-1834/9*x)*H[0, 0, 1, 1, x]+(-764/9-1288/9/x-1166/9*x)*H[0, 1, 0, 0, x]+(-944/9-2528/9/x-2192/9*x)*H[0, 1, 0, 1, x]+(-980/9-2420/9/x-2138/9*x)*H[0, 1, 1, 0, x]+(-1082/9-3910/9/x-3347/9*x)*H[0, 1, 1, 1, x]+(590/9-590/9/x-295/9*x)*H[1, 0, 0, 0, x]+(484/3-484/3/x-242/3*x)*H[1, 0, 0, 1, x]+(1708/9-1708/9/x-854/9*x)*H[1, 0, 1, 0, x]+(2906/9-2906/9/x-1453/9*x)*H[1, 0, 1, 1, x]+(1328/9-1328/9/x-664/9*x)*H[1, 1, 0, 0,x]+(2872/9-2872/9/x-1436/9*x)*H[1, 1, 0, 1, x]+(920/3-920/3/x-460/3*x)*H[1, 1, 1, 0, x]+(1550/3-1550/3/x-775/3*x)*H[1, 1, 1, 1, x])*e+(2*Pi^2+2*Pi^2/x+Pi^2*x)*H[-1, x]+(8+8/x+4*x)*H[-1, -1, 0, x]+(-12-12/x-6*x)*H[-1, 0, 0,x]+(-8-8/x-4*x)*H[-1, 0, 1, x]+(-4-4/x-2*x)*H[0, -1, 0, x]+(-142/9-12/x-145/9*x)*H[0, 0, 0, x]+(-56/3-304/9/x-104/3*x)*H[0, 0, 1, x]+(-232/9-428/9/x-388/9*x)*H[0, 1, 0, x]+(-190/9-214/3/x-553/9*x)*H[0, 1, 1, x]+(214/9-214/9/x-107/9*x)*H[1, 0, 0, x]+(478/9-478/9/x-239/9*x)*H[1, 0, 1, x]+(460/9-460/9/x-230/9*x)*H[1, 1, 0, x]+(734/9-734/9/x-367/9*x)*H[1, 1, 1, x]

sigma2qqb = 9248/81*x+40/243*Pi^2/x-272/81*Pi^2*x+376/243*Pi^2*x^2+200/81*Pi^2-868/27*x^2+964/81/x-32/27*Zeta[3]/x-16/27*x*Zeta[3]-2536/27-32/27*Zeta[3]+NF*(296/81+(32/27-32/81/x-32/27*x+32/81*x^2)*H[1, x]-184/243/x-344/81*x+328/243*x^2+(80/27-16/27/x-64/27*x+64/81*x^2)*H[0, x])+(-208/27-16/3/x+16*x-704/81*x^2)*H[0, 0, x]+(-64/9-608/81/x+56/3*x-512/81*x^2)*H[0, 1, x]+(-2896/81+16/27*Pi^2-10/3/x+16/27*Pi^2/x+4222/81*x+4/27*Pi^2*x-512/27*x^2)*H[0,x]+(-3568/81-100/27/x+5404/81*x-512/27*x^2)*H[1, x]+(16/9-8/3/x+8/9*x+H[0,x]*(-4/9*x-16/9-16/9/x))*L^2+(NF*(-16/27/x+16/9+16/27*x^2-16/9*x)+(-64/27-608/81/x+352/27*x-256/81*x^2)*H[1, x]+32/27*Pi^2/x-14/9/x+2902/81*x+(-32/9-32/9/x-8/9*x)*H[0, 0, x]+8/27*Pi^2*x+32/27*Pi^2-1984/81+(-32/27-16/3/x+188/27*x-256/81*x^2)*H[0, x]+(-64/9-64/9/x-16/9*x)*H[0, 1, x]-88/9*x^2)*L+(36595/81*x+1145/486*Pi^2/x-19241/486*Pi^2*x+3194/243*Pi^2*x^2+6112/243*Pi^2-32/405*Pi^4-9566/81*x^2+1459/81/x-32/405*Pi^4/x-2/45*Pi^4*x+1136/81*Zeta[3]/x-1904/27*x*Zeta[3]+3664/81*x^2*Zeta[3]-9496/27+1264/27*Zeta[3]+(64925/243*x+188/81*Pi^2/x-824/81*Pi^2*x+1136/243*Pi^2*x^2+680/81*Pi^2-5896/81*x^2-49/27/x+128/27*Zeta[3]/x+16/27*x*Zeta[3]-46796/243+128/27*Zeta[3]+(-256/9-256/9/x-64/9*x)*H[0, 1, 0, x]+(-128/3-128/3/x-32/3*x)*H[0, 1, 1, x]+H[-1, x]*(-16/81*Pi^2-16/81*Pi^2/x-8/81*Pi^2*x)+(-3680/27-4636/243/x+5804/27*x-14480/243*x^2)*H[1, x]+H[0, x]*(11992/81*x-7552/81+56/27*Pi^2-122/9/x+14/27*Pi^2*x-12104/243*x^2+56/27*Pi^2/x)+(64/27+32/27*x+64/9*x^2)*H[-1, 0, x]+(-544/27-176/9/x+1028/27*x-1664/81*x^2)*H[0, 0, x]+(-896/27-800/27/x+1592/27*x-1792/81*x^2)*H[0, 1, x]+(-928/27-1760/81/x+2080/27*x-1696/81*x^2)*H[1, 0, x]+(-512/9-832/27/x+1088/9*x-896/27*x^2)*H[1, 1, x]+NF*((160/27-160/81/x-160/27*x+160/81*x^2)*H[1, x]+688/81-464/243/x+752/243*x^2-784/81*x+(208/27-16/9/x-176/27*x+176/81*x^2)*H[0, x])+(-64/27-64/27/x-32/27*x)*H[-1, -1, 0, x]+(32/9+32/9/x+16/9*x)*H[-1, 0, 0, x]+(-32/3-32/3/x-8/3*x)*H[0, 0, 0, x]+(-64/3-64/3/x-16/3*x)*H[0, 0, 1, x])*L+(16/9-8/3/x+8/9*x+H[0, x]*(-4/9*x-16/9-16/9/x))*L^3+(H[0, x]*(-88/9/x+10*x-128/27*x^2-32/9)+(-32/3-32/3/x-8/3*x)*H[0, 1, x]+16/9*Pi^2+1475/27*x+(-304/27/x+176/9*x-128/27*x^2-32/9)*H[1, x]-944/27-44/3*x^2+NF*(8/3-8/9/x+8/9*x^2-8/3*x)+16/9*Pi^2/x-5/x+(-16/3-16/3/x-4/3*x)*H[0, 0, x]+4/9*Pi^2*x)*L^2+(-64-2624/81/x+872/9*x-2720/81*x^2)*H[0, 1, 0,x]+(-2816/27-1216/27/x+4208/27*x-4480/81*x^2)*H[0, 1, 1, x]+(-29416/81+1984/243*Pi^2*x^2+1456/81*Pi^2-494/81/x+392/243*Pi^2/x+41542/81*x-2248/81*Pi^2*x-11632/81*x^2)*H[1, x]+H[-1, x]*(-8/9*Pi^2-8/3*Pi^2*x^2-176/27*Zeta[3]-32/81*Pi^2*x-88/27*x*Zeta[3]-176/27*Zeta[3]/x)+H[0, x]*(-9164/81*x^2+81857/243*x+224/27*Zeta[3]+296/27*Pi^2*x^2-185/9*Pi^2*x+140/81*Pi^2/x+224/27*Zeta[3]/x+40/27*x*Zeta[3]-1/27/x-46160/243+1328/81*Pi^2)+(32/27-104/81*Pi^2-104/81*Pi^2/x-32/27*x-52/81*Pi^2*x+64/27*x^2)*H[-1, 0, x]+(-7760/81+56/27*Pi^2-122/9/x+56/27*Pi^2/x+14426/81*x+14/27*Pi^2*x-15544/243*x^2)*H[0, 0, x]+(-14624/81+176/27*Pi^2-6364/243/x+176/27*Pi^2/x+24368/81*x+44/27*Pi^2*x-24128/243*x^2)*H[0, 1, x]+(-1672/9-5848/243/x+2632/9*x-20072/243*x^2)*H[1, 0, x]+(-22384/81-968/27/x+35128/81*x-3280/27*x^2)*H[1, 1, x]+NF*(892/81+(928/81-160/81/x-1120/81*x+352/81*x^2)*H[1, x]-116/243*Pi^2*x^2-148/81*Pi^2-940/729/x+(64/9-64/27/x-64/9*x+64/27*x^2)*H[1, 0, x]+(64/9-64/27/x-64/9*x+64/27*x^2)*H[1, 1, x]+28/81*Pi^2/x-380/27*x+(32/3-160/81/x-224/27*x+224/81*x^2)*H[0,1, x]+116/81*Pi^2*x+3172/729*x^2+(880/81-464/243/x-968/81*x+952/243*x^2)*H[0, x]+(80/9-16/9/x-64/9*x+64/27*x^2)*H[0, 0, x])+(-32/27-32/9*x^2)*H[-1, -1, 0, x]+(112/27+112/9*x^2+32/27*x)*H[-1, 0, 0, x]+(-736/27-176/9/x+1264/27*x-752/27*x^2)*H[0, 0, 0, x]+(-1856/27-800/27/x+2824/27*x-4096/81*x^2)*H[0,0, 1, x]+(88/81*Pi^2+88/81*Pi^2/x+44/81*Pi^2*x)*H[-1, -1, x]+(-16/81*Pi^2-16/81*Pi^2/x-8/81*Pi^2*x)*H[0, -1, x]+(128/27+64/27*x+128/9*x^2)*H[-1, 0, 1, x]+(32/27+16/27*x+32/9*x^2)*H[0, -1, 0, x]+(-1520/27-1504/81/x+2816/27*x-2384/81*x^2)*H[1, 0, 0, x]+(-3008/27-2368/81/x+5312/27*x-4544/81*x^2)*H[1,0, 1, x]+(-1024/9-256/9/x+1792/9*x-512/9*x^2)*H[1, 1, 0, x]+(-4672/27-3392/81/x+8128/27*x-6976/81*x^2)*H[1, 1, 1, x]+(32/9+32/9/x+16/9*x)*H[-1, -1, -1, 0, x]+(-208/27-208/27/x-104/27*x)*H[-1, -1, 0, 0, x]+(-128/27-128/27/x-64/27*x)*H[-1, -1, 0, 1, x]+(-32/27-32/27/x-16/27*x)*H[-1, 0, -1, 0, x]+(160/27+160/27/x+80/27*x)*H[-1, 0, 0, 0, x]+(64/9+64/9/x+32/9*x)*H[-1, 0, 0, 1,x]+(-64/27-64/27/x-32/27*x)*H[0, -1, -1, 0, x]+(32/9+32/9/x+16/9*x)*H[0, -1, 0, 0, x]+(-32/3-32/3/x-8/3*x)*H[0, 0, 0, 0, x]+(-64/3-64/3/x-16/3*x)*H[0, 0, 0, 1, x]+(-256/9-256/9/x-64/9*x)*H[0, 0, 1, 0, x]+(-128/3-128/3/x-32/3*x)*H[0, 0, 1, 1, x]+(-32-32/x-8*x)*H[0, 1, 0, 0, x]+(-512/9-512/9/x-128/9*x)*H[0, 1, 0, 1, x]+(-512/9-512/9/x-128/9*x)*H[0, 1, 1, 0, x]+(-256/3-256/3/x-64/3*x)*H[0, 1, 1, 1, x])*e+(-8/81*Pi^2-8/81*Pi^2/x-4/81*Pi^2*x)*H[-1, x]+(32/27+16/27*x+32/9*x^2)*H[-1, 0, x]+(-304/27-704/81/x+736/27*x-592/81*x^2)*H[1, 0, x]+(-448/27-896/81/x+1024/27*x-832/81*x^2)*H[1, 1, x]+(-32/27-32/27/x-16/27*x)*H[-1, -1, 0, x]+(16/9+16/9/x+8/9*x)*H[-1, 0, 0, x]+(-32/9-32/9/x-8/9*x)*H[0, 0, 0, x]+(-64/9-64/9/x-16/9*x)*H[0, 0, 1, x]+(-32/3-32/3/x-8/3*x)*H[0, 1, 0, x]+(-128/9-128/9/x-32/9*x)*H[0, 1, 1, x]

sigma2qq = (223/9*x+469/54*Pi^2/x-197/54*Pi^2*x-490/81*Pi^2+28/405*Pi^4-3563/27/x-4/135*Pi^4/x-8/405*Pi^4*x+16*Zeta[3]/x-208/27*x*Zeta[3]+2894/27-736/27*Zeta[3]+(16/9-8/3/x+8/9*x+H[0, x]*(-4/9*x-16/9-16/9/x))*L^3+(-32/3-32/3/x-8/3*x)*H[0, 0, 0, 0, x]+(-64/3-64/3/x-16/3*x)*H[0, 0, 0, 1, x]+(-256/9-256/9/x-64/9*x)*H[0, 0, 1, 0, x]+(-128/3-128/3/x-32/3*x)*H[0, 0, 1, 1, x]+(-512/9-512/9/x-128/9*x)*H[0, 1, 0, 1, x]+(-512/9-512/9/x-128/9*x)*H[0, 1,1, 0, x]+(-256/3-256/3/x-64/3*x)*H[0, 1, 1, 1, x]+((-16/3-16/3/x-4/3*x)*H[0, 0, x]+H[1, x]*(32/3-16/x+16/3*x)+(-32/3-32/3/x-8/3*x)*H[0, 1, x]+124/9+16/9*Pi^2+16/9*Pi^2/x-59/3/x+H[0, x]*(32/9-88/9/x+26/9*x)+4/9*Pi^2*x+53/9*x)*L^2+(H[1, x]*(496/9-236/3/x+212/9*x)+160/27*Zeta[3]/x+(-256/9-256/9/x-64/9*x)*H[0, 1, 0, x]+(-32/27+32/27/x+16/27*x)*H[1, 0, 0, x]+(256/9+128/9*x-128/3/x)*H[1, 0, x]-2201/27/x+(-64/3-64/3/x-16/3*x)*H[0, 0, 1, x]+(416/27-176/9/x+20/3*x)*H[0, 0, x]+53/3*x+1724/27-8/9*Pi^2-32/27*Pi^2*x+(128/9-352/9/x+104/9*x)*H[0, 1, x]+224/27*Zeta[3]+(-32/3-32/3/x-8/3*x)*H[0, 0, 0, x]+116/27*Pi^2/x+(128/3-64/x+64/3*x)*H[1, 1, x]+32/27*x*Zeta[3]+(-128/3-128/3/x-32/3*x)*H[0, 1, 1, x]+H[0, x]*(808/27+16*x+56/27*Pi^2-386/9/x+14/27*Pi^2*x+56/27*Pi^2/x))*L+H[1, x]*(3448/27-16/9*x*Zeta[3]-176/27*Pi^2-4402/27/x-32/9*Zeta[3]/x+88/9*Pi^2/x+106/3*x-88/27*Pi^2*x+32/9*Zeta[3])+H[0, x]*(848/9+320/27*Zeta[3]-2153/27/x-13/9*Pi^2*x-344/81*Pi^2+100/27*Pi^2/x+56/27*x*Zeta[3]+721/27*x+256/27*Zeta[3]/x)+(328/9+56/27*Pi^2-386/9/x+56/27*Pi^2/x+502/27*x+14/27*Pi^2*x)*H[0, 0, x]+(1616/27+176/27*Pi^2-772/9/x+176/27*Pi^2/x+32*x+44/27*Pi^2*x)*H[0, 1, x]+(224/3-32/81*Pi^2/x+32/81*Pi^2-320/3/x-16/81*Pi^2*x+32*x)*H[1, 0, x]+(992/9-472/3/x+424/9*x)*H[1, 1, x]+(176/9-176/9/x+64/9*x)*H[0, 0, 0, x]+(832/27-352/9/x+40/3*x)*H[0, 0, 1, x]+(160/9-160/3/x+136/9*x)*H[0, 1, 0, x]+(256/9-704/9/x+208/9*x)*H[0, 1, 1, x]+(32-48/x+424/27*x)*H[1, 0, 0, x]+(512/9-256/3/x+256/9*x)*H[1, 0, 1, x]+(512/9-256/3/x+256/9*x)*H[1, 1, 0, x]+(256/3-128/x+128/3*x)*H[1, 1, 1, x]+(-896/27-832/27/x-200/27*x)*H[0, 1, 0, 0, x]+(-16/9+16/9/x+8/9*x)*H[1, 0, 0, 0, x]+(-64/27+64/27/x+32/27*x)*H[1, 0, 0, 1, x]+(-32/27+32/27/x+16/27*x)*H[1, 1, 0,0, x])*e+(16/9-8/3/x+8/9*x+H[0, x]*(-4/9*x-16/9-16/9/x))*L^2+((-32/9-32/9/x-8/9*x)*H[0, 0, x]+(-64/9-64/9/x-16/9*x)*H[0, 1, x]+(32/9-16/3/x+20/9*x)*H[0, x]+32/27*Pi^2-34/3/x+10/3*x+(64/9-32/3/x+32/9*x)*H[1, x]+8/27*Pi^2*x+8+32/27*Pi^2/x)*L+(248/27+16/27*Pi^2-118/9/x+16/27*Pi^2/x+46/9*x+4/27*Pi^2*x)*H[0, x]+(-32/3-32/3/x-8/3*x)*H[0, 1, 0, x]+(-128/9-128/9/x-32/9*x)*H[0, 1,1, x]+(16-68/3/x+20/3*x)*H[1, x]+4*x+(208/27-16/3/x+8/3*x)*H[0, 0, x]+(128/9-64/3/x+64/9*x)*H[1, 1, x]+(64/9-32/3/x+40/9*x)*H[0, 1, x]-8/27*x*Zeta[3]+(32/3-16/x+16/3*x)*H[1, 0, x]+16/27*Zeta[3]+(-16/27+16/27/x+8/27*x)*H[1, 0, 0, x]+(-32/9-32/9/x-8/9*x)*H[0, 0, 0, x]+(-64/9-64/9/x-16/9*x)*H[0, 0, 1, x]-4/9*Pi^2*x+8/9*Pi^2/x-640/27/x+532/27-16/27*Pi^2-16/27*Zeta[3]/x

sigma2qQ = (114+16*x+469/54*Pi^2/x-245/54*Pi^2*x-58/9*Pi^2+8/405*Pi^4-130/x+8/405*Pi^4/x+2/405*Pi^4*x+16*Zeta[3]/x-40/9*x*Zeta[3]-224/9*Zeta[3]+(16/9-8/3/x+8/9*x+H[0, x]*(-4/9*x-16/9-16/9/x))*L^3+(-32/3-32/3/x-8/3*x)*H[0, 0,0, 0, x]+(-64/3-64/3/x-16/3*x)*H[0, 0, 0, 1, x]+(-256/9-256/9/x-64/9*x)*H[0, 0, 1, 0, x]+(-128/3-128/3/x-32/3*x)*H[0, 0, 1, 1, x]+(-32-32/x-8*x)*H[0, 1, 0, 0, x]+(-512/9-512/9/x-128/9*x)*H[0, 1, 0, 1, x]+(-512/9-512/9/x-128/9*x)*H[0, 1, 1, 0, x]+(-256/3-256/3/x-64/3*x)*H[0, 1, 1, 1, x]+((-16/3-16/3/x-4/3*x)*H[0, 0, x]+H[1, x]*(32/3-16/x+16/3*x)+(-32/3-32/3/x-8/3*x)*H[0, 1, x]+124/9+16/9*Pi^2+16/9*Pi^2/x-59/3/x+H[0, x]*(32/9-88/9/x+26/9*x)+4/9*Pi^2*x+53/9*x)*L^2+(992/9-472/3/x+424/9*x)*H[1, 1, x]+(160/9-160/3/x+136/9*x)*H[0, 1, 0, x]+(256/9-704/9/x+208/9*x)*H[0, 1, 1, x]+(512/9-256/3/x+256/9*x)*H[1, 0, 1, x]+(512/9-256/3/x+256/9*x)*H[1, 1, 0, x]+(256/3-128/x+128/3*x)*H[1, 1, 1, x]+(1192/9-176/27*Pi^2-1454/9/x+88/9*Pi^2/x+262/9*x-88/27*Pi^2*x)*H[1, x]+(344/9+56/27*Pi^2-386/9/x+56/27*Pi^2/x+22*x+14/27*Pi^2*x)*H[0, 0, x]+(560/9+176/27*Pi^2-772/9/x+176/27*Pi^2/x+112/3*x+44/27*Pi^2*x)*H[0, 1, x]+(224/3-320/3/x+32*x)*H[1, 0, x]+(160/9-176/9/x+40/9*x)*H[0, 0, 0,x]+(256/9-352/9/x+88/9*x)*H[0, 0, 1, x]+H[0, x]*(880/9+32/3*Zeta[3]-79/x-23/27*Pi^2*x-104/27*Pi^2+100/27*Pi^2/x+8/3*x*Zeta[3]+229/9*x+32/3*Zeta[3]/x)+((-64/3-64/3/x-16/3*x)*H[0, 0, 1, x]+(-32/3-32/3/x-8/3*x)*H[0, 0, 0, x]+H[0, x]*(280/9+56/3*x+56/27*Pi^2-386/9/x+14/27*Pi^2*x+56/27*Pi^2/x)+(128/3-64/x+64/3*x)*H[1, 1, x]+16/9*x*Zeta[3]-727/9/x+(256/9+128/9*x-128/3/x)*H[1, 0, x]+H[1, x]*(496/9-236/3/x+212/9*x)+131/9*x+596/9-8/9*Pi^2+(128/9-176/9/x+44/9*x)*H[0, 0, x]+(-128/3-128/3/x-32/3*x)*H[0, 1, 1, x]+64/9*Zeta[3]+(128/9-352/9/x+104/9*x)*H[0, 1, x]+(-256/9-256/9/x-64/9*x)*H[0, 1, 0,x]+64/9*Zeta[3]/x+116/27*Pi^2/x-32/27*Pi^2*x)*L+(32-48/x+16*x)*H[1, 0, 0,x])*e+(16/9-8/3/x+8/9*x+H[0, x]*(-4/9*x-16/9-16/9/x))*L^2+((-32/9-32/9/x-8/9*x)*H[0, 0, x]+(-64/9-64/9/x-16/9*x)*H[0, 1, x]+(32/9-16/3/x+20/9*x)*H[0, x]+32/27*Pi^2-34/3/x+10/3*x+(64/9-32/3/x+32/9*x)*H[1, x]+8/27*Pi^2*x+8+32/27*Pi^2/x)*L+(88/9+16/27*Pi^2-118/9/x+16/27*Pi^2/x+58/9*x+4/27*Pi^2*x)*H[0,x]+(-128/9-128/9/x-32/9*x)*H[0, 1, 1, x]+8/9*Pi^2/x+(64/9-16/3/x+16/9*x)*H[0, 0, x]+(-64/9-64/9/x-16/9*x)*H[0, 0, 1, x]+(16-68/3/x+20/3*x)*H[1, x]+(128/9-64/3/x+64/9*x)*H[1, 1, x]+(64/9-32/3/x+40/9*x)*H[0, 1, x]+22/9*x+(32/3-16/x+16/3*x)*H[1, 0, x]-16/27*Pi^2+(-32/9-32/9/x-8/9*x)*H[0, 0, 0, x]+(-32/3-32/3/x-8/3*x)*H[0, 1, 0, x]-4/9*Pi^2*x-70/3/x+188/9



==> anc/sigma.mpl <==
# This file contains the LO, NLO and NNLO partonic cross-sections for the gluon-fusion process, through the highest order in epsilon needed for the N3LO cross section.
#-------------------------------------------------------------------------------
# d1(1-x) is delta(1-x), and DD(n_,x) = [log(1-x)^n/(1-x)]_+, the
# plus-distribution. H denotes harmonic polylogarithms, which are
# generally not evaluable in Maple. e denotes the dimensional regulator epsilon, and L = log(muf^2/mh^2).


sigma0gg := d1(1-x)*(e^3+e^2+e+1);
sigma1gg := (-280/3*x+(-12/(-1+x)+6/(-1+x)/x+18*x/(-1+x)-12*x^2/(-1+x)+6*x^3/(
-1+x))*H(0,0,0,x)+(-24/(-1+x)+12/(-1+x)/x+36*x/(-1+x)-24*x^2/(-1+x)+12*x^3/(-1
+x))*H(0,0,1,x)+(-24/(-1+x)+12/(-1+x)/x+36*x/(-1+x)-24*x^2/(-1+x)+12*x^3/(-1+x
))*H(0,1,0,x)+(-48/(-1+x)+24/(-1+x)/x+72*x/(-1+x)-48*x^2/(-1+x)+24*x^3/(-1+x))
*H(0,1,1,x)+(-24/(-1+x)+12/(-1+x)/x+36*x/(-1+x)-24*x^2/(-1+x)+12*x^3/(-1+x))*H
(1,0,0,x)+(-48/(-1+x)+24/(-1+x)/x+72*x/(-1+x)-48*x^2/(-1+x)+24*x^3/(-1+x))*H(1
,0,1,x)+(-48/(-1+x)+24/(-1+x)/x+72*x/(-1+x)-48*x^2/(-1+x)+24*x^3/(-1+x))*H(1,1
,0,x)+(96-48/x-48*x+48*x^2)*H(1,1,1,x)+23/8*Pi^2/x+45/8*Pi^2*x-23/8*Pi^2*x^2+
14*Zeta(3)/x+14*x*Zeta(3)-14*x^2*Zeta(3)+352/9*x^2-57/8*Pi^2+8*DD(3,x)-28*Zeta
(3)-352/9/x+280/3+(1/2*L^2*Pi^2+(Pi^2-3)*L-12+Pi^2-11/60*Pi^4)*d1(1-x)+(-L^3-3
*L^2+(-6+3/2*Pi^2)*L+3/2*Pi^2+14*Zeta(3))*DD(0,x)+(6*L^2-3*Pi^2+12*L+12)*DD(1,
x)+(-12*L-12)*DD(2,x)+(-218/(-3+3*x)+3*Pi^2*x^2/(-1+x)+3*Pi^2/(-1+x)+68/3/(-1+
x)/x-3*Pi^2*x^3/(-2+2*x)-3/2*Pi^2/(-1+x)/x+106*x/(-1+x)-9*Pi^2*x/(-2+2*x)-218*
x^2/(-3+3*x)+68*x^3/(-3+3*x))*H(0,x)+(112-3*Pi^2*x^2-6*Pi^2-136/3/x+3*Pi^2/x-\
100*x+3*Pi^2*x+136/3*x^2)*H(1,x)+(-34/(-1+x)+23/2/(-1+x)/x+51*x/(-1+x)-34*x^2/
(-1+x)+23*x^3/(-2+2*x))*H(0,0,x)+(-68/(-1+x)+23/(-1+x)/x+102*x/(-1+x)-68*x^2/(
-1+x)+23*x^3/(-1+x))*H(0,1,x)+(-68/(-1+x)+23/(-1+x)/x+102*x/(-1+x)-68*x^2/(-1+
x)+23*x^3/(-1+x))*H(1,0,x)+(114-46/x-90*x+46*x^2)*H(1,1,x)+(2-1/x-x+x^2)*L^3+(
(9*x/(-1+x)-6*x^2/(-1+x)-6/(-1+x)+3*x^3/(-1+x)+3/(-1+x)/x)*H(0,x)-45/4*x+(-6/x
-6*x+6*x^2+12)*H(1,x)+23/4*x^2+57/4-23/4/x)*L^2+(3/2*Pi^2*x+56+(-12/(-1+x)+6/(
-1+x)/x+18*x/(-1+x)-12*x^2/(-1+x)+6*x^3/(-1+x))*H(0,0,x)+68/3*x^2+(-24/(-1+x)+
12/(-1+x)/x+36*x/(-1+x)-24*x^2/(-1+x)+12*x^3/(-1+x))*H(0,1,x)+(-34/(-1+x)+23/2
/(-1+x)/x+51*x/(-1+x)-34*x^2/(-1+x)+23*x^3/(-2+2*x))*H(0,x)-50*x+(48-24/x-24*x
+24*x^2)*H(1,1,x)-3/2*Pi^2*x^2+(-24/(-1+x)+12/(-1+x)/x+36*x/(-1+x)-24*x^2/(-1+
x)+12*x^3/(-1+x))*H(1,0,x)+(57-23/x-45*x+23*x^2)*H(1,x)+3/2*Pi^2/x-3*Pi^2-68/3
/x)*L)*e^2+((L*Pi^2+Pi^2-3)*d1(1-x)+(-6*L-3*L^2+3/2*Pi^2)*DD(0,x)+(12*L+12)*DD
(1,x)-12*DD(2,x)+(6-3/x-3*x+3*x^2)*L^2+(57/2+(-12/(-1+x)+6/(-1+x)/x+18*x/(-1+x
)-12*x^2/(-1+x)+6*x^3/(-1+x))*H(0,x)+23/2*x^2+(24-12/x-12*x+12*x^2)*H(1,x)-23/
2/x-45/2*x)*L+44+(-34/(-1+x)+23/2/(-1+x)/x+51*x/(-1+x)-34*x^2/(-1+x)+23*x^3/(-\
2+2*x))*H(0,x)-44*x+(-12/(-1+x)+6/(-1+x)/x+18*x/(-1+x)-12*x^2/(-1+x)+6*x^3/(-1
+x))*H(0,0,x)+(-24/(-1+x)+12/(-1+x)/x+36*x/(-1+x)-24*x^2/(-1+x)+12*x^3/(-1+x))
*H(0,1,x)+3/2*Pi^2/x+3/2*Pi^2*x+(-24/(-1+x)+12/(-1+x)/x+36*x/(-1+x)-24*x^2/(-1
+x)+12*x^3/(-1+x))*H(1,0,x)+(48-24/x-24*x+24*x^2)*H(1,1,x)-3*Pi^2-3/2*Pi^2*x^2
+50/3*x^2+(57-23/x-45*x+23*x^2)*H(1,x)-50/3/x)*e+Pi^2*d1(1-x)-6*L*DD(0,x)+12*
DD(1,x)+(-6/x-6*x+6*x^2+12)*L+33/2+(-12/(-1+x)+6/(-1+x)/x+18*x/(-1+x)-12*x^2/(
-1+x)+6*x^3/(-1+x))*H(0,x)-11/2/x-33/2*x+11/2*x^2+(24-12/x-12*x+12*x^2)*H(1,x)
;
sigma2gg := ((432-216/x-216*x+216*x^2)*H(1,1,x)+NF*(37/36*x+(8/3*x+8/3)*H(0,0,
x)+(8/3*x+8/3)*H(0,1,x)-785/108*x^2+(-17/9/(-1+x)/x-7/(-9+9*x)-7*x/(-3+3*x)+61
*x^2/(-9+9*x)-25*x^3/(-9+9*x))*H(0,x)-4/9*Pi^2-49/36-4/9*Pi^2*x+641/108/x+(2/3
*x+34/9/x-8/3-34/9*x^2)*H(1,x))+(-36*x^2/(1+x)-54*x/(1+x)-18/x/(1+x)-18*x^3/(1
+x)-36/(1+x))*H(-1,0,x)+21*Pi^2*x^2/(1+x)+6*Pi^2/x/(1+x)-2161/8/x-1513/8*x+(
330*x^2-330/x+381-348*x)*H(1,x)+(54/(-1+x)/(1+x)+36/(-1+x)/x/(1+x)+144*x/(-1+x
)/(1+x)-54*x^2/(-1+x)/(1+x)-144*x^3/(-1+x)/(1+x)+54*x^4/(-1+x)/(1+x))*H(0,0,x)
+(-1059*x^2/(-2+2*x)+561*x^3/(-2+2*x)-537/(-2+2*x)+837*x/(-2+2*x)+231/2/(-1+x)
/x)*H(0,x)+(-144-144*x+378*x/(-1+x)+126/(-1+x)/x-252*x^2/(-1+x)-252/(-1+x)+126
*x^3/(-1+x))*H(0,1,x)+2161/8*x^2+(-252/(-1+x)+126/(-1+x)/x+378*x/(-1+x)-252*x^
2/(-1+x)+126*x^3/(-1+x))*H(1,0,x)+27*Pi^2/(2+2*x)-9*Pi^2*x^3/(1+x)+1781/8+36*
Pi^2*x/(1+x))*L+(NF*(17/18/x-2/3+1/6*x-17/18*x^2+H(0,x)*(2/3*x+2/3))+141/2+H(1
,x)*(-36/x+72-36*x+36*x^2)-297/4/x-249/4*x+297/4*x^2+H(0,x)*(18*x^3/(-1+x)+18/
(-1+x)/x+54*x/(-1+x)-72*x^2/(-1+x)))*L^2+NF*(-8887/648*x^2+1267/432*x-7/3*Zeta
(3)-497/216-1/3*Zeta(3)/x-17/6*x*Zeta(3)+35*Pi^2/(-108+108*x)+(-49/18+1/36*Pi^
2/x-1/36*Pi^2+641/54/x+1/72*Pi^2*x-785/54*x^2+83/36*x)*H(1,x)+17/54*Pi^2/(-1+x
)/x+(-13*x/(-4+4*x)-13/(-9+9*x)-17/9/(-1+x)/x+39*x^2/(-4+4*x)-11*x^3/(-3+3*x))
*H(0,0,x)+11*Pi^2*x/(-24+24*x)+(-14*x/(-3+3*x)-14/(-9+9*x)-34/9/(-1+x)/x+122*x
^2/(-9+9*x)-50*x^3/(-9+9*x))*H(0,1,x)+11*Pi^2*x^3/(-18+18*x)+(41/(-6+6*x)-17/3
/(-1+x)/x-21*x/(-4+4*x)+29*x^2/(-4+4*x)-17*x^3/(-3+3*x))*H(1,0,x)+(-16/3+68/9/
x+4/3*x-68/9*x^2)*H(1,1,x)+14939/1296/x+(16/3+16/3*x)*H(0,0,1,x)+(-641/108/(-1
+x)/x-2/3*Pi^2+299/(-108+108*x)-2/3*Pi^2*x-37*x/(-24+24*x)+3041*x^2/(-216+216*
x)-298*x^3/(-27+27*x))*H(0,x)+(16/3+16/3*x)*H(0,1,1,x)+(-1/6+1/6/x+1/12*x)*H(1
,0,0,x)+(-1/6+1/6/x+1/12*x)*H(1,1,0,x)+(4+4*x)*H(0,1,0,x)-43*Pi^2*x^2/(-24+24*
x)+(10/3+10/3*x)*H(0,0,0,x))+(-5083/(-8+8*x)-9*Pi^2/(-1+x)/(1+x)+2069/8/(-1+x)
/x-27*Pi^2*x/(-1+x)/(1+x)+9*Pi^2*x^2/(-1+x)/(1+x)+5655*x/(-8+8*x)-15*Pi^2*x^4/
(-1+x)/(1+x)+2027*x^3/(-4+4*x)-6427*x^2/(-8+8*x)+57/2*Pi^2*x^3/(-1+x)/(1+x)-3*
Pi^2/(-1+x)/x/(1+x))*H(0,x)+(2159/4+21*Pi^2/x/(1+x)+15/4*Pi^2/(-1+x)/x/(1+x)-\
2295/4/x+399/4*Pi^2*x/(-1+x)/(1+x)+108*Pi^2*x^2/(1+x)-947/2*x-9*Pi^2*x^3/(1+x)
-393/4*Pi^2*x^3/(-1+x)/(1+x)+2295/4*x^2-33/4*Pi^2*x^4/(-1+x)/(1+x)-411/4*Pi^2*
x^2/(-1+x)/(1+x)+93*Pi^2/(1+x)+417/4*Pi^2/(-1+x)/(1+x)+195*Pi^2*x/(1+x))*H(1,x
)+(-18-21/x+63/2*x+33/2*x^2)*H(-1,0,x)+(-1167/(-4+4*x)+231/2/(-1+x)/x+2097*x/(
-4+4*x)-2481*x^2/(-4+4*x)+561*x^3/(-2+2*x))*H(0,0,x)+(-1095*x^2/(-1+x)-633/(-1
+x)+936*x/(-1+x)+264/(-1+x)/x+561*x^3/(-1+x))*H(0,1,x)+(-1857/(-2+2*x)+1923/4/
(-1+x)/x+3681*x/(-4+4*x)-885*x^2/(-1+x)+1815*x^3/(-4+4*x))*H(1,0,x)+(762-660/x
-696*x+660*x^2)*H(1,1,x)+(-108*L+2*NF-33)*DD(2,x)+(36*L^2+(33-2*NF)*L-15*Pi^2+
67-10/3*NF)*DD(1,x)+((1/2*NF-33/4)*L^2+(15/2*Pi^2+5/3*NF-67/2)*L+NF*(14/9-1/3*
Pi^2)+11/2*Pi^2-101/3+351/2*Zeta(3))*DD(0,x)+(-3*L^2*Pi^2+(-171/2*Zeta(3)+27/2
+11/4*Pi^2+NF*(-11/6-1/6*Pi^2))*L-1/80*Pi^4+67/12*Pi^2+837/16+NF*(-5/18*Pi^2-\
247/36+5/6*Zeta(3))-165/4*Zeta(3))*d1(1-x)+((NF*((-34/3/(-1+x)/x-4/(-3+3*x)-34
*x/(-3+3*x)+104*x^2/(-3+3*x)-50*x^3/(-3+3*x))*H(0,1,x)+(32/3+32/3*x)*H(0,1,0,x
)+H(1,x)*(-1/18*Pi^2+19/3*x-635/18*x^2+1/36*Pi^2*x+587/18/x+1/18*Pi^2/x-71/6)+
163/24*x-22/3*Zeta(3)+(16+16*x)*H(0,1,1,x)+(1/3/x-1/3+1/6*x)*H(1,1,0,x)+(8+8*x
)*H(0,0,0,x)+(163/(-9+9*x)-83*x/(-6+6*x)-136/9/(-1+x)/x+341*x^2/(-18+18*x)-136
*x^3/(-9+9*x))*H(1,0,x)-503*Pi^2*x^2/(-108+108*x)+(40/3+40/3*x)*H(0,0,1,x)+(-\
17/3/(-1+x)/x-10/(-3+3*x)-15*x/(-2+2*x)+443*x^2/(-18+18*x)-91*x^3/(-9+9*x))*H(
0,0,x)+31*Pi^2/(-108+108*x)-2/3*Zeta(3)/x+(-16+68/3/x+4*x-68/3*x^2)*H(1,1,x)+(
1/3/x-1/3+1/6*x)*H(1,0,0,x)+7393/216/x+10*Pi^2*x/(-9+9*x)-329/36-25/3*x*Zeta(3
)+119/108*Pi^2/(-1+x)/x+215*Pi^2*x^3/(-108+108*x)+H(0,x)*(-269*x/(-36+36*x)-\
587/36/(-1+x)/x-949*x^3/(-36+36*x)-5/3*Pi^2*x-5/3*Pi^2+55/(-6+6*x)+1319*x^2/(-\
36+36*x))-3959/108*x^2)+(-114/(1+x)-27*x/(1+x)-60/x/(1+x)+15*x^3/(1+x)+60*x^2/
(1+x))*H(-1,0,x)+(-414/(-1+x)/(1+x)+765/2/(-1+x)/x/(1+x)+1485/2*x/(-1+x)/(1+x)
-657/2*x^2/(-1+x)/(1+x)-1056*x^3/(-1+x)/(1+x)+1659/2*x^4/(-1+x)/(1+x))*H(0,0,x
)+(1710*x^3/(-1+x)-3612*x^2/(-1+x)+3177*x/(-1+x)+918/(-1+x)/x-1968/(-1+x))*H(0
,1,x)+(2793*x^3/(-2+2*x)+2901/2/(-1+x)/x-2919/(-1+x)+6291*x/(-2+2*x)-2832*x^2/
(-1+x))*H(1,0,x)+(-2262/x-2502*x+2916+2262*x^2)*H(1,1,x)+(108/(1+x)+162*x/(1+x
)+54/x/(1+x))*H(-1,-1,0,x)+(-162/(1+x)-81/x/(1+x)-243*x/(1+x)-72*x^2/(1+x)-36*
x^3/(1+x))*H(-1,0,0,x)+(-144/(1+x)-72/x/(1+x)-216*x/(1+x)-144*x^2/(1+x)-72*x^3
/(1+x))*H(-1,0,1,x)+(-72/(1+x)-36/x/(1+x)-108*x/(1+x)-72*x^2/(1+x)-54*x^3/(1+x
))*H(0,-1,0,x)+(-36*x^3/(-1+x)+198/(-1+x)/(1+x)+144/(-1+x)/x/(1+x)+540*x/(-1+x
)/(1+x)-36/(-1+x)/x-198*x^2/(-1+x)/(1+x)-108*x/(-1+x)-522*x^3/(-1+x)/(1+x)+144
*x^2/(-1+x)+234*x^4/(-1+x)/(1+x))*H(0,0,0,x)+(324*x^3/(-1+x)+612/(-1+x)/(1+x)+
36/(-1+x)/x/(1+x)-792/(-1+x)+756*x/(-1+x)/(1+x)+324/(-1+x)/x-648*x^2/(-1+x)/(1
+x)+972*x/(-1+x)-792*x^3/(-1+x)/(1+x)-468*x^2/(-1+x)+108*x^4/(-1+x)/(1+x))*H(0
,0,1,x)+(288*x^3/(-1+x)+540/(-1+x)/(1+x)+216/(-1+x)/x/(1+x)-720/(-1+x)+936*x/(
-1+x)/(1+x)+288/(-1+x)/x-576*x^2/(-1+x)/(1+x)+864*x/(-1+x)-963*x^3/(-1+x)/(1+x
)-396*x^2/(-1+x)+189*x^4/(-1+x)/(1+x))*H(0,1,0,x)+(144/x+990/(-1+x)/x-1872*x+
2970*x/(-1+x)-144*x^2-2304-828*x^2/(-1+x)-3276/(-1+x)+990*x^3/(-1+x))*H(0,1,1,
x)+(-648/(-1+x)+324/(-1+x)/x+972*x/(-1+x)-612*x^2/(-1+x)+324*x^3/(-1+x))*H(1,0
,0,x)+(144/x+990/(-1+x)/x-1008*x+2970*x/(-1+x)-144*x^2-1440-828*x^2/(-1+x)-\
3276/(-1+x)+990*x^3/(-1+x))*H(1,0,1,x)+(-828*x^2/(-1+x)+144*x-144*x^2-288+144/
x+72*x^3/(1+x)+1251/(-1+x)/(1+x)+990*x^3/(-1+x)+144/(1+x)+990/(-1+x)/x+2970*x/
(-1+x)-3276/(-1+x)+216*x/(1+x)+144*x^2/(1+x)+45/(-1+x)/x/(1+x)+72/x/(1+x)-1233
*x^2/(-1+x)/(1+x)-1179*x^3/(-1+x)/(1+x)-99*x^4/(-1+x)/(1+x)+1197*x/(-1+x)/(1+x
))*H(1,1,0,x)+(2880-1440/x-1440*x+1440*x^2)*H(1,1,1,x)+H(-1,x)*(33/2*Pi^2/x/(1
+x)+99*Pi^2*x/(2+2*x)+24*Pi^2*x^2/(1+x)+12*Pi^2*x^3/(1+x)+33*Pi^2/(1+x))+H(1,x
)*(417/2*Pi^2/(-1+x)/(1+x)-33/2*Pi^2*x^4/(-1+x)/(1+x)+399/2*Pi^2*x/(-1+x)/(1+x
)-393/2*Pi^2*x^3/(-1+x)/(1+x)+216*Pi^2*x^2/(1+x)+348*Pi^2*x/(1+x)-411/2*Pi^2*x
^2/(-1+x)/(1+x)-8339/4/x-60*Pi^2*x^3/(1+x)+144*Pi^2/(1+x)+8233/4+84*Pi^2/x/(1+
x)+8339/4*x^2+15/2*Pi^2/(-1+x)/x/(1+x)-7571/4*x)+H(0,x)*(-87*Pi^2*x/(-1+x)/(1+
x)+2430*x/(-1+x)-11475*x^2/(-4+4*x)-8047/(-4+4*x)+13533*x^3/(-8+8*x)+21*Pi^2*x
^2/(-1+x)/(1+x)+90*Pi^2*x^3/(-1+x)/(1+x)-21*Pi^2/(-1+x)/x/(1+x)-21*Pi^2/(-1+x)
/(1+x)-45*Pi^2*x^4/(-1+x)/(1+x)+6739/8/(-1+x)/x)-31529/24*x+12923/8*x^2-11975/
8/x+349/4*Pi^2/(-1+x)/(1+x)+360*Zeta(3)/(-1+x)/(1+x)-180*Zeta(3)/x/(1+x)-540*x
*Zeta(3)/(1+x)-252*x^2*Zeta(3)/(1+x)-126*x^3*Zeta(3)/(1+x)-360*Zeta(3)/(1+x)-\
421/8*Pi^2/(-1+x)/x/(1+x)-309/2*Pi^2*x/(-1+x)/(1+x)+891/8*Pi^2*x^2/(-1+x)/(1+x
)+1691/8*Pi^2*x^3/(-1+x)/(1+x)-1579/8*Pi^2*x^4/(-1+x)/(1+x)-279*Zeta(3)/(-1+x)
/x/(1+x)+243*x^2*Zeta(3)/(-1+x)/(1+x)+477*x^3*Zeta(3)/(-1+x)/(1+x)-243*x^4*
Zeta(3)/(-1+x)/(1+x)+30673/24-72*x*Zeta(3)/(-1+x)/(1+x))*L+(-12*Pi^2*x^3/(1+x)
+H(1,x)*(-558*x+531*x^2-531/x+1287/2)-5753/16*x+(-36*x^2/(1+x)-54*x/(1+x)-18/x
/(1+x)-18*x^3/(1+x)-36/(1+x))*H(-1,0,x)+57*Pi^2*x/(1+x)+H(0,x)*(765/4/(-1+x)/x
-825*x^2/(-1+x)-384/(-1+x)+1623*x^3/(-4+4*x)+2619*x/(-4+4*x))+9*Pi^2/x/(1+x)+(
648-324/x-324*x+324*x^2)*H(1,1,x)+33*Pi^2*x^2/(1+x)-7671/16/x+45*Pi^2/(2+2*x)+
(72/(-1+x)/(1+x)-72*x^2/(-1+x)/(1+x)-198*x^3/(-1+x)/(1+x)+72*x^4/(-1+x)/(1+x)+
54/(-1+x)/x/(1+x)+198*x/(-1+x)/(1+x))*H(0,0,x)+NF*(-2/3*Pi^2*x+(4+4*x)*H(0,1,x
)+(10/3+10/3*x)*H(0,0,x)-635/72*x^2+H(1,x)*(x-4+17/3/x-17/3*x^2)-71/24-2/3*Pi^
2+587/72/x+35/24*x+H(0,x)*(-1/(-3+3*x)-17*x/(-6+6*x)+26*x^2/(-3+3*x)-25*x^3/(-\
6+6*x)-17/6/(-1+x)/x))+6421/16+(-216+540*x/(-1+x)-360*x^2/(-1+x)+180*x^3/(-1+x
)-216*x+180/(-1+x)/x-360/(-1+x))*H(0,1,x)+7671/16*x^2+(180*x^3/(-1+x)+180/(-1+
x)/x-360/(-1+x)+540*x/(-1+x)-360*x^2/(-1+x))*H(1,0,x))*L^2+(NF*(17/18/x-2/3+1/
6*x-17/18*x^2+H(0,x)*(2/3*x+2/3))+141/2+H(1,x)*(-36/x+72-36*x+36*x^2)-297/4/x-\
249/4*x+297/4*x^2+H(0,x)*(18*x^3/(-1+x)+18/(-1+x)/x+54*x/(-1+x)-72*x^2/(-1+x))
)*L^3+(-6489/(-2+2*x)+3765/2*x/(-1+x)/(1+x)+6471/4/(-1+x)/x-2433/2*x^2/(-1+x)/
(1+x)+11313*x/(-4+4*x)-5577/4*x^3/(-1+x)/(1+x)-2289*x^2/(-1+x)+3645/4*x^4/(-1+
x)/(1+x)+5139*x^3/(-4+4*x)+1593/4/(-1+x)/(1+x)-1509/4/(-1+x)/x/(1+x))*H(0,1,0,
x)+(-396-9678*x^2/(-1+x)-5154/(-1+x)+4416*x^3/(-1+x)+540/x+2469/(-1+x)/x+1296*
x+8424*x/(-1+x)-936*x^2)*H(0,1,1,x)+(-6177/(-2+2*x)+6351/4/(-1+x)/x+12537*x/(-\
4+4*x)-2853*x^2/(-1+x)+5811*x^3/(-4+4*x))*H(1,0,0,x)+(-918-7494*x^2/(-1+x)-\
7812/(-1+x)+3624*x^3/(-1+x)+738/x+3732/(-1+x)/x+774*x+8460*x/(-1+x)-738*x^2)*H
(1,0,1,x)+(-918+1617/2*x^4/(-1+x)/(1+x)-738*x^2+738/x-10470/(-1+x)-120*x^2/(1+
x)+774*x+3231/2/(-1+x)/(1+x)-5310*x^2/(-1+x)+2832*x^3/(-1+x)+4995/(-1+x)/x+
8496*x/(-1+x)+120/x/(1+x)+54*x/(1+x)-2427/2*x^3/(-1+x)/(1+x)-30*x^3/(1+x)+2439
*x/(-1+x)/(1+x)-2481*x^2/(-1+x)/(1+x)-2421/2/(-1+x)/x/(1+x)+228/(1+x))*H(1,1,0
,x)+(5832-4524/x-5004*x+4524*x^2)*H(1,1,1,x)+H(-1,x)*(231*Pi^2/(4+4*x)+54*x^3*
Zeta(3)/(1+x)+117/4*Pi^2/x/(1+x)+441/2*Zeta(3)/x/(1+x)+117*Pi^2*x/(8+8*x)+108*
x^2*Zeta(3)/(1+x)-39*Pi^2*x^2/(1+x)-117*Pi^2*x^3/(8+8*x)+441*Zeta(3)/(1+x)+
1323*x*Zeta(3)/(2+2*x))+H(1,x)*(-18331/6*x+40805/12*x^2-19093/6/x+30*Pi^2/x/(1
+x)-30*Pi^2*x^2/(1+x)+817/2*Pi^2/(-1+x)/(1+x)+2619/2*Zeta(3)/(-1+x)/(1+x)-144*
Zeta(3)/x/(1+x)-432*x*Zeta(3)/(1+x)-360*x^2*Zeta(3)/(1+x)-198*x^3*Zeta(3)/(1+x
)-15*Pi^2*x^3/(2+2*x)+27*Pi^2*x/(2+2*x)+57*Pi^2/(1+x)-288*Zeta(3)/(1+x)-1173/4
*Pi^2/(-1+x)/x/(1+x)-101/2*Pi^2*x/(-1+x)/(1+x)-435/4*Pi^2*x^2/(-1+x)/(1+x)+
1419/4*Pi^2*x^3/(-1+x)/(1+x)-1227/4*Pi^2*x^4/(-1+x)/(1+x)-1215/2*Zeta(3)/(-1+x
)/x/(1+x)-909/2*x^2*Zeta(3)/(-1+x)/(1+x)+1125/2*x^3*Zeta(3)/(-1+x)/(1+x)-531/2
*x^4*Zeta(3)/(-1+x)/(1+x)+35989/12+765/2*x*Zeta(3)/(-1+x)/(1+x))+H(0,x)*(-1269
*x*Zeta(3)/(2+2*x)-495*x^3*Zeta(3)/(2+2*x)+2435/8*Pi^2*x^3/(-1+x)/(1+x)-393/2*
Pi^2*x^4/(-1+x)/(1+x)+34423/24/(-1+x)/x+585/2*x^2*Zeta(3)/(-1+x)/(1+x)-423*
Zeta(3)/(1+x)-85481/(-24+24*x)-507/8*Pi^2/(-1+x)/x/(1+x)+62657*x/(-16+16*x)-\
110129*x^2/(-24+24*x)+138343*x^3/(-48+48*x)-351/2*x^4*Zeta(3)/(-1+x)/(1+x)-248
*Pi^2*x/(-1+x)/(1+x)+83/2*Pi^2*x^2/(-1+x)/(1+x)+1143/2*x^3*Zeta(3)/(-1+x)/(1+x
)-477/2*Zeta(3)/(-1+x)/(1+x)-585/2*Zeta(3)/(-1+x)/x/(1+x)-1305/2*x*Zeta(3)/(-1
+x)/(1+x)+269/2*Pi^2/(-1+x)/(1+x)-423/2*Zeta(3)/x/(1+x)-369*x^2*Zeta(3)/(1+x))
+NF*((-8-364*x^3/(-9+9*x)-64/(-9+9*x)-32/9/x-236/9/(-1+x)/x-44*x/(-3+3*x)+64/9
*x^2+688*x^2/(-9+9*x))*H(0,1,1,x)+(-4/3-172/9/(-1+x)/x+395/(-18+18*x)-16/9/x-\
14*x/(-1+x)+16/9*x^2+4/3*x-169*x^3/(-9+9*x)+211*x^2/(-9+9*x))*H(1,0,0,x)+(-8/3
-307/9/(-1+x)/x+337/(-9+9*x)-32/9/x-89*x/(-4+4*x)+32/9*x^2+8/3*x-304*x^3/(-9+9
*x)+1357*x^2/(-36+36*x))*H(1,1,0,x)+H(0,x)*(239*Pi^2*x^3/(-108+108*x)-2/3*Zeta
(3)/x-26/3*Zeta(3)-7393/216/(-1+x)/x+821/(-24+24*x)+119/108*Pi^2/(-1+x)/x-29/3
*x*Zeta(3)+41*Pi^2*x/(-24+24*x)+59*Pi^2/(-54+54*x)-12065*x^3/(-216+216*x)-5093
*x/(-432+432*x)-1249*Pi^2*x^2/(-216+216*x)+27275*x^2/(-432+432*x))+H(1,x)*(-\
169/9+221*Pi^2*x/(-72+72*x)-1993/27*x^2+5/6*Zeta(3)-158*Pi^2/(-27+27*x)+3737/
54/x+187*Pi^2*x^3/(-54+54*x)-5/6*Zeta(3)/x+92/27*Pi^2/(-1+x)/x+61/4*x-919*Pi^2
*x^2/(-216+216*x)-5/12*x*Zeta(3))+(-587/36/(-1+x)/x-16/9*Pi^2+287/(-36+36*x)-\
16/9*Pi^2*x-239*x/(-24+24*x)+10067*x^2/(-216+216*x)-1691*x^3/(-54+54*x))*H(0,0
,x)+(-949*x^3/(-18+18*x)-5/2*Pi^2+55/(-3+3*x)+664*x^2/(-9+9*x)+1/18*Pi^2/x-587
/18/(-1+x)/x-29/12*Pi^2*x-139*x/(-9+9*x))*H(0,1,x)+(1/12*Pi^2+2621/(-54+54*x)-\
1/24*Pi^2*x-1/12*Pi^2/x-2321/54/(-1+x)/x+3035*x^2/(-54+54*x)-235*x/(-9+9*x)-\
2465*x^3/(-54+54*x))*H(1,0,x)+(-71/3+587/9/x+161/12*x-635/9*x^2)*H(1,1,x)+(-2-\
115*x^3/(-9+9*x)-101/(-18+18*x)-8/9/x-59/9/(-1+x)/x-20*x/(-3+3*x)+16/9*x^2+551
*x^2/(-18+18*x))*H(0,0,0,x)+(-4-214*x^3/(-9+9*x)-80/(-9+9*x)-16/9/x-118/9/(-1+
x)/x-11*x/(-1+x)+32/9*x^2+475*x^2/(-9+9*x))*H(0,0,1,x)+(-4-232*x^3/(-9+9*x)-59
/(-18+18*x)-16/9/x-152/9/(-1+x)/x-131*x/(-12+12*x)+32/9*x^2+1777*x^2/(-36+36*x
))*H(0,1,0,x)+4163/1296*Pi^2/(-1+x)/x+4159/288*x-81659/1296*x^2+67/540*Pi^4+
162217/2592/x+245*Pi^2*x/(-216+216*x)-2999*Pi^2*x^2/(-324+324*x)+8363*Pi^2*x^3
/(-1296+1296*x)+19/3*Zeta(3)/(-1+x)/x+121*x*Zeta(3)/(-12+12*x)-115*x^2*Zeta(3)
/(-4+4*x)+11*x^3*Zeta(3)/(-1+x)+(-8/3+334/(-9+9*x)-32/9/x-304/9/(-1+x)/x+8/3*x
-67*x/(-3+3*x)+32/9*x^2+349*x^2/(-9+9*x)-304*x^3/(-9+9*x))*H(1,0,1,x)+(-32+136
/3/x+8*x-136/3*x^2)*H(1,1,1,x)+(26/3+26/3*x)*H(0,0,0,0,x)+(16+16*x)*H(0,0,0,1,
x)+(52/3+52/3*x)*H(0,0,1,0,x)+(80/3+80/3*x)*H(0,0,1,1,x)+(35/3+1/3/x+73/6*x)*H
(0,1,0,0,x)+(64/3+64/3*x)*H(0,1,0,1,x)+(21+1/3/x+43/2*x)*H(0,1,1,0,x)+(32+32*x
)*H(0,1,1,1,x)+(-2/3+2/3/x+1/3*x)*H(1,0,0,0,x)+(-2/3+2/3/x+1/3*x)*H(1,0,0,1,x)
+(-1/6+1/6/x+1/12*x)*H(1,0,1,0,x)+(-7/6+7/6/x+7/12*x)*H(1,1,0,0,x)+(-2/3+2/3/x
+1/3*x)*H(1,1,0,1,x)+(-2/3+2/3/x+1/3*x)*H(1,1,1,0,x)-143*Pi^2/(-81+81*x)-1/36*
Pi^4/x+89/1080*Pi^4*x-25*Zeta(3)/(-6+6*x)-8039/432)+(-111-103/x+303/2*x+117*x^
2+369*Pi^2*x/(4+4*x)+15*Pi^2*x^3/(2+2*x)+123*Pi^2/(2+2*x)+15*Pi^2*x^2/(1+x)+
123/4*Pi^2/x/(1+x))*H(-1,0,x)+(6*Pi^2/(1+x)+6739/8/(-1+x)/x+1704*x^3/(-1+x)+
123/2*Pi^2*x^2/(-1+x)/(1+x)-17925/(-8+8*x)+22119*x/(-8+8*x)-24097*x^2/(-8+8*x)
+48*Pi^2*x^2/(1+x)+81/2*Pi^2*x^3/(-1+x)/(1+x)-123/2*Pi^2*x^4/(-1+x)/(1+x)+3*Pi
^2/x/(1+x)-87*Pi^2*x/(-1+x)/(1+x)-39/2*Pi^2/(-1+x)/(1+x)+9*Pi^2*x/(1+x)-18*Pi^
2/(-1+x)/x/(1+x))*H(0,0,x)+(45*Pi^2*x^3/(2+2*x)+117*Pi^2*x/(2+2*x)-489/2*Pi^2*
x/(-1+x)/(1+x)+13667*x^3/(-4+4*x)-8993/(-2+2*x)-225/2*Pi^2/(-1+x)/x/(1+x)+5424
*x/(-1+x)+33/2*Pi^2*x^2/(-1+x)/(1+x)+39*Pi^2/(1+x)+7407/4/(-1+x)/x-150*Pi^2*x^
4/(-1+x)/(1+x)-6029*x^2/(-1+x)+27/2*Pi^2/(-1+x)/(1+x)+216*Pi^2*x^3/(-1+x)/(1+x
)+39/2*Pi^2/x/(1+x)+69*Pi^2*x^2/(1+x))*H(0,1,x)+(19089*x/(-4+4*x)-20605/(-4+4*
x)-9757*x^2/(-2+2*x)-255/4*Pi^2/(-1+x)/x/(1+x)-255/4*Pi^2*x/(-1+x)/(1+x)-321/4
*Pi^2*x^2/(-1+x)/(1+x)+117/4*Pi^2*x^3/(-1+x)/(1+x)+39*Pi^2/(1+x)+11205/4/(-1+x
)/x+69*Pi^2*x^2/(1+x)+411/4*Pi^2/(-1+x)/(1+x)+45*Pi^2*x^3/(2+2*x)+10593*x^3/(-\
4+4*x)+39/2*Pi^2/x/(1+x)-423/4*Pi^2*x^4/(-1+x)/(1+x)+117*Pi^2*x/(2+2*x))*H(1,0
,x)+(4220+174*Pi^2/x-15565/4*x+84*Pi^2/(1+x)+546*Pi^2*x+138*Pi^2*x^2/(1+x)-426
*Pi^2*x^3/(-1+x)/(1+x)-69*Pi^2*x^4/(-1+x)/(1+x)+42*Pi^2/x/(1+x)+4203*x^2+66*Pi
^2*x^3/(1+x)+420*Pi^2/(-1+x)/(1+x)-189*Pi^2*x^2+408*Pi^2*x/(-1+x)/(1+x)-369*Pi
^2*x^2/(-1+x)/(1+x)-4203/x+24*Pi^2/(-1+x)/x/(1+x)+126*Pi^2*x/(1+x))*H(1,1,x)+(
237/(1+x)+111/x/(1+x)-231*x^3/(2+2*x)+135*x/(2+2*x)-228*x^2/(1+x))*H(-1,-1,0,x
)+(-675/(2+2*x)-333/2/x/(1+x)-297*x/(4+4*x)+282*x^2/(1+x)+489*x^3/(4+4*x))*H(-\
1,0,0,x)+(-228/(1+x)-120/x/(1+x)-54*x/(1+x)+120*x^2/(1+x)+30*x^3/(1+x))*H(-1,0
,1,x)+(-123/(1+x)-60/x/(1+x)-81*x/(2+2*x)+72*x^2/(1+x)+45*x^3/(2+2*x))*H(0,-1,
0,x)+(198/(-1+x)-135/(-1+x)/x-450*x^2/(-1+x)/(1+x)-423*x/(-1+x)-1479*x^3/(-1+x
)/(1+x)+558*x^2/(-1+x)+4263/4*x^4/(-1+x)/(1+x)-234*x^3/(-1+x)-1929/4/(-1+x)/(1
+x)+1035/2/(-1+x)/x/(1+x)+1059*x/(-1+x)/(1+x))*H(0,0,0,x)+(-6897/(-2+2*x)+8205
/4*x/(-1+x)/(1+x)+6747/4/(-1+x)/x-4185/4*x^2/(-1+x)/(1+x)+12537*x/(-4+4*x)-\
5295/4*x^3/(-1+x)/(1+x)-2493*x^2/(-1+x)+1833/4*x^4/(-1+x)/(1+x)+5415*x^3/(-4+4
*x)+2331/4/(-1+x)/(1+x)-3075/4/(-1+x)/x/(1+x))*H(0,0,1,x)+(138-4*NF+240*L)*DD(
3,x)+(-162*L^2+(6*NF-207)*L+93*Pi^2+26/3*NF-167)*DD(2,x)+(36*L^3+(171/2-3*NF)*
L^2+(-26/3*NF-72*Pi^2+167)*L+497/3-990*Zeta(3)-181/4*Pi^2+NF*(-86/9+11/6*Pi^2)
)*DD(1,x)-3501/32*Pi^2/(-1+x)/x+(-111*Pi^2/(2+2*x)-111/4*Pi^2/x/(1+x)-333*Pi^2
*x/(4+4*x)+3*Pi^2*x^2/(1+x)+3*Pi^2*x^3/(2+2*x))*H(-1,-1,x)+(33*Pi^2/(1+x)+33/2
*Pi^2/x/(1+x)+99*Pi^2*x/(2+2*x)+33*Pi^2*x^2/(1+x)+111*Pi^2*x^3/(4+4*x))*H(0,-1
,x)-120*DD(4,x)+1020*Zeta(3)/(-1+x)/(1+x)-321*Zeta(3)/x/(1+x)-162*x*Zeta(3)/(1
+x)+438*x^2*Zeta(3)/(1+x)+168*x^3*Zeta(3)/(1+x)-13/4*Pi^4/(-1+x)/x-7987*Pi^2*x
/(-16+16*x)-39*Pi^4*x/(-4+4*x)+10287*Pi^2*x^2/(-16+16*x)+53*Pi^4*x^2/(-10+10*x
)-37879*Pi^2*x^3/(-96+96*x)-59*Pi^4*x^3/(-20+20*x)-3*Pi^4*x^4/(-10+10*x)-697/
80*Pi^4/(-1+x)/(1+x)-219/80*Pi^4/x/(1+x)-657*Pi^4*x/(80+80*x)+27*Pi^4*x^2/(5+5
*x)+3*Pi^4*x^3/(1+x)+(-234/(1+x)-117/x/(1+x)-351*x/(1+x)+36*x^2/(1+x)+18*x^3/(
1+x))*H(-1,-1,-1,0,x)+(315/(1+x)+315/2/x/(1+x)+945*x/(2+2*x)-54*x^2/(1+x)-27*x
^3/(1+x))*H(-1,-1,0,0,x)+(216/(1+x)+108/x/(1+x)+324*x/(1+x))*H(-1,-1,0,1,x)+(
126/(1+x)+63/x/(1+x)+189*x/(1+x))*H(-1,0,-1,0,x)+(-234/(1+x)-117/x/(1+x)-351*x
/(1+x)-72*x^2/(1+x)-36*x^3/(1+x))*H(-1,0,0,0,x)+(-324/(1+x)-162/x/(1+x)-486*x/
(1+x)-144*x^2/(1+x)-72*x^3/(1+x))*H(-1,0,0,1,x)+(-144/(1+x)-72/x/(1+x)-216*x/(
1+x)-180*x^2/(1+x)-90*x^3/(1+x))*H(-1,0,1,0,x)+(-288/(1+x)-144/x/(1+x)-432*x/(
1+x)-288*x^2/(1+x)-144*x^3/(1+x))*H(-1,0,1,1,x)+(108/(1+x)+54/x/(1+x)+162*x/(1
+x)+108*x^2/(1+x)+117*x^3/(1+x))*H(0,-1,-1,0,x)+(-162/(1+x)-81/x/(1+x)-243*x/(
1+x)-162*x^2/(1+x)-315*x^3/(2+2*x))*H(0,-1,0,0,x)+(-144/(1+x)-72/x/(1+x)-216*x
/(1+x)-144*x^2/(1+x)-108*x^3/(1+x))*H(0,-1,0,1,x)+(-72/(1+x)-36/x/(1+x)-108*x/
(1+x)-72*x^2/(1+x)-63*x^3/(1+x))*H(0,0,-1,0,x)+(-36/(-1+x)/x-108*x/(-1+x)+144*
x^2/(-1+x)-36*x^3/(-1+x)+144/(1+x)+279/(-1+x)/(1+x)+72/x/(1+x)+216/(-1+x)/x/(1
+x)+216*x/(1+x)+630*x/(-1+x)/(1+x)+1152*x^2/(1+x)+729*x^2/(-1+x)/(1+x)-1683*x^
3/(-1+x)/(1+x)+270*x^4/(-1+x)/(1+x))*H(0,0,0,0,x)+(-72/(-1+x)/x-216*x/(-1+x)-\
90*x^2+288*x^2/(-1+x)-72*x^3/(-1+x)+252/(-1+x)/(1+x)+432/(-1+x)/x/(1+x)+1224*x
/(-1+x)/(1+x)+864*x^2/(1+x)+522*x^2/(-1+x)/(1+x)+288*x^3/(1+x)-1764*x^3/(-1+x)
/(1+x)+414*x^4/(-1+x)/(1+x))*H(0,0,0,1,x)+(72/(-1+x)-108/(-1+x)/x-324*x/(-1+x)
+360*x^2/(-1+x)-108*x^3/(-1+x)+72/(1+x)+270/(-1+x)/(1+x)+36/x/(1+x)+648/(-1+x)
/x/(1+x)+108*x/(1+x)+1548*x/(-1+x)/(1+x)+576*x^2/(1+x)+234*x^2/(-1+x)/(1+x)-\
4149/2*x^3/(-1+x)/(1+x)+1323/2*x^4/(-1+x)/(1+x))*H(0,0,1,0,x)+(-144/(-1+x)/x-\
432*x/(-1+x)-90*x^2+576*x^2/(-1+x)-144*x^3/(-1+x)+306/(-1+x)/(1+x)+990/(-1+x)/
x/(1+x)+2430*x/(-1+x)/(1+x)+432*x^2/(1+x)+36*x^2/(-1+x)/(1+x)+144*x^3/(1+x)-\
2718*x^3/(-1+x)/(1+x)+1080*x^4/(-1+x)/(1+x))*H(0,0,1,1,x)+(72/(-1+x)-108/(-1+x
)/x-324*x/(-1+x)+360*x^2/(-1+x)-108*x^3/(-1+x)+72/(1+x)+306/(-1+x)/(1+x)+36/x/
(1+x)+648/(-1+x)/x/(1+x)+108*x/(1+x)+1440*x/(-1+x)/(1+x)+576*x^2/(1+x)+198*x^2
/(-1+x)/(1+x)-3915/2*x^3/(-1+x)/(1+x)+1089/2*x^4/(-1+x)/(1+x))*H(0,1,0,0,x)+(
144/(-1+x)-216/(-1+x)/x-648*x/(-1+x)-90*x^2+720*x^2/(-1+x)-216*x^3/(-1+x)+180/
(-1+x)/(1+x)+1332/(-1+x)/x/(1+x)+2772*x/(-1+x)/(1+x)+432*x^2/(1+x)+162*x^2/(-1
+x)/(1+x)+144*x^3/(1+x)-3042*x^3/(-1+x)/(1+x)+1224*x^4/(-1+x)/(1+x))*H(0,1,0,1
,x)+(144/(-1+x)-216/(-1+x)/x-648*x/(-1+x)+720*x^2/(-1+x)-216*x^3/(-1+x)+180/(1
+x)+297/(-1+x)/(1+x)+90/x/(1+x)+1359/(-1+x)/x/(1+x)+270*x/(1+x)+2799*x/(-1+x)/
(1+x)+468*x^2/(1+x)-9*x^2/(-1+x)/(1+x)+90*x^3/(1+x)-3078*x^3/(-1+x)/(1+x)+1152
*x^4/(-1+x)/(1+x))*H(0,1,1,0,x)+(-6912+288/x-6048*x-378*x^2-6957/(-1+x)/(1+x)+
2061/(-1+x)/x/(1+x)-2835*x/(-1+x)/(1+x)+216*x^2/(1+x)+6795*x^2/(-1+x)/(1+x)+72
*x^3/(1+x)+2403*x^3/(-1+x)/(1+x)+2079*x^4/(-1+x)/(1+x))*H(0,1,1,1,x)+(144/(-1+
x)-72/(-1+x)/x-216*x/(-1+x)+144*x^2/(-1+x)-72*x^3/(-1+x)+72/(1+x)-639/2/(-1+x)
/(1+x)+36/x/(1+x)+783/2/(-1+x)/x/(1+x)+108*x/(1+x)+783/2*x/(-1+x)/(1+x)+576*x^
2/(1+x)+1845/2*x^2/(-1+x)/(1+x)-1665/2*x^3/(-1+x)/(1+x)+711/2*x^4/(-1+x)/(1+x)
)*H(1,0,0,0,x)+(288/(-1+x)-144/(-1+x)/x-432*x/(-1+x)-90*x^2+288*x^2/(-1+x)-144
*x^3/(-1+x)-954/(-1+x)/(1+x)+954/(-1+x)/x/(1+x)+954*x/(-1+x)/(1+x)+432*x^2/(1+
x)+1368*x^2/(-1+x)/(1+x)+144*x^3/(1+x)-1170*x^3/(-1+x)/(1+x)+900*x^4/(-1+x)/(1
+x))*H(1,0,0,1,x)+(432/(-1+x)-216/(-1+x)/x-648*x/(-1+x)+432*x^2/(-1+x)-216*x^3
/(-1+x)+180/(1+x)-2331/2/(-1+x)/(1+x)+90/x/(1+x)+2691/2/(-1+x)/x/(1+x)+270*x/(
1+x)+2691/2*x/(-1+x)/(1+x)+468*x^2/(1+x)+2961/2*x^2/(-1+x)/(1+x)+90*x^3/(1+x)-\
3213/2*x^3/(-1+x)/(1+x)+2331/2*x^4/(-1+x)/(1+x))*H(1,0,1,0,x)+(-5184+288/x-\
4320*x-378*x^2-6957/(-1+x)/(1+x)+2061/(-1+x)/x/(1+x)-2835*x/(-1+x)/(1+x)+216*x
^2/(1+x)+6795*x^2/(-1+x)/(1+x)+72*x^3/(1+x)+2403*x^3/(-1+x)/(1+x)+2079*x^4/(-1
+x)/(1+x))*H(1,0,1,1,x)+(288/(-1+x)-144/(-1+x)/x-432*x/(-1+x)+288*x^2/(-1+x)-\
144*x^3/(-1+x)+324/(1+x)-1431/2/(-1+x)/(1+x)+162/x/(1+x)+2079/2/(-1+x)/x/(1+x)
+486*x/(1+x)+2079/2*x/(-1+x)/(1+x)+648*x^2/(1+x)+2241/2*x^2/(-1+x)/(1+x)+180*x
^3/(1+x)-2529/2*x^3/(-1+x)/(1+x)+1395/2*x^4/(-1+x)/(1+x))*H(1,1,0,0,x)+(-2880+
288/x-2016*x-378*x^2+288/(1+x)-4464/(-1+x)/(1+x)+144/x/(1+x)+2160/(-1+x)/x/(1+
x)+432*x/(1+x)-432*x/(-1+x)/(1+x)+504*x^2/(1+x)+4338*x^2/(-1+x)/(1+x)+216*x^3/
(1+x)+36*x^3/(-1+x)/(1+x)+1890*x^4/(-1+x)/(1+x))*H(1,1,0,1,x)+(-576+288/x+288*
x-288*x^2+648/(1+x)-1944/(-1+x)/(1+x)+324/x/(1+x)+2304/(-1+x)/x/(1+x)+972*x/(1
+x)+2016*x/(-1+x)/(1+x)+1080*x^2/(1+x)+2124*x^2/(-1+x)/(1+x)+504*x^3/(1+x)-\
2520*x^3/(-1+x)/(1+x)+1476*x^4/(-1+x)/(1+x))*H(1,1,1,0,x)+(-90*x^2+2880/(1+x)-\
2880/x/(1+x)+2880*x/(1+x)+90*x^2/(1+x)+2970*x^3/(1+x))*H(1,1,1,1,x)-614485/288
/x/(1+x)-636*Zeta(3)/(1+x)+17491*Pi^2/(-48+48*x)+199*Pi^4/(-20+20*x)-219*Pi^4/
(40+40*x)-2024*x/(9+9*x)+44767*x^2/(144+144*x)+708373*x^3/(288+288*x)-1425/2*
Zeta(3)/(-1+x)/x/(1+x)+414*x^2*Zeta(3)/(-1+x)/(1+x)+5373/4*x^3*Zeta(3)/(-1+x)/
(1+x)-4797/4*x^4*Zeta(3)/(-1+x)/(1+x)+179/80*Pi^4/(-1+x)/x/(1+x)+55/16*Pi^4*x/
(-1+x)/(1+x)+1567/80*Pi^4*x^2/(-1+x)/(1+x)-421/40*Pi^4*x^3/(-1+x)/(1+x)+27/8*
Pi^4*x^4/(-1+x)/(1+x)+3/10*Pi^4*x^5/(-1+x)/(1+x)-10069/(48+48*x)+(-3*L^3*Pi^2+
(27/2+9/8*Pi^2-243/2*Zeta(3)+NF*(-1/4*Pi^2-11/6))*L^2+(NF*(5/3*Zeta(3)-13/18*
Pi^2-271/18)+167/12*Pi^2-168*Zeta(3)+879/8-1/8*Pi^4)*L-17/18*Pi^2+609/8*Pi^2*
Zeta(3)+NF*(32/27*Pi^2-16027/432+247/1620*Pi^4+67/36*Zeta(3))-243/80*Pi^4+8397
/32-701/4*Zeta(3)-1161/2*Zeta(5))*d1(1-x)-513*x*Zeta(3)/(-1+x)/(1+x)+((1/2*NF-\
33/4)*L^3+(21/2*Pi^2-167/4+13/6*NF)*L^2+(NF*(43/9-11/12*Pi^2)-497/6+181/8*Pi^2
+495*Zeta(3))*L+9/4*Pi^4-910/9+615/2*Zeta(3)+601/24*Pi^2+NF*(-47/36*Pi^2-8*
Zeta(3)+124/27))*DD(0,x))*e-15/2*Pi^2/(-1+x)/x-141*Pi^2*x/(-2+2*x)-19751/48*x+
(33*Pi^2/(2+2*x)+33/4*Pi^2/x/(1+x)+99*Pi^2*x/(4+4*x)+12*Pi^2*x^2/(1+x)+6*Pi^2*
x^3/(1+x))*H(-1,x)+(54/(1+x)+27/x/(1+x)+81*x/(1+x))*H(-1,-1,0,x)+(-81/(1+x)-81
/2/x/(1+x)-243*x/(2+2*x)-36*x^2/(1+x)-18*x^3/(1+x))*H(-1,0,0,x)+(-72/(1+x)-36/
x/(1+x)-108*x/(1+x)-72*x^2/(1+x)-36*x^3/(1+x))*H(-1,0,1,x)+(-36/(1+x)-18/x/(1+
x)-54*x/(1+x)-36*x^2/(1+x)-27*x^3/(1+x))*H(0,-1,0,x)+(-36/(-1+x)/x-108*x/(-1+x
)+144*x^2/(-1+x)-36*x^3/(-1+x)+99/(-1+x)/(1+x)+72/(-1+x)/x/(1+x)+270*x/(-1+x)/
(1+x)-99*x^2/(-1+x)/(1+x)-261*x^3/(-1+x)/(1+x)+117*x^4/(-1+x)/(1+x))*H(0,0,0,x
)+(-360/(-1+x)+108/(-1+x)/x+324*x/(-1+x)-54*x^2/(-1+x)+108*x^3/(-1+x)+306/(-1+
x)/(1+x)+18/(-1+x)/x/(1+x)+378*x/(-1+x)/(1+x)-324*x^2/(-1+x)/(1+x)-396*x^3/(-1
+x)/(1+x)+54*x^4/(-1+x)/(1+x))*H(0,0,1,x)+(-288/(-1+x)+72/(-1+x)/x+216*x/(-1+x
)+18*x^2/(-1+x)+72*x^3/(-1+x)+270/(-1+x)/(1+x)+108/(-1+x)/x/(1+x)+468*x/(-1+x)
/(1+x)-288*x^2/(-1+x)/(1+x)-963/2*x^3/(-1+x)/(1+x)+189/2*x^4/(-1+x)/(1+x))*H(0
,1,0,x)+(-1152-1566/(-1+x)+144/x+423/(-1+x)/x-720*x+1269*x/(-1+x)-144*x^2-270*
x^2/(-1+x)+423*x^3/(-1+x))*H(0,1,1,x)+(-216/(-1+x)+108/(-1+x)/x+324*x/(-1+x)-\
198*x^2/(-1+x)+108*x^3/(-1+x))*H(1,0,0,x)+(-864-1566/(-1+x)+144/x+423/(-1+x)/x
-432*x+1269*x/(-1+x)-144*x^2-270*x^2/(-1+x)+423*x^3/(-1+x))*H(1,0,1,x)+(-288-\
1566/(-1+x)+144/x+423/(-1+x)/x+144*x+1269*x/(-1+x)-144*x^2-270*x^2/(-1+x)+423*
x^3/(-1+x)+72/(1+x)+1251/2/(-1+x)/(1+x)+36/x/(1+x)+45/2/(-1+x)/x/(1+x)+108*x/(
1+x)+1197/2*x/(-1+x)/(1+x)+72*x^2/(1+x)-1233/2*x^2/(-1+x)/(1+x)+36*x^3/(1+x)-\
1179/2*x^3/(-1+x)/(1+x)-99/2*x^4/(-1+x)/(1+x))*H(1,1,0,x)+(864-432/x-432*x+432
*x^2)*H(1,1,1,x)+7055/16*x^2+72*DD(3,x)-6107/16/x+18523/48+443*Pi^2*x^2/(-4+4*
x)-495*Pi^2*x^3/(-8+8*x)+144*Zeta(3)/(-1+x)/(1+x)-90*Zeta(3)/x/(1+x)-270*x*
Zeta(3)/(1+x)-126*x^2*Zeta(3)/(1+x)-63*x^3*Zeta(3)/(1+x)+61*Pi^2/(-2+2*x)-180*
Zeta(3)/(1+x)-207/2*Zeta(3)/(-1+x)/x/(1+x)+171/2*x^2*Zeta(3)/(-1+x)/(1+x)+261/
2*x^3*Zeta(3)/(-1+x)/(1+x)-171/2*x^4*Zeta(3)/(-1+x)/(1+x);
sigma1qg := (12+(20/3-1/3*Pi^2-14/3/x+1/3*Pi^2/x-2*x+1/6*Pi^2*x)*H(0,x)+(40/3-\
2/3*Pi^2-28/3/x+2/3*Pi^2/x-4*x+1/3*Pi^2*x)*H(1,x)+(10/3-7/3/x-x)*H(0,0,x)+(20/
3-14/3/x-2*x)*H(0,1,x)+(20/3-14/3/x-2*x)*H(1,0,x)+(40/3-28/3/x-4*x)*H(1,1,x)+(
-2/9/x-1/9*x+2/9)*L^3+((4/3-4/3/x-2/3*x)*H(1,x)-7/6/x-1/2*x+(2/3-2/3/x-1/3*x)*
H(0,x)+5/3)*L^2+((10/3-7/3/x-x)*H(0,x)+(4/3-4/3/x-2/3*x)*H(0,0,x)+20/3+(8/3-8/
3/x-4/3*x)*H(1,0,x)+(16/3-16/3/x-8/3*x)*H(1,1,x)-1/3*Pi^2+1/3*Pi^2/x+(8/3-8/3/
x-4/3*x)*H(0,1,x)+(20/3-14/3/x-2*x)*H(1,x)-14/3/x-2*x+1/6*Pi^2*x)*L-10/3*x+7/
12*Pi^2/x+1/4*Pi^2*x+28/9*Zeta(3)/x+14/9*x*Zeta(3)-5/6*Pi^2-28/9*Zeta(3)-8/x+(
4/3-4/3/x-2/3*x)*H(0,0,0,x)+(8/3-8/3/x-4/3*x)*H(0,0,1,x)+(8/3-8/3/x-4/3*x)*H(0
,1,0,x)+(16/3-16/3/x-8/3*x)*H(0,1,1,x)+(8/3-8/3/x-4/3*x)*H(1,0,0,x)+(16/3-16/3
/x-8/3*x)*H(1,0,1,x)+(16/3-16/3/x-8/3*x)*H(1,1,0,x)+(32/3-32/3/x-16/3*x)*H(1,1
,1,x))*e^2+((2/3-2/3/x-1/3*x)*L^2+((8/3-8/3/x-4/3*x)*H(1,x)+10/3-x-7/3/x+(4/3-\
4/3/x-2/3*x)*H(0,x))*L+16/3+(20/3-14/3/x-2*x)*H(1,x)+(16/3-16/3/x-8/3*x)*H(1,1
,x)-1/3*Pi^2-10/3/x+(8/3-8/3/x-4/3*x)*H(1,0,x)+1/3*Pi^2/x-4/3*x+(8/3-8/3/x-4/3
*x)*H(0,1,x)+1/6*Pi^2*x+(10/3-7/3/x-x)*H(0,x)+(4/3-4/3/x-2/3*x)*H(0,0,x))*e+(4
/3-4/3/x-2/3*x)*L+2-1/x+(8/3-8/3/x-4/3*x)*H(1,x)-1/3*x+(4/3-4/3/x-2/3*x)*H(0,x
);
sigma2qg := (H(1,x)*(-31/9*x+62/9-62/9/x)+NF*(-2/9+2/9/x+1/9*x)-115/6/x-4/9*x+
2*x^2+145/9+H(0,x)*(-56/9*x-50/9-6/x))*L^2+((-128/9-12/x-134/9*x)*H(0,0,x)+(
344/9-31/x-44/9*x+200/27*x^2)*H(0,x)+(124/3-124/3/x-62/3*x)*H(1,1,x)+NF*(29/27
/x+(-4/9+4/9/x+2/9*x)*H(0,x)+19/27*x+(-4/9+4/9/x+2/9*x)*H(1,x)-38/27)-11111/
162/x+443/9+196/81*x^2+128/27*Pi^2+62/27*Pi^2/x+(616/9-229/3/x+2/9*x+8*x^2)*H(
1,x)+(-4-4/x-2*x)*H(-1,0,x)+(212/9-212/9/x-106/9*x)*H(1,0,x)+89/27*Pi^2*x+21/2
*x+(-112/9-304/9/x-268/9*x)*H(0,1,x))*L+(734/9+70/27*Pi^2-11021/162/x+26/27*Pi
^2/x+2381/108*x+64/27*Pi^2*x+616/81*x^2)*H(0,x)+(274/3-59/27*Pi^2-21295/162/x+
59/27*Pi^2/x+71/3*x+59/54*Pi^2*x+392/81*x^2)*H(1,x)+(-74/9-166/27/x-11/9*x-4/
27*x^2)*H(-1,0,x)+(488/9-31/x-26/3*x+226/27*x^2)*H(0,0,x)+(680/9-185/3/x-58/9*
x+400/27*x^2)*H(0,1,x)+(826/9-5935/54/x+121/18*x+326/27*x^2)*H(1,0,x)+(1139/9-\
144/x+37/6*x+16*x^2)*H(1,1,x)+NF*(-209/81+(-4/9+4/9/x+2/9*x)*H(0,1,x)+(-4/9+4/
9/x+2/9*x)*H(1,0,x)+265/162/x+(-2/9+2/9/x+1/9*x)*H(1,1,x)+(-38/27+29/27/x+19/
27*x)*H(0,x)+179/162*x+(-16/9+13/9/x+x)*H(1,x)+(-4/9+4/9/x+2/9*x)*H(0,0,x))+((
H(1,x)*(208/3*x+366-35/3*Pi^2-13082/27/x+35/6*Pi^2*x+872/27*x^2+35/3*Pi^2/x)+
NF*((-4/3+4/3/x+2/3*x)*H(0,0,x)-622/81+(-16/9+16/9/x+8/9*x)*H(1,0,x)+(-20/9+20
/9/x+10/9*x)*H(1,1,x)+(-106/27+79/27/x+47/27*x)*H(0,x)-1/9*Pi^2/x+(-16/9+16/9/
x+8/9*x)*H(0,1,x)+(-16/3+4/x+22/9*x)*H(1,x)+415/81/x+263/81*x+1/9*Pi^2-1/18*Pi
^2*x)+H(-1,x)*(4*Pi^2+4*Pi^2/x+2*Pi^2*x)+H(0,x)*(1309/27*x+258+7*Pi^2-11945/54
/x+25/3*Pi^2*x+2564/81*x^2+53/9*Pi^2/x)+(-24-24/x-12*x)*H(-1,0,0,x)+(-16-16/x-\
8*x)*H(-1,0,1,x)+(-8-8/x-4*x)*H(0,-1,0,x)+(-128/3-36/x-134/3*x)*H(0,0,0,x)+(-\
484/9-292/3/x-874/9*x)*H(0,0,1,x)+(-560/9-392/3/x-1052/9*x)*H(0,1,0,x)+(-572/9
-1924/9/x-1658/9*x)*H(0,1,1,x)+(604/9-604/9/x-302/9*x)*H(1,0,0,x)+(1412/9-1412
/9/x-706/9*x)*H(1,0,1,x)+(1376/9-1376/9/x-688/9*x)*H(1,1,0,x)+(2380/9-2380/9/x
-1190/9*x)*H(1,1,1,x)+(-184/9-440/27/x-40/9*x-8/27*x^2)*H(-1,0,x)+(364/3-105/x
-365/9*x+580/27*x^2)*H(0,0,x)+(1814/9-2011/9/x-547/9*x+352/9*x^2)*H(0,1,x)+(
2600/9-8875/27/x-3*x+868/27*x^2)*H(1,0,x)+(458-500/x-53/3*x+48*x^2)*H(1,1,x)+(
16+16/x+8*x)*H(-1,-1,0,x)+667/12*x+4175/324*Pi^2/x+433/54*Pi^2*x-131/27*Pi^2*x
^2+380/9*Zeta(3)/x+394/9*x*Zeta(3)+9731/486*x^2-73/6*Pi^2-104/9*Zeta(3)-382603
/972/x+5527/18)*L+(H(1,x)*(-31/9*x+62/9-62/9/x)+NF*(-2/9+2/9/x+1/9*x)-115/6/x-\
4/9*x+2*x^2+145/9+H(0,x)*(-56/9*x-50/9-6/x))*L^3+(218/27*x^2+H(1,x)*(-2227/18/
x-29/6*x+12*x^2+1007/9)+814/9+(-62/3-146/3/x-131/3*x)*H(0,1,x)-13127/108/x+NF*
((-8/9+8/9/x+4/9*x)*H(1,x)+79/54/x+47/54*x+(-2/3+2/3/x+1/3*x)*H(0,x)-53/27)+67
/9*Pi^2+H(0,x)*(-105/2/x-275/18*x+88/9*x^2+416/9)+89/18*Pi^2*x+(548/9-548/9/x-\
274/9*x)*H(1,1,x)+(-4-4/x-2*x)*H(-1,0,x)+199/12*x+31/9*Pi^2/x+(-178/9-18/x-190
/9*x)*H(0,0,x)+(100/3-100/3/x-50/3*x)*H(1,0,x))*L^2+H(1,x)*(9731/243*x^2+13753
/108*x-302/3*Zeta(3)-596/81*Pi^2*x^2-29/18*Pi^2*x+21983/324*Pi^2/x+302/3*Zeta(
3)/x+151/3*x*Zeta(3)-746693/972/x+31463/54-1568/27*Pi^2)+NF*((-622/81+1/9*Pi^2
+415/81/x-1/9*Pi^2/x+263/81*x-1/18*Pi^2*x)*H(0,x)+(-4/3+4/3/x+2/3*x)*H(0,0,0,x
)+(-16/9+16/9/x+8/9*x)*H(0,0,1,x)+(-287/27+1/9*Pi^2+385/54/x-1/9*Pi^2/x+251/54
*x-1/18*Pi^2*x)*H(1,x)+(-20/9+20/9/x+10/9*x)*H(0,1,1,x)+(-16/9+16/9/x+8/9*x)*H
(1,0,0,x)+(-106/27+79/27/x+47/27*x)*H(0,0,x)+(-20/9+20/9/x+10/9*x)*H(1,1,0,x)+
(-16/3+4/x+22/9*x)*H(0,1,x)-6149/486+(-16/3+4/x+22/9*x)*H(1,0,x)+8/9*Zeta(3)+(
-62/9+47/9/x+10/3*x)*H(1,1,x)-19/108*Pi^2*x+19/54*Pi^2-8/9*Zeta(3)/x+(-16/9+16
/9/x+8/9*x)*H(0,1,0,x)+(-22/9+22/9/x+11/9*x)*H(1,1,1,x)-29/108*Pi^2/x+(-20/9+
20/9/x+10/9*x)*H(1,0,1,x)+7717/972/x+5057/972*x-4/9*x*Zeta(3))+H(-1,x)*(92/9*
Pi^2+30*x*Zeta(3)+220/27*Pi^2/x+60*Zeta(3)+20/9*Pi^2*x+4/27*Pi^2*x^2+60*Zeta(3
)/x)+H(0,x)*(7325/162*x^2+2663/24*x+68/9*Zeta(3)-368/81*Pi^2*x^2+301/27*Pi^2*x
+4733/324*Pi^2/x+380/9*Zeta(3)/x+452/9*x*Zeta(3)-367141/972/x+39779/81-293/9*
Pi^2)+(-184/3-440/9/x-40/3*x-8/9*x^2)*H(-1,0,0,x)+(-368/9-880/27/x-80/9*x-16/
27*x^2)*H(-1,0,1,x)+(-184/9-440/27/x-40/9*x-8/27*x^2)*H(0,-1,0,x)+(138-105/x-\
392/9*x+610/27*x^2)*H(0,0,0,x)+(2422/9-2011/9/x-805/9*x+1160/27*x^2)*H(0,0,1,x
)+(2020/9-7939/27/x-214/3*x+1384/27*x^2)*H(0,1,0,x)+(1196/3-442/x-1040/9*x+704
/9*x^2)*H(0,1,1,x)+(922/3-19655/54/x+161/18*x+982/27*x^2)*H(1,0,0,x)+(5224/9-\
17678/27/x-13/3*x+1736/27*x^2)*H(1,0,1,x)+(5060/9-17296/27/x-1/9*x+1732/27*x^2
)*H(1,1,0,x)+(7895/9-8726/9/x-33/2*x+96*x^2)*H(1,1,1,x)+(-1114/27+9*Pi^2-2494/
81/x+9*Pi^2/x-271/27*x+9/2*Pi^2*x-46/81*x^2)*H(-1,0,x)+(8962/27+196/27*Pi^2-\
11945/54/x+53/9*Pi^2/x+8477/108*x+461/54*Pi^2*x+3181/81*x^2)*H(0,0,x)+(1490/3+
334/27*Pi^2-11900/27/x+94/3*Pi^2/x+2918/27*x+742/27*Pi^2*x+5128/81*x^2)*H(0,1,
x)+(12277/27-391/27*Pi^2-51802/81/x+391/27*Pi^2/x+3269/27*x+391/54*Pi^2*x+3751
/81*x^2)*H(1,0,x)+(6115/9-887/27*Pi^2-50225/54/x+887/27*Pi^2/x+961/6*x+887/54*
Pi^2*x+1744/27*x^2)*H(1,1,x)+(368/9+880/27/x+80/9*x+16/27*x^2)*H(-1,-1,0,x)+
289297/3888*x+50125/1944*Pi^2/x-10469/648*Pi^2*x-653/81*Pi^2*x^2+2555/27*Zeta(
3)/x+502/9*x*Zeta(3)-616/27*x^2*Zeta(3)+2221/108*x^2-15077/324*Pi^2+22/135*Pi^
4-2246/9*Zeta(3)-249661/432/x+19/81*Pi^4/x-1/27*Pi^4*x+(-8*Pi^2-8*Pi^2/x-4*Pi^
2*x)*H(-1,-1,x)+(4*Pi^2+4*Pi^2/x+2*Pi^2*x)*H(0,-1,x)+(-32-32/x-16*x)*H(-1,-1,-\
1,0,x)+(48+48/x+24*x)*H(-1,-1,0,0,x)+(32+32/x+16*x)*H(-1,-1,0,1,x)+(16+16/x+8*
x)*H(-1,0,-1,0,x)+(-36-36/x-18*x)*H(-1,0,0,0,x)+(-48-48/x-24*x)*H(-1,0,0,1,x)+
(-16-16/x-8*x)*H(-1,0,1,0,x)+(-32-32/x-16*x)*H(-1,0,1,1,x)+(16+16/x+8*x)*H(0,-\
1,-1,0,x)+(-24-24/x-12*x)*H(0,-1,0,0,x)+(-16-16/x-8*x)*H(0,-1,0,1,x)+(-8-8/x-4
*x)*H(0,0,-1,0,x)+(-398/9-36/x-413/9*x)*H(0,0,0,0,x)+(-60-292/3/x-102*x)*H(0,0
,0,1,x)+(-700/9-392/3/x-1162/9*x)*H(0,0,1,0,x)+(-796/9-1924/9/x-1834/9*x)*H(0,
0,1,1,x)+(-764/9-1288/9/x-1166/9*x)*H(0,1,0,0,x)+(-944/9-2528/9/x-2192/9*x)*H(
0,1,0,1,x)+(-980/9-2420/9/x-2138/9*x)*H(0,1,1,0,x)+(-1082/9-3910/9/x-3347/9*x)
*H(0,1,1,1,x)+(590/9-590/9/x-295/9*x)*H(1,0,0,0,x)+(484/3-484/3/x-242/3*x)*H(1
,0,0,1,x)+(1708/9-1708/9/x-854/9*x)*H(1,0,1,0,x)+(2906/9-2906/9/x-1453/9*x)*H(
1,0,1,1,x)+(1328/9-1328/9/x-664/9*x)*H(1,1,0,0,x)+(2872/9-2872/9/x-1436/9*x)*H
(1,1,0,1,x)+(920/3-920/3/x-460/3*x)*H(1,1,1,0,x)+(1550/3-1550/3/x-775/3*x)*H(1
,1,1,1,x)+114497/243)*e+3581/648*x+221/162*Pi^2/x+8/9*Pi^2*x-146/81*Pi^2*x^2+
92/9*Zeta(3)/x+10*x*Zeta(3)+1537/486*x^2-41/9*Pi^2-18*Zeta(3)-199423/1944/x+(2
*Pi^2+2*Pi^2/x+Pi^2*x)*H(-1,x)+(8+8/x+4*x)*H(-1,-1,0,x)+(-12-12/x-6*x)*H(-1,0,
0,x)+(-8-8/x-4*x)*H(-1,0,1,x)+(-4-4/x-2*x)*H(0,-1,0,x)+(-142/9-12/x-145/9*x)*H
(0,0,0,x)+(-56/3-304/9/x-104/3*x)*H(0,0,1,x)+(-232/9-428/9/x-388/9*x)*H(0,1,0,
x)+(-190/9-214/3/x-553/9*x)*H(0,1,1,x)+(214/9-214/9/x-107/9*x)*H(1,0,0,x)+(478
/9-478/9/x-239/9*x)*H(1,0,1,x)+(460/9-460/9/x-230/9*x)*H(1,1,0,x)+(734/9-734/9
/x-367/9*x)*H(1,1,1,x)+14683/162;
sigma1qqb := ((-16/9+16/27/x-16/27*x^2+16/9*x)*L^2+((-64/9+64/27/x+64/9*x-64/
27*x^2)*H(1,x)-64/27+64/81/x-64/81*x^2+64/27*x+(-32/9+32/27/x+32/9*x-32/27*x^2
)*H(0,x))*L-416/81+(-128/27+128/81/x+128/27*x-128/81*x^2)*H(1,x)+8/27*Pi^2*x^2
+8/9*Pi^2+416/243/x+(-64/9+64/27/x+64/9*x-64/27*x^2)*H(1,0,x)+(-128/9+128/27/x
+128/9*x-128/27*x^2)*H(1,1,x)-8/27*Pi^2/x+416/81*x+(-64/9+64/27/x+64/9*x-64/27
*x^2)*H(0,1,x)-8/9*Pi^2*x-416/243*x^2+(-64/27+64/81/x+64/27*x-64/81*x^2)*H(0,x
)+(-32/9+32/27/x+32/9*x-32/27*x^2)*H(0,0,x))*e^2+((-32/9+32/27/x+32/9*x-32/27*
x^2)*L+(-64/9+64/27/x+64/9*x-64/27*x^2)*H(1,x)-64/27+64/81/x-64/81*x^2+64/27*x
+(-32/9+32/27/x+32/9*x-32/27*x^2)*H(0,x))*e-32/9+32/27/x+32/9*x-32/27*x^2;
sigma2qqb := NF*(296/81+(32/27-32/81/x-32/27*x+32/81*x^2)*H(1,x)-184/243/x-344
/81*x+328/243*x^2+(80/27-16/27/x-64/27*x+64/81*x^2)*H(0,x))+(-208/27-16/3/x+16
*x-704/81*x^2)*H(0,0,x)+(-64/9-608/81/x+56/3*x-512/81*x^2)*H(0,1,x)+(-2896/81+
16/27*Pi^2-10/3/x+16/27*Pi^2/x+4222/81*x+4/27*Pi^2*x-512/27*x^2)*H(0,x)+(-3568
/81-100/27/x+5404/81*x-512/27*x^2)*H(1,x)+(16/9-8/3/x+8/9*x+H(0,x)*(-4/9*x-16/
9-16/9/x))*L^2+(NF*(-16/27/x+16/9+16/27*x^2-16/9*x)+(-64/27-608/81/x+352/27*x-\
256/81*x^2)*H(1,x)+32/27*Pi^2/x-14/9/x+2902/81*x+(-32/9-32/9/x-8/9*x)*H(0,0,x)
+8/27*Pi^2*x+32/27*Pi^2-1984/81+(-32/27-16/3/x+188/27*x-256/81*x^2)*H(0,x)+(-\
64/9-64/9/x-16/9*x)*H(0,1,x)-88/9*x^2)*L+(((-256/9-256/9/x-64/9*x)*H(0,1,0,x)+
(-128/3-128/3/x-32/3*x)*H(0,1,1,x)+(-3680/27-4636/243/x+5804/27*x-14480/243*x^
2)*H(1,x)+H(-1,x)*(-16/81*Pi^2-16/81*Pi^2/x-8/81*Pi^2*x)+H(0,x)*(11992/81*x-\
7552/81+56/27*Pi^2-122/9/x+14/27*Pi^2*x-12104/243*x^2+56/27*Pi^2/x)+(64/27+32/
27*x+64/9*x^2)*H(-1,0,x)+(-544/27-176/9/x+1028/27*x-1664/81*x^2)*H(0,0,x)+(-\
896/27-800/27/x+1592/27*x-1792/81*x^2)*H(0,1,x)+(-928/27-1760/81/x+2080/27*x-\
1696/81*x^2)*H(1,0,x)+(-512/9-832/27/x+1088/9*x-896/27*x^2)*H(1,1,x)+NF*((160/
27-160/81/x-160/27*x+160/81*x^2)*H(1,x)+688/81-464/243/x+752/243*x^2-784/81*x+
(208/27-16/9/x-176/27*x+176/81*x^2)*H(0,x))+(-64/27-64/27/x-32/27*x)*H(-1,-1,0
,x)+(32/9+32/9/x+16/9*x)*H(-1,0,0,x)+(-32/3-32/3/x-8/3*x)*H(0,0,0,x)+(-64/3-64
/3/x-16/3*x)*H(0,0,1,x)+64925/243*x+188/81*Pi^2/x-824/81*Pi^2*x+1136/243*Pi^2*
x^2+128/27*Zeta(3)/x+16/27*x*Zeta(3)-5896/81*x^2+680/81*Pi^2+128/27*Zeta(3)-49
/27/x-46796/243)*L+(16/9-8/3/x+8/9*x+H(0,x)*(-4/9*x-16/9-16/9/x))*L^3+(H(0,x)*
(-88/9/x+10*x-128/27*x^2-32/9)+(-32/3-32/3/x-8/3*x)*H(0,1,x)+16/9*Pi^2+1475/27
*x+(-304/27/x+176/9*x-128/27*x^2-32/9)*H(1,x)-944/27-44/3*x^2+NF*(8/3-8/9/x+8/
9*x^2-8/3*x)+16/9*Pi^2/x-5/x+(-16/3-16/3/x-4/3*x)*H(0,0,x)+4/9*Pi^2*x)*L^2+(-\
64-2624/81/x+872/9*x-2720/81*x^2)*H(0,1,0,x)+(-2816/27-1216/27/x+4208/27*x-\
4480/81*x^2)*H(0,1,1,x)+(-29416/81+1984/243*Pi^2*x^2+1456/81*Pi^2-494/81/x+392
/243*Pi^2/x+41542/81*x-2248/81*Pi^2*x-11632/81*x^2)*H(1,x)+H(-1,x)*(-8/9*Pi^2-\
8/3*Pi^2*x^2-176/27*Zeta(3)-32/81*Pi^2*x-88/27*x*Zeta(3)-176/27*Zeta(3)/x)+H(0
,x)*(-9164/81*x^2+81857/243*x+224/27*Zeta(3)+296/27*Pi^2*x^2-185/9*Pi^2*x+140/
81*Pi^2/x+224/27*Zeta(3)/x+40/27*x*Zeta(3)-1/27/x-46160/243+1328/81*Pi^2)+(32/
27-104/81*Pi^2-104/81*Pi^2/x-32/27*x-52/81*Pi^2*x+64/27*x^2)*H(-1,0,x)+(-7760/
81+56/27*Pi^2-122/9/x+56/27*Pi^2/x+14426/81*x+14/27*Pi^2*x-15544/243*x^2)*H(0,
0,x)+(-14624/81+176/27*Pi^2-6364/243/x+176/27*Pi^2/x+24368/81*x+44/27*Pi^2*x-\
24128/243*x^2)*H(0,1,x)+(-1672/9-5848/243/x+2632/9*x-20072/243*x^2)*H(1,0,x)+(
-22384/81-968/27/x+35128/81*x-3280/27*x^2)*H(1,1,x)+NF*(892/81+(928/81-160/81/
x-1120/81*x+352/81*x^2)*H(1,x)-116/243*Pi^2*x^2-148/81*Pi^2-940/729/x+(64/9-64
/27/x-64/9*x+64/27*x^2)*H(1,0,x)+(64/9-64/27/x-64/9*x+64/27*x^2)*H(1,1,x)+28/
81*Pi^2/x-380/27*x+(32/3-160/81/x-224/27*x+224/81*x^2)*H(0,1,x)+116/81*Pi^2*x+
3172/729*x^2+(880/81-464/243/x-968/81*x+952/243*x^2)*H(0,x)+(80/9-16/9/x-64/9*
x+64/27*x^2)*H(0,0,x))+(-32/27-32/9*x^2)*H(-1,-1,0,x)+(112/27+112/9*x^2+32/27*
x)*H(-1,0,0,x)+(-736/27-176/9/x+1264/27*x-752/27*x^2)*H(0,0,0,x)+(-1856/27-800
/27/x+2824/27*x-4096/81*x^2)*H(0,0,1,x)+36595/81*x+1145/486*Pi^2/x-19241/486*
Pi^2*x+3194/243*Pi^2*x^2+1136/81*Zeta(3)/x-1904/27*x*Zeta(3)+3664/81*x^2*Zeta(
3)-9566/81*x^2+6112/243*Pi^2-32/405*Pi^4+1264/27*Zeta(3)+1459/81/x-32/405*Pi^4
/x-2/45*Pi^4*x+(88/81*Pi^2+88/81*Pi^2/x+44/81*Pi^2*x)*H(-1,-1,x)+(-16/81*Pi^2-\
16/81*Pi^2/x-8/81*Pi^2*x)*H(0,-1,x)+(128/27+64/27*x+128/9*x^2)*H(-1,0,1,x)+(32
/27+16/27*x+32/9*x^2)*H(0,-1,0,x)+(-1520/27-1504/81/x+2816/27*x-2384/81*x^2)*H
(1,0,0,x)+(-3008/27-2368/81/x+5312/27*x-4544/81*x^2)*H(1,0,1,x)+(-1024/9-256/9
/x+1792/9*x-512/9*x^2)*H(1,1,0,x)+(-4672/27-3392/81/x+8128/27*x-6976/81*x^2)*H
(1,1,1,x)+(32/9+32/9/x+16/9*x)*H(-1,-1,-1,0,x)+(-208/27-208/27/x-104/27*x)*H(-\
1,-1,0,0,x)+(-128/27-128/27/x-64/27*x)*H(-1,-1,0,1,x)+(-32/27-32/27/x-16/27*x)
*H(-1,0,-1,0,x)+(160/27+160/27/x+80/27*x)*H(-1,0,0,0,x)+(64/9+64/9/x+32/9*x)*H
(-1,0,0,1,x)+(-64/27-64/27/x-32/27*x)*H(0,-1,-1,0,x)+(32/9+32/9/x+16/9*x)*H(0,
-1,0,0,x)+(-32/3-32/3/x-8/3*x)*H(0,0,0,0,x)+(-64/3-64/3/x-16/3*x)*H(0,0,0,1,x)
+(-256/9-256/9/x-64/9*x)*H(0,0,1,0,x)+(-128/3-128/3/x-32/3*x)*H(0,0,1,1,x)+(-\
32-32/x-8*x)*H(0,1,0,0,x)+(-512/9-512/9/x-128/9*x)*H(0,1,0,1,x)+(-512/9-512/9/
x-128/9*x)*H(0,1,1,0,x)+(-256/3-256/3/x-64/3*x)*H(0,1,1,1,x)-9496/27)*e+9248/
81*x+40/243*Pi^2/x-272/81*Pi^2*x+376/243*Pi^2*x^2-32/27*Zeta(3)/x-16/27*x*Zeta
(3)-868/27*x^2+200/81*Pi^2-32/27*Zeta(3)+964/81/x+(-8/81*Pi^2-8/81*Pi^2/x-4/81
*Pi^2*x)*H(-1,x)+(32/27+16/27*x+32/9*x^2)*H(-1,0,x)+(-304/27-704/81/x+736/27*x
-592/81*x^2)*H(1,0,x)+(-448/27-896/81/x+1024/27*x-832/81*x^2)*H(1,1,x)+(-32/27
-32/27/x-16/27*x)*H(-1,-1,0,x)+(16/9+16/9/x+8/9*x)*H(-1,0,0,x)+(-32/9-32/9/x-8
/9*x)*H(0,0,0,x)+(-64/9-64/9/x-16/9*x)*H(0,0,1,x)+(-32/3-32/3/x-8/3*x)*H(0,1,0
,x)+(-128/9-128/9/x-32/9*x)*H(0,1,1,x)-2536/27;
sigma2qq := (((-16/3-16/3/x-4/3*x)*H(0,0,x)+H(1,x)*(32/3-16/x+16/3*x)+(-32/3-\
32/3/x-8/3*x)*H(0,1,x)+124/9+16/9*Pi^2+16/9*Pi^2/x-59/3/x+H(0,x)*(32/9-88/9/x+
26/9*x)+4/9*Pi^2*x+53/9*x)*L^2+(H(1,x)*(496/9-236/3/x+212/9*x)+160/27*Zeta(3)/
x+(-256/9-256/9/x-64/9*x)*H(0,1,0,x)+(-32/27+32/27/x+16/27*x)*H(1,0,0,x)+(256/
9+128/9*x-128/3/x)*H(1,0,x)-2201/27/x+(-64/3-64/3/x-16/3*x)*H(0,0,1,x)+(416/27
-176/9/x+20/3*x)*H(0,0,x)+53/3*x+1724/27-8/9*Pi^2-32/27*Pi^2*x+(128/9-352/9/x+
104/9*x)*H(0,1,x)+224/27*Zeta(3)+(-32/3-32/3/x-8/3*x)*H(0,0,0,x)+116/27*Pi^2/x
+(128/3-64/x+64/3*x)*H(1,1,x)+32/27*x*Zeta(3)+(-128/3-128/3/x-32/3*x)*H(0,1,1,
x)+H(0,x)*(808/27+16*x+56/27*Pi^2-386/9/x+14/27*Pi^2*x+56/27*Pi^2/x))*L+H(1,x)
*(3448/27-16/9*x*Zeta(3)-176/27*Pi^2-4402/27/x-32/9*Zeta(3)/x+88/9*Pi^2/x+106/
3*x-88/27*Pi^2*x+32/9*Zeta(3))+H(0,x)*(848/9+320/27*Zeta(3)-2153/27/x-13/9*Pi^
2*x-344/81*Pi^2+100/27*Pi^2/x+56/27*x*Zeta(3)+721/27*x+256/27*Zeta(3)/x)+(328/
9+56/27*Pi^2-386/9/x+56/27*Pi^2/x+502/27*x+14/27*Pi^2*x)*H(0,0,x)+(1616/27+176
/27*Pi^2-772/9/x+176/27*Pi^2/x+32*x+44/27*Pi^2*x)*H(0,1,x)+(224/3-32/81*Pi^2/x
+32/81*Pi^2-320/3/x-16/81*Pi^2*x+32*x)*H(1,0,x)+(992/9-472/3/x+424/9*x)*H(1,1,
x)+(176/9-176/9/x+64/9*x)*H(0,0,0,x)+(832/27-352/9/x+40/3*x)*H(0,0,1,x)+(160/9
-160/3/x+136/9*x)*H(0,1,0,x)+(256/9-704/9/x+208/9*x)*H(0,1,1,x)+(32-48/x+424/
27*x)*H(1,0,0,x)+(16/9-8/3/x+8/9*x+H(0,x)*(-4/9*x-16/9-16/9/x))*L^3+223/9*x+
469/54*Pi^2/x-197/54*Pi^2*x+16*Zeta(3)/x-208/27*x*Zeta(3)-490/81*Pi^2+28/405*
Pi^4-736/27*Zeta(3)-3563/27/x-4/135*Pi^4/x-8/405*Pi^4*x+(-32/3-32/3/x-8/3*x)*H
(0,0,0,0,x)+(-64/3-64/3/x-16/3*x)*H(0,0,0,1,x)+(-256/9-256/9/x-64/9*x)*H(0,0,1
,0,x)+(-128/3-128/3/x-32/3*x)*H(0,0,1,1,x)+(-512/9-512/9/x-128/9*x)*H(0,1,0,1,
x)+(-512/9-512/9/x-128/9*x)*H(0,1,1,0,x)+(-256/3-256/3/x-64/3*x)*H(0,1,1,1,x)+
(512/9-256/3/x+256/9*x)*H(1,0,1,x)+(512/9-256/3/x+256/9*x)*H(1,1,0,x)+(256/3-\
128/x+128/3*x)*H(1,1,1,x)+(-896/27-832/27/x-200/27*x)*H(0,1,0,0,x)+(-16/9+16/9
/x+8/9*x)*H(1,0,0,0,x)+(-64/27+64/27/x+32/27*x)*H(1,0,0,1,x)+(-32/27+32/27/x+
16/27*x)*H(1,1,0,0,x)+2894/27)*e+(16/9-8/3/x+8/9*x+H(0,x)*(-4/9*x-16/9-16/9/x)
)*L^2+((-32/9-32/9/x-8/9*x)*H(0,0,x)+(-64/9-64/9/x-16/9*x)*H(0,1,x)+(32/9-16/3
/x+20/9*x)*H(0,x)+32/27*Pi^2-34/3/x+10/3*x+(64/9-32/3/x+32/9*x)*H(1,x)+8/27*Pi
^2*x+8+32/27*Pi^2/x)*L+(248/27+16/27*Pi^2-118/9/x+16/27*Pi^2/x+46/9*x+4/27*Pi^
2*x)*H(0,x)+(-32/3-32/3/x-8/3*x)*H(0,1,0,x)+(-128/9-128/9/x-32/9*x)*H(0,1,1,x)
+(16-68/3/x+20/3*x)*H(1,x)+4*x+(208/27-16/3/x+8/3*x)*H(0,0,x)+(128/9-64/3/x+64
/9*x)*H(1,1,x)+(64/9-32/3/x+40/9*x)*H(0,1,x)-8/27*x*Zeta(3)+(32/3-16/x+16/3*x)
*H(1,0,x)+16/27*Zeta(3)+(-16/27+16/27/x+8/27*x)*H(1,0,0,x)+(-32/9-32/9/x-8/9*x
)*H(0,0,0,x)+(-64/9-64/9/x-16/9*x)*H(0,0,1,x)-4/9*Pi^2*x+8/9*Pi^2/x-640/27/x+
532/27-16/27*Pi^2-16/27*Zeta(3)/x;
sigma2qQ := (114+(1192/9-176/27*Pi^2-1454/9/x+88/9*Pi^2/x+262/9*x-88/27*Pi^2*x
)*H(1,x)+(344/9+56/27*Pi^2-386/9/x+56/27*Pi^2/x+22*x+14/27*Pi^2*x)*H(0,0,x)+(
560/9+176/27*Pi^2-772/9/x+176/27*Pi^2/x+112/3*x+44/27*Pi^2*x)*H(0,1,x)+(224/3-\
320/3/x+32*x)*H(1,0,x)+(160/9-176/9/x+40/9*x)*H(0,0,0,x)+(256/9-352/9/x+88/9*x
)*H(0,0,1,x)+H(0,x)*(880/9+32/3*Zeta(3)-79/x-23/27*Pi^2*x-104/27*Pi^2+100/27*
Pi^2/x+8/3*x*Zeta(3)+229/9*x+32/3*Zeta(3)/x)+((-64/3-64/3/x-16/3*x)*H(0,0,1,x)
+(-32/3-32/3/x-8/3*x)*H(0,0,0,x)+H(0,x)*(280/9+56/3*x+56/27*Pi^2-386/9/x+14/27
*Pi^2*x+56/27*Pi^2/x)+(128/3-64/x+64/3*x)*H(1,1,x)+16/9*x*Zeta(3)-727/9/x+(256
/9+128/9*x-128/3/x)*H(1,0,x)+H(1,x)*(496/9-236/3/x+212/9*x)+131/9*x+596/9-8/9*
Pi^2+(128/9-176/9/x+44/9*x)*H(0,0,x)+(-128/3-128/3/x-32/3*x)*H(0,1,1,x)+64/9*
Zeta(3)+(128/9-352/9/x+104/9*x)*H(0,1,x)+(-256/9-256/9/x-64/9*x)*H(0,1,0,x)+64
/9*Zeta(3)/x+116/27*Pi^2/x-32/27*Pi^2*x)*L+((-16/3-16/3/x-4/3*x)*H(0,0,x)+H(1,
x)*(32/3-16/x+16/3*x)+(-32/3-32/3/x-8/3*x)*H(0,1,x)+124/9+16/9*Pi^2+16/9*Pi^2/
x-59/3/x+H(0,x)*(32/9-88/9/x+26/9*x)+4/9*Pi^2*x+53/9*x)*L^2+(992/9-472/3/x+424
/9*x)*H(1,1,x)+(160/9-160/3/x+136/9*x)*H(0,1,0,x)+(256/9-704/9/x+208/9*x)*H(0,
1,1,x)+(16/9-8/3/x+8/9*x+H(0,x)*(-4/9*x-16/9-16/9/x))*L^3+16*x+469/54*Pi^2/x-\
245/54*Pi^2*x+16*Zeta(3)/x-40/9*x*Zeta(3)-58/9*Pi^2+8/405*Pi^4-224/9*Zeta(3)-\
130/x+8/405*Pi^4/x+2/405*Pi^4*x+(-32/3-32/3/x-8/3*x)*H(0,0,0,0,x)+(-64/3-64/3/
x-16/3*x)*H(0,0,0,1,x)+(-256/9-256/9/x-64/9*x)*H(0,0,1,0,x)+(-128/3-128/3/x-32
/3*x)*H(0,0,1,1,x)+(-32-32/x-8*x)*H(0,1,0,0,x)+(-512/9-512/9/x-128/9*x)*H(0,1,
0,1,x)+(-512/9-512/9/x-128/9*x)*H(0,1,1,0,x)+(-256/3-256/3/x-64/3*x)*H(0,1,1,1
,x)+(512/9-256/3/x+256/9*x)*H(1,0,1,x)+(512/9-256/3/x+256/9*x)*H(1,1,0,x)+(256
/3-128/x+128/3*x)*H(1,1,1,x)+(32-48/x+16*x)*H(1,0,0,x))*e+(16/9-8/3/x+8/9*x+H(
0,x)*(-4/9*x-16/9-16/9/x))*L^2+((-32/9-32/9/x-8/9*x)*H(0,0,x)+(-64/9-64/9/x-16
/9*x)*H(0,1,x)+(32/9-16/3/x+20/9*x)*H(0,x)+32/27*Pi^2-34/3/x+10/3*x+(64/9-32/3
/x+32/9*x)*H(1,x)+8/27*Pi^2*x+8+32/27*Pi^2/x)*L+(88/9+16/27*Pi^2-118/9/x+16/27
*Pi^2/x+58/9*x+4/27*Pi^2*x)*H(0,x)+(-128/9-128/9/x-32/9*x)*H(0,1,1,x)+8/9*Pi^2
/x+(64/9-16/3/x+16/9*x)*H(0,0,x)+(-64/9-64/9/x-16/9*x)*H(0,0,1,x)+(16-68/3/x+
20/3*x)*H(1,x)+(128/9-64/3/x+64/9*x)*H(1,1,x)+(64/9-32/3/x+40/9*x)*H(0,1,x)+22
/9*x+(32/3-16/x+16/3*x)*H(1,0,x)-16/27*Pi^2+(-32/9-32/9/x-8/9*x)*H(0,0,0,x)+(-\
32/3-32/3/x-8/3*x)*H(0,1,0,x)-4/9*Pi^2*x-70/3/x+188/9;


==> anc/splittingkernels.m <==
(* This file contains all splitting kernels needed for the N3LO gluon fusion cross section, and intermediate convolutions among them.*)
(*----------------------------------------------------------------------------------------*)
(* d1[1-x] is delta(1-x), and DD[n_,x] = [log(1-x)^n/(1-x)]_+, the plus-distribution.*)
(* To numerically evaluate the kernels, you may convert to the format of the Mathematica Package HPL (http://krone.physik.unizh.ch/~maitreda/HPL/) by applying the replacement rule H[a__,x_]->HPL[{a},x] *)


pgg0 = -6 + 3/x + 3*x - 3*x^2 + (11/4 - NF/6)*d1[1 - x] + 3*DD[0, x]

pgq0 = -4/3 + 4/(3*x) + (2*x)/3

pqg0 = 1/4 - x/2 + x^2/2

pqq0 = -2/3 - (2*x)/3 + d1[1 - x] + (4*DD[0, x])/3

pgg1 = -25/8 + 3*Pi^2 - (109*x)/8 + (3*Pi^2*x^2)/2 - (3*Pi^2)/(4*(1 + x)) +  (67/4 - (5*NF)/6 - (3*Pi^2)/4)*DD[0, x] + (-75/4 + (33*x)/4 - 33*x^2)*  H[0, x] + (18 + 9/x + 9*x + 9*x^2 - 9/(1 + x))*H[-1, 0, x] +  (9/(2*(1 - x)) + 18*x - 9*x^2 + 9/(2*(1 + x)))*H[0, 0, x] +  NF*(-1/4 - 61/(36*x) - x/4 + (109*x^2)/36 + (-3/2 - (13*x)/6)*H[0, x] +    (-2/3 - (2*x)/3)*H[0, 0, x]) + (-18 + 9/(1 - x) + 9/x + 9*x - 9*x^2)*  H[0, 1, x] + (-18 + 9/(1 - x) + 9/x + 9*x - 9*x^2)*H[1, 0, x] +  d1[1 - x]*(6 - (2*NF)/3 + (27*Zeta[3])/4)

pgq1 = 1 + (2*Pi^2)/3 + x^(-1) + (23*x)/9 + (44*x^2)/9 +  (-100/9 - (31*x)/9 - (8*x^2)/3)*H[0, x] + (14/3 - 14/(3*x) - (31*x)/9)*  H[1, x] + NF*(20/27 - 20/(27*x) - (16*x)/27 + (-4/9 + 4/(9*x) + (2*x)/9)*    H[1, x]) + (4 + 4/x + 2*x)*H[-1, 0, x] + (28/9 + (22*x)/9)*H[0, 0, x] +  (-4 + 4/x + 2*x)*H[0, 1, x] + (-4 + 4/x + 2*x)*H[1, 0, x] +  (-20/9 + 20/(9*x) + (10*x)/9)*H[1, 1, x]

pqg1 = 5/12 - Pi^2/18 + 5/(6*x) + (167*x)/24 - (5*Pi^2*x)/36 - (89*x^2)/12 -  (Pi^2*x^2)/9 + (5/8 + (8*x)/3 + (37*x^2)/6)*H[0, x] +  ((5*x)/6 - (5*x^2)/6)*H[1, x] + (-3/4 - (3*x)/2 - (3*x^2)/2)*H[-1, 0, x] +  (-7/12 - (11*x)/6 + (2*x^2)/3)*H[0, 0, x] + (1/3 - (2*x)/3 + (2*x^2)/3)*  H[0, 1, x] + (1/3 - (2*x)/3 + (2*x^2)/3)*H[1, 0, x] +  (-5/12 + (5*x)/6 - (5*x^2)/6)*H[1, 1, x]

pqq1 = 7/18 + Pi^2/6 + 10/(27*x) - (43*x)/6 + (Pi^2*x)/6 - (28*x^2)/27 +  (67/9 - (10*NF)/27 - Pi^2/3)*DD[0, x] +  (-2/3 + 7/(3*(1 - x)) - (8*x)/9 + (4*x^2)/9)*H[0, x] +  NF*(-1/27 + (11*x)/27 + (1/9 - 2/(9*(1 - x)) + x/9)*H[0, x]) +  (-16/9 + 2/(1 - x) - (16*x)/9)*H[0, 0, x] +  (-8/9 + 16/(9*(1 - x)) - (8*x)/9)*H[0, 1, x] +  (-8/9 + 16/(9*(1 - x)) - (8*x)/9)*H[1, 0, x] +  d1[1 - x]*(7/8 + (7*Pi^2)/18 + NF*(-1/36 - Pi^2/27) - Zeta[3]/3)

pqqb1 = -5/9 - Pi^2/54 + 10/(27*x) + (11*x)/9 + (Pi^2*x)/54 - (28*x^2)/27 +  Pi^2/(27*(1 + x)) + (1/18 + (13*x)/18 + (4*x^2)/9)*H[0, x] +  (-2/9 + (2*x)/9 + 4/(9*(1 + x)))*H[-1, 0, x] +  (-2/9 - (4*x)/9 - 2/(9*(1 + x)))*H[0, 0, x]

pqQ1 = -1/3 + 10/(27*x) + x - (28*x^2)/27 + (1/6 + (5*x)/6 + (4*x^2)/9)*H[0, x] +  (-1/3 - x/3)*H[0, 0, x]

pgg2 = -6761/8 + (183*Pi^2)/8 - (51*Pi^4)/16 - (15*Pi^4)/(32*(1 - x)) +  73091/(96*x) - (389*Pi^2)/(16*x) - (87*Pi^4)/(80*x) + (24839*x)/32 -  (329*Pi^2*x)/16 - (27*Pi^4*x)/10 - (73091*x^2)/96 + (67*Pi^2*x^2)/8 -  (39*Pi^4*x^2)/40 - (67*Pi^2)/(8*(1 + x)) + (33*Pi^4)/(32*(1 + x)) +  (36*Pi^2 + (18*Pi^2)/x + 18*Pi^2*x + 18*Pi^2*x^2 - (18*Pi^2)/(1 + x))*  H[-1, -1, x] + (-327/8 - (81*Pi^2)/2 - 765/(8*x) - (81*Pi^2)/(4*x) -    (1131*x)/8 - (81*Pi^2*x)/4 - (765*x^2)/8 - (81*Pi^2*x^2)/4 -    201/(2*(1 + x)) + (81*Pi^2)/(4*(1 + x)))*H[-1, 0, x] +  (-54*Pi^2 + (27*Pi^2)/(4*(1 - x)) - (45*Pi^2)/(4*x) - (27*Pi^2*x)/4 -    (99*Pi^2*x^2)/4 + (18*Pi^2)/(1 + x))*H[0, -1, x] +  (-8715/16 + (27*Pi^2)/4 + 201/(4*(1 - x)) - (9*Pi^2)/(1 - x) + (2367*x)/16 -    (99*Pi^2*x)/4 - (4551*x^2)/8 + 18*Pi^2*x^2 + 201/(4*(1 + x)) -    (9*Pi^2)/(1 + x))*H[0, 0, x] +  (-549/4 + 201/(2*(1 - x)) - (9*Pi^2)/(2*(1 - x)) + 201/(4*x) -    (27*Pi^2)/(4*x) - 18*x - (45*Pi^2*x)/4 - (201*x^2)/4 + (9*Pi^2*x^2)/4 +    (9*Pi^2)/(4*(1 + x)))*H[0, 1, x] +  (-879/8 + (27*Pi^2)/2 + 201/(2*(1 - x)) - (27*Pi^2)/(4*(1 - x)) +    201/(4*x) - (27*Pi^2)/(4*x) + (75*x)/8 - (27*Pi^2*x)/4 - (201*x^2)/4 +    (27*Pi^2*x^2)/4)*H[1, 0, x] + (-81/4 + 297/(4*x) - (81*x)/4 + (297*x^2)/4)*  H[-1, -1, 0, x] + (513/2 + 198/x + (513*x)/2 + 198*x^2)*H[-1, 0, 0, x] +  (675/4 + 297/(4*x) + (675*x)/4 + (297*x^2)/4)*H[-1, 0, 1, x] +  (90 + 99/(4*(1 - x)) - 99/(4*x) + (135*x)/2 + (297*x^2)/2)*H[0, -1, 0, x] +  (-621/4 + (261*x)/4 - 297*x^2)*H[0, 0, 0, x] +  (-1665/8 + 99/(8*(1 - x)) - 36*x - (1089*x^2)/4)*H[0, 0, 1, x] +  (-387/4 + 99/(2*x) + (261*x)/4 - (297*x^2)/2)*H[0, 1, 0, x] +  (-873/8 + 99/(8*(1 - x)) + 495/(4*x) + (387*x)/4 - (495*x^2)/4)*  H[1, 0, 0, x] + (-324 - 162/x - 162*x - 162*x^2 + 162/(1 + x))*  H[-1, -1, 0, 0, x] + (-216 - 108/x - 108*x - 108*x^2 + 108/(1 + x))*  H[-1, -1, 0, 1, x] + (-108 - 54/x - 54*x - 54*x^2 + 54/(1 + x))*  H[-1, 0, -1, 0, x] + (216 + 108/x + 108*x + 108*x^2 - 108/(1 + x))*  H[-1, 0, 0, 0, x] + (216 + 108/x + 108*x + 108*x^2 - 108/(1 + x))*  H[-1, 0, 0, 1, x] + (54 + 27/x + 27*x + 27*x^2 - 27/(1 + x))*  H[-1, 0, 1, 0, x] + (-216 + 27/(1 - x) - 27/x + 27*x - 81*x^2 + 54/(1 + x))*  H[0, -1, -1, 0, x] + (216 - 27/(1 - x) + 189/(2*x) + (351*x)/2 +    (297*x^2)/2 - 243/(2*(1 + x)))*H[0, -1, 0, 0, x] +  (216 - 27/(1 - x) + 54/x + 54*x + 108*x^2 - 81/(1 + x))*H[0, -1, 0, 1, x] +  (-27 - 27/(1 - x) + 27*x + 54*x^2 - 27/(1 + x))*H[0, 0, -1, 0, x] +  (-108 + 27/(1 - x) + 189*x - 54*x^2 + 27/(1 + x))*H[0, 0, 0, 0, x] +  (-81/2 + 54/(1 - x) + (351*x)/2 - 108*x^2 + 54/(1 + x))*H[0, 0, 0, 1, x] +  (-54 + 135/(2*(1 - x)) + 54/x + 162*x - 81*x^2 + 27/(2*(1 + x)))*  H[0, 0, 1, 0, x] + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*  H[0, 0, 1, 1, x] + (-135/2 + 135/(2*(1 - x)) + 135/(2*x) + 135*x -    (135*x^2)/2)*H[0, 1, 0, 0, x] + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*  H[0, 1, 0, 1, x] + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*  H[0, 1, 1, 0, x] + (54 - 27/(1 - x) - 27/x - 27*x + 27*x^2)*  H[1, 0, -1, 0, x] + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*  H[1, 0, 0, 0, x] + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*  H[1, 0, 0, 1, x] + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*  H[1, 0, 1, 0, x] + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*  H[1, 1, 0, 0, x] + (1197*Zeta[3])/8 + (99*Zeta[3])/(8*(1 - x)) -  (1287*Zeta[3])/(8*x) + 99*x*Zeta[3] + 198*x^2*Zeta[3] +  DD[0, x]*(2205/32 - NF^2/36 - (67*Pi^2)/8 + (33*Pi^4)/80 +    NF*(-319/48 + (5*Pi^2)/12 - (13*Zeta[3])/4) + (99*Zeta[3])/8) +  NF^2*(283/864 + (11*Pi^2)/324 - 85/(1944*x) + (317*x)/864 +    (17*Pi^2*x)/324 - (1211*x^2)/1944 - (Pi^2*x^2)/81 +    (-5/648 + Pi^2/27 + (2563*x)/2592 + (Pi^2*x)/27 + (205*x^2)/648)*H[0, x] +    (-175/288 + 11/(648*x) + (79*x)/288 + (205*x^2)/648)*H[1, x] +    (37/108 + (49*x)/108 + (4*x^2)/27)*H[0, 0, x] +    (-11/54 - (17*x)/54 + (2*x^2)/27)*H[0, 1, x] +    (-1/9 - 4/(27*x) + x/9 + (4*x^2)/27)*H[1, 0, x] +    (-1/18 - 2/(27*x) + x/18 + (2*x^2)/27)*H[1, 1, x] +    (-1/9 - x/9)*H[0, 0, 0, x] + (-2/9 - (2*x)/9)*H[0, 0, 1, x] +    (-2/9 - (2*x)/9)*H[0, 1, 0, x] + (-1/9 - x/9)*H[0, 1, 1, x] - Zeta[3]/9 -    (x*Zeta[3])/9) + H[1, x]*(93/16 - (27*Pi^2)/16 - 413/(16*x) -    (99*Pi^2)/(16*x) - (93*x)/16 + (27*Pi^2*x)/16 + (413*x^2)/16 +    (99*Pi^2*x^2)/16 + 81*Zeta[3] - (81*Zeta[3])/(2*(1 - x)) -    (81*Zeta[3])/(2*x) - (81*x*Zeta[3])/2 + (81*x^2*Zeta[3])/2) +  H[0, x]*(15397/32 + (555*Pi^2)/16 + 9/(8*(1 - x)) + 395/(4*x) -    (33*Pi^2)/(8*x) + (4687*x)/32 + (69*Pi^2*x)/4 + (7953*x^2)/16 +    (363*Pi^2*x^2)/8 - (33*Pi^2)/(16*(1 + x)) - (189*Zeta[3])/(4*(1 - x)) -    (27*Zeta[3])/(2*x) - (135*x*Zeta[3])/2 + 81*x^2*Zeta[3] -    (135*Zeta[3])/(4*(1 + x))) + H[-1, x]*((-477*Pi^2)/16 - (99*Pi^2)/(16*x) -    (477*Pi^2*x)/16 - (99*Pi^2*x^2)/16 - 162*Zeta[3] - (81*Zeta[3])/x -    81*x*Zeta[3] - 81*x^2*Zeta[3] + (81*Zeta[3])/(1 + x)) +  NF*(251/96 - (1385*Pi^2)/864 + (1693*Pi^4)/25920 + 6077/(648*x) -    (8*Pi^2)/(27*x) + (35059*x)/864 - (581*Pi^2*x)/2592 + (167*Pi^4*x)/2880 -    (29759*x^2)/648 - (1075*Pi^2*x^2)/648 + (5*Pi^2)/(12*(1 + x)) +    ((-83*Pi^2)/432 + Pi^2/(648*x) - (83*Pi^2*x)/432 + (Pi^2*x^2)/648)*    H[-1, x] + (5399/864 - (47*Pi^2)/432 + 257/(432*x) - (19*Pi^2)/(648*x) -      (1135*x)/864 + (47*Pi^2*x)/432 - (2389*x^2)/432 + (19*Pi^2*x^2)/648)*    H[1, x] + (677/216 - 337/(36*x) + (461*x)/216 - (553*x^2)/36 + 5/(1 + x))*    H[-1, 0, x] + ((-19*Pi^2)/216 + (19*Pi^2*x)/216)*H[0, -1, x] +    (1171/54 + (253*Pi^2)/432 - 5/(2*(1 - x)) - (2197*x)/144 +      (91*Pi^2*x)/432 + (1823*x^2)/108 - 5/(2*(1 + x)))*H[0, 0, x] +    (1385/144 - (19*Pi^2)/216 - 5/(1 - x) - 91/(12*x) + (167*x)/48 -      (19*Pi^2*x)/216 + (1075*x^2)/108)*H[0, 1, x] +    (563/108 - 5/(1 - x) - 869/(108*x) - (491*x)/108 + (1337*x^2)/108)*    H[1, 0, x] + (53/108 - 13/(27*x) - (53*x)/108 + (13*x^2)/27)*H[1, 1, x] +    (-47/36 + 19/(54*x) - (47*x)/36 + (19*x^2)/54)*H[-1, -1, 0, x] +    (209/72 - 149/(54*x) + (209*x)/72 - (149*x^2)/54)*H[-1, 0, 0, x] +    (1/2 + 1/(6*x) + x/2 + x^2/6)*H[-1, 0, 1, x] +    (805/72 - 3/(2*(1 - x)) - 1/(6*x) - (83*x)/8 - (5*x^2)/27)*    H[0, -1, 0, x] + (26/3 - (1529*x)/72 + (8*x^2)/27)*H[0, 0, 0, x] +    (-421/144 - 3/(4*(1 - x)) - (1295*x)/144 + x^2/2)*H[0, 0, 1, x] +    (-73/18 - 4/(3*x) - (44*x)/9 + (2*x^2)/27)*H[0, 1, 0, x] +    (1/2 - 2/(3*x) + (19*x)/18 + (2*x^2)/27)*H[0, 1, 1, x] +    (71/144 - 3/(4*(1 - x)) - 64/(27*x) + (37*x)/144 + (64*x^2)/27)*    H[1, 0, 0, x] + (-5/9 - 20/(27*x) + (5*x)/9 + (20*x^2)/27)*    H[1, 1, 0, x] + (-5/9 - 20/(27*x) + (5*x)/9 + (20*x^2)/27)*    H[1, 1, 1, x] + (-19/18 + (19*x)/18)*H[0, -1, -1, 0, x] +    (163/36 - (163*x)/36)*H[0, -1, 0, 0, x] + (245/36 - (9*x)/4)*    H[0, 0, -1, 0, x] + (64/9 - (383*x)/36)*H[0, 0, 0, 0, x] +    (-253/72 - (253*x)/72)*H[0, 0, 0, 1, x] + (-4 - 4*x)*H[0, 0, 1, 0, x] +    (-5/9 - (5*x)/9)*H[0, 0, 1, 1, x] + (-55/24 - (55*x)/24)*    H[0, 1, 0, 0, x] + (-10/9 - (10*x)/9)*H[0, 1, 1, 0, x] +    (-10/9 - (10*x)/9)*H[0, 1, 1, 1, x] + (163*Zeta[3])/12 -    (3*Zeta[3])/(4*(1 - x)) - (323*Zeta[3])/(108*x) - (749*x*Zeta[3])/36 +    (116*x^2*Zeta[3])/27 + H[0, x]*(2123/54 + (421*Pi^2)/864 - 3/(8*(1 - x)) +      295/(108*x) - Pi^2/(36*x) + (1141*x)/864 - (199*Pi^2*x)/864 +      (797*x^2)/16 - (Pi^2*x^2)/12 + Pi^2/(8*(1 + x)) + (19*Zeta[3])/9 -      (89*x*Zeta[3])/18)) + d1[1 - x]*(2133/128 + (349*NF^2)/3456 +    (3*Pi^2)/16 + (11*Pi^4)/128 + NF*(-3029/1152 - Pi^2/16 - Pi^4/192 -      (15*Zeta[3])/4) + (603*Zeta[3])/8 - (9*Pi^2*Zeta[3])/8 - (135*Zeta[5])/4)

pgq2 = -1859/6 + (19*Pi^2)/4 - (6571*Pi^4)/6480 + 142669/(432*x) -  (3439*Pi^2)/(324*x) - (1607*Pi^4)/(2430*x) + (6305*x)/54 - (37*Pi^2*x)/12 -  (1177*Pi^4*x)/2592 - (1979*x^2)/27 - (40*Pi^2*x^2)/9 +  ((97*Pi^2)/9 + (97*Pi^2)/(9*x) + (97*Pi^2*x)/18)*H[-1, -1, x] +  (-4465/54 - (814*Pi^2)/81 - 2863/(54*x) - (814*Pi^2)/(81*x) - (2437*x)/108 -    (407*Pi^2*x)/81 - 30*x^2)*H[-1, 0, x] +  ((-2035*Pi^2)/162 - (5*Pi^2)/x - (7*Pi^2*x)/4)*H[0, -1, x] +  (-3575/27 - (319*Pi^2)/108 + (3293*x)/108 - (701*Pi^2*x)/216 - (917*x^2)/54)*  H[0, 0, x] + (-57/2 - (47*Pi^2)/54 + 32/(3*x) - (22*Pi^2)/(9*x) -    (439*x)/108 - (679*Pi^2*x)/324 + (80*x^2)/3)*H[0, 1, x] +  (193/54 + (158*Pi^2)/81 + 151/(108*x) - (158*Pi^2)/(81*x) + (29*x)/3 -    (79*Pi^2*x)/81 + (145*x^2)/6)*H[1, 0, x] +  (-725/108 + (35*Pi^2)/27 + 1451/(108*x) - (35*Pi^2)/(27*x) + (1649*x)/216 -    (35*Pi^2*x)/54 + (229*x^2)/27)*H[1, 1, x] +  NF^2*(1/27 - 1/(27*x) + (2*x)/27 + (5/27 - 5/(27*x) - (4*x)/27)*H[1, x] +    (-1/9 + 1/(9*x) + x/18)*H[1, 1, x]) +  (929/27 + 521/(9*x) + (67*x)/27 + 4*x^2)*H[-1, -1, 0, x] +  (1201/18 + 469/(9*x) + (583*x)/54 + 8*x^2)*H[-1, 0, 0, x] +  (46 + 17/x + (73*x)/3 + 4*x^2)*H[-1, 0, 1, x] +  (761/18 - 11/x + (125*x)/27 + 12*x^2)*H[0, -1, 0, x] +  (-1013/27 - 30*x - (158*x^2)/9)*H[0, 0, 0, x] +  (-12445/108 - (5263*x)/108 - 18*x^2)*H[0, 0, 1, x] +  (-445/9 + 6/x - 29*x - 14*x^2)*H[0, 1, 0, x] +  (757/54 - 22/x - (1537*x)/108 - (16*x^2)/3)*H[0, 1, 1, x] +  (-1211/36 + 377/(9*x) - (65*x)/12 - 4*x^2)*H[1, 0, 0, x] +  (913/54 - 331/(18*x) - (1753*x)/108)*H[1, 0, 1, x] +  (427/18 - 427/(18*x) - (2081*x)/108)*H[1, 1, 0, x] +  (785/54 - 155/(9*x) - (655*x)/108 + (10*x^2)/9)*H[1, 1, 1, x] +  (20 + 20/x + 10*x)*H[-1, -1, -1, 0, x] +  (-1784/27 - 1784/(27*x) - (892*x)/27)*H[-1, -1, 0, 0, x] +  (-164/3 - 164/(3*x) - (82*x)/3)*H[-1, -1, 0, 1, x] +  (-658/27 - 658/(27*x) - (329*x)/27)*H[-1, 0, -1, 0, x] +  (1031/27 + 1031/(27*x) + (1031*x)/54)*H[-1, 0, 0, 0, x] +  (48 + 48/x + 24*x)*H[-1, 0, 0, 1, x] + (12 + 12/x + 6*x)*H[-1, 0, 1, 0, x] +  (20/3 + 20/(3*x) + (10*x)/3)*H[-1, 0, 1, 1, x] +  (-1478/27 - 12/x + 3*x)*H[0, -1, -1, 0, x] + (803/27 + 42/x + (1603*x)/54)*  H[0, -1, 0, 0, x] + (48 + 24/x + 12*x)*H[0, -1, 0, 1, x] +  (-977/27 + (17*x)/6)*H[0, 0, -1, 0, x] + (-536/27 + (1439*x)/54)*  H[0, 0, 0, 0, x] + (319/18 + (803*x)/36)*H[0, 0, 0, 1, x] +  (20/3 + 24/x + (80*x)/3)*H[0, 0, 1, 0, x] + (-176/9 + 24/x + (148*x)/9)*  H[0, 0, 1, 1, x] + (110/9 - 110/(9*x) - (55*x)/9)*H[0, 1, 0, -1, x] +  (205/54 + 70/(3*x) + (2245*x)/108)*H[0, 1, 0, 0, x] +  (-598/27 + 62/(3*x) + (299*x)/27)*H[0, 1, 0, 1, x] +  (-62/3 + 62/(3*x) + (31*x)/3)*H[0, 1, 1, 0, x] +  (-380/27 + 20/(3*x) + (55*x)/27)*H[0, 1, 1, 1, x] +  (-2/9 + 2/(9*x) + x/9)*H[1, 0, -1, 0, x] + (-47/3 + 47/(3*x) + (47*x)/6)*  H[1, 0, 0, 0, x] + (-24 + 24/x + 12*x)*H[1, 0, 0, 1, x] +  (-908/27 + 908/(27*x) + (454*x)/27)*H[1, 0, 1, 0, x] +  (-440/27 + 440/(27*x) + (220*x)/27)*H[1, 0, 1, 1, x] +  (-196/9 + 196/(9*x) + (98*x)/9)*H[1, 1, 0, 0, x] +  (-160/9 + 160/(9*x) + (80*x)/9)*H[1, 1, 0, 1, x] +  (-400/27 + 400/(27*x) + (200*x)/27)*H[1, 1, 1, 0, x] +  (-100/27 + 100/(27*x) + (50*x)/27)*H[1, 1, 1, 1, x] + (1715*Zeta[3])/27 -  (485*Zeta[3])/(9*x) + (2905*x*Zeta[3])/108 + (40*x^2*Zeta[3])/3 +  H[-1, x]*(-110/9 - (1555*Pi^2)/324 + 110/(9*x) + (215*Pi^2)/(108*x) +    (55*x)/9 - (1247*Pi^2*x)/324 - (Pi^2*x^2)/3 - (163*Zeta[3])/3 -    (163*Zeta[3])/(3*x) - (163*x*Zeta[3])/6) +  H[0, x]*(77171/324 + (12445*Pi^2)/648 + 395/(9*x) - (11*Pi^2)/(6*x) +    (22651*x)/648 + (1921*Pi^2*x)/216 + (5926*x^2)/81 + 3*Pi^2*x^2 -    (362*Zeta[3])/9 - (6*Zeta[3])/x - (103*x*Zeta[3])/9) +  NF*(-6953/972 - (88*Pi^2)/243 + 2203/(648*x) - (65*Pi^2)/(486*x) +    (9295*x)/1944 + (133*Pi^2*x)/1944 - (1291*x^2)/162 + (Pi^2*x^2)/9 +    ((-4*Pi^2)/9 - (4*Pi^2)/(9*x) - (2*Pi^2*x)/9)*H[-1, x] +    (4901/486 - (14*Pi^2)/81 + 599/(486*x) - Pi^2/(81*x) + (166*x)/243 -      (25*Pi^2*x)/162 + (1037*x^2)/243)*H[0, x] +    (-664/243 + (17*Pi^2)/162 + 2231/(486*x) - (17*Pi^2)/(162*x) +      (1255*x)/486 - (17*Pi^2*x)/324 + (25*x^2)/27)*H[1, x] +    (-5/3 - 245/(81*x) - (5*x)/6 - (2*x^2)/81)*H[-1, 0, x] +    (-53/81 - (197*x)/324 - (2*x^2)/81)*H[0, 0, x] +    (176/81 - 20/(9*x) - (403*x)/324 - (2*x^2)/3)*H[0, 1, x] +    (20/9 - 68/(27*x) - (109*x)/54)*H[1, 0, x] +    (317/81 - 721/(162*x) - (293*x)/162 + (2*x^2)/9)*H[1, 1, x] +    (-8/3 - 8/(3*x) - (4*x)/3)*H[-1, -1, 0, x] + (4/3 + 4/(3*x) + (2*x)/3)*    H[-1, 0, 0, x] + (4/3 + 4/(3*x) + (2*x)/3)*H[-1, 0, 1, x] +    (14/9 - 2/(27*x) - x/9)*H[0, -1, 0, x] + (22/27 - (8*x)/27)*    H[0, 0, 0, x] + (28/27 + (22*x)/27)*H[0, 0, 1, x] +    (-26/27 + 2/(3*x) + (13*x)/27)*H[0, 1, 0, x] +    (-85/27 + 5/(3*x) + (31*x)/54)*H[0, 1, 1, x] +    (2/9 - 2/(9*x) - x/9)*H[1, 0, 0, x] + (-53/27 + 53/(27*x) + (53*x)/54)*    H[1, 0, 1, x] + (-61/27 + 61/(27*x) + (61*x)/54)*H[1, 1, 0, x] +    (-25/27 + 25/(27*x) + (25*x)/54)*H[1, 1, 1, x] +    (16/9 - (8*x)/9)*H[0, 0, 0, 0, x] + (128*Zeta[3])/27 - (7*Zeta[3])/(3*x) -    (83*x*Zeta[3])/54) + H[1, x]*(1729/324 + (4*Pi^2)/81 - 18533/(324*x) -    (95*Pi^2)/(54*x) + (12233*x)/648 + (1619*Pi^2*x)/648 - (635*x^2)/81 +    (Pi^2*x^2)/3 - (419*Zeta[3])/27 + (419*Zeta[3])/(27*x) +    (419*x*Zeta[3])/54)

pgg0pgg0 = -6 - 33/(2*x) - (21*x)/2 + (33*x^2)/2 + NF*(2 - x^(-1) - x + x^2) +  (121/16 - (11*NF)/12 + NF^2/36 - (3*Pi^2)/2)*d1[1 - x] +  (33/2 - NF)*DD[0, x] + 18*DD[1, x] +  (9/((-1 + x)*x) + (27*x)/(-1 + x) - (36*x^2)/(-1 + x) + (9*x^3)/(-1 + x))*  H[0, x] + (36 - 18/x - 18*x + 18*x^2)*H[1, x]

pgg0pgq0 = 13/3 + NF*(2/9 - 2/(9*x) - x/9) - 20/(3*x) + (17*x)/6 + (4*x^2)/3 +  (-4 - 4/x - 4*x)*H[0, x] + (4 - 4/x - 2*x)*H[1, x]

pgg0pqg0 = 17/16 + 1/(2*x) + (13*x)/8 - (5*x^2)/2 + NF*(-1/24 + x/12 - x^2/12) +  (3/4 + 3*x)*H[0, x] + (-3/4 + (3*x)/2 - (3*x^2)/2)*H[1, x]

pgg0pqq0 = -17/6 + NF*(1/9 + x/9) - (23*x)/6 + (11/4 - NF/6 - (2*Pi^2)/3)*d1[1 - x] +  (20/3 - (2*NF)/9)*DD[0, x] + 8*DD[1, x] + (6 - 4/(1 - x) + 4*x^2)*H[0, x] +  (10 - 4/x - 2*x + 4*x^2)*H[1, x]

pgq0pgq0 = 16/9 - 8/(3*x) + (8*x)/9 + (-16/9 - 16/(9*x) - (4*x)/9)*H[0, x]

pgq0pqg0 = 1/6 + 2/(9*x) - x/6 - (2*x^2)/9 + (1/3 + x/3)*H[0, x]

pgq0pqq0 = 8/9 - (2*x)/9 + (8/9 - (4*x)/9)*H[0, x] + (16/9 - 16/(9*x) - (8*x)/9)*H[1, x]

pqg0pqg0 = -1/8 - x/4 + (3*x^2)/8 + (-1/16 - x/4 - x^2/4)*H[0, x]

pqg0pqq0 = -1/12 + x/3 + (-1/6 + x/3 - (2*x^2)/3)*H[0, x] +  (-1/3 + (2*x)/3 - (2*x^2)/3)*H[1, x]

pqq0pqq0 = -20/9 - (4*x)/9 + (1 - (8*Pi^2)/27)*d1[1 - x] + (8*DD[0, x])/3 +  (32*DD[1, x])/9 + (4/3 - 16/(9*(1 - x)) + (4*x)/3)*H[0, x] +  (16/9 + (16*x)/9)*H[1, x]

pgg1pgg0 = 6743/(32*(-1 + x)*(1 + x)) + (159*Pi^2)/(16*(-1 + x)*(1 + x)) -  1643/(8*(-1 + x)*x*(1 + x)) + (33*Pi^2)/(4*(-1 + x)*x*(1 + x)) +  (1879*x)/(32*(-1 + x)*(1 + x)) - (123*Pi^2*x)/(16*(-1 + x)*(1 + x)) -  (171*x^2)/(32*(-1 + x)*(1 + x)) + (51*Pi^2*x^2)/(4*(-1 + x)*(1 + x)) +  (4693*x^3)/(32*(-1 + x)*(1 + x)) - (21*Pi^2*x^3)/(8*(-1 + x)*(1 + x)) -  (1643*x^4)/(8*(-1 + x)*(1 + x)) - (165*Pi^2*x^4)/(8*(-1 + x)*(1 + x)) +  (201/2 - 5*NF - (9*Pi^2)/2)*DD[1, x] +  ((18*Pi^2)/(1 + x) + (9*Pi^2)/(x*(1 + x)) + (27*Pi^2*x)/(1 + x) +    (18*Pi^2*x^2)/(1 + x) + (9*Pi^2*x^3)/(1 + x))*H[-1, x] +  (-3339/(16*(-1 + x)*(1 + x)) - (9*Pi^2)/((-1 + x)*(1 + x)) +    (1323*x)/(16*(-1 + x)*(1 + x)) - (9*Pi^2*x)/((-1 + x)*(1 + x)) +    (279*x^2)/(16*(-1 + x)*(1 + x)) + (9*Pi^2*x^2)/((-1 + x)*(1 + x)) -    (519*x^3)/(16*(-1 + x)*(1 + x)) + (9*Pi^2*x^3)/((-1 + x)*(1 + x)) +    (483*x^4)/(2*(-1 + x)*(1 + x)) - (9*Pi^2*x^4)/((-1 + x)*(1 + x)))*  H[0, x] + (477/(8*(1 + x)) - (9*Pi^2)/(2*(1 + x)) - 201/(4*x*(1 + x)) +    (9*Pi^2)/(2*x*(1 + x)) + (201*x)/(2*(1 + x)) - (9*Pi^2*x)/(2*(1 + x)) +    (327*x^2)/(8*(1 + x)) + (201*x^3)/(4*(1 + x)) - (9*Pi^2*x^3)/(2*(1 + x)))*  H[1, x] + (-261/(2*(1 + x)) - 297/(4*x*(1 + x)) - (351*x)/(4*(1 + x)) -    (261*x^2)/(2*(1 + x)) - (297*x^3)/(4*(1 + x)))*H[-1, 0, x] +  (-90/((-1 + x)*(1 + x)) + (27*x)/((-1 + x)*(1 + x)) -    (117*x^2)/(2*(-1 + x)*(1 + x)) - (27*x^3)/((-1 + x)*(1 + x)) +    (495*x^4)/(4*(-1 + x)*(1 + x)))*H[0, 0, x] +  NF^2*(1/24 + 61/(216*x) + x/24 - (109*x^2)/216 + (1/4 + (13*x)/36)*H[0, x] +    (1/9 + x/9)*H[0, 0, x]) + (63/4 - 261/(2*(-1 + x)) + 99/(2*x) +    297/(4*(-1 + x)*x) + (63*x)/4 + (351*x)/(4*(-1 + x)) + (99*x^2)/2 -    (261*x^2)/(2*(-1 + x)) + (297*x^3)/(4*(-1 + x)))*H[0, 1, x] +  (-261/(2*(-1 + x)) + 297/(4*(-1 + x)*x) + (351*x)/(4*(-1 + x)) -    (261*x^2)/(2*(-1 + x)) + (297*x^3)/(4*(-1 + x)))*H[1, 0, x] +  (108/(1 + x) + 54/(x*(1 + x)) + (162*x)/(1 + x) + (108*x^2)/(1 + x) +    (54*x^3)/(1 + x))*H[-1, -1, 0, x] +  (-81/(1 + x) - 81/(2*x*(1 + x)) - (243*x)/(2*(1 + x)) - (81*x^2)/(1 + x) -    (81*x^3)/(2*(1 + x)))*H[-1, 0, 0, x] +  (-54/(1 + x) - 27/(x*(1 + x)) - (81*x)/(1 + x) - (54*x^2)/(1 + x) -    (27*x^3)/(1 + x))*H[-1, 0, 1, x] +  (-27/(x*(1 + x)) - (81*x)/(1 + x) - (108*x^2)/(1 + x) - (27*x^3)/(1 + x))*  H[0, -1, 0, x] + (-27/((-1 + x)*(1 + x)) + (108*x)/((-1 + x)*(1 + x)) +    (27*x^2)/((-1 + x)*(1 + x)) - (108*x^3)/((-1 + x)*(1 + x)) +    (27*x^4)/((-1 + x)*(1 + x)))*H[0, 0, 0, x] +  (-27/(-1 + x) + 135/(2*(-1 + x)*x) + (405*x)/(2*(-1 + x)) -    (243*x^2)/(-1 + x) + (135*x^3)/(2*(-1 + x)) + 27/(2*(-1 + x)*(1 + x)) -    81/(2*(-1 + x)*x*(1 + x)) - (81*x)/(2*(-1 + x)*(1 + x)) -    (27*x^2)/(2*(-1 + x)*(1 + x)) + (81*x^3)/(2*(-1 + x)*(1 + x)) -    (27*x^4)/(2*(-1 + x)*(1 + x)))*H[0, 0, 1, x] +  (-54/(-1 + x) + 54/((-1 + x)*x) + (162*x)/(-1 + x) - (162*x^2)/(-1 + x) +    (54*x^3)/(-1 + x))*H[0, 1, 0, x] +  (-108/(-1 + x) + 54/((-1 + x)*x) + (162*x)/(-1 + x) - (108*x^2)/(-1 + x) +    (54*x^3)/(-1 + x))*H[0, 1, 1, x] +  (-81/(-1 + x) + 81/(2*(-1 + x)*x) + (243*x)/(2*(-1 + x)) -    (81*x^2)/(-1 + x) + (81*x^3)/(2*(-1 + x)))*H[1, 0, 0, x] +  (-108/(-1 + x) + 54/((-1 + x)*x) + (162*x)/(-1 + x) - (108*x^2)/(-1 + x) +    (54*x^3)/(-1 + x))*H[1, 0, 1, x] +  (-108/(-1 + x) + 54/((-1 + x)*x) + (162*x)/(-1 + x) - (108*x^2)/(-1 + x) +    (54*x^3)/(-1 + x))*H[1, 1, 0, x] - (297*Zeta[3])/(2*(1 + x)) -  (189*Zeta[3])/(2*(-1 + x)*(1 + x)) - (297*Zeta[3])/(4*x*(1 + x)) -  (81*Zeta[3])/(4*(-1 + x)*x*(1 + x)) - (891*x*Zeta[3])/(4*(1 + x)) +  (81*x*Zeta[3])/((-1 + x)*(1 + x)) - (297*x^2*Zeta[3])/(2*(1 + x)) +  (459*x^2*Zeta[3])/(4*(-1 + x)*(1 + x)) - (297*x^3*Zeta[3])/(4*(1 + x)) -  (243*x^3*Zeta[3])/(4*(-1 + x)*(1 + x)) +  (135*x^4*Zeta[3])/(4*(-1 + x)*(1 + x)) +  d1[1 - x]*(33/2 + NF^2/9 - (67*Pi^2)/8 + (3*Pi^4)/8 +    NF*(-17/6 + (5*Pi^2)/12 - (9*Zeta[3])/8) + (297*Zeta[3])/16) +  DD[0, x]*(1025/16 + (5*NF^2)/36 - (33*Pi^2)/16 + NF*(-85/12 + Pi^2/8) +    (81*Zeta[3])/4) + NF*(-235/(16*(1 + x)) - (9*Pi^2)/(8*(1 + x)) +    135/(16*x*(1 + x)) + (257*x)/(12*(1 + x)) - (7*Pi^2*x)/(3*(1 + x)) +    (1045*x^2)/(48*(1 + x)) - (4*Pi^2*x^2)/(3*(1 + x)) -    (1093*x^3)/(48*(1 + x)) - (Pi^2*x^3)/(4*(1 + x)) +    (127/(12*(-1 + x)) + Pi^2/(3*(-1 + x)) - 61/(12*(-1 + x)*x) -      (137*x)/(12*(-1 + x)) + (5*x^2)/(12*(-1 + x)) -      (Pi^2*x^2)/(3*(-1 + x)) + (3*x^3)/(-1 + x))*H[0, x] +    (-17/4 + 91/(12*x) + (13*x)/4 - (139*x^2)/12)*H[1, x] +    (-3/(1 + x) - 3/(2*x*(1 + x)) - (9*x)/(2*(1 + x)) - (3*x^2)/(1 + x) -      (3*x^3)/(2*(1 + x)))*H[-1, 0, x] +    (41/(6*(-1 + x)*(1 + x)) - (55*x)/(6*(-1 + x)*(1 + x)) -      (41*x^2)/(6*(-1 + x)*(1 + x)) + (55*x^3)/(6*(-1 + x)*(1 + x)) +      (3*x^4)/(2*(-1 + x)*(1 + x)))*H[0, 0, x] +    (9/2 - 3/(-1 + x) + 3/(2*(-1 + x)*x) + (13*x)/2 + (9*x)/(2*(-1 + x)) -      (3*x^2)/(-1 + x) + (3*x^3)/(2*(-1 + x)))*H[0, 1, x] +    (-3/(-1 + x) + 3/(2*(-1 + x)*x) + (9*x)/(2*(-1 + x)) - (3*x^2)/(-1 + x) +      (3*x^3)/(2*(-1 + x)))*H[1, 0, x] + (-2 + 4*x)*H[0, 0, 0, x] +    (2 + 2*x)*H[0, 0, 1, x] - (2*Zeta[3])/(1 + x) - (4*x*Zeta[3])/(1 + x) -    (2*x^2*Zeta[3])/(1 + x))

pgg1pgq0 = -1019/12 - 3*Pi^2 + 1643/(18*x) - (11*Pi^2)/(3*x) + (281*x)/12 - (Pi^2*x)/2 -  (232*x^2)/9 - (2*Pi^2*x^2)/3 + (Pi^2 + Pi^2/x + (Pi^2*x)/2)*H[-1, x] +  (296/3 + 2*Pi^2 - (121*x)/12 + 19*x^2)*H[0, x] +  (40/3 - Pi^2 - 21/(2*x) + Pi^2/x - (29*x)/3 + (Pi^2*x)/2 - (13*x^2)/3)*  H[1, x] + (-24 - 31/x + 3*x - 4*x^2)*H[-1, 0, x] +  (5 + (13*x)/2 + 4*x^2)*H[0, 0, x] + (18 - 9/x + 6*x + 4*x^2)*H[0, 1, x] +  (24 - 31/x + 3*x + 4*x^2)*H[1, 0, x] + (12 + 12/x + 6*x)*H[-1, -1, 0, x] +  (-6 - 6/x - 3*x)*H[-1, 0, 0, x] + (12 - 12/x - 12*x)*H[0, -1, 0, x] +  (12 - 12*x)*H[0, 0, 0, x] + NF*(-8 + 1093/(324*x) + (199*x)/36 -    (109*x^2)/81 + (-16/9 + 61/(27*x) - x/18)*H[0, x] +    (-10/9 + 10/(9*x) + (5*x)/9)*H[1, x] + (-14/9 + x)*H[0, 0, x] +    (-8/9 + (4*x)/9)*H[0, 0, 0, x]) + (-12 - 12/x - 12*x)*H[0, 0, 1, x] +  (-12 - 12/x - 12*x)*H[0, 1, 0, x] + (6 - 6/x - 3*x)*H[1, 0, 0, x] +  (12 - 12/x - 6*x)*H[1, 0, 1, x] + (12 - 12/x - 6*x)*H[1, 1, 0, x] +  6*Zeta[3] - (24*Zeta[3])/x - 27*x*Zeta[3]

pgq1pgg0 = -1193/12 - (167*Pi^2)/18 + 1553/(18*x) - (23*Pi^2)/(6*x) + (196*x)/3 -  (85*Pi^2*x)/18 - (236*x^2)/9 - (46*Pi^2*x^2)/27 +  (3*Pi^2 + (3*Pi^2)/x + (3*Pi^2*x)/2)*H[-1, x] +  (247/9 + (32*Pi^2)/9 - 3/x - (1217*x)/36 + (11*Pi^2*x)/9 + (11*x^2)/3)*  H[0, x] + (-35/18 - (19*Pi^2)/9 + 8/(3*x) + (19*Pi^2)/(9*x) - (727*x)/36 +    (19*Pi^2*x)/18 - (55*x^2)/3)*H[1, x] +  NF^2*(-10/81 + 10/(81*x) + (8*x)/81 + (2/27 - 2/(27*x) - x/27)*H[1, x]) +  (-13 - 20/x + (17*x)/2 - 4*x^2)*H[-1, 0, x] +  (167/9 + (427*x)/18 + 8*x^2)*H[0, 0, x] +  (167/3 + 3/x + (221*x)/6 + (92*x^2)/9)*H[0, 1, x] +  (-1 - 6/x + (113*x)/6 + 4*x^2)*H[1, 0, x] +  (-187/9 + 152/(9*x) + (457*x)/18 + (20*x^2)/9)*H[1, 1, x] +  NF*(-61/54 + Pi^2/9 + 64/(27*x) + (2*Pi^2)/(9*x) - (20*x)/9 + (2*Pi^2*x)/9 -    (20*x^2)/9 + (182/27 + 20/(9*x) + (259*x)/54 + (8*x^2)/9)*H[0, x] +    (-14/9 + 7/(9*x) + (89*x)/27 + (4*x^2)/9)*H[1, x] +    (-2/3 - 2/(3*x) - x/3)*H[-1, 0, x] + (-14/27 - (11*x)/27)*H[0, 0, x] +    (-2/3 - 2/x - (5*x)/3)*H[0, 1, x] + (2 - 2/x - x)*H[1, 0, x] +    (82/27 - 82/(27*x) - (41*x)/27)*H[1, 1, x]) +  (12 + 12/x + 6*x)*H[-1, -1, 0, x] + (-12 - 12/x - 6*x)*H[-1, 0, 0, x] +  (-12 - 12/x - 6*x)*H[-1, 0, 1, x] + (12 - 12/x - 12*x)*H[0, -1, 0, x] +  (28/3 - (44*x)/3)*H[0, 0, 0, x] + (-64/3 - 12/x - (58*x)/3)*H[0, 0, 1, x] +  (-24/x - 18*x)*H[0, 1, 0, x] + (52/3 - 92/(3*x) - (56*x)/3)*H[0, 1, 1, x] +  (12 - 12/x - 6*x)*H[1, 0, 0, x] + (56/3 - 56/(3*x) - (28*x)/3)*  H[1, 0, 1, x] + (56/3 - 56/(3*x) - (28*x)/3)*H[1, 1, 0, x] +  (20 - 20/x - 10*x)*H[1, 1, 1, x] + 22*Zeta[3] - (70*Zeta[3])/(3*x) -  16*x*Zeta[3]

pgq1pgq0 = -416/9 - (160*Pi^2)/81 + 3124/(81*x) - (46*Pi^2)/(27*x) + (100*x)/9 -  (23*Pi^2*x)/81 - (280*x^2)/81 +  (668/27 + (8*Pi^2)/9 - 4/(3*x) - (182*x)/27 + (32*x^2)/27)*H[0, x] +  (-88/27 + 182/(27*x) - (94*x)/27)*H[1, x] + (-16/3 - 8/x + (8*x)/3)*  H[-1, 0, x] + (-56/9 + (106*x)/27)*H[0, 0, x] +  (320/27 + 20/(9*x) + (118*x)/27)*H[0, 1, x] +  NF*(-32/81 + (8*Pi^2)/81 + 26/(27*x) + (8*Pi^2)/(81*x) - (46*x)/81 +    (2*Pi^2*x)/81 + (128/81 + 80/(81*x) + (44*x)/81)*H[0, x] +    (16/27 - 8/(9*x) + (8*x)/27)*H[1, x] + (-16/27 - 16/(27*x) - (4*x)/27)*    H[0, 1, x]) + (16/3 - 8/x + (8*x)/3)*H[1, 0, x] +  (80/27 - 40/(9*x) + (40*x)/27)*H[1, 1, x] + (16/3 - 16/(3*x) - (4*x)/3)*  H[0, -1, 0, x] + (112/27 - (44*x)/27)*H[0, 0, 0, x] +  (-16/3 - 16/(3*x) - (4*x)/3)*H[0, 0, 1, x] + (-16/3 - 16/(3*x) - (4*x)/3)*  H[0, 1, 0, x] + (-80/27 - 80/(27*x) - (20*x)/27)*H[0, 1, 1, x] +  (152*Zeta[3])/27 - (280*Zeta[3])/(27*x) - (70*x*Zeta[3])/27

pgq1pqg0 = 17/6 + (13*Pi^2)/108 + 1/(6*x) - (305*x)/54 + (23*Pi^2*x)/108 +  (143*x^2)/54 + (5*Pi^2*x^2)/81 + (7/36 - Pi^2/6 + (89*x)/36 - (17*x^2)/6)*  H[0, x] + (-103/108 - 1/(18*x) + (43*x)/108 + (11*x^2)/18)*H[1, x] +  (-1/2 + 2/(3*x) - x/2 + (2*x^2)/3)*H[-1, 0, x] - (10*x*H[0, 0, x])/9 +  (-13/18 + 2/(3*x) - (16*x)/9 - (10*x^2)/27)*H[0, 1, x] +  NF*(-1/6 - Pi^2/54 - 10/(81*x) + x/18 - (Pi^2*x)/54 + (19*x^2)/81 +    (-8/27 - (11*x)/27 - (2*x^2)/27)*H[0, x] +    (1/18 + 2/(27*x) - x/18 - (2*x^2)/27)*H[1, x] + (1/9 + x/9)*H[0, 1, x]) +  (1/2 + 2/(3*x) - x/2 - (2*x^2)/3)*H[1, 0, x] +  (5/18 + 10/(27*x) - (5*x)/18 - (10*x^2)/27)*H[1, 1, x] +  (-1 + x)*H[0, -1, 0, x] + (-7/9 + (11*x)/9)*H[0, 0, 0, x] +  (1 + x)*H[0, 0, 1, x] + (1 + x)*H[0, 1, 0, x] +  (5/9 + (5*x)/9)*H[0, 1, 1, x] - (19*Zeta[3])/18 + (35*x*Zeta[3])/18

pgq1pqq0 = 253/27 - (160*Pi^2)/81 + (62*x)/27 - (101*Pi^2*x)/81 - (20*x^2)/9 -  (16*Pi^2*x^2)/27 + ((4*Pi^2)/3 + (4*Pi^2)/(3*x) + (2*Pi^2*x)/3)*H[-1, x] +  (-86/9 + (20*Pi^2)/81 - (25*x)/27 + (44*Pi^2*x)/81 - (176*x^2)/27)*H[0, x] +  (-32/27 - (76*Pi^2)/81 - 14/(3*x) + (76*Pi^2)/(81*x) - (11*x)/3 +    (38*Pi^2*x)/81 - (176*x^2)/27)*H[1, x] + (-8/3 - (2*x)/3)*H[-1, 0, x] +  (124/9 + (28*x)/9 + (32*x^2)/9)*H[0, 0, x] +  (320/27 + (184*x)/27 + (32*x^2)/9)*H[0, 1, x] +  (-32/9 + 56/(9*x) + (106*x)/27)*H[1, 0, x] +  (-296/27 + 112/(9*x) + (238*x)/27)*H[1, 1, x] +  NF*(-52/81 - (4*Pi^2)/81 + (4*x)/81 + (2*Pi^2*x)/81 +    (-16/81 + (20*x)/81)*H[0, x] + (-56/81 + 80/(81*x) + (58*x)/81)*H[1, x] +    (8/27 - (4*x)/27)*H[0, 1, x] + (16/27 - 16/(27*x) - (8*x)/27)*H[1, 0, x] +    (32/27 - 32/(27*x) - (16*x)/27)*H[1, 1, x]) +  (16/3 + 16/(3*x) + (8*x)/3)*H[-1, -1, 0, x] +  (-16/3 - 16/(3*x) - (8*x)/3)*H[-1, 0, 0, x] +  (-16/3 - 16/(3*x) - (8*x)/3)*H[-1, 0, 1, x] +  (-8/3 - (4*x)/3)*H[0, -1, 0, x] + (-56/27 - (44*x)/27)*H[0, 0, 0, x] +  (-40/27 - (124*x)/27)*H[0, 0, 1, x] + (8 - 16/(3*x) - 4*x)*H[0, 1, 0, x] +  (328/27 - 32/(3*x) - (164*x)/27)*H[0, 1, 1, x] +  (16/3 - 16/(3*x) - (8*x)/3)*H[1, 0, 0, x] +  (224/27 - 224/(27*x) - (112*x)/27)*H[1, 0, 1, x] +  (224/27 - 224/(27*x) - (112*x)/27)*H[1, 1, 0, x] +  (80/9 - 80/(9*x) - (40*x)/9)*H[1, 1, 1, x] + (4*Zeta[3])/3 + (2*x*Zeta[3])/3

pqg1pgq0 = 271/36 + Pi^2/27 - 13/(3*x) + Pi^2/(9*x) - (1243*x)/108 + (Pi^2*x)/27 +  (449*x^2)/54 + (4*Pi^2*x^2)/81 +  (-215/108 - (2*Pi^2)/27 - 10/(9*x) - (85*x)/108 + (5*Pi^2*x)/54 -    (187*x^2)/54)*H[0, x] + (-25/54 - 29/(54*x) - (5*x)/54 + (59*x^2)/54)*  H[1, x] + (-1/2 + 2/(3*x) - x/2 + (2*x^2)/3)*H[-1, 0, x] +  (11/9 - (49*x)/18 - (8*x^2)/27)*H[0, 0, x] + (-2/9 - (13*x)/18 - (8*x^2)/27)*  H[0, 1, x] + (2/9 + 8/(27*x) - (2*x)/9 - (8*x^2)/27)*H[1, 0, x] +  (-5/18 - 10/(27*x) + (5*x)/18 + (10*x^2)/27)*H[1, 1, x] +  (-1 + x)*H[0, -1, 0, x] + (-7/9 + (11*x)/9)*H[0, 0, 0, x] +  (4/9 + (4*x)/9)*H[0, 0, 1, x] + (4/9 + (4*x)/9)*H[0, 1, 0, x] +  (-5/9 - (5*x)/9)*H[0, 1, 1, x] - Zeta[3]/2 + (5*x*Zeta[3])/2

pqq1pgq0 = 229/18 - (29*Pi^2)/81 - 931/(486*x) + Pi^2/(27*x) - (1177*x)/108 +  (10*Pi^2*x)/81 + (164*x^2)/243 + (12 - (2*Pi^2)/9 - 40/(81*x) - (13*x)/27 +    (Pi^2*x)/9 - (16*x^2)/81)*H[0, x] +  (220/27 - (4*Pi^2)/9 - 76/(9*x) + (4*Pi^2)/(9*x) - (14*x)/3 + (2*Pi^2*x)/9)*  H[1, x] + (128/27 - (74*x)/27)*H[0, 0, x] + (16/9 - (16*x)/27)*H[0, 1, x] +  (164/27 - 44/(9*x) - (74*x)/27)*H[1, 0, x] +  NF*(-41/81 + (79*x)/162 + (-62/81 + (4*x)/81)*H[0, x] +    (-40/81 + 40/(81*x) + (20*x)/81)*H[1, x] + (-4/27 + (2*x)/27)*H[0, 0, x] +    (-8/27 + 8/(27*x) + (4*x)/27)*H[1, 0, x]) +  (8/27 - (4*x)/27)*H[0, 0, 0, x] + (32/27 - (16*x)/27)*H[0, 0, 1, x] +  (32/27 - (16*x)/27)*H[0, 1, 0, x] + (8/3 - 8/(3*x) - (4*x)/3)*  H[1, 0, 0, x] + (64/27 - 64/(27*x) - (32*x)/27)*H[1, 0, 1, x] +  (64/27 - 64/(27*x) - (32*x)/27)*H[1, 1, 0, x] + (4*Zeta[3])/3 -  (4*Zeta[3])/(27*x) - (2*x*Zeta[3])/3

pqqb1pgq0 = 17/9 + (5*Pi^2)/81 - 931/(486*x) + Pi^2/(27*x) - (35*x)/54 + (2*Pi^2*x)/81 +  (164*x^2)/243 + ((-4*Pi^2)/81 - (4*Pi^2)/(81*x) - (2*Pi^2*x)/81)*H[-1, x] +  (-49/27 + (2*Pi^2)/81 - 40/(81*x) - x/9 + (Pi^2*x)/81 - (16*x^2)/81)*  H[0, x] + (20/27 + 4/(9*x) + (8*x)/27)*H[-1, 0, x] +  (2/27 - (25*x)/27)*H[0, 0, x] + (-16/27 - 16/(27*x) - (8*x)/27)*  H[-1, -1, 0, x] + (8/27 + 8/(27*x) + (4*x)/27)*H[-1, 0, 0, x] +  (8/27 + (4*x)/27)*H[0, -1, 0, x] + (-16/27 + (4*x)/27)*H[0, 0, 0, x] +  (8*Zeta[3])/27 - (4*Zeta[3])/(27*x) + (4*x*Zeta[3])/27

pqQ1pgq0 = 7/3 - 407/(243*x) - (4*x)/3 + (164*x^2)/243 +  (-11/9 - 40/(81*x) + (2*x)/9 - (16*x^2)/81)*H[0, x] +  (4/9 - (7*x)/9)*H[0, 0, x] + (-4/9 + (2*x)/9)*H[0, 0, 0, x]

pgg0pgg0pgg0 = -2979/8 + 3501/(16*x) - (27*Pi^2)/(2*x) + (4869*x)/16 - (81*Pi^2*x)/2 -  (3501*x^2)/16 + (27*Pi^2*x^2)/2 + NF^2*(-1/2 + 1/(4*x) + x/4 - x^2/4) +  (1089/16 - (33*NF)/4 + NF^2/4 - (27*Pi^2)/2)*DD[0, x] +  (297/2 - 9*NF)*DD[1, x] + 81*DD[2, x] +  (189/(-1 + x) - 297/(4*(-1 + x)*x) - (81*x)/(4*(-1 + x)) +    (54*x^2)/(-1 + x) - (297*x^3)/(4*(-1 + x)))*H[0, x] +  (54 + 297/(2*x) + (189*x)/2 - (297*x^2)/2)*H[1, x] +  NF*(3 + 33/(4*x) + (21*x)/4 - (33*x^2)/4 +    (-9/(2*(-1 + x)*x) - (27*x)/(2*(-1 + x)) + (18*x^2)/(-1 + x) -      (9*x^3)/(2*(-1 + x)))*H[0, x] + (-18 + 9/x + 9*x - 9*x^2)*H[1, x]) +  (54/(-1 + x) - 27/((-1 + x)*x) - (243*x)/(-1 + x) + (216*x^2)/(-1 + x) -    (27*x^3)/(-1 + x))*H[0, 0, x] +  (162 + 162/(-1 + x) - 81/((-1 + x)*x) + 162*x - (243*x)/(-1 + x) +    (162*x^2)/(-1 + x) - (81*x^3)/(-1 + x))*H[0, 1, x] +  (162/(-1 + x) - 81/((-1 + x)*x) - (243*x)/(-1 + x) + (162*x^2)/(-1 + x) -    (81*x^3)/(-1 + x))*H[1, 0, x] + (-324 + 162/x + 162*x - 162*x^2)*  H[1, 1, x] + d1[1 - x]*(1331/64 + (11*NF^2)/48 - NF^3/216 - (99*Pi^2)/8 +    NF*(-121/32 + (3*Pi^2)/4) + 54*Zeta[3])

pgg0pgg0pgq0 = -1309/12 - 4*Pi^2 + NF^2*(-1/27 + 1/(27*x) + x/54) + 327/(4*x) - (4*Pi^2)/x +  (1057*x)/24 - 4*Pi^2*x - (35*x^2)/3 + (-16 + 31/x - 28*x - 4*x^2)*H[0, x] +  (-26 + 40/x - 17*x - 8*x^2)*H[1, x] +  NF*(-13/9 + 20/(9*x) - (17*x)/18 - (4*x^2)/9 + (4/3 + 4/(3*x) + (4*x)/3)*    H[0, x] + (-4/3 + 4/(3*x) + (2*x)/3)*H[1, x]) +  (-12 + 12/x + 24*x)*H[0, 0, x] + (24 + 24/x + 24*x)*H[0, 1, x] +  (-12 + 12/x + 6*x)*H[1, 0, x] + (-24 + 24/x + 12*x)*H[1, 1, x]

pgg0pgq0pgq0 = -340/9 - (8*Pi^2)/9 + 799/(27*x) - (8*Pi^2)/(9*x) + (79*x)/9 - (2*Pi^2*x)/9 -  (16*x^2)/27 + (28/9 + 116/(9*x) - (53*x)/9)*H[0, x] +  NF*(-8/27 + 4/(9*x) - (4*x)/27 + (8/27 + 8/(27*x) + (2*x)/27)*H[0, x]) +  (-16/3 + 8/x - (8*x)/3)*H[1, x] + (-16/3 + 16/(3*x) + (8*x)/3)*H[0, 0, x] +  (16/3 + 16/(3*x) + (4*x)/3)*H[0, 1, x]

pgg0pgq0pqg0 = 41/8 + Pi^2/6 - 11/(6*x) - (41*x)/8 + (Pi^2*x)/6 + (11*x^2)/6 +  (11/12 - 2/(3*x) + (17*x)/12)*H[0, x] +  NF*(-1/36 - 1/(27*x) + x/36 + x^2/27 + (-1/18 - x/18)*H[0, x]) +  (-1/2 - 2/(3*x) + x/2 + (2*x^2)/3)*H[1, x] + (1 - 2*x)*H[0, 0, x] +  (-1 - x)*H[0, 1, x]

pgg0pgq0pqq0 = 2 - (4*Pi^2)/9 + 10/(3*x) - (8*Pi^2)/(9*x) - (7*x)/2 - (10*Pi^2*x)/9 +  (-62/9 - (17*x)/9 - (16*x^2)/9)*H[0, x] +  (-76/9 + 80/(9*x) - (28*x)/9 - (16*x^2)/9)*H[1, x] +  NF*(-4/27 + x/27 + (-4/27 + (2*x)/27)*H[0, x] +    (-8/27 + 8/(27*x) + (4*x)/27)*H[1, x]) + (8/3 + (8*x)/3)*H[0, 0, x] +  (8/3 + 16/(3*x) + (20*x)/3)*H[0, 1, x] + (-16/3 + 16/(3*x) + (8*x)/3)*  H[1, 0, x] + (-32/3 + 32/(3*x) + (16*x)/3)*H[1, 1, x]

pgq0pgq0pqg0 = 5/3 - 62/(81*x) - x + (8*x^2)/81 + (-8/(27*x) + x/3)*H[0, x] +  (4/9 - (2*x)/9)*H[0, 0, x]

pgq0pgq0pqq0 = -8/27 - (32*Pi^2)/81 + 40/(27*x) - (32*Pi^2)/(81*x) - (32*x)/27 -  (8*Pi^2*x)/81 + (-16/9 - (20*x)/27)*H[0, x] +  (-64/27 + 32/(9*x) - (32*x)/27)*H[1, x] + (32/27 + (8*x)/27)*H[0, 0, x] +  (64/27 + 64/(27*x) + (16*x)/27)*H[0, 1, x]

pgq0pqg0pqq0 = -23/54 + (2*Pi^2)/27 + (23*x)/54 + (2*Pi^2*x)/27 +  ((2*x)/9 + (8*x^2)/27)*H[0, x] + (-2/9 - 8/(27*x) + (2*x)/9 + (8*x^2)/27)*  H[1, x] + (-2/9 - (2*x)/9)*H[0, 0, x] + (-4/9 - (4*x)/9)*H[0, 1, x]

pgq0pqq0pqq0 = -4/27 + (32*Pi^2)/81 + (22*x)/27 - (16*Pi^2*x)/81 +  (-40/27 + (16*x)/27)*H[0, x] + (-64/27 + (16*x)/27)*H[1, x] +  (-16/27 + (8*x)/27)*H[0, 0, x] + (-64/27 + (32*x)/27)*H[0, 1, x] +  (-64/27 + 64/(27*x) + (32*x)/27)*H[1, 0, x] +  (-128/27 + 128/(27*x) + (64*x)/27)*H[1, 1, x]



==> anc/splittingkernels.mpl <==
# This file contains all splitting kernels needed for the N3LO gluon fusion cross section, and intermediate convolutions among them.
#-------------------------------------------------------------------------------
# d1(1-x) is delta(1-x), and DD(n_,x) = [log(1-x)^n/(1-x)]_+, the
# plus-distribution. H denotes harmonic polylogarithms, which are
# generally not evaluable in Maple.


pgg0 := -6 + 3/x + 3*x - 3*x^2 + (11/4 - NF/6)*d1(1 - x) + 3*DD(0, x);

pgq0 := -4/3 + 4/(3*x) + (2*x)/3;

pqg0 := 1/4 - x/2 + x^2/2;

pqq0 := -2/3 - (2*x)/3 + d1(1 - x) + (4*DD(0, x))/3;

pgg1 := -25/8 + 3*Pi^2 - (109*x)/8 + (3*Pi^2*x^2)/2 - (3*Pi^2)/(4*(1 + x)) +  (67/4 - (5*NF)/6 - (3*Pi^2)/4)*DD(0, x) + (-75/4 + (33*x)/4 - 33*x^2)*  H(0, x) + (18 + 9/x + 9*x + 9*x^2 - 9/(1 + x))*H(-1, 0, x) +  (9/(2*(1 - x)) + 18*x - 9*x^2 + 9/(2*(1 + x)))*H(0, 0, x) +  NF*(-1/4 - 61/(36*x) - x/4 + (109*x^2)/36 + (-3/2 - (13*x)/6)*H(0, x) +    (-2/3 - (2*x)/3)*H(0, 0, x)) + (-18 + 9/(1 - x) + 9/x + 9*x - 9*x^2)*  H(0, 1, x) + (-18 + 9/(1 - x) + 9/x + 9*x - 9*x^2)*H(1, 0, x) +  d1(1 - x)*(6 - (2*NF)/3 + (27*Zeta(3))/4);

pgq1 := 1 + (2*Pi^2)/3 + x^(-1) + (23*x)/9 + (44*x^2)/9 +  (-100/9 - (31*x)/9 - (8*x^2)/3)*H(0, x) + (14/3 - 14/(3*x) - (31*x)/9)*  H(1, x) + NF*(20/27 - 20/(27*x) - (16*x)/27 + (-4/9 + 4/(9*x) + (2*x)/9)*    H(1, x)) + (4 + 4/x + 2*x)*H(-1, 0, x) + (28/9 + (22*x)/9)*H(0, 0, x) +  (-4 + 4/x + 2*x)*H(0, 1, x) + (-4 + 4/x + 2*x)*H(1, 0, x) +  (-20/9 + 20/(9*x) + (10*x)/9)*H(1, 1, x);

pqg1 := 5/12 - Pi^2/18 + 5/(6*x) + (167*x)/24 - (5*Pi^2*x)/36 - (89*x^2)/12 -  (Pi^2*x^2)/9 + (5/8 + (8*x)/3 + (37*x^2)/6)*H(0, x) +  ((5*x)/6 - (5*x^2)/6)*H(1, x) + (-3/4 - (3*x)/2 - (3*x^2)/2)*H(-1, 0, x) +  (-7/12 - (11*x)/6 + (2*x^2)/3)*H(0, 0, x) + (1/3 - (2*x)/3 + (2*x^2)/3)*  H(0, 1, x) + (1/3 - (2*x)/3 + (2*x^2)/3)*H(1, 0, x) +  (-5/12 + (5*x)/6 - (5*x^2)/6)*H(1, 1, x);

pqq1 := 7/18 + Pi^2/6 + 10/(27*x) - (43*x)/6 + (Pi^2*x)/6 - (28*x^2)/27 +  (67/9 - (10*NF)/27 - Pi^2/3)*DD(0, x) +  (-2/3 + 7/(3*(1 - x)) - (8*x)/9 + (4*x^2)/9)*H(0, x) +  NF*(-1/27 + (11*x)/27 + (1/9 - 2/(9*(1 - x)) + x/9)*H(0, x)) +  (-16/9 + 2/(1 - x) - (16*x)/9)*H(0, 0, x) +  (-8/9 + 16/(9*(1 - x)) - (8*x)/9)*H(0, 1, x) +  (-8/9 + 16/(9*(1 - x)) - (8*x)/9)*H(1, 0, x) +  d1(1 - x)*(7/8 + (7*Pi^2)/18 + NF*(-1/36 - Pi^2/27) - Zeta(3)/3);

pqqb1 := -5/9 - Pi^2/54 + 10/(27*x) + (11*x)/9 + (Pi^2*x)/54 - (28*x^2)/27 +  Pi^2/(27*(1 + x)) + (1/18 + (13*x)/18 + (4*x^2)/9)*H(0, x) +  (-2/9 + (2*x)/9 + 4/(9*(1 + x)))*H(-1, 0, x) +  (-2/9 - (4*x)/9 - 2/(9*(1 + x)))*H(0, 0, x);

pqQ1 := -1/3 + 10/(27*x) + x - (28*x^2)/27 + (1/6 + (5*x)/6 + (4*x^2)/9)*H(0, x) +  (-1/3 - x/3)*H(0, 0, x);

pgg2 := -6761/8 + (183*Pi^2)/8 - (51*Pi^4)/16 - (15*Pi^4)/(32*(1 - x)) +  73091/(96*x) - (389*Pi^2)/(16*x) - (87*Pi^4)/(80*x) + (24839*x)/32 -  (329*Pi^2*x)/16 - (27*Pi^4*x)/10 - (73091*x^2)/96 + (67*Pi^2*x^2)/8 -  (39*Pi^4*x^2)/40 - (67*Pi^2)/(8*(1 + x)) + (33*Pi^4)/(32*(1 + x)) +  (36*Pi^2 + (18*Pi^2)/x + 18*Pi^2*x + 18*Pi^2*x^2 - (18*Pi^2)/(1 + x))*  H(-1, -1, x) + (-327/8 - (81*Pi^2)/2 - 765/(8*x) - (81*Pi^2)/(4*x) -    (1131*x)/8 - (81*Pi^2*x)/4 - (765*x^2)/8 - (81*Pi^2*x^2)/4 -    201/(2*(1 + x)) + (81*Pi^2)/(4*(1 + x)))*H(-1, 0, x) +  (-54*Pi^2 + (27*Pi^2)/(4*(1 - x)) - (45*Pi^2)/(4*x) - (27*Pi^2*x)/4 -    (99*Pi^2*x^2)/4 + (18*Pi^2)/(1 + x))*H(0, -1, x) +  (-8715/16 + (27*Pi^2)/4 + 201/(4*(1 - x)) - (9*Pi^2)/(1 - x) + (2367*x)/16 -    (99*Pi^2*x)/4 - (4551*x^2)/8 + 18*Pi^2*x^2 + 201/(4*(1 + x)) -    (9*Pi^2)/(1 + x))*H(0, 0, x) +  (-549/4 + 201/(2*(1 - x)) - (9*Pi^2)/(2*(1 - x)) + 201/(4*x) -    (27*Pi^2)/(4*x) - 18*x - (45*Pi^2*x)/4 - (201*x^2)/4 + (9*Pi^2*x^2)/4 +    (9*Pi^2)/(4*(1 + x)))*H(0, 1, x) +  (-879/8 + (27*Pi^2)/2 + 201/(2*(1 - x)) - (27*Pi^2)/(4*(1 - x)) +    201/(4*x) - (27*Pi^2)/(4*x) + (75*x)/8 - (27*Pi^2*x)/4 - (201*x^2)/4 +    (27*Pi^2*x^2)/4)*H(1, 0, x) + (-81/4 + 297/(4*x) - (81*x)/4 + (297*x^2)/4)*  H(-1, -1, 0, x) + (513/2 + 198/x + (513*x)/2 + 198*x^2)*H(-1, 0, 0, x) +  (675/4 + 297/(4*x) + (675*x)/4 + (297*x^2)/4)*H(-1, 0, 1, x) +  (90 + 99/(4*(1 - x)) - 99/(4*x) + (135*x)/2 + (297*x^2)/2)*H(0, -1, 0, x) +  (-621/4 + (261*x)/4 - 297*x^2)*H(0, 0, 0, x) +  (-1665/8 + 99/(8*(1 - x)) - 36*x - (1089*x^2)/4)*H(0, 0, 1, x) +  (-387/4 + 99/(2*x) + (261*x)/4 - (297*x^2)/2)*H(0, 1, 0, x) +  (-873/8 + 99/(8*(1 - x)) + 495/(4*x) + (387*x)/4 - (495*x^2)/4)*  H(1, 0, 0, x) + (-324 - 162/x - 162*x - 162*x^2 + 162/(1 + x))*  H(-1, -1, 0, 0, x) + (-216 - 108/x - 108*x - 108*x^2 + 108/(1 + x))*  H(-1, -1, 0, 1, x) + (-108 - 54/x - 54*x - 54*x^2 + 54/(1 + x))*  H(-1, 0, -1, 0, x) + (216 + 108/x + 108*x + 108*x^2 - 108/(1 + x))*  H(-1, 0, 0, 0, x) + (216 + 108/x + 108*x + 108*x^2 - 108/(1 + x))*  H(-1, 0, 0, 1, x) + (54 + 27/x + 27*x + 27*x^2 - 27/(1 + x))*  H(-1, 0, 1, 0, x) + (-216 + 27/(1 - x) - 27/x + 27*x - 81*x^2 + 54/(1 + x))*  H(0, -1, -1, 0, x) + (216 - 27/(1 - x) + 189/(2*x) + (351*x)/2 +    (297*x^2)/2 - 243/(2*(1 + x)))*H(0, -1, 0, 0, x) +  (216 - 27/(1 - x) + 54/x + 54*x + 108*x^2 - 81/(1 + x))*H(0, -1, 0, 1, x) +  (-27 - 27/(1 - x) + 27*x + 54*x^2 - 27/(1 + x))*H(0, 0, -1, 0, x) +  (-108 + 27/(1 - x) + 189*x - 54*x^2 + 27/(1 + x))*H(0, 0, 0, 0, x) +  (-81/2 + 54/(1 - x) + (351*x)/2 - 108*x^2 + 54/(1 + x))*H(0, 0, 0, 1, x) +  (-54 + 135/(2*(1 - x)) + 54/x + 162*x - 81*x^2 + 27/(2*(1 + x)))*  H(0, 0, 1, 0, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*  H(0, 0, 1, 1, x) + (-135/2 + 135/(2*(1 - x)) + 135/(2*x) + 135*x -    (135*x^2)/2)*H(0, 1, 0, 0, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*  H(0, 1, 0, 1, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*  H(0, 1, 1, 0, x) + (54 - 27/(1 - x) - 27/x - 27*x + 27*x^2)*  H(1, 0, -1, 0, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*  H(1, 0, 0, 0, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*  H(1, 0, 0, 1, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*  H(1, 0, 1, 0, x) + (-108 + 54/(1 - x) + 54/x + 54*x - 54*x^2)*  H(1, 1, 0, 0, x) + (1197*Zeta(3))/8 + (99*Zeta(3))/(8*(1 - x)) -  (1287*Zeta(3))/(8*x) + 99*x*Zeta(3) + 198*x^2*Zeta(3) +  DD(0, x)*(2205/32 - NF^2/36 - (67*Pi^2)/8 + (33*Pi^4)/80 +    NF*(-319/48 + (5*Pi^2)/12 - (13*Zeta(3))/4) + (99*Zeta(3))/8) +  NF^2*(283/864 + (11*Pi^2)/324 - 85/(1944*x) + (317*x)/864 +    (17*Pi^2*x)/324 - (1211*x^2)/1944 - (Pi^2*x^2)/81 +    (-5/648 + Pi^2/27 + (2563*x)/2592 + (Pi^2*x)/27 + (205*x^2)/648)*H(0, x) +    (-175/288 + 11/(648*x) + (79*x)/288 + (205*x^2)/648)*H(1, x) +    (37/108 + (49*x)/108 + (4*x^2)/27)*H(0, 0, x) +    (-11/54 - (17*x)/54 + (2*x^2)/27)*H(0, 1, x) +    (-1/9 - 4/(27*x) + x/9 + (4*x^2)/27)*H(1, 0, x) +    (-1/18 - 2/(27*x) + x/18 + (2*x^2)/27)*H(1, 1, x) +    (-1/9 - x/9)*H(0, 0, 0, x) + (-2/9 - (2*x)/9)*H(0, 0, 1, x) +    (-2/9 - (2*x)/9)*H(0, 1, 0, x) + (-1/9 - x/9)*H(0, 1, 1, x) - Zeta(3)/9 -    (x*Zeta(3))/9) + H(1, x)*(93/16 - (27*Pi^2)/16 - 413/(16*x) -    (99*Pi^2)/(16*x) - (93*x)/16 + (27*Pi^2*x)/16 + (413*x^2)/16 +    (99*Pi^2*x^2)/16 + 81*Zeta(3) - (81*Zeta(3))/(2*(1 - x)) -    (81*Zeta(3))/(2*x) - (81*x*Zeta(3))/2 + (81*x^2*Zeta(3))/2) +  H(0, x)*(15397/32 + (555*Pi^2)/16 + 9/(8*(1 - x)) + 395/(4*x) -    (33*Pi^2)/(8*x) + (4687*x)/32 + (69*Pi^2*x)/4 + (7953*x^2)/16 +    (363*Pi^2*x^2)/8 - (33*Pi^2)/(16*(1 + x)) - (189*Zeta(3))/(4*(1 - x)) -    (27*Zeta(3))/(2*x) - (135*x*Zeta(3))/2 + 81*x^2*Zeta(3) -    (135*Zeta(3))/(4*(1 + x))) + H(-1, x)*((-477*Pi^2)/16 - (99*Pi^2)/(16*x) -    (477*Pi^2*x)/16 - (99*Pi^2*x^2)/16 - 162*Zeta(3) - (81*Zeta(3))/x -    81*x*Zeta(3) - 81*x^2*Zeta(3) + (81*Zeta(3))/(1 + x)) +  NF*(251/96 - (1385*Pi^2)/864 + (1693*Pi^4)/25920 + 6077/(648*x) -    (8*Pi^2)/(27*x) + (35059*x)/864 - (581*Pi^2*x)/2592 + (167*Pi^4*x)/2880 -    (29759*x^2)/648 - (1075*Pi^2*x^2)/648 + (5*Pi^2)/(12*(1 + x)) +    ((-83*Pi^2)/432 + Pi^2/(648*x) - (83*Pi^2*x)/432 + (Pi^2*x^2)/648)*    H(-1, x) + (5399/864 - (47*Pi^2)/432 + 257/(432*x) - (19*Pi^2)/(648*x) -      (1135*x)/864 + (47*Pi^2*x)/432 - (2389*x^2)/432 + (19*Pi^2*x^2)/648)*    H(1, x) + (677/216 - 337/(36*x) + (461*x)/216 - (553*x^2)/36 + 5/(1 + x))*    H(-1, 0, x) + ((-19*Pi^2)/216 + (19*Pi^2*x)/216)*H(0, -1, x) +    (1171/54 + (253*Pi^2)/432 - 5/(2*(1 - x)) - (2197*x)/144 +      (91*Pi^2*x)/432 + (1823*x^2)/108 - 5/(2*(1 + x)))*H(0, 0, x) +    (1385/144 - (19*Pi^2)/216 - 5/(1 - x) - 91/(12*x) + (167*x)/48 -      (19*Pi^2*x)/216 + (1075*x^2)/108)*H(0, 1, x) +    (563/108 - 5/(1 - x) - 869/(108*x) - (491*x)/108 + (1337*x^2)/108)*    H(1, 0, x) + (53/108 - 13/(27*x) - (53*x)/108 + (13*x^2)/27)*H(1, 1, x) +    (-47/36 + 19/(54*x) - (47*x)/36 + (19*x^2)/54)*H(-1, -1, 0, x) +    (209/72 - 149/(54*x) + (209*x)/72 - (149*x^2)/54)*H(-1, 0, 0, x) +    (1/2 + 1/(6*x) + x/2 + x^2/6)*H(-1, 0, 1, x) +    (805/72 - 3/(2*(1 - x)) - 1/(6*x) - (83*x)/8 - (5*x^2)/27)*    H(0, -1, 0, x) + (26/3 - (1529*x)/72 + (8*x^2)/27)*H(0, 0, 0, x) +    (-421/144 - 3/(4*(1 - x)) - (1295*x)/144 + x^2/2)*H(0, 0, 1, x) +    (-73/18 - 4/(3*x) - (44*x)/9 + (2*x^2)/27)*H(0, 1, 0, x) +    (1/2 - 2/(3*x) + (19*x)/18 + (2*x^2)/27)*H(0, 1, 1, x) +    (71/144 - 3/(4*(1 - x)) - 64/(27*x) + (37*x)/144 + (64*x^2)/27)*    H(1, 0, 0, x) + (-5/9 - 20/(27*x) + (5*x)/9 + (20*x^2)/27)*    H(1, 1, 0, x) + (-5/9 - 20/(27*x) + (5*x)/9 + (20*x^2)/27)*    H(1, 1, 1, x) + (-19/18 + (19*x)/18)*H(0, -1, -1, 0, x) +    (163/36 - (163*x)/36)*H(0, -1, 0, 0, x) + (245/36 - (9*x)/4)*    H(0, 0, -1, 0, x) + (64/9 - (383*x)/36)*H(0, 0, 0, 0, x) +    (-253/72 - (253*x)/72)*H(0, 0, 0, 1, x) + (-4 - 4*x)*H(0, 0, 1, 0, x) +    (-5/9 - (5*x)/9)*H(0, 0, 1, 1, x) + (-55/24 - (55*x)/24)*    H(0, 1, 0, 0, x) + (-10/9 - (10*x)/9)*H(0, 1, 1, 0, x) +    (-10/9 - (10*x)/9)*H(0, 1, 1, 1, x) + (163*Zeta(3))/12 -    (3*Zeta(3))/(4*(1 - x)) - (323*Zeta(3))/(108*x) - (749*x*Zeta(3))/36 +    (116*x^2*Zeta(3))/27 + H(0, x)*(2123/54 + (421*Pi^2)/864 - 3/(8*(1 - x)) +      295/(108*x) - Pi^2/(36*x) + (1141*x)/864 - (199*Pi^2*x)/864 +      (797*x^2)/16 - (Pi^2*x^2)/12 + Pi^2/(8*(1 + x)) + (19*Zeta(3))/9 -      (89*x*Zeta(3))/18)) + d1(1 - x)*(2133/128 + (349*NF^2)/3456 +    (3*Pi^2)/16 + (11*Pi^4)/128 + NF*(-3029/1152 - Pi^2/16 - Pi^4/192 -      (15*Zeta(3))/4) + (603*Zeta(3))/8 - (9*Pi^2*Zeta(3))/8 - (135*Zeta(5))/4);

pgq2 := -1859/6 + (19*Pi^2)/4 - (6571*Pi^4)/6480 + 142669/(432*x) -  (3439*Pi^2)/(324*x) - (1607*Pi^4)/(2430*x) + (6305*x)/54 - (37*Pi^2*x)/12 -  (1177*Pi^4*x)/2592 - (1979*x^2)/27 - (40*Pi^2*x^2)/9 +  ((97*Pi^2)/9 + (97*Pi^2)/(9*x) + (97*Pi^2*x)/18)*H(-1, -1, x) +  (-4465/54 - (814*Pi^2)/81 - 2863/(54*x) - (814*Pi^2)/(81*x) - (2437*x)/108 -    (407*Pi^2*x)/81 - 30*x^2)*H(-1, 0, x) +  ((-2035*Pi^2)/162 - (5*Pi^2)/x - (7*Pi^2*x)/4)*H(0, -1, x) +  (-3575/27 - (319*Pi^2)/108 + (3293*x)/108 - (701*Pi^2*x)/216 - (917*x^2)/54)*  H(0, 0, x) + (-57/2 - (47*Pi^2)/54 + 32/(3*x) - (22*Pi^2)/(9*x) -    (439*x)/108 - (679*Pi^2*x)/324 + (80*x^2)/3)*H(0, 1, x) +  (193/54 + (158*Pi^2)/81 + 151/(108*x) - (158*Pi^2)/(81*x) + (29*x)/3 -    (79*Pi^2*x)/81 + (145*x^2)/6)*H(1, 0, x) +  (-725/108 + (35*Pi^2)/27 + 1451/(108*x) - (35*Pi^2)/(27*x) + (1649*x)/216 -    (35*Pi^2*x)/54 + (229*x^2)/27)*H(1, 1, x) +  NF^2*(1/27 - 1/(27*x) + (2*x)/27 + (5/27 - 5/(27*x) - (4*x)/27)*H(1, x) +    (-1/9 + 1/(9*x) + x/18)*H(1, 1, x)) +  (929/27 + 521/(9*x) + (67*x)/27 + 4*x^2)*H(-1, -1, 0, x) +  (1201/18 + 469/(9*x) + (583*x)/54 + 8*x^2)*H(-1, 0, 0, x) +  (46 + 17/x + (73*x)/3 + 4*x^2)*H(-1, 0, 1, x) +  (761/18 - 11/x + (125*x)/27 + 12*x^2)*H(0, -1, 0, x) +  (-1013/27 - 30*x - (158*x^2)/9)*H(0, 0, 0, x) +  (-12445/108 - (5263*x)/108 - 18*x^2)*H(0, 0, 1, x) +  (-445/9 + 6/x - 29*x - 14*x^2)*H(0, 1, 0, x) +  (757/54 - 22/x - (1537*x)/108 - (16*x^2)/3)*H(0, 1, 1, x) +  (-1211/36 + 377/(9*x) - (65*x)/12 - 4*x^2)*H(1, 0, 0, x) +  (913/54 - 331/(18*x) - (1753*x)/108)*H(1, 0, 1, x) +  (427/18 - 427/(18*x) - (2081*x)/108)*H(1, 1, 0, x) +  (785/54 - 155/(9*x) - (655*x)/108 + (10*x^2)/9)*H(1, 1, 1, x) +  (20 + 20/x + 10*x)*H(-1, -1, -1, 0, x) +  (-1784/27 - 1784/(27*x) - (892*x)/27)*H(-1, -1, 0, 0, x) +  (-164/3 - 164/(3*x) - (82*x)/3)*H(-1, -1, 0, 1, x) +  (-658/27 - 658/(27*x) - (329*x)/27)*H(-1, 0, -1, 0, x) +  (1031/27 + 1031/(27*x) + (1031*x)/54)*H(-1, 0, 0, 0, x) +  (48 + 48/x + 24*x)*H(-1, 0, 0, 1, x) + (12 + 12/x + 6*x)*H(-1, 0, 1, 0, x) +  (20/3 + 20/(3*x) + (10*x)/3)*H(-1, 0, 1, 1, x) +  (-1478/27 - 12/x + 3*x)*H(0, -1, -1, 0, x) + (803/27 + 42/x + (1603*x)/54)*  H(0, -1, 0, 0, x) + (48 + 24/x + 12*x)*H(0, -1, 0, 1, x) +  (-977/27 + (17*x)/6)*H(0, 0, -1, 0, x) + (-536/27 + (1439*x)/54)*  H(0, 0, 0, 0, x) + (319/18 + (803*x)/36)*H(0, 0, 0, 1, x) +  (20/3 + 24/x + (80*x)/3)*H(0, 0, 1, 0, x) + (-176/9 + 24/x + (148*x)/9)*  H(0, 0, 1, 1, x) + (110/9 - 110/(9*x) - (55*x)/9)*H(0, 1, 0, -1, x) +  (205/54 + 70/(3*x) + (2245*x)/108)*H(0, 1, 0, 0, x) +  (-598/27 + 62/(3*x) + (299*x)/27)*H(0, 1, 0, 1, x) +  (-62/3 + 62/(3*x) + (31*x)/3)*H(0, 1, 1, 0, x) +  (-380/27 + 20/(3*x) + (55*x)/27)*H(0, 1, 1, 1, x) +  (-2/9 + 2/(9*x) + x/9)*H(1, 0, -1, 0, x) + (-47/3 + 47/(3*x) + (47*x)/6)*  H(1, 0, 0, 0, x) + (-24 + 24/x + 12*x)*H(1, 0, 0, 1, x) +  (-908/27 + 908/(27*x) + (454*x)/27)*H(1, 0, 1, 0, x) +  (-440/27 + 440/(27*x) + (220*x)/27)*H(1, 0, 1, 1, x) +  (-196/9 + 196/(9*x) + (98*x)/9)*H(1, 1, 0, 0, x) +  (-160/9 + 160/(9*x) + (80*x)/9)*H(1, 1, 0, 1, x) +  (-400/27 + 400/(27*x) + (200*x)/27)*H(1, 1, 1, 0, x) +  (-100/27 + 100/(27*x) + (50*x)/27)*H(1, 1, 1, 1, x) + (1715*Zeta(3))/27 -  (485*Zeta(3))/(9*x) + (2905*x*Zeta(3))/108 + (40*x^2*Zeta(3))/3 +  H(-1, x)*(-110/9 - (1555*Pi^2)/324 + 110/(9*x) + (215*Pi^2)/(108*x) +    (55*x)/9 - (1247*Pi^2*x)/324 - (Pi^2*x^2)/3 - (163*Zeta(3))/3 -    (163*Zeta(3))/(3*x) - (163*x*Zeta(3))/6) +  H(0, x)*(77171/324 + (12445*Pi^2)/648 + 395/(9*x) - (11*Pi^2)/(6*x) +    (22651*x)/648 + (1921*Pi^2*x)/216 + (5926*x^2)/81 + 3*Pi^2*x^2 -    (362*Zeta(3))/9 - (6*Zeta(3))/x - (103*x*Zeta(3))/9) +  NF*(-6953/972 - (88*Pi^2)/243 + 2203/(648*x) - (65*Pi^2)/(486*x) +    (9295*x)/1944 + (133*Pi^2*x)/1944 - (1291*x^2)/162 + (Pi^2*x^2)/9 +    ((-4*Pi^2)/9 - (4*Pi^2)/(9*x) - (2*Pi^2*x)/9)*H(-1, x) +    (4901/486 - (14*Pi^2)/81 + 599/(486*x) - Pi^2/(81*x) + (166*x)/243 -      (25*Pi^2*x)/162 + (1037*x^2)/243)*H(0, x) +    (-664/243 + (17*Pi^2)/162 + 2231/(486*x) - (17*Pi^2)/(162*x) +      (1255*x)/486 - (17*Pi^2*x)/324 + (25*x^2)/27)*H(1, x) +    (-5/3 - 245/(81*x) - (5*x)/6 - (2*x^2)/81)*H(-1, 0, x) +    (-53/81 - (197*x)/324 - (2*x^2)/81)*H(0, 0, x) +    (176/81 - 20/(9*x) - (403*x)/324 - (2*x^2)/3)*H(0, 1, x) +    (20/9 - 68/(27*x) - (109*x)/54)*H(1, 0, x) +    (317/81 - 721/(162*x) - (293*x)/162 + (2*x^2)/9)*H(1, 1, x) +    (-8/3 - 8/(3*x) - (4*x)/3)*H(-1, -1, 0, x) + (4/3 + 4/(3*x) + (2*x)/3)*    H(-1, 0, 0, x) + (4/3 + 4/(3*x) + (2*x)/3)*H(-1, 0, 1, x) +    (14/9 - 2/(27*x) - x/9)*H(0, -1, 0, x) + (22/27 - (8*x)/27)*    H(0, 0, 0, x) + (28/27 + (22*x)/27)*H(0, 0, 1, x) +    (-26/27 + 2/(3*x) + (13*x)/27)*H(0, 1, 0, x) +    (-85/27 + 5/(3*x) + (31*x)/54)*H(0, 1, 1, x) +    (2/9 - 2/(9*x) - x/9)*H(1, 0, 0, x) + (-53/27 + 53/(27*x) + (53*x)/54)*    H(1, 0, 1, x) + (-61/27 + 61/(27*x) + (61*x)/54)*H(1, 1, 0, x) +    (-25/27 + 25/(27*x) + (25*x)/54)*H(1, 1, 1, x) +    (16/9 - (8*x)/9)*H(0, 0, 0, 0, x) + (128*Zeta(3))/27 - (7*Zeta(3))/(3*x) -    (83*x*Zeta(3))/54) + H(1, x)*(1729/324 + (4*Pi^2)/81 - 18533/(324*x) -    (95*Pi^2)/(54*x) + (12233*x)/648 + (1619*Pi^2*x)/648 - (635*x^2)/81 +    (Pi^2*x^2)/3 - (419*Zeta(3))/27 + (419*Zeta(3))/(27*x) +    (419*x*Zeta(3))/54);

pgg0pgg0 := -6 - 33/(2*x) - (21*x)/2 + (33*x^2)/2 + NF*(2 - x^(-1) - x + x^2) +  (121/16 - (11*NF)/12 + NF^2/36 - (3*Pi^2)/2)*d1(1 - x) +  (33/2 - NF)*DD(0, x) + 18*DD(1, x) +  (9/((-1 + x)*x) + (27*x)/(-1 + x) - (36*x^2)/(-1 + x) + (9*x^3)/(-1 + x))*  H(0, x) + (36 - 18/x - 18*x + 18*x^2)*H(1, x);

pgg0pgq0 := 13/3 + NF*(2/9 - 2/(9*x) - x/9) - 20/(3*x) + (17*x)/6 + (4*x^2)/3 +  (-4 - 4/x - 4*x)*H(0, x) + (4 - 4/x - 2*x)*H(1, x);

pgg0pqg0 := 17/16 + 1/(2*x) + (13*x)/8 - (5*x^2)/2 + NF*(-1/24 + x/12 - x^2/12) +  (3/4 + 3*x)*H(0, x) + (-3/4 + (3*x)/2 - (3*x^2)/2)*H(1, x);

pgg0pqq0 := -17/6 + NF*(1/9 + x/9) - (23*x)/6 + (11/4 - NF/6 - (2*Pi^2)/3)*d1(1 - x) +  (20/3 - (2*NF)/9)*DD(0, x) + 8*DD(1, x) + (6 - 4/(1 - x) + 4*x^2)*H(0, x) +  (10 - 4/x - 2*x + 4*x^2)*H(1, x);

pgq0pgq0 := 16/9 - 8/(3*x) + (8*x)/9 + (-16/9 - 16/(9*x) - (4*x)/9)*H(0, x);

pgq0pqg0 := 1/6 + 2/(9*x) - x/6 - (2*x^2)/9 + (1/3 + x/3)*H(0, x);

pgq0pqq0 := 8/9 - (2*x)/9 + (8/9 - (4*x)/9)*H(0, x) + (16/9 - 16/(9*x) - (8*x)/9)*H(1, x);

pqg0pqg0 := -1/8 - x/4 + (3*x^2)/8 + (-1/16 - x/4 - x^2/4)*H(0, x);

pqg0pqq0 := -1/12 + x/3 + (-1/6 + x/3 - (2*x^2)/3)*H(0, x) +  (-1/3 + (2*x)/3 - (2*x^2)/3)*H(1, x);

pqq0pqq0 := -20/9 - (4*x)/9 + (1 - (8*Pi^2)/27)*d1(1 - x) + (8*DD(0, x))/3 +  (32*DD(1, x))/9 + (4/3 - 16/(9*(1 - x)) + (4*x)/3)*H(0, x) +  (16/9 + (16*x)/9)*H(1, x);

pgg1pgg0 := 6743/(32*(-1 + x)*(1 + x)) + (159*Pi^2)/(16*(-1 + x)*(1 + x)) -  1643/(8*(-1 + x)*x*(1 + x)) + (33*Pi^2)/(4*(-1 + x)*x*(1 + x)) +  (1879*x)/(32*(-1 + x)*(1 + x)) - (123*Pi^2*x)/(16*(-1 + x)*(1 + x)) -  (171*x^2)/(32*(-1 + x)*(1 + x)) + (51*Pi^2*x^2)/(4*(-1 + x)*(1 + x)) +  (4693*x^3)/(32*(-1 + x)*(1 + x)) - (21*Pi^2*x^3)/(8*(-1 + x)*(1 + x)) -  (1643*x^4)/(8*(-1 + x)*(1 + x)) - (165*Pi^2*x^4)/(8*(-1 + x)*(1 + x)) +  (201/2 - 5*NF - (9*Pi^2)/2)*DD(1, x) +  ((18*Pi^2)/(1 + x) + (9*Pi^2)/(x*(1 + x)) + (27*Pi^2*x)/(1 + x) +    (18*Pi^2*x^2)/(1 + x) + (9*Pi^2*x^3)/(1 + x))*H(-1, x) +  (-3339/(16*(-1 + x)*(1 + x)) - (9*Pi^2)/((-1 + x)*(1 + x)) +    (1323*x)/(16*(-1 + x)*(1 + x)) - (9*Pi^2*x)/((-1 + x)*(1 + x)) +    (279*x^2)/(16*(-1 + x)*(1 + x)) + (9*Pi^2*x^2)/((-1 + x)*(1 + x)) -    (519*x^3)/(16*(-1 + x)*(1 + x)) + (9*Pi^2*x^3)/((-1 + x)*(1 + x)) +    (483*x^4)/(2*(-1 + x)*(1 + x)) - (9*Pi^2*x^4)/((-1 + x)*(1 + x)))*  H(0, x) + (477/(8*(1 + x)) - (9*Pi^2)/(2*(1 + x)) - 201/(4*x*(1 + x)) +    (9*Pi^2)/(2*x*(1 + x)) + (201*x)/(2*(1 + x)) - (9*Pi^2*x)/(2*(1 + x)) +    (327*x^2)/(8*(1 + x)) + (201*x^3)/(4*(1 + x)) - (9*Pi^2*x^3)/(2*(1 + x)))*  H(1, x) + (-261/(2*(1 + x)) - 297/(4*x*(1 + x)) - (351*x)/(4*(1 + x)) -    (261*x^2)/(2*(1 + x)) - (297*x^3)/(4*(1 + x)))*H(-1, 0, x) +  (-90/((-1 + x)*(1 + x)) + (27*x)/((-1 + x)*(1 + x)) -    (117*x^2)/(2*(-1 + x)*(1 + x)) - (27*x^3)/((-1 + x)*(1 + x)) +    (495*x^4)/(4*(-1 + x)*(1 + x)))*H(0, 0, x) +  NF^2*(1/24 + 61/(216*x) + x/24 - (109*x^2)/216 + (1/4 + (13*x)/36)*H(0, x) +    (1/9 + x/9)*H(0, 0, x)) + (63/4 - 261/(2*(-1 + x)) + 99/(2*x) +    297/(4*(-1 + x)*x) + (63*x)/4 + (351*x)/(4*(-1 + x)) + (99*x^2)/2 -    (261*x^2)/(2*(-1 + x)) + (297*x^3)/(4*(-1 + x)))*H(0, 1, x) +  (-261/(2*(-1 + x)) + 297/(4*(-1 + x)*x) + (351*x)/(4*(-1 + x)) -    (261*x^2)/(2*(-1 + x)) + (297*x^3)/(4*(-1 + x)))*H(1, 0, x) +  (108/(1 + x) + 54/(x*(1 + x)) + (162*x)/(1 + x) + (108*x^2)/(1 + x) +    (54*x^3)/(1 + x))*H(-1, -1, 0, x) +  (-81/(1 + x) - 81/(2*x*(1 + x)) - (243*x)/(2*(1 + x)) - (81*x^2)/(1 + x) -    (81*x^3)/(2*(1 + x)))*H(-1, 0, 0, x) +  (-54/(1 + x) - 27/(x*(1 + x)) - (81*x)/(1 + x) - (54*x^2)/(1 + x) -    (27*x^3)/(1 + x))*H(-1, 0, 1, x) +  (-27/(x*(1 + x)) - (81*x)/(1 + x) - (108*x^2)/(1 + x) - (27*x^3)/(1 + x))*  H(0, -1, 0, x) + (-27/((-1 + x)*(1 + x)) + (108*x)/((-1 + x)*(1 + x)) +    (27*x^2)/((-1 + x)*(1 + x)) - (108*x^3)/((-1 + x)*(1 + x)) +    (27*x^4)/((-1 + x)*(1 + x)))*H(0, 0, 0, x) +  (-27/(-1 + x) + 135/(2*(-1 + x)*x) + (405*x)/(2*(-1 + x)) -    (243*x^2)/(-1 + x) + (135*x^3)/(2*(-1 + x)) + 27/(2*(-1 + x)*(1 + x)) -    81/(2*(-1 + x)*x*(1 + x)) - (81*x)/(2*(-1 + x)*(1 + x)) -    (27*x^2)/(2*(-1 + x)*(1 + x)) + (81*x^3)/(2*(-1 + x)*(1 + x)) -    (27*x^4)/(2*(-1 + x)*(1 + x)))*H(0, 0, 1, x) +  (-54/(-1 + x) + 54/((-1 + x)*x) + (162*x)/(-1 + x) - (162*x^2)/(-1 + x) +    (54*x^3)/(-1 + x))*H(0, 1, 0, x) +  (-108/(-1 + x) + 54/((-1 + x)*x) + (162*x)/(-1 + x) - (108*x^2)/(-1 + x) +    (54*x^3)/(-1 + x))*H(0, 1, 1, x) +  (-81/(-1 + x) + 81/(2*(-1 + x)*x) + (243*x)/(2*(-1 + x)) -    (81*x^2)/(-1 + x) + (81*x^3)/(2*(-1 + x)))*H(1, 0, 0, x) +  (-108/(-1 + x) + 54/((-1 + x)*x) + (162*x)/(-1 + x) - (108*x^2)/(-1 + x) +    (54*x^3)/(-1 + x))*H(1, 0, 1, x) +  (-108/(-1 + x) + 54/((-1 + x)*x) + (162*x)/(-1 + x) - (108*x^2)/(-1 + x) +    (54*x^3)/(-1 + x))*H(1, 1, 0, x) - (297*Zeta(3))/(2*(1 + x)) -  (189*Zeta(3))/(2*(-1 + x)*(1 + x)) - (297*Zeta(3))/(4*x*(1 + x)) -  (81*Zeta(3))/(4*(-1 + x)*x*(1 + x)) - (891*x*Zeta(3))/(4*(1 + x)) +  (81*x*Zeta(3))/((-1 + x)*(1 + x)) - (297*x^2*Zeta(3))/(2*(1 + x)) +  (459*x^2*Zeta(3))/(4*(-1 + x)*(1 + x)) - (297*x^3*Zeta(3))/(4*(1 + x)) -  (243*x^3*Zeta(3))/(4*(-1 + x)*(1 + x)) +  (135*x^4*Zeta(3))/(4*(-1 + x)*(1 + x)) +  d1(1 - x)*(33/2 + NF^2/9 - (67*Pi^2)/8 + (3*Pi^4)/8 +    NF*(-17/6 + (5*Pi^2)/12 - (9*Zeta(3))/8) + (297*Zeta(3))/16) +  DD(0, x)*(1025/16 + (5*NF^2)/36 - (33*Pi^2)/16 + NF*(-85/12 + Pi^2/8) +    (81*Zeta(3))/4) + NF*(-235/(16*(1 + x)) - (9*Pi^2)/(8*(1 + x)) +    135/(16*x*(1 + x)) + (257*x)/(12*(1 + x)) - (7*Pi^2*x)/(3*(1 + x)) +    (1045*x^2)/(48*(1 + x)) - (4*Pi^2*x^2)/(3*(1 + x)) -    (1093*x^3)/(48*(1 + x)) - (Pi^2*x^3)/(4*(1 + x)) +    (127/(12*(-1 + x)) + Pi^2/(3*(-1 + x)) - 61/(12*(-1 + x)*x) -      (137*x)/(12*(-1 + x)) + (5*x^2)/(12*(-1 + x)) -      (Pi^2*x^2)/(3*(-1 + x)) + (3*x^3)/(-1 + x))*H(0, x) +    (-17/4 + 91/(12*x) + (13*x)/4 - (139*x^2)/12)*H(1, x) +    (-3/(1 + x) - 3/(2*x*(1 + x)) - (9*x)/(2*(1 + x)) - (3*x^2)/(1 + x) -      (3*x^3)/(2*(1 + x)))*H(-1, 0, x) +    (41/(6*(-1 + x)*(1 + x)) - (55*x)/(6*(-1 + x)*(1 + x)) -      (41*x^2)/(6*(-1 + x)*(1 + x)) + (55*x^3)/(6*(-1 + x)*(1 + x)) +      (3*x^4)/(2*(-1 + x)*(1 + x)))*H(0, 0, x) +    (9/2 - 3/(-1 + x) + 3/(2*(-1 + x)*x) + (13*x)/2 + (9*x)/(2*(-1 + x)) -      (3*x^2)/(-1 + x) + (3*x^3)/(2*(-1 + x)))*H(0, 1, x) +    (-3/(-1 + x) + 3/(2*(-1 + x)*x) + (9*x)/(2*(-1 + x)) - (3*x^2)/(-1 + x) +      (3*x^3)/(2*(-1 + x)))*H(1, 0, x) + (-2 + 4*x)*H(0, 0, 0, x) +    (2 + 2*x)*H(0, 0, 1, x) - (2*Zeta(3))/(1 + x) - (4*x*Zeta(3))/(1 + x) -    (2*x^2*Zeta(3))/(1 + x));

pgg1pgq0 := -1019/12 - 3*Pi^2 + 1643/(18*x) - (11*Pi^2)/(3*x) + (281*x)/12 - (Pi^2*x)/2 -  (232*x^2)/9 - (2*Pi^2*x^2)/3 + (Pi^2 + Pi^2/x + (Pi^2*x)/2)*H(-1, x) +  (296/3 + 2*Pi^2 - (121*x)/12 + 19*x^2)*H(0, x) +  (40/3 - Pi^2 - 21/(2*x) + Pi^2/x - (29*x)/3 + (Pi^2*x)/2 - (13*x^2)/3)*  H(1, x) + (-24 - 31/x + 3*x - 4*x^2)*H(-1, 0, x) +  (5 + (13*x)/2 + 4*x^2)*H(0, 0, x) + (18 - 9/x + 6*x + 4*x^2)*H(0, 1, x) +  (24 - 31/x + 3*x + 4*x^2)*H(1, 0, x) + (12 + 12/x + 6*x)*H(-1, -1, 0, x) +  (-6 - 6/x - 3*x)*H(-1, 0, 0, x) + (12 - 12/x - 12*x)*H(0, -1, 0, x) +  (12 - 12*x)*H(0, 0, 0, x) + NF*(-8 + 1093/(324*x) + (199*x)/36 -    (109*x^2)/81 + (-16/9 + 61/(27*x) - x/18)*H(0, x) +    (-10/9 + 10/(9*x) + (5*x)/9)*H(1, x) + (-14/9 + x)*H(0, 0, x) +    (-8/9 + (4*x)/9)*H(0, 0, 0, x)) + (-12 - 12/x - 12*x)*H(0, 0, 1, x) +  (-12 - 12/x - 12*x)*H(0, 1, 0, x) + (6 - 6/x - 3*x)*H(1, 0, 0, x) +  (12 - 12/x - 6*x)*H(1, 0, 1, x) + (12 - 12/x - 6*x)*H(1, 1, 0, x) +  6*Zeta(3) - (24*Zeta(3))/x - 27*x*Zeta(3);

pgq1pgg0 := -1193/12 - (167*Pi^2)/18 + 1553/(18*x) - (23*Pi^2)/(6*x) + (196*x)/3 -  (85*Pi^2*x)/18 - (236*x^2)/9 - (46*Pi^2*x^2)/27 +  (3*Pi^2 + (3*Pi^2)/x + (3*Pi^2*x)/2)*H(-1, x) +  (247/9 + (32*Pi^2)/9 - 3/x - (1217*x)/36 + (11*Pi^2*x)/9 + (11*x^2)/3)*  H(0, x) + (-35/18 - (19*Pi^2)/9 + 8/(3*x) + (19*Pi^2)/(9*x) - (727*x)/36 +    (19*Pi^2*x)/18 - (55*x^2)/3)*H(1, x) +  NF^2*(-10/81 + 10/(81*x) + (8*x)/81 + (2/27 - 2/(27*x) - x/27)*H(1, x)) +  (-13 - 20/x + (17*x)/2 - 4*x^2)*H(-1, 0, x) +  (167/9 + (427*x)/18 + 8*x^2)*H(0, 0, x) +  (167/3 + 3/x + (221*x)/6 + (92*x^2)/9)*H(0, 1, x) +  (-1 - 6/x + (113*x)/6 + 4*x^2)*H(1, 0, x) +  (-187/9 + 152/(9*x) + (457*x)/18 + (20*x^2)/9)*H(1, 1, x) +  NF*(-61/54 + Pi^2/9 + 64/(27*x) + (2*Pi^2)/(9*x) - (20*x)/9 + (2*Pi^2*x)/9 -    (20*x^2)/9 + (182/27 + 20/(9*x) + (259*x)/54 + (8*x^2)/9)*H(0, x) +    (-14/9 + 7/(9*x) + (89*x)/27 + (4*x^2)/9)*H(1, x) +    (-2/3 - 2/(3*x) - x/3)*H(-1, 0, x) + (-14/27 - (11*x)/27)*H(0, 0, x) +    (-2/3 - 2/x - (5*x)/3)*H(0, 1, x) + (2 - 2/x - x)*H(1, 0, x) +    (82/27 - 82/(27*x) - (41*x)/27)*H(1, 1, x)) +  (12 + 12/x + 6*x)*H(-1, -1, 0, x) + (-12 - 12/x - 6*x)*H(-1, 0, 0, x) +  (-12 - 12/x - 6*x)*H(-1, 0, 1, x) + (12 - 12/x - 12*x)*H(0, -1, 0, x) +  (28/3 - (44*x)/3)*H(0, 0, 0, x) + (-64/3 - 12/x - (58*x)/3)*H(0, 0, 1, x) +  (-24/x - 18*x)*H(0, 1, 0, x) + (52/3 - 92/(3*x) - (56*x)/3)*H(0, 1, 1, x) +  (12 - 12/x - 6*x)*H(1, 0, 0, x) + (56/3 - 56/(3*x) - (28*x)/3)*  H(1, 0, 1, x) + (56/3 - 56/(3*x) - (28*x)/3)*H(1, 1, 0, x) +  (20 - 20/x - 10*x)*H(1, 1, 1, x) + 22*Zeta(3) - (70*Zeta(3))/(3*x) -  16*x*Zeta(3);

pgq1pgq0 := -416/9 - (160*Pi^2)/81 + 3124/(81*x) - (46*Pi^2)/(27*x) + (100*x)/9 -  (23*Pi^2*x)/81 - (280*x^2)/81 +  (668/27 + (8*Pi^2)/9 - 4/(3*x) - (182*x)/27 + (32*x^2)/27)*H(0, x) +  (-88/27 + 182/(27*x) - (94*x)/27)*H(1, x) + (-16/3 - 8/x + (8*x)/3)*  H(-1, 0, x) + (-56/9 + (106*x)/27)*H(0, 0, x) +  (320/27 + 20/(9*x) + (118*x)/27)*H(0, 1, x) +  NF*(-32/81 + (8*Pi^2)/81 + 26/(27*x) + (8*Pi^2)/(81*x) - (46*x)/81 +    (2*Pi^2*x)/81 + (128/81 + 80/(81*x) + (44*x)/81)*H(0, x) +    (16/27 - 8/(9*x) + (8*x)/27)*H(1, x) + (-16/27 - 16/(27*x) - (4*x)/27)*    H(0, 1, x)) + (16/3 - 8/x + (8*x)/3)*H(1, 0, x) +  (80/27 - 40/(9*x) + (40*x)/27)*H(1, 1, x) + (16/3 - 16/(3*x) - (4*x)/3)*  H(0, -1, 0, x) + (112/27 - (44*x)/27)*H(0, 0, 0, x) +  (-16/3 - 16/(3*x) - (4*x)/3)*H(0, 0, 1, x) + (-16/3 - 16/(3*x) - (4*x)/3)*  H(0, 1, 0, x) + (-80/27 - 80/(27*x) - (20*x)/27)*H(0, 1, 1, x) +  (152*Zeta(3))/27 - (280*Zeta(3))/(27*x) - (70*x*Zeta(3))/27;

pgq1pqg0 := 17/6 + (13*Pi^2)/108 + 1/(6*x) - (305*x)/54 + (23*Pi^2*x)/108 +  (143*x^2)/54 + (5*Pi^2*x^2)/81 + (7/36 - Pi^2/6 + (89*x)/36 - (17*x^2)/6)*  H(0, x) + (-103/108 - 1/(18*x) + (43*x)/108 + (11*x^2)/18)*H(1, x) +  (-1/2 + 2/(3*x) - x/2 + (2*x^2)/3)*H(-1, 0, x) - (10*x*H(0, 0, x))/9 +  (-13/18 + 2/(3*x) - (16*x)/9 - (10*x^2)/27)*H(0, 1, x) +  NF*(-1/6 - Pi^2/54 - 10/(81*x) + x/18 - (Pi^2*x)/54 + (19*x^2)/81 +    (-8/27 - (11*x)/27 - (2*x^2)/27)*H(0, x) +    (1/18 + 2/(27*x) - x/18 - (2*x^2)/27)*H(1, x) + (1/9 + x/9)*H(0, 1, x)) +  (1/2 + 2/(3*x) - x/2 - (2*x^2)/3)*H(1, 0, x) +  (5/18 + 10/(27*x) - (5*x)/18 - (10*x^2)/27)*H(1, 1, x) +  (-1 + x)*H(0, -1, 0, x) + (-7/9 + (11*x)/9)*H(0, 0, 0, x) +  (1 + x)*H(0, 0, 1, x) + (1 + x)*H(0, 1, 0, x) +  (5/9 + (5*x)/9)*H(0, 1, 1, x) - (19*Zeta(3))/18 + (35*x*Zeta(3))/18;

pgq1pqq0 := 253/27 - (160*Pi^2)/81 + (62*x)/27 - (101*Pi^2*x)/81 - (20*x^2)/9 -  (16*Pi^2*x^2)/27 + ((4*Pi^2)/3 + (4*Pi^2)/(3*x) + (2*Pi^2*x)/3)*H(-1, x) +  (-86/9 + (20*Pi^2)/81 - (25*x)/27 + (44*Pi^2*x)/81 - (176*x^2)/27)*H(0, x) +  (-32/27 - (76*Pi^2)/81 - 14/(3*x) + (76*Pi^2)/(81*x) - (11*x)/3 +    (38*Pi^2*x)/81 - (176*x^2)/27)*H(1, x) + (-8/3 - (2*x)/3)*H(-1, 0, x) +  (124/9 + (28*x)/9 + (32*x^2)/9)*H(0, 0, x) +  (320/27 + (184*x)/27 + (32*x^2)/9)*H(0, 1, x) +  (-32/9 + 56/(9*x) + (106*x)/27)*H(1, 0, x) +  (-296/27 + 112/(9*x) + (238*x)/27)*H(1, 1, x) +  NF*(-52/81 - (4*Pi^2)/81 + (4*x)/81 + (2*Pi^2*x)/81 +    (-16/81 + (20*x)/81)*H(0, x) + (-56/81 + 80/(81*x) + (58*x)/81)*H(1, x) +    (8/27 - (4*x)/27)*H(0, 1, x) + (16/27 - 16/(27*x) - (8*x)/27)*H(1, 0, x) +    (32/27 - 32/(27*x) - (16*x)/27)*H(1, 1, x)) +  (16/3 + 16/(3*x) + (8*x)/3)*H(-1, -1, 0, x) +  (-16/3 - 16/(3*x) - (8*x)/3)*H(-1, 0, 0, x) +  (-16/3 - 16/(3*x) - (8*x)/3)*H(-1, 0, 1, x) +  (-8/3 - (4*x)/3)*H(0, -1, 0, x) + (-56/27 - (44*x)/27)*H(0, 0, 0, x) +  (-40/27 - (124*x)/27)*H(0, 0, 1, x) + (8 - 16/(3*x) - 4*x)*H(0, 1, 0, x) +  (328/27 - 32/(3*x) - (164*x)/27)*H(0, 1, 1, x) +  (16/3 - 16/(3*x) - (8*x)/3)*H(1, 0, 0, x) +  (224/27 - 224/(27*x) - (112*x)/27)*H(1, 0, 1, x) +  (224/27 - 224/(27*x) - (112*x)/27)*H(1, 1, 0, x) +  (80/9 - 80/(9*x) - (40*x)/9)*H(1, 1, 1, x) + (4*Zeta(3))/3 + (2*x*Zeta(3))/3;

pqg1pgq0 := 271/36 + Pi^2/27 - 13/(3*x) + Pi^2/(9*x) - (1243*x)/108 + (Pi^2*x)/27 +  (449*x^2)/54 + (4*Pi^2*x^2)/81 +  (-215/108 - (2*Pi^2)/27 - 10/(9*x) - (85*x)/108 + (5*Pi^2*x)/54 -    (187*x^2)/54)*H(0, x) + (-25/54 - 29/(54*x) - (5*x)/54 + (59*x^2)/54)*  H(1, x) + (-1/2 + 2/(3*x) - x/2 + (2*x^2)/3)*H(-1, 0, x) +  (11/9 - (49*x)/18 - (8*x^2)/27)*H(0, 0, x) + (-2/9 - (13*x)/18 - (8*x^2)/27)*  H(0, 1, x) + (2/9 + 8/(27*x) - (2*x)/9 - (8*x^2)/27)*H(1, 0, x) +  (-5/18 - 10/(27*x) + (5*x)/18 + (10*x^2)/27)*H(1, 1, x) +  (-1 + x)*H(0, -1, 0, x) + (-7/9 + (11*x)/9)*H(0, 0, 0, x) +  (4/9 + (4*x)/9)*H(0, 0, 1, x) + (4/9 + (4*x)/9)*H(0, 1, 0, x) +  (-5/9 - (5*x)/9)*H(0, 1, 1, x) - Zeta(3)/2 + (5*x*Zeta(3))/2;

pqq1pgq0 := 229/18 - (29*Pi^2)/81 - 931/(486*x) + Pi^2/(27*x) - (1177*x)/108 +  (10*Pi^2*x)/81 + (164*x^2)/243 + (12 - (2*Pi^2)/9 - 40/(81*x) - (13*x)/27 +    (Pi^2*x)/9 - (16*x^2)/81)*H(0, x) +  (220/27 - (4*Pi^2)/9 - 76/(9*x) + (4*Pi^2)/(9*x) - (14*x)/3 + (2*Pi^2*x)/9)*  H(1, x) + (128/27 - (74*x)/27)*H(0, 0, x) + (16/9 - (16*x)/27)*H(0, 1, x) +  (164/27 - 44/(9*x) - (74*x)/27)*H(1, 0, x) +  NF*(-41/81 + (79*x)/162 + (-62/81 + (4*x)/81)*H(0, x) +    (-40/81 + 40/(81*x) + (20*x)/81)*H(1, x) + (-4/27 + (2*x)/27)*H(0, 0, x) +    (-8/27 + 8/(27*x) + (4*x)/27)*H(1, 0, x)) +  (8/27 - (4*x)/27)*H(0, 0, 0, x) + (32/27 - (16*x)/27)*H(0, 0, 1, x) +  (32/27 - (16*x)/27)*H(0, 1, 0, x) + (8/3 - 8/(3*x) - (4*x)/3)*  H(1, 0, 0, x) + (64/27 - 64/(27*x) - (32*x)/27)*H(1, 0, 1, x) +  (64/27 - 64/(27*x) - (32*x)/27)*H(1, 1, 0, x) + (4*Zeta(3))/3 -  (4*Zeta(3))/(27*x) - (2*x*Zeta(3))/3;

pqqb1pgq0 := 17/9 + (5*Pi^2)/81 - 931/(486*x) + Pi^2/(27*x) - (35*x)/54 + (2*Pi^2*x)/81 +  (164*x^2)/243 + ((-4*Pi^2)/81 - (4*Pi^2)/(81*x) - (2*Pi^2*x)/81)*H(-1, x) +  (-49/27 + (2*Pi^2)/81 - 40/(81*x) - x/9 + (Pi^2*x)/81 - (16*x^2)/81)*  H(0, x) + (20/27 + 4/(9*x) + (8*x)/27)*H(-1, 0, x) +  (2/27 - (25*x)/27)*H(0, 0, x) + (-16/27 - 16/(27*x) - (8*x)/27)*  H(-1, -1, 0, x) + (8/27 + 8/(27*x) + (4*x)/27)*H(-1, 0, 0, x) +  (8/27 + (4*x)/27)*H(0, -1, 0, x) + (-16/27 + (4*x)/27)*H(0, 0, 0, x) +  (8*Zeta(3))/27 - (4*Zeta(3))/(27*x) + (4*x*Zeta(3))/27;

pqQ1pgq0 := 7/3 - 407/(243*x) - (4*x)/3 + (164*x^2)/243 +  (-11/9 - 40/(81*x) + (2*x)/9 - (16*x^2)/81)*H(0, x) +  (4/9 - (7*x)/9)*H(0, 0, x) + (-4/9 + (2*x)/9)*H(0, 0, 0, x);

pgg0pgg0pgg0 := -2979/8 + 3501/(16*x) - (27*Pi^2)/(2*x) + (4869*x)/16 - (81*Pi^2*x)/2 -  (3501*x^2)/16 + (27*Pi^2*x^2)/2 + NF^2*(-1/2 + 1/(4*x) + x/4 - x^2/4) +  (1089/16 - (33*NF)/4 + NF^2/4 - (27*Pi^2)/2)*DD(0, x) +  (297/2 - 9*NF)*DD(1, x) + 81*DD(2, x) +  (189/(-1 + x) - 297/(4*(-1 + x)*x) - (81*x)/(4*(-1 + x)) +    (54*x^2)/(-1 + x) - (297*x^3)/(4*(-1 + x)))*H(0, x) +  (54 + 297/(2*x) + (189*x)/2 - (297*x^2)/2)*H(1, x) +  NF*(3 + 33/(4*x) + (21*x)/4 - (33*x^2)/4 +    (-9/(2*(-1 + x)*x) - (27*x)/(2*(-1 + x)) + (18*x^2)/(-1 + x) -      (9*x^3)/(2*(-1 + x)))*H(0, x) + (-18 + 9/x + 9*x - 9*x^2)*H(1, x)) +  (54/(-1 + x) - 27/((-1 + x)*x) - (243*x)/(-1 + x) + (216*x^2)/(-1 + x) -    (27*x^3)/(-1 + x))*H(0, 0, x) +  (162 + 162/(-1 + x) - 81/((-1 + x)*x) + 162*x - (243*x)/(-1 + x) +    (162*x^2)/(-1 + x) - (81*x^3)/(-1 + x))*H(0, 1, x) +  (162/(-1 + x) - 81/((-1 + x)*x) - (243*x)/(-1 + x) + (162*x^2)/(-1 + x) -    (81*x^3)/(-1 + x))*H(1, 0, x) + (-324 + 162/x + 162*x - 162*x^2)*  H(1, 1, x) + d1(1 - x)*(1331/64 + (11*NF^2)/48 - NF^3/216 - (99*Pi^2)/8 +    NF*(-121/32 + (3*Pi^2)/4) + 54*Zeta(3));

pgg0pgg0pgq0 := -1309/12 - 4*Pi^2 + NF^2*(-1/27 + 1/(27*x) + x/54) + 327/(4*x) - (4*Pi^2)/x +  (1057*x)/24 - 4*Pi^2*x - (35*x^2)/3 + (-16 + 31/x - 28*x - 4*x^2)*H(0, x) +  (-26 + 40/x - 17*x - 8*x^2)*H(1, x) +  NF*(-13/9 + 20/(9*x) - (17*x)/18 - (4*x^2)/9 + (4/3 + 4/(3*x) + (4*x)/3)*    H(0, x) + (-4/3 + 4/(3*x) + (2*x)/3)*H(1, x)) +  (-12 + 12/x + 24*x)*H(0, 0, x) + (24 + 24/x + 24*x)*H(0, 1, x) +  (-12 + 12/x + 6*x)*H(1, 0, x) + (-24 + 24/x + 12*x)*H(1, 1, x);

pgg0pgq0pgq0 := -340/9 - (8*Pi^2)/9 + 799/(27*x) - (8*Pi^2)/(9*x) + (79*x)/9 - (2*Pi^2*x)/9 -  (16*x^2)/27 + (28/9 + 116/(9*x) - (53*x)/9)*H(0, x) +  NF*(-8/27 + 4/(9*x) - (4*x)/27 + (8/27 + 8/(27*x) + (2*x)/27)*H(0, x)) +  (-16/3 + 8/x - (8*x)/3)*H(1, x) + (-16/3 + 16/(3*x) + (8*x)/3)*H(0, 0, x) +  (16/3 + 16/(3*x) + (4*x)/3)*H(0, 1, x);

pgg0pgq0pqg0 := 41/8 + Pi^2/6 - 11/(6*x) - (41*x)/8 + (Pi^2*x)/6 + (11*x^2)/6 +  (11/12 - 2/(3*x) + (17*x)/12)*H(0, x) +  NF*(-1/36 - 1/(27*x) + x/36 + x^2/27 + (-1/18 - x/18)*H(0, x)) +  (-1/2 - 2/(3*x) + x/2 + (2*x^2)/3)*H(1, x) + (1 - 2*x)*H(0, 0, x) +  (-1 - x)*H(0, 1, x);

pgg0pgq0pqq0 := 2 - (4*Pi^2)/9 + 10/(3*x) - (8*Pi^2)/(9*x) - (7*x)/2 - (10*Pi^2*x)/9 +  (-62/9 - (17*x)/9 - (16*x^2)/9)*H(0, x) +  (-76/9 + 80/(9*x) - (28*x)/9 - (16*x^2)/9)*H(1, x) +  NF*(-4/27 + x/27 + (-4/27 + (2*x)/27)*H(0, x) +    (-8/27 + 8/(27*x) + (4*x)/27)*H(1, x)) + (8/3 + (8*x)/3)*H(0, 0, x) +  (8/3 + 16/(3*x) + (20*x)/3)*H(0, 1, x) + (-16/3 + 16/(3*x) + (8*x)/3)*  H(1, 0, x) + (-32/3 + 32/(3*x) + (16*x)/3)*H(1, 1, x);

pgq0pgq0pqg0 := 5/3 - 62/(81*x) - x + (8*x^2)/81 + (-8/(27*x) + x/3)*H(0, x) +  (4/9 - (2*x)/9)*H(0, 0, x);

pgq0pgq0pqq0 := -8/27 - (32*Pi^2)/81 + 40/(27*x) - (32*Pi^2)/(81*x) - (32*x)/27 -  (8*Pi^2*x)/81 + (-16/9 - (20*x)/27)*H(0, x) +  (-64/27 + 32/(9*x) - (32*x)/27)*H(1, x) + (32/27 + (8*x)/27)*H(0, 0, x) +  (64/27 + 64/(27*x) + (16*x)/27)*H(0, 1, x);

pgq0pqg0pqq0 := -23/54 + (2*Pi^2)/27 + (23*x)/54 + (2*Pi^2*x)/27 +  ((2*x)/9 + (8*x^2)/27)*H(0, x) + (-2/9 - 8/(27*x) + (2*x)/9 + (8*x^2)/27)*  H(1, x) + (-2/9 - (2*x)/9)*H(0, 0, x) + (-4/9 - (4*x)/9)*H(0, 1, x);

pgq0pqq0pqq0 := -4/27 + (32*Pi^2)/81 + (22*x)/27 - (16*Pi^2*x)/81 +  (-40/27 + (16*x)/27)*H(0, x) + (-64/27 + (16*x)/27)*H(1, x) +  (-16/27 + (8*x)/27)*H(0, 0, x) + (-64/27 + (32*x)/27)*H(0, 1, x) +  (-64/27 + 64/(27*x) + (32*x)/27)*H(1, 0, x) +  (-128/27 + 128/(27*x) + (64*x)/27)*H(1, 1, x);


